Role of vector self-interaction in Neutron Star properties

Previous studies have claimed that there exist correlations among certain nuclear saturation parameters and neutron star observables, such as the slope of the symmetry energy and the radius of a $1.4M_{\odot}$ neutron star. However, it is not clear whether such correlations are physical or spurious, as they are not observed universally for all equation of state models. In this work, we probe the role of vector self-interaction within the framework of the Relativistic Mean Field model and its role in governing the observable stellar properties and their correlations with nuclear parameters. We confirm that the effect of this term is not only to control the high density properties of the equation of state but also to govern such correlations. We also impose a limit on the maximum strength of the vector self-interaction using recent astrophysical data.

==> anc/Fig1/Fig1a1band1c/Meson_fields_PCSB0_zeta_0.0.out <==
#nb/n0,nb (fm^{-3}), sigma (MeV), omega (MeV), rho (MeV)
0.4 0.06 13.8047 8.71442 -3.45475
0.41 0.0615 14.1149 8.92699 -3.51969
0.42 0.063 14.424 9.13932 -3.58343
0.43 0.0645 14.7319 9.35139 -3.64597
0.44 0.066 15.0387 9.56323 -3.70733
0.45 0.0675 15.3445 9.77484 -3.76749
0.46 0.069 15.6491 9.98623 -3.82647
0.47 0.0705 15.9528 10.1974 -3.88428
0.48 0.072 16.2554 10.4084 -3.9409
0.49 0.0735 16.557 10.6191 -3.99636
0.5 0.075 16.8577 10.8297 -4.05066
0.51 0.0765 17.1573 11.04 -4.1038
0.52 0.078 17.4561 11.2502 -4.1558
0.53 0.0795 17.7539 11.4603 -4.20666
0.54 0.081 18.0508 11.6701 -4.25638
0.55 0.0825 18.3469 11.8798 -4.30498
0.56 0.084 18.642 12.0894 -4.35247
0.57 0.0855 18.9363 12.2988 -4.39885
0.58 0.087 19.2298 12.5081 -4.44414
0.59 0.0885 19.5224 12.7172 -4.48834
0.6 0.09 19.8142 12.9262 -4.53146
0.61 0.0915 20.1052 13.1352 -4.57352
0.62 0.093 20.3955 13.344 -4.61452
0.63 0.0945 20.6849 13.5528 -4.65448
0.64 0.096 20.9736 13.7614 -4.6934
0.65 0.0975 21.2616 13.97 -4.7313
0.66 0.099 21.5488 14.1785 -4.76819
0.67 0.1005 21.8352 14.387 -4.80407
0.68 0.102 22.121 14.5954 -4.83896
0.69 0.1035 22.406 14.8037 -4.87288
0.7 0.105 22.6904 15.012 -4.90582
0.71 0.1065 22.974 15.2203 -4.93781
0.72 0.108 23.257 15.4286 -4.96885
0.73 0.1095 23.5394 15.6368 -4.99895
0.74 0.111 23.821 15.8451 -5.02814
0.75 0.1125 24.102 16.0533 -5.05641
0.76 0.114 24.3824 16.2615 -5.08378
0.77 0.1155 24.6621 16.4698 -5.11027
0.78 0.117 24.9412 16.6781 -5.13587
0.79 0.1185 25.2197 16.8865 -5.16001
0.8 0.12 25.4978 17.0951 -5.18269
0.81 0.1215 25.7753 17.3038 -5.2042
0.82 0.123 26.0522 17.5127 -5.22463
0.83 0.1245 26.3286 17.7216 -5.24405
0.84 0.126 26.6044 17.9307 -5.26251
0.85 0.1275 26.8796 18.1399 -5.28004
0.86 0.129 27.1543 18.3491 -5.29667
0.87 0.1305 27.4285 18.5585 -5.31243
0.88 0.132 27.7021 18.768 -5.32734
0.89 0.1335 27.9752 18.9776 -5.34143
0.9 0.135 28.2477 19.1874 -5.35472
0.91 0.1365 28.5197 19.3972 -5.36723
0.92 0.138 28.7912 19.6072 -5.37898
0.93 0.1395 29.0621 19.8174 -5.38998
0.94 0.141 29.3326 20.0276 -5.40025
0.95 0.1425 29.6025 20.238 -5.40981
0.96 0.144 29.8718 20.4485 -5.41868
0.97 0.1455 30.1407 20.6592 -5.42686
0.98 0.147 30.409 20.87 -5.43438
0.99 0.1485 30.6769 21.0809 -5.44124
1 0.15 30.9442 21.292 -5.44747
1.01 0.1515 31.211 21.5033 -5.45307
1.02 0.153 31.4773 21.7146 -5.45806
1.03 0.1545 31.7431 21.9262 -5.46245
1.04 0.156 32.0083 22.1379 -5.46626
1.05 0.1575 32.2731 22.3497 -5.46949
1.06 0.159 32.5373 22.5618 -5.47216
1.07 0.1605 32.8011 22.7739 -5.47428
1.08 0.162 33.0643 22.9863 -5.47587
1.09 0.1635 33.327 23.1988 -5.47692
1.1 0.165 33.5893 23.4114 -5.47747
1.11 0.1665 33.851 23.6242 -5.47751
1.12 0.168 34.1122 23.8372 -5.47705
1.13 0.1695 34.3728 24.0504 -5.47612
1.14 0.171 34.633 24.2637 -5.47471
1.15 0.1725 34.8926 24.4771 -5.47284
1.16 0.174 35.1518 24.6908 -5.47052
1.17 0.1755 35.4104 24.9046 -5.46776
1.18 0.177 35.6684 25.1186 -5.46457
1.19 0.1785 35.926 25.3327 -5.46096
1.2 0.18 36.183 25.547 -5.45693
1.21 0.1815 36.4395 25.7615 -5.45251
1.22 0.183 36.6955 25.9762 -5.44769
1.23 0.1845 36.9509 26.191 -5.44249
1.24 0.186 37.2058 26.406 -5.43691
1.25 0.1875 37.4601 26.6211 -5.43097
1.26 0.189 37.7138 26.8364 -5.42467
1.27 0.1905 37.9671 27.0519 -5.41802
1.28 0.192 38.2197 27.2676 -5.41104
1.29 0.1935 38.4718 27.4834 -5.40372
1.3 0.195 38.7233 27.6993 -5.39608
1.31 0.1965 38.9743 27.9155 -5.38813
1.32 0.198 39.2246 28.1318 -5.37987
1.33 0.1995 39.4744 28.3482 -5.37131
1.34 0.201 39.7236 28.5649 -5.36246
1.35 0.2025 39.9722 28.7816 -5.35333
1.36 0.204 40.2202 28.9986 -5.34393
1.37 0.2055 40.4676 29.2156 -5.33425
1.38 0.207 40.7143 29.4329 -5.32432
1.39 0.2085 40.9604 29.6503 -5.31414
1.4 0.21 41.2059 29.8678 -5.3037
1.41 0.2115 41.4508 30.0855 -5.29304
1.42 0.213 41.695 30.3034 -5.28214
1.43 0.2145 41.9386 30.5214 -5.27101
1.44 0.216 42.1815 30.7395 -5.25967
1.45 0.2175 42.4237 30.9578 -5.24812
1.46 0.219 42.6652 31.1762 -5.23636
1.47 0.2205 42.9061 31.3948 -5.2244
1.48 0.222 43.1463 31.6135 -5.21226
1.49 0.2235 43.3858 31.8324 -5.19992
1.5 0.225 43.6245 32.0513 -5.18741
1.51 0.2265 43.8626 32.2705 -5.17473
1.52 0.228 44.0999 32.4897 -5.16188
1.53 0.2295 44.3364 32.7091 -5.14887
1.54 0.231 44.5723 32.9286 -5.13571
1.55 0.2325 44.8073 33.1482 -5.12239
1.56 0.234 45.0416 33.368 -5.10894
1.57 0.2355 45.2751 33.5879 -5.09534
1.58 0.237 45.5079 33.8079 -5.08161
1.59 0.2385 45.7398 34.028 -5.06776
1.6 0.24 45.971 34.2482 -5.05378
1.61 0.2415 46.2013 34.4686 -5.03969
1.62 0.243 46.4308 34.689 -5.02549
1.63 0.2445 46.6594 34.9096 -5.01118
1.64 0.246 46.8872 35.1303 -4.99676
1.65 0.2475 47.1142 35.3511 -4.98226
1.66 0.249 47.3403 35.572 -4.96766
1.67 0.2505 47.5655 35.793 -4.95297
1.68 0.252 47.7898 36.0141 -4.9382
1.69 0.2535 48.0133 36.2353 -4.92335
1.7 0.255 48.2358 36.4566 -4.90843
1.71 0.2565 48.4574 36.678 -4.89345
1.72 0.258 48.678 36.8994 -4.87839
1.73 0.2595 48.8978 37.121 -4.86328
1.74 0.261 49.1166 37.3427 -4.84811
1.75 0.2625 49.3344 37.5644 -4.83289
1.76 0.264 49.5512 37.7862 -4.81761
1.77 0.2655 49.7671 38.0082 -4.8023
1.78 0.267 49.982 38.2302 -4.78694
1.79 0.2685 50.1959 38.4522 -4.77155
1.8 0.27 50.4087 38.6744 -4.75613
1.81 0.2715 50.6206 38.8966 -4.74067
1.82 0.273 50.8314 39.1189 -4.72519
1.83 0.2745 51.0412 39.3413 -4.70969
1.84 0.276 51.2499 39.5637 -4.69416
1.85 0.2775 51.4576 39.7862 -4.67863
1.86 0.279 51.6642 40.0087 -4.66307
1.87 0.2805 51.8698 40.2314 -4.64751
1.88 0.282 52.0742 40.4541 -4.63195
1.89 0.2835 52.2776 40.6768 -4.61638
1.9 0.285 52.4798 40.8996 -4.6008
1.91 0.2865 52.681 41.1225 -4.58523
1.92 0.288 52.881 41.3454 -4.56967
1.93 0.2895 53.0799 41.5684 -4.55411
1.94 0.291 53.2777 41.7914 -4.53857
1.95 0.2925 53.4743 42.0145 -4.52304
1.96 0.294 53.6698 42.2376 -4.50752
1.97 0.2955 53.8641 42.4607 -4.49202
1.98 0.297 54.0572 42.6839 -4.47654
1.99 0.2985 54.2492 42.9072 -4.46109
2 0.3 54.44 43.1305 -4.44566
2.01 0.3015 54.6297 43.3538 -4.43025
2.02 0.303 54.8181 43.5772 -4.41488
2.03 0.3045 55.0054 43.8006 -4.39953
2.04 0.306 55.1915 44.024 -4.38422
2.05 0.3075 55.3763 44.2475 -4.36895
2.06 0.309 55.56 44.471 -4.35371
2.07 0.3105 55.7424 44.6945 -4.33851
2.08 0.312 55.9237 44.9181 -4.32335
2.09 0.3135 56.1037 45.1416 -4.30823
2.1 0.315 56.2825 45.3653 -4.29316
2.11 0.3165 56.4601 45.5889 -4.27813
2.12 0.318 56.6364 45.8126 -4.26315
2.13 0.3195 56.8116 46.0363 -4.24822
2.14 0.321 56.9854 46.26 -4.23334
2.15 0.3225 57.1581 46.4837 -4.2185
2.16 0.324 57.3296 46.7074 -4.20372
2.17 0.3255 57.4998 46.9312 -4.189
2.18 0.327 57.6687 47.155 -4.17433
2.19 0.3285 57.8365 47.3788 -4.15971
2.2 0.33 58.003 47.6026 -4.14515
2.21 0.3315 58.1682 47.8265 -4.13065
2.22 0.333 58.3323 48.0503 -4.11621
2.23 0.3345 58.4951 48.2742 -4.10182
2.24 0.336 58.6566 48.498 -4.0875
2.25 0.3375 58.817 48.7219 -4.07324
2.26 0.339 58.9761 48.9458 -4.05904
2.27 0.3405 59.134 49.1697 -4.0449
2.28 0.342 59.2907 49.3936 -4.03083
2.29 0.3435 59.4461 49.6175 -4.01682
2.3 0.345 59.6003 49.8414 -4.00288
2.31 0.3465 59.7533 50.0654 -3.989
2.32 0.348 59.9051 50.2893 -3.97519
2.33 0.3495 60.0557 50.5132 -3.96144
2.34 0.351 60.2051 50.7372 -3.94776
2.35 0.3525 60.3533 50.9611 -3.93415
2.36 0.354 60.5003 51.1851 -3.92061
2.37 0.3555 60.646 51.409 -3.90713
2.38 0.357 60.7907 51.6329 -3.89372
2.39 0.3585 60.9341 51.8569 -3.88039
2.4 0.36 61.0763 52.0808 -3.86711
2.41 0.3615 61.2174 52.3048 -3.85391
2.42 0.363 61.3573 52.5287 -3.84078
2.43 0.3645 61.496 52.7527 -3.82772
2.44 0.366 61.6336 52.9766 -3.81472
2.45 0.3675 61.7701 53.2006 -3.8018
2.46 0.369 61.9054 53.4245 -3.78895
2.47 0.3705 62.0396 53.6485 -3.77616
2.48 0.372 62.1726 53.8724 -3.76345
2.49 0.3735 62.3045 54.0963 -3.7508
2.5 0.375 62.4353 54.3203 -3.73823
2.51 0.3765 62.565 54.5442 -3.72572
2.52 0.378 62.6936 54.7681 -3.71329
2.53 0.3795 62.8211 54.992 -3.70092
2.54 0.381 62.9475 55.2159 -3.68862
2.55 0.3825 63.0728 55.4398 -3.6764
2.56 0.384 63.1971 55.6637 -3.66424
2.57 0.3855 63.3202 55.8876 -3.65215
2.58 0.387 63.4424 56.1115 -3.64013
2.59 0.3885 63.5635 56.3354 -3.62818
2.6 0.39 63.6835 56.5592 -3.61629
2.61 0.3915 63.8025 56.7831 -3.60448
2.62 0.393 63.9205 57.0069 -3.59273
2.63 0.3945 64.0375 57.2308 -3.58105
2.64 0.396 64.1534 57.4546 -3.56944
2.65 0.3975 64.2684 57.6785 -3.5579
2.66 0.399 64.3824 57.9023 -3.54642
2.67 0.4005 64.4953 58.1261 -3.53501
2.68 0.402 64.6073 58.3499 -3.52367
2.69 0.4035 64.7184 58.5737 -3.51239
2.7 0.405 64.8285 58.7975 -3.50118
2.71 0.4065 64.9376 59.0213 -3.49003
2.72 0.408 65.0458 59.2451 -3.47895
2.73 0.4095 65.153 59.4688 -3.46793
2.74 0.411 65.2593 59.6926 -3.45698
2.75 0.4125 65.3647 59.9163 -3.44609
2.76 0.414 65.4692 60.1401 -3.43527
2.77 0.4155 65.5728 60.3638 -3.42451
2.78 0.417 65.6755 60.5875 -3.41381
2.79 0.4185 65.7773 60.8112 -3.40318
2.8 0.42 65.8783 61.0349 -3.39261
2.81 0.4215 65.9784 61.2586 -3.38209
2.82 0.423 66.0776 61.4823 -3.37165
2.83 0.4245 66.1759 61.706 -3.36126
2.84 0.426 66.2735 61.9296 -3.35093
2.85 0.4275 66.3701 62.1533 -3.34067
2.86 0.429 66.466 62.3769 -3.33046
2.87 0.4305 66.561 62.6005 -3.32031
2.88 0.432 66.6553 62.8242 -3.31023
2.89 0.4335 66.7487 63.0478 -3.3002
2.9 0.435 66.8413 63.2714 -3.29023
2.91 0.4365 66.9332 63.495 -3.28032
2.92 0.438 67.0243 63.7186 -3.27046
2.93 0.4395 67.1145 63.9421 -3.26066
2.94 0.441 67.2041 64.1657 -3.25092
2.95 0.4425 67.2929 64.3893 -3.24124
2.96 0.444 67.3809 64.6128 -3.23161
2.97 0.4455 67.4682 64.8363 -3.22204
2.98 0.447 67.5547 65.0599 -3.21252
2.99 0.4485 67.6406 65.2834 -3.20306
3 0.45 67.7257 65.5069 -3.19365
3.01 0.4515 67.8101 65.7304 -3.1843
3.02 0.453 67.8938 65.9539 -3.175
3.03 0.4545 67.9768 66.1773 -3.16575
3.04 0.456 68.0592 66.4008 -3.15656
3.05 0.4575 68.1408 66.6243 -3.14742
3.06 0.459 68.2218 66.8477 -3.13833
3.07 0.4605 68.3021 67.0712 -3.12929
3.08 0.462 68.3817 67.2946 -3.1203
3.09 0.4635 68.4607 67.518 -3.11137
3.1 0.465 68.5391 67.7414 -3.10248
3.11 0.4665 68.6168 67.9648 -3.09365
3.12 0.468 68.6938 68.1882 -3.08486
3.13 0.4695 68.7703 68.4116 -3.07612
3.14 0.471 68.8461 68.635 -3.06744
3.15 0.4725 68.9214 68.8583 -3.0588
3.16 0.474 68.996 69.0817 -3.05021
3.17 0.4755 69.07 69.305 -3.04167
3.18 0.477 69.1434 69.5284 -3.03317
3.19 0.4785 69.2162 69.7517 -3.02472
3.2 0.48 69.2885 69.975 -3.01632
3.21 0.4815 69.3602 70.1983 -3.00796
3.22 0.483 69.4313 70.4216 -2.99966
3.23 0.4845 69.5019 70.6449 -2.99139
3.24 0.486 69.5719 70.8682 -2.98317
3.25 0.4875 69.6413 71.0915 -2.975
3.26 0.489 69.7102 71.3148 -2.96687
3.27 0.4905 69.7786 71.538 -2.95879
3.28 0.492 69.8464 71.7613 -2.95075
3.29 0.4935 69.9137 71.9845 -2.94275
3.3 0.495 69.9805 72.2077 -2.93479
3.31 0.4965 70.0468 72.431 -2.92688
3.32 0.498 70.1125 72.6542 -2.91901
3.33 0.4995 70.1778 72.8774 -2.91119
3.34 0.501 70.2426 73.1006 -2.9034
3.35 0.5025 70.3068 73.3238 -2.89566
3.36 0.504 70.3706 73.547 -2.88796
3.37 0.5055 70.4339 73.7701 -2.8803
3.38 0.507 70.4967 73.9933 -2.87267
3.39 0.5085 70.559 74.2165 -2.86509
3.4 0.51 70.6209 74.4396 -2.85755
3.41 0.5115 70.6823 74.6627 -2.85005
3.42 0.513 70.7433 74.8859 -2.84259
3.43 0.5145 70.8038 75.109 -2.83517
3.44 0.516 70.8638 75.3321 -2.82778
3.45 0.5175 70.9234 75.5552 -2.82044
3.46 0.519 70.9826 75.7783 -2.81313
3.47 0.5205 71.0413 76.0014 -2.80586
3.48 0.522 71.0996 76.2245 -2.79863
3.49 0.5235 71.1575 76.4476 -2.79143
3.5 0.525 71.2149 76.6707 -2.78428
3.51 0.5265 71.2719 76.8937 -2.77716
3.52 0.528 71.3286 77.1168 -2.77007
3.53 0.5295 71.3848 77.3398 -2.76302
3.54 0.531 71.4406 77.5629 -2.75601
3.55 0.5325 71.496 77.7859 -2.74903
3.56 0.534 71.551 78.0089 -2.74209
3.57 0.5355 71.6056 78.232 -2.73518
3.58 0.537 71.6598 78.455 -2.72831
3.59 0.5385 71.7137 78.678 -2.72147
3.6 0.54 71.7672 78.901 -2.71467
3.61 0.5415 71.8202 79.124 -2.7079
3.62 0.543 71.873 79.347 -2.70116
3.63 0.5445 71.9253 79.5699 -2.69446
3.64 0.546 71.9773 79.7929 -2.68779
3.65 0.5475 72.0289 80.0159 -2.68115
3.66 0.549 72.0802 80.2388 -2.67455
3.67 0.5505 72.1311 80.4618 -2.66798
3.68 0.552 72.1817 80.6847 -2.66144
3.69 0.5535 72.2319 80.9077 -2.65493
3.7 0.555 72.2818 81.1306 -2.64846
3.71 0.5565 72.3313 81.3535 -2.64201
3.72 0.558 72.3805 81.5764 -2.6356
3.73 0.5595 72.4294 81.7993 -2.62922
3.74 0.561 72.4779 82.0222 -2.62287
3.75 0.5625 72.5261 82.2451 -2.61655
3.76 0.564 72.574 82.468 -2.61026
3.77 0.5655 72.6216 82.6909 -2.604
3.78 0.567 72.6688 82.9138 -2.59777
3.79 0.5685 72.7158 83.1367 -2.59157
3.8 0.57 72.7624 83.3595 -2.5854
3.81 0.5715 72.8087 83.5824 -2.57926
3.82 0.573 72.8547 83.8052 -2.57315
3.83 0.5745 72.9004 84.0281 -2.56706
3.84 0.576 72.9459 84.2509 -2.56101
3.85 0.5775 72.991 84.4738 -2.55498
3.86 0.579 73.0358 84.6966 -2.54898
3.87 0.5805 73.0803 84.9194 -2.54301
3.88 0.582 73.1246 85.1422 -2.53707
3.89 0.5835 73.1686 85.365 -2.53116
3.9 0.585 73.2123 85.5878 -2.52527
3.91 0.5865 73.2557 85.8106 -2.51941
3.92 0.588 73.2988 86.0334 -2.51358
3.93 0.5895 73.3417 86.2562 -2.50777
3.94 0.591 73.3842 86.479 -2.50199
3.95 0.5925 73.4266 86.7018 -2.49624
3.96 0.594 73.4686 86.9245 -2.49052
3.97 0.5955 73.5104 87.1473 -2.48482
3.98 0.597 73.5519 87.3701 -2.47914
3.99 0.5985 73.5932 87.5928 -2.47349
4 0.6 73.6342 87.8156 -2.46787
4.01 0.6015 73.675 88.0383 -2.46227
4.02 0.603 73.7155 88.261 -2.4567
4.03 0.6045 73.7558 88.4838 -2.45115
4.04 0.606 73.7958 88.7065 -2.44563
4.05 0.6075 73.8356 88.9292 -2.44013
4.06 0.609 73.8751 89.1519 -2.43466
4.07 0.6105 73.9144 89.3746 -2.42921
4.08 0.612 73.9534 89.5973 -2.42379
4.09 0.6135 73.9923 89.82 -2.41839
4.1 0.615 74.0309 90.0427 -2.41301
4.11 0.6165 74.0692 90.2654 -2.40766
4.12 0.618 74.1073 90.4881 -2.40233
4.13 0.6195 74.1452 90.7108 -2.39702
4.14 0.621 74.1829 90.9334 -2.39174
4.15 0.6225 74.2204 91.1561 -2.38648
4.16 0.624 74.2576 91.3788 -2.38125
4.17 0.6255 74.2946 91.6014 -2.37603
4.18 0.627 74.3314 91.8241 -2.37084
4.19 0.6285 74.368 92.0467 -2.36567
4.2 0.63 74.4044 92.2694 -2.36053
4.21 0.6315 74.4405 92.492 -2.3554
4.22 0.633 74.4765 92.7146 -2.3503
4.23 0.6345 74.5122 92.9373 -2.34522
4.24 0.636 74.5478 93.1599 -2.34016
4.25 0.6375 74.5831 93.3825 -2.33513
4.26 0.639 74.6183 93.6051 -2.33011
4.27 0.6405 74.6532 93.8277 -2.32512
4.28 0.642 74.6879 94.0503 -2.32014
4.29 0.6435 74.7225 94.2729 -2.31519
4.3 0.645 74.7568 94.4955 -2.31026
4.31 0.6465 74.791 94.7181 -2.30535
4.32 0.648 74.8249 94.9407 -2.30046
4.33 0.6495 74.8587 95.1633 -2.29559
4.34 0.651 74.8923 95.3858 -2.29075
4.35 0.6525 74.9257 95.6084 -2.28592
4.36 0.654 74.9589 95.831 -2.28111
4.37 0.6555 74.9919 96.0535 -2.27632
4.38 0.657 75.0248 96.2761 -2.27155
4.39 0.6585 75.0574 96.4986 -2.26681
4.4 0.66 75.0899 96.7212 -2.26208
4.41 0.6615 75.1222 96.9437 -2.25737
4.42 0.663 75.1544 97.1663 -2.25268
4.43 0.6645 75.1863 97.3888 -2.24801
4.44 0.666 75.2181 97.6113 -2.24336
4.45 0.6675 75.2498 97.8339 -2.23873
4.46 0.669 75.2812 98.0564 -2.23411
4.47 0.6705 75.3125 98.2789 -2.22952
4.48 0.672 75.3436 98.5014 -2.22494
4.49 0.6735 75.3746 98.7239 -2.22038
4.5 0.675 75.4053 98.9464 -2.21585
4.51 0.6765 75.436 99.1689 -2.21133
4.52 0.678 75.4664 99.3914 -2.20682
4.53 0.6795 75.4967 99.6139 -2.20234
4.54 0.681 75.5269 99.8364 -2.19787
4.55 0.6825 75.5569 100.059 -2.19343
4.56 0.684 75.5867 100.281 -2.18899
4.57 0.6855 75.6164 100.504 -2.18458
4.58 0.687 75.6459 100.726 -2.18019
4.59 0.6885 75.6752 100.949 -2.17581
4.6 0.69 75.7045 101.171 -2.17145
4.61 0.6915 75.7335 101.394 -2.16711
4.62 0.693 75.7625 101.616 -2.16278
4.63 0.6945 75.7912 101.839 -2.15847
4.64 0.696 75.8198 102.061 -2.15418
4.65 0.6975 75.8483 102.284 -2.1499
4.66 0.699 75.8767 102.506 -2.14565
4.67 0.7005 75.9049 102.728 -2.1414
4.68 0.702 75.9329 102.951 -2.13718
4.69 0.7035 75.9608 103.173 -2.13297
4.7 0.705 75.9886 103.396 -2.12878
4.71 0.7065 76.0162 103.618 -2.1246
4.72 0.708 76.0437 103.841 -2.12044
4.73 0.7095 76.0711 104.063 -2.1163
4.74 0.711 76.0983 104.285 -2.11217
4.75 0.7125 76.1254 104.508 -2.10806
4.76 0.714 76.1523 104.73 -2.10396
4.77 0.7155 76.1792 104.953 -2.09988
4.78 0.717 76.2058 105.175 -2.09582
4.79 0.7185 76.2324 105.397 -2.09177
4.8 0.72 76.2588 105.62 -2.08773
4.81 0.7215 76.2851 105.842 -2.08372
4.82 0.723 76.3113 106.065 -2.07971
4.83 0.7245 76.3374 106.287 -2.07572
4.84 0.726 76.3633 106.509 -2.07175
4.85 0.7275 76.3891 106.732 -2.06779
4.86 0.729 76.4148 106.954 -2.06385
4.87 0.7305 76.4403 107.176 -2.05992
4.88 0.732 76.4658 107.399 -2.05601
4.89 0.7335 76.4911 107.621 -2.05211
4.9 0.735 76.5163 107.843 -2.04822
4.91 0.7365 76.5414 108.066 -2.04435
4.92 0.738 76.5663 108.288 -2.0405
4.93 0.7395 76.5912 108.51 -2.03666
4.94 0.741 76.6159 108.733 -2.03283
4.95 0.7425 76.6405 108.955 -2.02902
4.96 0.744 76.665 109.177 -2.02522
4.97 0.7455 76.6894 109.4 -2.02143
4.98 0.747 76.7136 109.622 -2.01766
4.99 0.7485 76.7378 109.844 -2.01391
5 0.75 76.7618 110.067 -2.01016
5.01 0.7515 76.7858 110.289 -2.00643
5.02 0.753 76.8096 110.511 -2.00272
5.03 0.7545 76.8333 110.734 -1.99902
5.04 0.756 76.8569 110.956 -1.99533
5.05 0.7575 76.8804 111.178 -1.99165
5.06 0.759 76.9038 111.401 -1.98799
5.07 0.7605 76.9271 111.623 -1.98434
5.08 0.762 76.9503 111.845 -1.98071
5.09 0.7635 76.9734 112.068 -1.97708
5.1 0.765 76.9964 112.29 -1.97347
5.11 0.7665 77.0192 112.512 -1.96988
5.12 0.768 77.042 112.734 -1.96629
5.13 0.7695 77.0647 112.957 -1.96272
5.14 0.771 77.0873 113.179 -1.95917
5.15 0.7725 77.1097 113.401 -1.95562
5.16 0.774 77.1321 113.623 -1.95209
5.17 0.7755 77.1544 113.846 -1.94857
5.18 0.777 77.1765 114.068 -1.94506
5.19 0.7785 77.1986 114.29 -1.94157
5.2 0.78 77.2206 114.513 -1.93808
5.21 0.7815 77.2425 114.735 -1.93461
5.22 0.783 77.2643 114.957 -1.93115
5.23 0.7845 77.286 115.179 -1.92771
5.24 0.786 77.3076 115.402 -1.92427
5.25 0.7875 77.3291 115.624 -1.92085
5.26 0.789 77.3505 115.846 -1.91744
5.27 0.7905 77.3718 116.068 -1.91404
5.28 0.792 77.3931 116.29 -1.91066
5.29 0.7935 77.4142 116.513 -1.90728
5.3 0.795 77.4353 116.735 -1.90392
5.31 0.7965 77.4563 116.957 -1.90057
5.32 0.798 77.4771 117.179 -1.89723
5.33 0.7995 77.4979 117.402 -1.8939
5.34 0.801 77.5186 117.624 -1.89059
5.35 0.8025 77.5392 117.846 -1.88728
5.36 0.804 77.5598 118.068 -1.88399
5.37 0.8055 77.5802 118.29 -1.88071
5.38 0.807 77.6006 118.513 -1.87744
5.39 0.8085 77.6208 118.735 -1.87418
5.4 0.81 77.641 118.957 -1.87093
5.41 0.8115 77.6611 119.179 -1.86769
5.42 0.813 77.6812 119.401 -1.86446
5.43 0.8145 77.7011 119.624 -1.86125
5.44 0.816 77.7209 119.846 -1.85804
5.45 0.8175 77.7407 120.068 -1.85485
5.46 0.819 77.7604 120.29 -1.85167
5.47 0.8205 77.78 120.512 -1.84849
5.48 0.822 77.7996 120.735 -1.84533
5.49 0.8235 77.819 120.957 -1.84218
5.5 0.825 77.8384 121.179 -1.83904
5.51 0.8265 77.8577 121.401 -1.83591
5.52 0.828 77.8769 121.623 -1.83279
5.53 0.8295 77.8961 121.845 -1.82968
5.54 0.831 77.9151 122.068 -1.82658
5.55 0.8325 77.9341 122.29 -1.8235
5.56 0.834 77.953 122.512 -1.82042
5.57 0.8355 77.9719 122.734 -1.81735
5.58 0.837 77.9907 122.956 -1.81429
5.59 0.8385 78.0093 123.178 -1.81124
5.6 0.84 78.028 123.401 -1.80821
5.61 0.8415 78.0465 123.623 -1.80518
5.62 0.843 78.065 123.845 -1.80216
5.63 0.8445 78.0834 124.067 -1.79916
5.64 0.846 78.1017 124.289 -1.79616
5.65 0.8475 78.12 124.511 -1.79317
5.66 0.849 78.1381 124.733 -1.79019
5.67 0.8505 78.1563 124.956 -1.78722
5.68 0.852 78.1743 125.178 -1.78426
5.69 0.8535 78.1923 125.4 -1.78132
5.7 0.855 78.2102 125.622 -1.77838
5.71 0.8565 78.228 125.844 -1.77545
5.72 0.858 78.2458 126.066 -1.77253
5.73 0.8595 78.2635 126.288 -1.76962
5.74 0.861 78.2811 126.51 -1.76671
5.75 0.8625 78.2987 126.733 -1.76382
5.76 0.864 78.3162 126.955 -1.76094
5.77 0.8655 78.3336 127.177 -1.75807
5.78 0.867 78.351 127.399 -1.7552
5.79 0.8685 78.3683 127.621 -1.75235
5.8 0.87 78.3855 127.843 -1.7495
5.81 0.8715 78.4027 128.065 -1.74666
5.82 0.873 78.4198 128.287 -1.74383
5.83 0.8745 78.4368 128.509 -1.74102
5.84 0.876 78.4538 128.731 -1.73821
5.85 0.8775 78.4707 128.954 -1.7354
5.86 0.879 78.4875 129.176 -1.73261
5.87 0.8805 78.5043 129.398 -1.72983
5.88 0.882 78.521 129.62 -1.72705
5.89 0.8835 78.5377 129.842 -1.72429
5.9 0.885 78.5543 130.064 -1.72153
5.91 0.8865 78.5709 130.286 -1.71878
5.92 0.888 78.5873 130.508 -1.71604
5.93 0.8895 78.6038 130.73 -1.71331
5.94 0.891 78.6201 130.952 -1.71059
5.95 0.8925 78.6364 131.174 -1.70788
5.96 0.894 78.6527 131.396 -1.70517
5.97 0.8955 78.6688 131.618 -1.70247
5.98 0.897 78.685 131.841 -1.69978
5.99 0.8985 78.701 132.063 -1.6971
6 0.9 78.717 132.285 -1.69443
6.01 0.9015 78.733 132.507 -1.69177
6.02 0.903 78.7489 132.729 -1.68911
6.03 0.9045 78.7647 132.951 -1.68646
6.04 0.906 78.7805 133.173 -1.68382
6.05 0.9075 78.7962 133.395 -1.68119
6.06 0.909 78.8119 133.617 -1.67857
6.07 0.9105 78.8275 133.839 -1.67596
6.08 0.912 78.843 134.061 -1.67335
6.09 0.9135 78.8585 134.283 -1.67075
6.1 0.915 78.874 134.505 -1.66816
6.11 0.9165 78.8894 134.727 -1.66558
6.12 0.918 78.9047 134.949 -1.663
6.13 0.9195 78.92 135.171 -1.66043
6.14 0.921 78.9352 135.393 -1.65787
6.15 0.9225 78.9504 135.615 -1.65532
6.16 0.924 78.9655 135.837 -1.65278
6.17 0.9255 78.9806 136.059 -1.65024
6.18 0.927 78.9956 136.281 -1.64771
6.19 0.9285 79.0106 136.503 -1.64519
6.2 0.93 79.0255 136.725 -1.64268
6.21 0.9315 79.0404 136.947 -1.64017
6.22 0.933 79.0552 137.169 -1.63767
6.23 0.9345 79.0699 137.391 -1.63518
6.24 0.936 79.0846 137.613 -1.6327
6.25 0.9375 79.0993 137.835 -1.63022
6.26 0.939 79.1139 138.057 -1.62775
6.27 0.9405 79.1285 138.279 -1.62529
6.28 0.942 79.143 138.501 -1.62284
6.29 0.9435 79.1574 138.723 -1.62039
6.3 0.945 79.1719 138.945 -1.61795
6.31 0.9465 79.1862 139.167 -1.61552
6.32 0.948 79.2005 139.389 -1.61309
6.33 0.9495 79.2148 139.611 -1.61067
6.34 0.951 79.229 139.833 -1.60826
6.35 0.9525 79.2432 140.055 -1.60586
6.36 0.954 79.2573 140.277 -1.60346
6.37 0.9555 79.2714 140.499 -1.60107
6.38 0.957 79.2854 140.721 -1.59869
6.39 0.9585 79.2994 140.943 -1.59631
6.4 0.96 79.3134 141.165 -1.59394
6.41 0.9615 79.3272 141.387 -1.59158
6.42 0.963 79.3411 141.609 -1.58923
6.43 0.9645 79.3549 141.831 -1.58688
6.44 0.966 79.3687 142.053 -1.58454
6.45 0.9675 79.3824 142.275 -1.5822
6.46 0.969 79.396 142.497 -1.57988
6.47 0.9705 79.4096 142.719 -1.57755
6.48 0.972 79.4232 142.941 -1.57524
6.49 0.9735 79.4368 143.163 -1.57293
6.5 0.975 79.4502 143.385 -1.57063
6.51 0.9765 79.4637 143.607 -1.56834
6.52 0.978 79.4771 143.829 -1.56605
6.53 0.9795 79.4904 144.051 -1.56377
6.54 0.981 79.5038 144.273 -1.56149
6.55 0.9825 79.517 144.495 -1.55923
6.56 0.984 79.5303 144.717 -1.55696
6.57 0.9855 79.5434 144.939 -1.55471
6.58 0.987 79.5566 145.161 -1.55246
6.59 0.9885 79.5697 145.383 -1.55022
6.6 0.99 79.5828 145.605 -1.54798
6.61 0.9915 79.5958 145.827 -1.54575
6.62 0.993 79.6087 146.049 -1.54353
6.63 0.9945 79.6217 146.27 -1.54131
6.64 0.996 79.6346 146.492 -1.5391
6.65 0.9975 79.6474 146.714 -1.5369
6.66 0.999 79.6603 146.936 -1.5347
6.67 1.0005 79.673 147.158 -1.5325
6.68 1.002 79.6858 147.38 -1.53032
6.69 1.0035 79.6985 147.602 -1.52814
6.7 1.005 79.7111 147.824 -1.52597
6.71 1.0065 79.7237 148.046 -1.5238
6.72 1.008 79.7363 148.268 -1.52164
6.73 1.0095 79.7488 148.49 -1.51948
6.74 1.011 79.7613 148.712 -1.51733
6.75 1.0125 79.7738 148.934 -1.51519
6.76 1.014 79.7862 149.156 -1.51305
6.77 1.0155 79.7986 149.377 -1.51092
6.78 1.017 79.8109 149.599 -1.50879
6.79 1.0185 79.8232 149.821 -1.50667
6.8 1.02 79.8355 150.043 -1.50456
6.81 1.0215 79.8477 150.265 -1.50245
6.82 1.023 79.8599 150.487 -1.50035
6.83 1.0245 79.8721 150.709 -1.49825
6.84 1.026 79.8842 150.931 -1.49616
6.85 1.0275 79.8963 151.153 -1.49407
6.86 1.029 79.9083 151.375 -1.492
6.87 1.0305 79.9204 151.597 -1.48992
6.88 1.032 79.9323 151.818 -1.48785
6.89 1.0335 79.9443 152.04 -1.48579
6.9 1.035 79.9562 152.262 -1.48373
6.91 1.0365 79.968 152.484 -1.48168
6.92 1.038 79.9799 152.706 -1.47964
6.93 1.0395 79.9917 152.928 -1.4776
6.94 1.041 80.0034 153.15 -1.47556
6.95 1.0425 80.0151 153.372 -1.47353
6.96 1.044 80.0268 153.594 -1.47151
6.97 1.0455 80.0385 153.816 -1.46949
6.98 1.047 80.0501 154.037 -1.46748
6.99 1.0485 80.0617 154.259 -1.46547
7 1.05 80.0732 154.481 -1.46347
7.01 1.0515 80.0848 154.703 -1.46148
7.02 1.053 80.0962 154.925 -1.45948
7.03 1.0545 80.1077 155.147 -1.4575
7.04 1.056 80.1191 155.369 -1.45552
7.05 1.0575 80.1305 155.591 -1.45354
7.06 1.059 80.1418 155.812 -1.45157
7.07 1.0605 80.1532 156.034 -1.44961
7.08 1.062 80.1644 156.256 -1.44765
7.09 1.0635 80.1757 156.478 -1.4457
7.1 1.065 80.1869 156.7 -1.44375
7.11 1.0665 80.1981 156.922 -1.4418
7.12 1.068 80.2092 157.144 -1.43986
7.13 1.0695 80.2204 157.366 -1.43793
7.14 1.071 80.2315 157.587 -1.436
7.15 1.0725 80.2425 157.809 -1.43408
7.16 1.074 80.2535 158.031 -1.43216
7.17 1.0755 80.2645 158.253 -1.43025
7.18 1.077 80.2755 158.475 -1.42834
7.19 1.0785 80.2864 158.697 -1.42644
7.2 1.08 80.2973 158.919 -1.42454
7.21 1.0815 80.3082 159.14 -1.42265
7.22 1.083 80.319 159.362 -1.42076
7.23 1.0845 80.3298 159.584 -1.41888
7.24 1.086 80.3406 159.806 -1.417
7.25 1.0875 80.3514 160.028 -1.41512
7.26 1.089 80.3621 160.25 -1.41326
7.27 1.0905 80.3728 160.472 -1.41139
7.28 1.092 80.3834 160.693 -1.40953
7.29 1.0935 80.394 160.915 -1.40768
7.3 1.095 80.4046 161.137 -1.40583
7.31 1.0965 80.4152 161.359 -1.40399
7.32 1.098 80.4257 161.581 -1.40215
7.33 1.0995 80.4362 161.803 -1.40031
7.34 1.101 80.4467 162.025 -1.39848
7.35 1.1025 80.4572 162.246 -1.39666
7.36 1.104 80.4676 162.468 -1.39484
7.37 1.1055 80.478 162.69 -1.39302
7.38 1.107 80.4883 162.912 -1.39121
7.39 1.1085 80.4987 163.134 -1.3894
7.4 1.11 80.509 163.356 -1.3876
7.41 1.1115 80.5193 163.577 -1.3858
7.42 1.113 80.5295 163.799 -1.38401
7.43 1.1145 80.5397 164.021 -1.38222
7.44 1.116 80.5499 164.243 -1.38044
7.45 1.1175 80.5601 164.465 -1.37866
7.46 1.119 80.5702 164.686 -1.37688
7.47 1.1205 80.5803 164.908 -1.37511
7.48 1.122 80.5904 165.13 -1.37335
7.49 1.1235 80.6005 165.352 -1.37158
7.5 1.125 80.6105 165.574 -1.36983
7.51 1.1265 80.6205 165.796 -1.36808
7.52 1.128 80.6305 166.017 -1.36633
7.53 1.1295 80.6404 166.239 -1.36458
7.54 1.131 80.6503 166.461 -1.36284
7.55 1.1325 80.6602 166.683 -1.36111
7.56 1.134 80.6701 166.905 -1.35938
7.57 1.1355 80.6799 167.126 -1.35765
7.58 1.137 80.6898 167.348 -1.35593
7.59 1.1385 80.6995 167.57 -1.35421
7.6 1.14 80.7093 167.792 -1.3525
7.61 1.1415 80.719 168.014 -1.35079
7.62 1.143 80.7287 168.236 -1.34909
7.63 1.1445 80.7384 168.457 -1.34739
7.64 1.146 80.7481 168.679 -1.34569
7.65 1.1475 80.7577 168.901 -1.344
7.66 1.149 80.7673 169.123 -1.34231
7.67 1.1505 80.7769 169.345 -1.34063
7.68 1.152 80.7865 169.566 -1.33895
7.69 1.1535 80.796 169.788 -1.33727
7.7 1.155 80.8055 170.01 -1.3356
7.71 1.1565 80.815 170.232 -1.33393
7.72 1.158 80.8244 170.454 -1.33227
7.73 1.1595 80.8339 170.675 -1.33061
7.74 1.161 80.8433 170.897 -1.32896
7.75 1.1625 80.8527 171.119 -1.32731
7.76 1.164 80.862 171.341 -1.32566
7.77 1.1655 80.8714 171.563 -1.32402
7.78 1.167 80.8807 171.784 -1.32238
7.79 1.1685 80.89 172.006 -1.32074
7.8 1.17 80.8992 172.228 -1.31911
7.81 1.1715 80.9085 172.45 -1.31749
7.82 1.173 80.9177 172.671 -1.31586
7.83 1.1745 80.9269 172.893 -1.31424
7.84 1.176 80.936 173.115 -1.31263
7.85 1.1775 80.9452 173.337 -1.31102
7.86 1.179 80.9543 173.559 -1.30941
7.87 1.1805 80.9634 173.78 -1.30781
7.88 1.182 80.9725 174.002 -1.30621
7.89 1.1835 80.9815 174.224 -1.30461
7.9 1.185 80.9905 174.446 -1.30302
7.91 1.1865 80.9996 174.667 -1.30143
7.92 1.188 81.0085 174.889 -1.29985
7.93 1.1895 81.0175 175.111 -1.29827
7.94 1.191 81.0264 175.333 -1.29669
7.95 1.1925 81.0354 175.555 -1.29512
7.96 1.194 81.0442 175.776 -1.29355
7.97 1.1955 81.0531 175.998 -1.29198
7.98 1.197 81.062 176.22 -1.29042
7.99 1.1985 81.0708 176.442 -1.28887
8 1.2 81.0796 176.663 -1.28731
8.01 1.2015 81.0884 176.885 -1.28576
8.02 1.203 81.0971 177.107 -1.28421
8.03 1.2045 81.1059 177.329 -1.28267
8.04 1.206 81.1146 177.55 -1.28113
8.05 1.2075 81.1233 177.772 -1.2796
8.06 1.209 81.132 177.994 -1.27806
8.07 1.2105 81.1406 178.216 -1.27654
8.08 1.212 81.1492 178.437 -1.27501
8.09 1.2135 81.1578 178.659 -1.27349
8.1 1.215 81.1664 178.881 -1.27197
8.11 1.2165 81.175 179.103 -1.27046
8.12 1.218 81.1835 179.324 -1.26895
8.13 1.2195 81.1921 179.546 -1.26744
8.14 1.221 81.2006 179.768 -1.26594
8.15 1.2225 81.2091 179.99 -1.26444
8.16 1.224 81.2175 180.211 -1.26294
8.17 1.2255 81.226 180.433 -1.26145
8.18 1.227 81.2344 180.655 -1.25996
8.19 1.2285 81.2428 180.877 -1.25847
8.2 1.23 81.2512 181.098 -1.25699
8.21 1.2315 81.2595 181.32 -1.25551
8.22 1.233 81.2679 181.542 -1.25404
8.23 1.2345 81.2762 181.764 -1.25256
8.24 1.236 81.2845 181.985 -1.25109
8.25 1.2375 81.2928 182.207 -1.24963
8.26 1.239 81.301 182.429 -1.24817
8.27 1.2405 81.3093 182.651 -1.24671
8.28 1.242 81.3175 182.872 -1.24525
8.29 1.2435 81.3257 183.094 -1.2438
8.3 1.245 81.3339 183.316 -1.24235
8.31 1.2465 81.342 183.538 -1.24091
8.32 1.248 81.3502 183.759 -1.23947
8.33 1.2495 81.3583 183.981 -1.23803
8.34 1.251 81.3664 184.203 -1.23659
8.35 1.2525 81.3745 184.425 -1.23516
8.36 1.254 81.3825 184.646 -1.23373
8.37 1.2555 81.3906 184.868 -1.2323
8.38 1.257 81.3986 185.09 -1.23088
8.39 1.2585 81.4066 185.311 -1.22946
8.4 1.26 81.4146 185.533 -1.22805
8.41 1.2615 81.4226 185.755 -1.22663
8.42 1.263 81.4305 185.977 -1.22523
8.43 1.2645 81.4385 186.198 -1.22382
8.44 1.266 81.4464 186.42 -1.22242
8.45 1.2675 81.4543 186.642 -1.22102
8.46 1.269 81.4622 186.864 -1.21962
8.47 1.2705 81.47 187.085 -1.21823
8.48 1.272 81.4779 187.307 -1.21684
8.49 1.2735 81.4857 187.529 -1.21545
8.5 1.275 81.4935 187.75 -1.21406
8.51 1.2765 81.5013 187.972 -1.21268
8.52 1.278 81.509 188.194 -1.21131
8.53 1.2795 81.5168 188.416 -1.20993
8.54 1.281 81.5245 188.637 -1.20856
8.55 1.2825 81.5322 188.859 -1.20719
8.56 1.284 81.5399 189.081 -1.20582
8.57 1.2855 81.5476 189.302 -1.20446
8.58 1.287 81.5553 189.524 -1.2031
8.59 1.2885 81.5629 189.746 -1.20175
8.6 1.29 81.5705 189.968 -1.20039
8.61 1.2915 81.5782 190.189 -1.19904
8.62 1.293 81.5857 190.411 -1.19769
8.63 1.2945 81.5933 190.633 -1.19635
8.64 1.296 81.6009 190.854 -1.19501
8.65 1.2975 81.6084 191.076 -1.19367
8.66 1.299 81.6159 191.298 -1.19233
8.67 1.3005 81.6234 191.52 -1.191
8.68 1.302 81.6309 191.741 -1.18967
8.69 1.3035 81.6384 191.963 -1.18834
8.7 1.305 81.6459 192.185 -1.18702
8.71 1.3065 81.6533 192.406 -1.1857
8.72 1.308 81.6607 192.628 -1.18438
8.73 1.3095 81.6681 192.85 -1.18307
8.74 1.311 81.6755 193.071 -1.18175
8.75 1.3125 81.6829 193.293 -1.18045
8.76 1.314 81.6902 193.515 -1.17914
8.77 1.3155 81.6976 193.737 -1.17784
8.78 1.317 81.7049 193.958 -1.17653
8.79 1.3185 81.7122 194.18 -1.17524
8.8 1.32 81.7195 194.402 -1.17394
8.81 1.3215 81.7268 194.623 -1.17265
8.82 1.323 81.734 194.845 -1.17136
8.83 1.3245 81.7413 195.067 -1.17007
8.84 1.326 81.7485 195.288 -1.16879
8.85 1.3275 81.7557 195.51 -1.16751
8.86 1.329 81.7629 195.732 -1.16623
8.87 1.3305 81.7701 195.953 -1.16495
8.88 1.332 81.7772 196.175 -1.16368
8.89 1.3335 81.7844 196.397 -1.16241
8.9 1.335 81.7915 196.619 -1.16114
8.91 1.3365 81.7986 196.84 -1.15988
8.92 1.338 81.8057 197.062 -1.15862
8.93 1.3395 81.8128 197.284 -1.15736
8.94 1.341 81.8199 197.505 -1.1561
8.95 1.3425 81.8269 197.727 -1.15485
8.96 1.344 81.834 197.949 -1.1536
8.97 1.3455 81.841 198.17 -1.15235
8.98 1.347 81.848 198.392 -1.1511
8.99 1.3485 81.855 198.614 -1.14986
9 1.35 81.862 198.835 -1.14862
9.01 1.3515 81.8689 199.057 -1.14738
9.02 1.353 81.8759 199.279 -1.14614
9.03 1.3545 81.8828 199.5 -1.14491
9.04 1.356 81.8897 199.722 -1.14368
9.05 1.3575 81.8966 199.944 -1.14245
9.06 1.359 81.9035 200.165 -1.14123
9.07 1.3605 81.9104 200.387 -1.14001
9.08 1.362 81.9172 200.609 -1.13879
9.09 1.3635 81.9241 200.83 -1.13757
9.1 1.365 81.9309 201.052 -1.13636
9.11 1.3665 81.9377 201.274 -1.13515
9.12 1.368 81.9445 201.495 -1.13394
9.13 1.3695 81.9513 201.717 -1.13273
9.14 1.371 81.9581 201.939 -1.13152
9.15 1.3725 81.9648 202.16 -1.13032
9.16 1.374 81.9716 202.382 -1.12912
9.17 1.3755 81.9783 202.604 -1.12793
9.18 1.377 81.985 202.825 -1.12673
9.19 1.3785 81.9917 203.047 -1.12554
9.2 1.38 81.9984 203.269 -1.12435
9.21 1.3815 82.0051 203.49 -1.12317
9.22 1.383 82.0117 203.712 -1.12198
9.23 1.3845 82.0184 203.934 -1.1208
9.24 1.386 82.025 204.155 -1.11962
9.25 1.3875 82.0316 204.377 -1.11844
9.26 1.389 82.0382 204.599 -1.11727
9.27 1.3905 82.0448 204.82 -1.1161
9.28 1.392 82.0514 205.042 -1.11493
9.29 1.3935 82.0579 205.264 -1.11376
9.3 1.395 82.0645 205.485 -1.1126
9.31 1.3965 82.071 205.707 -1.11143
9.32 1.398 82.0775 205.929 -1.11027
9.33 1.3995 82.084 206.15 -1.10912
9.34 1.401 82.0905 206.372 -1.10796
9.35 1.4025 82.097 206.594 -1.10681
9.36 1.404 82.1035 206.815 -1.10566
9.37 1.4055 82.1099 207.037 -1.10451
9.38 1.407 82.1164 207.259 -1.10336
9.39 1.4085 82.1228 207.48 -1.10222
9.4 1.41 82.1292 207.702 -1.10108
9.41 1.4115 82.1356 207.924 -1.09994
9.42 1.413 82.142 208.145 -1.09881
9.43 1.4145 82.1484 208.367 -1.09767
9.44 1.416 82.1547 208.589 -1.09654
9.45 1.4175 82.1611 208.81 -1.09541
9.46 1.419 82.1674 209.032 -1.09428
9.47 1.4205 82.1737 209.253 -1.09316
9.48 1.422 82.18 209.475 -1.09204
9.49 1.4235 82.1863 209.697 -1.09092
9.5 1.425 82.1926 209.918 -1.0898


==> anc/Fig1/Fig1a1band1c/Meson_fields_PCSB1_zeta_0.01.out <==
#nb/n0,nb (fm^{-3}), sigma (MeV), omega (MeV), rho (MeV)
0.4 0.06 13.9505 8.78224 -3.45292
0.41 0.0615 14.2627 8.99441 -3.51674
0.42 0.063 14.5735 9.2062 -3.57934
0.43 0.0645 14.883 9.41761 -3.6407
0.44 0.066 15.1913 9.62865 -3.70085
0.45 0.0675 15.4982 9.83932 -3.75979
0.46 0.069 15.804 10.0496 -3.81752
0.47 0.0705 16.1085 10.2596 -3.87405
0.48 0.072 16.4117 10.4692 -3.92939
0.49 0.0735 16.7138 10.6785 -3.98355
0.5 0.075 17.0147 10.8874 -4.03653
0.51 0.0765 17.3144 11.096 -4.08836
0.52 0.078 17.613 11.3042 -4.13902
0.53 0.0795 17.9105 11.5122 -4.18855
0.54 0.081 18.2068 11.7198 -4.23694
0.55 0.0825 18.502 11.9271 -4.28421
0.56 0.084 18.7961 12.1341 -4.33037
0.57 0.0855 19.0892 12.3408 -4.37544
0.58 0.087 19.3811 12.5473 -4.41941
0.59 0.0885 19.6721 12.7534 -4.46232
0.6 0.09 19.9619 12.9593 -4.50416
0.61 0.0915 20.2508 13.1649 -4.54495
0.62 0.093 20.5386 13.3702 -4.5847
0.63 0.0945 20.8254 13.5753 -4.62343
0.64 0.096 21.1111 13.7801 -4.66115
0.65 0.0975 21.3959 13.9847 -4.69787
0.66 0.099 21.6797 14.189 -4.7336
0.67 0.1005 21.9625 14.3931 -4.76837
0.68 0.102 22.2444 14.5969 -4.80217
0.69 0.1035 22.5253 14.8006 -4.83503
0.7 0.105 22.8052 15.004 -4.86696
0.71 0.1065 23.0842 15.2071 -4.89796
0.72 0.108 23.3622 15.4101 -4.92806
0.73 0.1095 23.6393 15.6129 -4.95727
0.74 0.111 23.9155 15.8154 -4.9856
0.75 0.1125 24.1908 16.0178 -5.01307
0.76 0.114 24.4651 16.22 -5.03968
0.77 0.1155 24.7385 16.4219 -5.06545
0.78 0.117 25.0111 16.6237 -5.0904
0.79 0.1185 25.2828 16.8255 -5.11382
0.8 0.12 25.5537 17.0272 -5.13591
0.81 0.1215 25.8238 17.2288 -5.15691
0.82 0.123 26.093 17.4303 -5.1769
0.83 0.1245 26.3614 17.6317 -5.19595
0.84 0.126 26.629 17.8329 -5.21409
0.85 0.1275 26.8957 18.0341 -5.23137
0.86 0.129 27.1615 18.2351 -5.24782
0.87 0.1305 27.4266 18.436 -5.26346
0.88 0.132 27.6908 18.6368 -5.27833
0.89 0.1335 27.9541 18.8374 -5.29244
0.9 0.135 28.2166 19.038 -5.30581
0.91 0.1365 28.4783 19.2384 -5.31847
0.92 0.138 28.7392 19.4387 -5.33044
0.93 0.1395 28.9992 19.6388 -5.34173
0.94 0.141 29.2584 19.8388 -5.35236
0.95 0.1425 29.5168 20.0388 -5.36235
0.96 0.144 29.7744 20.2385 -5.37172
0.97 0.1455 30.0311 20.4382 -5.38047
0.98 0.147 30.287 20.6377 -5.38863
0.99 0.1485 30.5421 20.8372 -5.39621
1 0.15 30.7964 21.0364 -5.40323
1.01 0.1515 31.0498 21.2356 -5.40969
1.02 0.153 31.3025 21.4346 -5.41561
1.03 0.1545 31.5543 21.6335 -5.42101
1.04 0.156 31.8053 21.8323 -5.4259
1.05 0.1575 32.0555 22.0309 -5.43029
1.06 0.159 32.3048 22.2295 -5.43419
1.07 0.1605 32.5534 22.4278 -5.43761
1.08 0.162 32.8011 22.6261 -5.44058
1.09 0.1635 33.048 22.8242 -5.44308
1.1 0.165 33.2941 23.0222 -5.44515
1.11 0.1665 33.5394 23.22 -5.44679
1.12 0.168 33.7838 23.4177 -5.44801
1.13 0.1695 34.0275 23.6152 -5.44882
1.14 0.171 34.2703 23.8126 -5.44924
1.15 0.1725 34.5123 24.0099 -5.44927
1.16 0.174 34.7534 24.207 -5.44891
1.17 0.1755 34.9938 24.404 -5.44819
1.18 0.177 35.2333 24.6008 -5.44712
1.19 0.1785 35.472 24.7975 -5.44569
1.2 0.18 35.7098 24.994 -5.44393
1.21 0.1815 35.9469 25.1903 -5.44183
1.22 0.183 36.1831 25.3865 -5.43941
1.23 0.1845 36.4184 25.5825 -5.43668
1.24 0.186 36.6529 25.7784 -5.43364
1.25 0.1875 36.8866 25.9741 -5.43031
1.26 0.189 37.1195 26.1697 -5.42669
1.27 0.1905 37.3514 26.365 -5.4228
1.28 0.192 37.5826 26.5602 -5.41863
1.29 0.1935 37.8129 26.7552 -5.41419
1.3 0.195 38.0424 26.9501 -5.4095
1.31 0.1965 38.271 27.1448 -5.40456
1.32 0.198 38.4987 27.3392 -5.39938
1.33 0.1995 38.7256 27.5335 -5.39397
1.34 0.201 38.9517 27.7277 -5.38833
1.35 0.2025 39.1768 27.9216 -5.38246
1.36 0.204 39.4011 28.1153 -5.37639
1.37 0.2055 39.6246 28.3089 -5.37011
1.38 0.207 39.8472 28.5022 -5.36362
1.39 0.2085 40.0689 28.6954 -5.35695
1.4 0.21 40.2897 28.8883 -5.35009
1.41 0.2115 40.5096 29.0811 -5.34304
1.42 0.213 40.7287 29.2736 -5.33582
1.43 0.2145 40.9469 29.466 -5.32843
1.44 0.216 41.1642 29.6581 -5.32088
1.45 0.2175 41.3806 29.85 -5.31317
1.46 0.219 41.5961 30.0417 -5.30531
1.47 0.2205 41.8108 30.2332 -5.2973
1.48 0.222 42.0245 30.4245 -5.28915
1.49 0.2235 42.2373 30.6155 -5.28087
1.5 0.225 42.4493 30.8063 -5.27245
1.51 0.2265 42.6603 30.9969 -5.26391
1.52 0.228 42.8704 31.1873 -5.25524
1.53 0.2295 43.0796 31.3775 -5.24646
1.54 0.231 43.2879 31.5674 -5.23757
1.55 0.2325 43.4952 31.757 -5.22857
1.56 0.234 43.7017 31.9465 -5.21947
1.57 0.2355 43.9072 32.1357 -5.21027
1.58 0.237 44.1118 32.3246 -5.20098
1.59 0.2385 44.3155 32.5133 -5.1916
1.6 0.24 44.5182 32.7018 -5.18213
1.61 0.2415 44.72 32.89 -5.17258
1.62 0.243 44.9209 33.078 -5.16296
1.63 0.2445 45.1208 33.2657 -5.15326
1.64 0.246 45.3198 33.4532 -5.14349
1.65 0.2475 45.5179 33.6404 -5.13365
1.66 0.249 45.715 33.8274 -5.12376
1.67 0.2505 45.9111 34.0141 -5.1138
1.68 0.252 46.1063 34.2005 -5.10379
1.69 0.2535 46.3006 34.3867 -5.09373
1.7 0.255 46.4939 34.5726 -5.08362
1.71 0.2565 46.6862 34.7583 -5.07347
1.72 0.258 46.8776 34.9437 -5.06327
1.73 0.2595 47.068 35.1288 -5.05303
1.74 0.261 47.2575 35.3137 -5.04276
1.75 0.2625 47.4459 35.4982 -5.03245
1.76 0.264 47.6335 35.6825 -5.02212
1.77 0.2655 47.82 35.8666 -5.01175
1.78 0.267 48.0056 36.0503 -5.00136
1.79 0.2685 48.1902 36.2338 -4.99095
1.8 0.27 48.3739 36.417 -4.98052
1.81 0.2715 48.5565 36.5999 -4.97008
1.82 0.273 48.7382 36.7825 -4.95961
1.83 0.2745 48.9189 36.9649 -4.94914
1.84 0.276 49.0987 37.147 -4.93866
1.85 0.2775 49.2774 37.3287 -4.92816
1.86 0.279 49.4552 37.5102 -4.91767
1.87 0.2805 49.632 37.6914 -4.90717
1.88 0.282 49.8078 37.8724 -4.89666
1.89 0.2835 49.9827 38.053 -4.88616
1.9 0.285 50.1565 38.2333 -4.87566
1.91 0.2865 50.3294 38.4134 -4.86517
1.92 0.288 50.5013 38.5931 -4.85468
1.93 0.2895 50.6722 38.7726 -4.84421
1.94 0.291 50.8421 38.9518 -4.83374
1.95 0.2925 51.0111 39.1306 -4.82328
1.96 0.294 51.179 39.3092 -4.81284
1.97 0.2955 51.346 39.4875 -4.80241
1.98 0.297 51.512 39.6655 -4.792
1.99 0.2985 51.677 39.8432 -4.78161
2 0.3 51.8411 40.0206 -4.77123
2.01 0.3015 52.0041 40.1976 -4.76088
2.02 0.303 52.1662 40.3744 -4.75055
2.03 0.3045 52.3273 40.5509 -4.74024
2.04 0.306 52.4874 40.7271 -4.72996
2.05 0.3075 52.6466 40.903 -4.71971
2.06 0.309 52.8048 41.0785 -4.70948
2.07 0.3105 52.962 41.2538 -4.69928
2.08 0.312 53.1182 41.4288 -4.68911
2.09 0.3135 53.2735 41.6034 -4.67897
2.1 0.315 53.4278 41.7778 -4.66887
2.11 0.3165 53.5811 41.9519 -4.65879
2.12 0.318 53.7335 42.1256 -4.64875
2.13 0.3195 53.8849 42.299 -4.63875
2.14 0.321 54.0353 42.4722 -4.62878
2.15 0.3225 54.1848 42.645 -4.61885
2.16 0.324 54.3334 42.8175 -4.60895
2.17 0.3255 54.4809 42.9898 -4.59909
2.18 0.327 54.6276 43.1617 -4.58928
2.19 0.3285 54.7732 43.3333 -4.5795
2.2 0.33 54.918 43.5046 -4.56976
2.21 0.3315 55.0618 43.6756 -4.56006
2.22 0.333 55.2046 43.8462 -4.5504
2.23 0.3345 55.3466 44.0166 -4.54079
2.24 0.336 55.4875 44.1867 -4.53122
2.25 0.3375 55.6276 44.3564 -4.52169
2.26 0.339 55.7667 44.5259 -4.51221
2.27 0.3405 55.9049 44.695 -4.50277
2.28 0.342 56.0422 44.8639 -4.49338
2.29 0.3435 56.1786 45.0324 -4.48403
2.3 0.345 56.314 45.2006 -4.47472
2.31 0.3465 56.4486 45.3686 -4.46547
2.32 0.348 56.5822 45.5362 -4.45626
2.33 0.3495 56.715 45.7035 -4.44709
2.34 0.351 56.8468 45.8705 -4.43798
2.35 0.3525 56.9778 46.0371 -4.42891
2.36 0.354 57.1078 46.2035 -4.41989
2.37 0.3555 57.237 46.3696 -4.41091
2.38 0.357 57.3653 46.5354 -4.40199
2.39 0.3585 57.4927 46.7008 -4.39311
2.4 0.36 57.6192 46.866 -4.38429
2.41 0.3615 57.7449 47.0309 -4.37551
2.42 0.363 57.8697 47.1954 -4.36678
2.43 0.3645 57.9936 47.3597 -4.3581
2.44 0.366 58.1167 47.5236 -4.34947
2.45 0.3675 58.239 47.6872 -4.34089
2.46 0.369 58.3604 47.8506 -4.33235
2.47 0.3705 58.4809 48.0136 -4.32387
2.48 0.372 58.6006 48.1763 -4.31544
2.49 0.3735 58.7195 48.3388 -4.30706
2.5 0.375 58.8375 48.5009 -4.29873
2.51 0.3765 58.9548 48.6627 -4.29044
2.52 0.378 59.0712 48.8242 -4.28221
2.53 0.3795 59.1868 48.9854 -4.27403
2.54 0.381 59.3016 49.1464 -4.2659
2.55 0.3825 59.4155 49.307 -4.25781
2.56 0.384 59.5287 49.4673 -4.24978
2.57 0.3855 59.6411 49.6273 -4.2418
2.58 0.387 59.7527 49.7871 -4.23386
2.59 0.3885 59.8635 49.9465 -4.22598
2.6 0.39 59.9736 50.1056 -4.21815
2.61 0.3915 60.0828 50.2645 -4.21036
2.62 0.393 60.1913 50.423 -4.20263
2.63 0.3945 60.299 50.5812 -4.19494
2.64 0.396 60.406 50.7392 -4.18731
2.65 0.3975 60.5122 50.8969 -4.17972
2.66 0.399 60.6177 51.0542 -4.17218
2.67 0.4005 60.7224 51.2113 -4.1647
2.68 0.402 60.8264 51.3681 -4.15725
2.69 0.4035 60.9297 51.5245 -4.14986
2.7 0.405 61.0322 51.6807 -4.14252
2.71 0.4065 61.134 51.8366 -4.13523
2.72 0.408 61.2351 51.9923 -4.12798
2.73 0.4095 61.3355 52.1476 -4.12078
2.74 0.411 61.4351 52.3026 -4.11363
2.75 0.4125 61.5341 52.4574 -4.10653
2.76 0.414 61.6324 52.6118 -4.09947
2.77 0.4155 61.7299 52.766 -4.09246
2.78 0.417 61.8268 52.9199 -4.0855
2.79 0.4185 61.923 53.0735 -4.07858
2.8 0.42 62.0186 53.2268 -4.07172
2.81 0.4215 62.1134 53.3798 -4.06489
2.82 0.423 62.2076 53.5326 -4.05812
2.83 0.4245 62.3012 53.685 -4.05139
2.84 0.426 62.394 53.8372 -4.0447
2.85 0.4275 62.4863 53.9891 -4.03807
2.86 0.429 62.5778 54.1407 -4.03147
2.87 0.4305 62.6688 54.2921 -4.02492
2.88 0.432 62.7591 54.4431 -4.01842
2.89 0.4335 62.8487 54.5939 -4.01196
2.9 0.435 62.9378 54.7444 -4.00554
2.91 0.4365 63.0262 54.8947 -3.99917
2.92 0.438 63.114 55.0446 -3.99285
2.93 0.4395 63.2012 55.1943 -3.98656
2.94 0.441 63.2878 55.3437 -3.98032
2.95 0.4425 63.3738 55.4928 -3.97412
2.96 0.444 63.4592 55.6417 -3.96797
2.97 0.4455 63.544 55.7903 -3.96185
2.98 0.447 63.6282 55.9386 -3.95578
2.99 0.4485 63.7118 56.0866 -3.94976
3 0.45 63.7948 56.2344 -3.94377
3.01 0.4515 63.8773 56.3819 -3.93782
3.02 0.453 63.9592 56.5291 -3.93192
3.03 0.4545 64.0406 56.6761 -3.92606
3.04 0.456 64.1214 56.8228 -3.92023
3.05 0.4575 64.2016 56.9692 -3.91445
3.06 0.459 64.2813 57.1153 -3.90871
3.07 0.4605 64.3604 57.2612 -3.90301
3.08 0.462 64.439 57.4069 -3.89735
3.09 0.4635 64.5171 57.5522 -3.89172
3.1 0.465 64.5946 57.6973 -3.88614
3.11 0.4665 64.6716 57.8422 -3.88059
3.12 0.468 64.7481 57.9867 -3.87509
3.13 0.4695 64.824 58.1311 -3.86962
3.14 0.471 64.8995 58.2751 -3.86419
3.15 0.4725 64.9744 58.4189 -3.85879
3.16 0.474 65.0489 58.5624 -3.85344
3.17 0.4755 65.1228 58.7057 -3.84812
3.18 0.477 65.1962 58.8488 -3.84284
3.19 0.4785 65.2692 58.9915 -3.83759
3.2 0.48 65.3416 59.134 -3.83239
3.21 0.4815 65.4136 59.2763 -3.82721
3.22 0.483 65.4851 59.4183 -3.82208
3.23 0.4845 65.5561 59.56 -3.81698
3.24 0.486 65.6267 59.7015 -3.81191
3.25 0.4875 65.6967 59.8428 -3.80688
3.26 0.489 65.7663 59.9838 -3.80189
3.27 0.4905 65.8355 60.1245 -3.79693
3.28 0.492 65.9042 60.265 -3.792
3.29 0.4935 65.9724 60.4052 -3.78711
3.3 0.495 66.0402 60.5452 -3.78225
3.31 0.4965 66.1076 60.685 -3.77742
3.32 0.498 66.1745 60.8245 -3.77263
3.33 0.4995 66.241 60.9637 -3.76787
3.34 0.501 66.307 61.1027 -3.76315
3.35 0.5025 66.3726 61.2415 -3.75845
3.36 0.504 66.4378 61.38 -3.75379
3.37 0.5055 66.5026 61.5183 -3.74917
3.38 0.507 66.5669 61.6563 -3.74457
3.39 0.5085 66.6309 61.7941 -3.74
3.4 0.51 66.6944 61.9317 -3.73547
3.41 0.5115 66.7575 62.069 -3.73097
3.42 0.513 66.8202 62.2061 -3.72649
3.43 0.5145 66.8825 62.3429 -3.72205
3.44 0.516 66.9444 62.4795 -3.71764
3.45 0.5175 67.0059 62.6159 -3.71326
3.46 0.519 67.0671 62.752 -3.70891
3.47 0.5205 67.1278 62.8879 -3.70459
3.48 0.522 67.1882 63.0235 -3.7003
3.49 0.5235 67.2482 63.1589 -3.69604
3.5 0.525 67.3078 63.2941 -3.6918
3.51 0.5265 67.367 63.4291 -3.6876
3.52 0.528 67.4258 63.5638 -3.68342
3.53 0.5295 67.4843 63.6983 -3.67928
3.54 0.531 67.5425 63.8325 -3.67516
3.55 0.5325 67.6002 63.9666 -3.67106
3.56 0.534 67.6576 64.1003 -3.667
3.57 0.5355 67.7147 64.2339 -3.66296
3.58 0.537 67.7714 64.3673 -3.65896
3.59 0.5385 67.8277 64.5004 -3.65497
3.6 0.54 67.8838 64.6333 -3.65102
3.61 0.5415 67.9394 64.7659 -3.64709
3.62 0.543 67.9947 64.8983 -3.64319
3.63 0.5445 68.0497 65.0306 -3.63931
3.64 0.546 68.1044 65.1625 -3.63546
3.65 0.5475 68.1587 65.2943 -3.63164
3.66 0.549 68.2127 65.4258 -3.62784
3.67 0.5505 68.2664 65.5572 -3.62407
3.68 0.552 68.3197 65.6883 -3.62032
3.69 0.5535 68.3727 65.8191 -3.6166
3.7 0.555 68.4254 65.9498 -3.6129
3.71 0.5565 68.4778 66.0802 -3.60923
3.72 0.558 68.5299 66.2104 -3.60558
3.73 0.5595 68.5817 66.3404 -3.60195
3.74 0.561 68.6331 66.4702 -3.59835
3.75 0.5625 68.6843 66.5998 -3.59477
3.76 0.564 68.7351 66.7291 -3.59122
3.77 0.5655 68.7857 66.8583 -3.58769
3.78 0.567 68.836 66.9872 -3.58419
3.79 0.5685 68.8859 67.1159 -3.5807
3.8 0.57 68.9356 67.2444 -3.57724
3.81 0.5715 68.985 67.3727 -3.57381
3.82 0.573 69.0341 67.5008 -3.57039
3.83 0.5745 69.0829 67.6286 -3.567
3.84 0.576 69.1314 67.7563 -3.56363
3.85 0.5775 69.1797 67.8837 -3.56028
3.86 0.579 69.2277 68.011 -3.55695
3.87 0.5805 69.2754 68.138 -3.55365
3.88 0.582 69.3228 68.2648 -3.55037
3.89 0.5835 69.3699 68.3914 -3.54711
3.9 0.585 69.4168 68.5178 -3.54386
3.91 0.5865 69.4634 68.644 -3.54065
3.92 0.588 69.5098 68.77 -3.53745
3.93 0.5895 69.5559 68.8958 -3.53427
3.94 0.591 69.6017 69.0214 -3.53111
3.95 0.5925 69.6473 69.1467 -3.52798
3.96 0.594 69.6926 69.2719 -3.52486
3.97 0.5955 69.7377 69.3969 -3.52176
3.98 0.597 69.7825 69.5217 -3.51869
3.99 0.5985 69.8271 69.6462 -3.51563
4 0.6 69.8714 69.7706 -3.51259
4.01 0.6015 69.9155 69.8948 -3.50958
4.02 0.603 69.9593 70.0187 -3.50658
4.03 0.6045 70.0029 70.1425 -3.5036
4.04 0.606 70.0463 70.2661 -3.50064
4.05 0.6075 70.0894 70.3895 -3.4977
4.06 0.609 70.1322 70.5126 -3.49478
4.07 0.6105 70.1749 70.6356 -3.49187
4.08 0.612 70.2173 70.7584 -3.48899
4.09 0.6135 70.2595 70.881 -3.48612
4.1 0.615 70.3014 71.0034 -3.48327
4.11 0.6165 70.3432 71.1256 -3.48044
4.12 0.618 70.3847 71.2476 -3.47763
4.13 0.6195 70.426 71.3695 -3.47483
4.14 0.621 70.467 71.4911 -3.47206
4.15 0.6225 70.5079 71.6125 -3.4693
4.16 0.624 70.5485 71.7338 -3.46655
4.17 0.6255 70.5889 71.8548 -3.46383
4.18 0.627 70.6291 71.9757 -3.46112
4.19 0.6285 70.6691 72.0964 -3.45843
4.2 0.63 70.7089 72.2169 -3.45576
4.21 0.6315 70.7484 72.3372 -3.4531
4.22 0.633 70.7878 72.4573 -3.45046
4.23 0.6345 70.8269 72.5772 -3.44783
4.24 0.636 70.8659 72.697 -3.44523
4.25 0.6375 70.9046 72.8165 -3.44263
4.26 0.639 70.9432 72.9359 -3.44006
4.27 0.6405 70.9815 73.0551 -3.4375
4.28 0.642 71.0197 73.1741 -3.43495
4.29 0.6435 71.0576 73.2929 -3.43243
4.3 0.645 71.0954 73.4116 -3.42991
4.31 0.6465 71.1329 73.53 -3.42742
4.32 0.648 71.1703 73.6483 -3.42493
4.33 0.6495 71.2075 73.7664 -3.42247
4.34 0.651 71.2445 73.8843 -3.42002
4.35 0.6525 71.2813 74.002 -3.41758
4.36 0.654 71.3179 74.1196 -3.41516
4.37 0.6555 71.3543 74.237 -3.41275
4.38 0.657 71.3906 74.3542 -3.41036
4.39 0.6585 71.4267 74.4712 -3.40799
4.4 0.66 71.4626 74.588 -3.40562
4.41 0.6615 71.4983 74.7047 -3.40328
4.42 0.663 71.5338 74.8212 -3.40094
4.43 0.6645 71.5692 74.9375 -3.39862
4.44 0.666 71.6043 75.0536 -3.39632
4.45 0.6675 71.6394 75.1696 -3.39403
4.46 0.669 71.6742 75.2854 -3.39175
4.47 0.6705 71.7089 75.401 -3.38949
4.48 0.672 71.7434 75.5165 -3.38724
4.49 0.6735 71.7777 75.6317 -3.385
4.5 0.675 71.8118 75.7468 -3.38278
4.51 0.6765 71.8458 75.8617 -3.38057
4.52 0.678 71.8797 75.9765 -3.37837
4.53 0.6795 71.9133 76.0911 -3.37619
4.54 0.681 71.9468 76.2055 -3.37402
4.55 0.6825 71.9802 76.3198 -3.37186
4.56 0.684 72.0134 76.4338 -3.36972
4.57 0.6855 72.0464 76.5477 -3.36759
4.58 0.687 72.0792 76.6615 -3.36547
4.59 0.6885 72.112 76.7751 -3.36336
4.6 0.69 72.1445 76.8885 -3.36127
4.61 0.6915 72.1769 77.0017 -3.35919
4.62 0.693 72.2092 77.1148 -3.35712
4.63 0.6945 72.2412 77.2277 -3.35506
4.64 0.696 72.2732 77.3404 -3.35302
4.65 0.6975 72.305 77.453 -3.35099
4.66 0.699 72.3366 77.5654 -3.34897
4.67 0.7005 72.3681 77.6777 -3.34696
4.68 0.702 72.3995 77.7898 -3.34497
4.69 0.7035 72.4307 77.9017 -3.34298
4.7 0.705 72.4617 78.0135 -3.34101
4.71 0.7065 72.4927 78.1251 -3.33905
4.72 0.708 72.5234 78.2365 -3.3371
4.73 0.7095 72.5541 78.3478 -3.33516
4.74 0.711 72.5846 78.4589 -3.33324
4.75 0.7125 72.6149 78.5699 -3.33132
4.76 0.714 72.6451 78.6807 -3.32942
4.77 0.7155 72.6752 78.7913 -3.32753
4.78 0.717 72.7051 78.9018 -3.32564
4.79 0.7185 72.735 79.0121 -3.32377
4.8 0.72 72.7646 79.1223 -3.32191
4.81 0.7215 72.7942 79.2323 -3.32007
4.82 0.723 72.8236 79.3422 -3.31823
4.83 0.7245 72.8528 79.4518 -3.3164
4.84 0.726 72.882 79.5614 -3.31458
4.85 0.7275 72.911 79.6708 -3.31278
4.86 0.729 72.9399 79.78 -3.31098
4.87 0.7305 72.9686 79.8891 -3.3092
4.88 0.732 72.9973 79.998 -3.30742
4.89 0.7335 73.0258 80.1068 -3.30566
4.9 0.735 73.0541 80.2154 -3.3039
4.91 0.7365 73.0824 80.3239 -3.30216
4.92 0.738 73.1105 80.4322 -3.30042
4.93 0.7395 73.1385 80.5404 -3.2987
4.94 0.741 73.1664 80.6484 -3.29699
4.95 0.7425 73.1941 80.7562 -3.29528
4.96 0.744 73.2218 80.8639 -3.29359
4.97 0.7455 73.2493 80.9715 -3.2919
4.98 0.747 73.2767 81.0789 -3.29023
4.99 0.7485 73.304 81.1862 -3.28856
5 0.75 73.3311 81.2933 -3.28691
5.01 0.7515 73.3582 81.4003 -3.28526
5.02 0.753 73.3851 81.5071 -3.28362
5.03 0.7545 73.4119 81.6138 -3.28199
5.04 0.756 73.4386 81.7203 -3.28037
5.05 0.7575 73.4652 81.8267 -3.27877
5.06 0.759 73.4917 81.9329 -3.27717
5.07 0.7605 73.5181 82.039 -3.27557
5.08 0.762 73.5443 82.1449 -3.27399
5.09 0.7635 73.5705 82.2507 -3.27242
5.1 0.765 73.5965 82.3564 -3.27085
5.11 0.7665 73.6224 82.4619 -3.2693
5.12 0.768 73.6482 82.5672 -3.26775
5.13 0.7695 73.674 82.6725 -3.26621
5.14 0.771 73.6996 82.7775 -3.26469
5.15 0.7725 73.7251 82.8825 -3.26317
5.16 0.774 73.7504 82.9873 -3.26165
5.17 0.7755 73.7757 83.0919 -3.26015
5.18 0.777 73.8009 83.1964 -3.25865
5.19 0.7785 73.826 83.3008 -3.25717
5.2 0.78 73.851 83.405 -3.25569
5.21 0.7815 73.8758 83.5091 -3.25422
5.22 0.783 73.9006 83.6131 -3.25276
5.23 0.7845 73.9253 83.7169 -3.25131
5.24 0.786 73.9498 83.8206 -3.24986
5.25 0.7875 73.9743 83.9241 -3.24842
5.26 0.789 73.9987 84.0275 -3.24699
5.27 0.7905 74.0229 84.1308 -3.24557
5.28 0.792 74.0471 84.2339 -3.24416
5.29 0.7935 74.0712 84.3369 -3.24275
5.3 0.795 74.0952 84.4397 -3.24136
5.31 0.7965 74.1191 84.5424 -3.23997
5.32 0.798 74.1428 84.645 -3.23858
5.33 0.7995 74.1665 84.7474 -3.23721
5.34 0.801 74.1901 84.8497 -3.23584
5.35 0.8025 74.2136 84.9519 -3.23448
5.36 0.804 74.2371 85.054 -3.23313
5.37 0.8055 74.2604 85.1559 -3.23179
5.38 0.807 74.2836 85.2576 -3.23045
5.39 0.8085 74.3068 85.3593 -3.22912
5.4 0.81 74.3298 85.4608 -3.2278
5.41 0.8115 74.3528 85.5621 -3.22649
5.42 0.813 74.3756 85.6634 -3.22518
5.43 0.8145 74.3984 85.7645 -3.22388
5.44 0.816 74.4211 85.8655 -3.22259
5.45 0.8175 74.4437 85.9663 -3.2213
5.46 0.819 74.4662 86.067 -3.22002
5.47 0.8205 74.4886 86.1676 -3.21875
5.48 0.822 74.511 86.2681 -3.21749
5.49 0.8235 74.5332 86.3684 -3.21623
5.5 0.825 74.5554 86.4686 -3.21498
5.51 0.8265 74.5775 86.5686 -3.21374
5.52 0.828 74.5995 86.6686 -3.2125
5.53 0.8295 74.6214 86.7684 -3.21127
5.54 0.831 74.6433 86.8681 -3.21004
5.55 0.8325 74.665 86.9676 -3.20883
5.56 0.834 74.6867 87.0671 -3.20762
5.57 0.8355 74.7083 87.1664 -3.20641
5.58 0.837 74.7298 87.2655 -3.20522
5.59 0.8385 74.7512 87.3646 -3.20403
5.6 0.84 74.7726 87.4635 -3.20284
5.61 0.8415 74.7938 87.5623 -3.20167
5.62 0.843 74.815 87.661 -3.2005
5.63 0.8445 74.8361 87.7595 -3.19933
5.64 0.846 74.8571 87.8579 -3.19817
5.65 0.8475 74.8781 87.9562 -3.19702
5.66 0.849 74.899 88.0544 -3.19588
5.67 0.8505 74.9198 88.1525 -3.19474
5.68 0.852 74.9405 88.2504 -3.1936
5.69 0.8535 74.9611 88.3482 -3.19248
5.7 0.855 74.9817 88.4459 -3.19135
5.71 0.8565 75.0022 88.5435 -3.19024
5.72 0.858 75.0226 88.6409 -3.18913
5.73 0.8595 75.043 88.7382 -3.18803
5.74 0.861 75.0632 88.8354 -3.18693
5.75 0.8625 75.0834 88.9325 -3.18584
5.76 0.864 75.1036 89.0294 -3.18476
5.77 0.8655 75.1236 89.1263 -3.18368
5.78 0.867 75.1436 89.223 -3.1826
5.79 0.8685 75.1635 89.3196 -3.18154
5.8 0.87 75.1833 89.4161 -3.18048
5.81 0.8715 75.2031 89.5124 -3.17942
5.82 0.873 75.2228 89.6087 -3.17837
5.83 0.8745 75.2424 89.7048 -3.17733
5.84 0.876 75.262 89.8008 -3.17629
5.85 0.8775 75.2815 89.8967 -3.17525
5.86 0.879 75.3009 89.9924 -3.17423
5.87 0.8805 75.3202 90.0881 -3.1732
5.88 0.882 75.3395 90.1836 -3.17219
5.89 0.8835 75.3587 90.2791 -3.17118
5.9 0.885 75.3779 90.3744 -3.17017
5.91 0.8865 75.3969 90.4695 -3.16917
5.92 0.888 75.416 90.5646 -3.16818
5.93 0.8895 75.4349 90.6596 -3.16719
5.94 0.891 75.4538 90.7544 -3.1662
5.95 0.8925 75.4726 90.8491 -3.16522
5.96 0.894 75.4913 90.9438 -3.16425
5.97 0.8955 75.51 91.0382 -3.16328
5.98 0.897 75.5286 91.1326 -3.16232
5.99 0.8985 75.5472 91.2269 -3.16136
6 0.9 75.5657 91.3211 -3.16041
6.01 0.9015 75.5841 91.4151 -3.15946
6.02 0.903 75.6025 91.509 -3.15852
6.03 0.9045 75.6208 91.6029 -3.15758
6.04 0.906 75.639 91.6966 -3.15665
6.05 0.9075 75.6572 91.7902 -3.15572
6.06 0.909 75.6753 91.8837 -3.1548
6.07 0.9105 75.6933 91.977 -3.15388
6.08 0.912 75.7113 92.0703 -3.15297
6.09 0.9135 75.7293 92.1634 -3.15206
6.1 0.915 75.7471 92.2565 -3.15115
6.11 0.9165 75.765 92.3494 -3.15026
6.12 0.918 75.7827 92.4422 -3.14936
6.13 0.9195 75.8004 92.535 -3.14847
6.14 0.921 75.818 92.6276 -3.14759
6.15 0.9225 75.8356 92.7201 -3.14671
6.16 0.924 75.8531 92.8124 -3.14584
6.17 0.9255 75.8706 92.9047 -3.14497
6.18 0.927 75.888 92.9969 -3.1441
6.19 0.9285 75.9053 93.0889 -3.14324
6.2 0.93 75.9226 93.1809 -3.14239
6.21 0.9315 75.9398 93.2728 -3.14154
6.22 0.933 75.957 93.3645 -3.14069
6.23 0.9345 75.9741 93.4561 -3.13985
6.24 0.936 75.9912 93.5477 -3.13901
6.25 0.9375 76.0082 93.6391 -3.13818
6.26 0.939 76.0251 93.7304 -3.13735
6.27 0.9405 76.042 93.8216 -3.13652
6.28 0.942 76.0588 93.9127 -3.1357
6.29 0.9435 76.0756 94.0037 -3.13489
6.3 0.945 76.0923 94.0946 -3.13408
6.31 0.9465 76.109 94.1854 -3.13327
6.32 0.948 76.1256 94.2761 -3.13247
6.33 0.9495 76.1422 94.3667 -3.13167
6.34 0.951 76.1587 94.4571 -3.13087
6.35 0.9525 76.1752 94.5475 -3.13008
6.36 0.954 76.1916 94.6378 -3.1293
6.37 0.9555 76.2079 94.7279 -3.12852
6.38 0.957 76.2242 94.818 -3.12774
6.39 0.9585 76.2405 94.908 -3.12697
6.4 0.96 76.2567 94.9978 -3.1262
6.41 0.9615 76.2728 95.0876 -3.12543
6.42 0.963 76.2889 95.1773 -3.12467
6.43 0.9645 76.305 95.2668 -3.12391
6.44 0.966 76.321 95.3563 -3.12316
6.45 0.9675 76.3369 95.4456 -3.12241
6.46 0.969 76.3528 95.5349 -3.12167
6.47 0.9705 76.3686 95.624 -3.12093
6.48 0.972 76.3844 95.7131 -3.12019
6.49 0.9735 76.4002 95.802 -3.11946
6.5 0.975 76.4159 95.8909 -3.11873
6.51 0.9765 76.4315 95.9796 -3.118
6.52 0.978 76.4471 96.0683 -3.11728
6.53 0.9795 76.4627 96.1568 -3.11657
6.54 0.981 76.4782 96.2453 -3.11585
6.55 0.9825 76.4936 96.3336 -3.11514
6.56 0.984 76.509 96.4219 -3.11444
6.57 0.9855 76.5244 96.5101 -3.11373
6.58 0.987 76.5397 96.5981 -3.11304
6.59 0.9885 76.555 96.6861 -3.11234
6.6 0.99 76.5702 96.774 -3.11165
6.61 0.9915 76.5854 96.8617 -3.11096
6.62 0.993 76.6005 96.9494 -3.11028
6.63 0.9945 76.6156 97.037 -3.1096
6.64 0.996 76.6306 97.1245 -3.10892
6.65 0.9975 76.6456 97.2118 -3.10825
6.66 0.999 76.6605 97.2991 -3.10758
6.67 1.0005 76.6754 97.3863 -3.10691
6.68 1.002 76.6903 97.4734 -3.10625
6.69 1.0035 76.7051 97.5604 -3.10559
6.7 1.005 76.7198 97.6473 -3.10494
6.71 1.0065 76.7346 97.7341 -3.10429
6.72 1.008 76.7492 97.8209 -3.10364
6.73 1.0095 76.7639 97.9075 -3.103
6.74 1.011 76.7785 97.994 -3.10235
6.75 1.0125 76.793 98.0805 -3.10172
6.76 1.014 76.8075 98.1668 -3.10108
6.77 1.0155 76.822 98.253 -3.10045
6.78 1.017 76.8364 98.3392 -3.09982
6.79 1.0185 76.8507 98.4253 -3.0992
6.8 1.02 76.8651 98.5112 -3.09858
6.81 1.0215 76.8794 98.5971 -3.09796
6.82 1.023 76.8936 98.6829 -3.09735
6.83 1.0245 76.9078 98.7686 -3.09674
6.84 1.026 76.922 98.8542 -3.09613
6.85 1.0275 76.9361 98.9397 -3.09552
6.86 1.029 76.9502 99.0251 -3.09492
6.87 1.0305 76.9642 99.1104 -3.09433
6.88 1.032 76.9782 99.1957 -3.09373
6.89 1.0335 76.9922 99.2808 -3.09314
6.9 1.035 77.0061 99.3659 -3.09255
6.91 1.0365 77.02 99.4508 -3.09197
6.92 1.038 77.0338 99.5357 -3.09138
6.93 1.0395 77.0476 99.6205 -3.09081
6.94 1.041 77.0614 99.7052 -3.09023
6.95 1.0425 77.0751 99.7898 -3.08966
6.96 1.044 77.0888 99.8743 -3.08909
6.97 1.0455 77.1024 99.9587 -3.08852
6.98 1.047 77.116 100.043 -3.08796
6.99 1.0485 77.1296 100.127 -3.0874
7 1.05 77.1431 100.211 -3.08684
7.01 1.0515 77.1566 100.296 -3.08629
7.02 1.053 77.17 100.379 -3.08574
7.03 1.0545 77.1834 100.463 -3.08519
7.04 1.056 77.1968 100.547 -3.08464
7.05 1.0575 77.2101 100.631 -3.0841
7.06 1.059 77.2234 100.715 -3.08356
7.07 1.0605 77.2367 100.798 -3.08302
7.08 1.062 77.2499 100.882 -3.08249
7.09 1.0635 77.2631 100.965 -3.08196
7.1 1.065 77.2762 101.048 -3.08143
7.11 1.0665 77.2893 101.131 -3.08091
7.12 1.068 77.3024 101.215 -3.08038
7.13 1.0695 77.3155 101.298 -3.07986
7.14 1.071 77.3285 101.38 -3.07935
7.15 1.0725 77.3414 101.463 -3.07883
7.16 1.074 77.3544 101.546 -3.07832
7.17 1.0755 77.3672 101.629 -3.07782
7.18 1.077 77.3801 101.711 -3.07731
7.19 1.0785 77.3929 101.794 -3.07681
7.2 1.08 77.4057 101.876 -3.07631
7.21 1.0815 77.4185 101.959 -3.07581
7.22 1.083 77.4312 102.041 -3.07532
7.23 1.0845 77.4439 102.123 -3.07482
7.24 1.086 77.4565 102.205 -3.07434
7.25 1.0875 77.4691 102.287 -3.07385
7.26 1.089 77.4817 102.369 -3.07337
7.27 1.0905 77.4943 102.451 -3.07288
7.28 1.092 77.5068 102.533 -3.07241
7.29 1.0935 77.5192 102.614 -3.07193
7.3 1.095 77.5317 102.696 -3.07146
7.31 1.0965 77.5441 102.778 -3.07099
7.32 1.098 77.5565 102.859 -3.07052
7.33 1.0995 77.5688 102.94 -3.07005
7.34 1.101 77.5811 103.022 -3.06959
7.35 1.1025 77.5934 103.103 -3.06913
7.36 1.104 77.6056 103.184 -3.06867
7.37 1.1055 77.6179 103.265 -3.06822
7.38 1.107 77.63 103.346 -3.06776
7.39 1.1085 77.6422 103.427 -3.06731
7.4 1.11 77.6543 103.507 -3.06687
7.41 1.1115 77.6664 103.588 -3.06642
7.42 1.113 77.6784 103.669 -3.06598
7.43 1.1145 77.6904 103.749 -3.06554
7.44 1.116 77.7024 103.83 -3.0651
7.45 1.1175 77.7144 103.91 -3.06467
7.46 1.119 77.7263 103.99 -3.06423
7.47 1.1205 77.7382 104.071 -3.0638
7.48 1.122 77.7501 104.151 -3.06337
7.49 1.1235 77.7619 104.231 -3.06295
7.5 1.125 77.7737 104.311 -3.06252
7.51 1.1265 77.7854 104.391 -3.0621
7.52 1.128 77.7972 104.471 -3.06169
7.53 1.1295 77.8089 104.55 -3.06127
7.54 1.131 77.8206 104.63 -3.06086
7.55 1.1325 77.8322 104.709 -3.06044
7.56 1.134 77.8438 104.789 -3.06003
7.57 1.1355 77.8554 104.868 -3.05963
7.58 1.137 77.867 104.948 -3.05922
7.59 1.1385 77.8785 105.027 -3.05882
7.6 1.14 77.89 105.106 -3.05842
7.61 1.1415 77.9015 105.185 -3.05802
7.62 1.143 77.9129 105.264 -3.05763
7.63 1.1445 77.9243 105.343 -3.05723
7.64 1.146 77.9357 105.422 -3.05684
7.65 1.1475 77.947 105.501 -3.05645
7.66 1.149 77.9583 105.58 -3.05607
7.67 1.1505 77.9696 105.658 -3.05568
7.68 1.152 77.9809 105.737 -3.0553
7.69 1.1535 77.9921 105.816 -3.05492
7.7 1.155 78.0033 105.894 -3.05454
7.71 1.1565 78.0145 105.972 -3.05416
7.72 1.158 78.0257 106.051 -3.05379
7.73 1.1595 78.0368 106.129 -3.05342
7.74 1.161 78.0479 106.207 -3.05305
7.75 1.1625 78.0589 106.285 -3.05268
7.76 1.164 78.07 106.363 -3.05232
7.77 1.1655 78.081 106.441 -3.05195
7.78 1.167 78.092 106.519 -3.05159
7.79 1.1685 78.1029 106.597 -3.05123
7.8 1.17 78.1139 106.674 -3.05088
7.81 1.1715 78.1248 106.752 -3.05052
7.82 1.173 78.1356 106.829 -3.05017
7.83 1.1745 78.1465 106.907 -3.04982
7.84 1.176 78.1573 106.984 -3.04947
7.85 1.1775 78.1681 107.062 -3.04912
7.86 1.179 78.1789 107.139 -3.04878
7.87 1.1805 78.1896 107.216 -3.04844
7.88 1.182 78.2003 107.293 -3.0481
7.89 1.1835 78.211 107.37 -3.04776
7.9 1.185 78.2216 107.447 -3.04742
7.91 1.1865 78.2323 107.524 -3.04709
7.92 1.188 78.2429 107.601 -3.04675
7.93 1.1895 78.2535 107.677 -3.04642
7.94 1.191 78.264 107.754 -3.04609
7.95 1.1925 78.2746 107.831 -3.04577
7.96 1.194 78.2851 107.907 -3.04544
7.97 1.1955 78.2955 107.984 -3.04512
7.98 1.197 78.306 108.06 -3.0448
7.99 1.1985 78.3164 108.136 -3.04448
8 1.2 78.3268 108.213 -3.04416
8.01 1.2015 78.3372 108.289 -3.04385
8.02 1.203 78.3476 108.365 -3.04353
8.03 1.2045 78.3579 108.441 -3.04322
8.04 1.206 78.3682 108.517 -3.04291
8.05 1.2075 78.3785 108.593 -3.0426
8.06 1.209 78.3887 108.669 -3.0423
8.07 1.2105 78.399 108.744 -3.04199
8.08 1.212 78.4092 108.82 -3.04169
8.09 1.2135 78.4193 108.896 -3.04139
8.1 1.215 78.4295 108.971 -3.04109
8.11 1.2165 78.4396 109.047 -3.04079
8.12 1.218 78.4497 109.122 -3.0405
8.13 1.2195 78.4598 109.197 -3.04021
8.14 1.221 78.4699 109.272 -3.03991
8.15 1.2225 78.4799 109.348 -3.03962
8.16 1.224 78.4899 109.423 -3.03934
8.17 1.2255 78.4999 109.498 -3.03905
8.18 1.227 78.5099 109.573 -3.03877
8.19 1.2285 78.5198 109.648 -3.03848
8.2 1.23 78.5297 109.723 -3.0382
8.21 1.2315 78.5396 109.797 -3.03792
8.22 1.233 78.5495 109.872 -3.03765
8.23 1.2345 78.5594 109.947 -3.03737
8.24 1.236 78.5692 110.021 -3.0371
8.25 1.2375 78.579 110.096 -3.03682
8.26 1.239 78.5888 110.17 -3.03655
8.27 1.2405 78.5985 110.245 -3.03628
8.28 1.242 78.6083 110.319 -3.03602
8.29 1.2435 78.618 110.393 -3.03575
8.3 1.245 78.6277 110.467 -3.03549
8.31 1.2465 78.6373 110.541 -3.03522
8.32 1.248 78.647 110.615 -3.03496
8.33 1.2495 78.6566 110.689 -3.0347
8.34 1.251 78.6662 110.763 -3.03445
8.35 1.2525 78.6758 110.837 -3.03419
8.36 1.254 78.6853 110.911 -3.03394
8.37 1.2555 78.6949 110.985 -3.03368
8.38 1.257 78.7044 111.058 -3.03343
8.39 1.2585 78.7139 111.132 -3.03318
8.4 1.26 78.7233 111.205 -3.03293
8.41 1.2615 78.7328 111.279 -3.03269
8.42 1.263 78.7422 111.352 -3.03244
8.43 1.2645 78.7516 111.426 -3.0322
8.44 1.266 78.761 111.499 -3.03196
8.45 1.2675 78.7704 111.572 -3.03172
8.46 1.269 78.7797 111.645 -3.03148
8.47 1.2705 78.789 111.718 -3.03124
8.48 1.272 78.7983 111.791 -3.03101
8.49 1.2735 78.8076 111.864 -3.03078
8.5 1.275 78.8169 111.937 -3.03054
8.51 1.2765 78.8261 112.01 -3.03031
8.52 1.278 78.8353 112.082 -3.03008
8.53 1.2795 78.8445 112.155 -3.02986
8.54 1.281 78.8537 112.228 -3.02963
8.55 1.2825 78.8628 112.3 -3.02941
8.56 1.284 78.872 112.373 -3.02918
8.57 1.2855 78.8811 112.445 -3.02896
8.58 1.287 78.8902 112.518 -3.02874
8.59 1.2885 78.8993 112.59 -3.02852
8.6 1.29 78.9083 112.662 -3.0283
8.61 1.2915 78.9173 112.734 -3.02809
8.62 1.293 78.9263 112.806 -3.02787
8.63 1.2945 78.9353 112.878 -3.02766
8.64 1.296 78.9443 112.95 -3.02745
8.65 1.2975 78.9533 113.022 -3.02724
8.66 1.299 78.9622 113.094 -3.02703
8.67 1.3005 78.9711 113.166 -3.02682
8.68 1.302 78.98 113.238 -3.02662
8.69 1.3035 78.9889 113.309 -3.02641
8.7 1.305 78.9977 113.381 -3.02621
8.71 1.3065 79.0066 113.452 -3.02601
8.72 1.308 79.0154 113.524 -3.02581
8.73 1.3095 79.0242 113.595 -3.02561
8.74 1.311 79.033 113.667 -3.02541
8.75 1.3125 79.0417 113.738 -3.02522
8.76 1.314 79.0505 113.809 -3.02502
8.77 1.3155 79.0592 113.88 -3.02483
8.78 1.317 79.0679 113.952 -3.02464
8.79 1.3185 79.0766 114.023 -3.02445
8.8 1.32 79.0852 114.094 -3.02426
8.81 1.3215 79.0939 114.165 -3.02407
8.82 1.323 79.1025 114.235 -3.02388
8.83 1.3245 79.1111 114.306 -3.0237
8.84 1.326 79.1197 114.377 -3.02352
8.85 1.3275 79.1283 114.448 -3.02333
8.86 1.329 79.1368 114.518 -3.02315
8.87 1.3305 79.1454 114.589 -3.02297
8.88 1.332 79.1539 114.659 -3.02279
8.89 1.3335 79.1624 114.73 -3.02262
8.9 1.335 79.1709 114.8 -3.02244
8.91 1.3365 79.1793 114.871 -3.02227
8.92 1.338 79.1878 114.941 -3.02209
8.93 1.3395 79.1962 115.011 -3.02192
8.94 1.341 79.2046 115.081 -3.02175
8.95 1.3425 79.213 115.151 -3.02158
8.96 1.344 79.2214 115.221 -3.02141
8.97 1.3455 79.2297 115.291 -3.02125
8.98 1.347 79.2381 115.361 -3.02108
8.99 1.3485 79.2464 115.431 -3.02092
9 1.35 79.2547 115.501 -3.02075
9.01 1.3515 79.263 115.571 -3.02059
9.02 1.353 79.2713 115.641 -3.02043
9.03 1.3545 79.2795 115.71 -3.02027
9.04 1.356 79.2877 115.78 -3.02011
9.05 1.3575 79.296 115.849 -3.01995
9.06 1.359 79.3042 115.919 -3.0198
9.07 1.3605 79.3123 115.988 -3.01964
9.08 1.362 79.3205 116.057 -3.01949
9.09 1.3635 79.3287 116.127 -3.01934
9.1 1.365 79.3368 116.196 -3.01919
9.11 1.3665 79.3449 116.265 -3.01904
9.12 1.368 79.353 116.334 -3.01889
9.13 1.3695 79.3611 116.403 -3.01874
9.14 1.371 79.3691 116.472 -3.0186
9.15 1.3725 79.3772 116.541 -3.01845
9.16 1.374 79.3852 116.61 -3.01831
9.17 1.3755 79.3932 116.679 -3.01816
9.18 1.377 79.4012 116.748 -3.01802
9.19 1.3785 79.4092 116.817 -3.01788
9.2 1.38 79.4172 116.885 -3.01774
9.21 1.3815 79.4251 116.954 -3.01761
9.22 1.383 79.4331 117.022 -3.01747
9.23 1.3845 79.441 117.091 -3.01733
9.24 1.386 79.4489 117.159 -3.0172
9.25 1.3875 79.4568 117.228 -3.01706
9.26 1.389 79.4646 117.296 -3.01693
9.27 1.3905 79.4725 117.364 -3.0168
9.28 1.392 79.4803 117.433 -3.01667
9.29 1.3935 79.4882 117.501 -3.01654
9.3 1.395 79.496 117.569 -3.01641
9.31 1.3965 79.5037 117.637 -3.01629
9.32 1.398 79.5115 117.705 -3.01616
9.33 1.3995 79.5193 117.773 -3.01604
9.34 1.401 79.527 117.841 -3.01591
9.35 1.4025 79.5347 117.909 -3.01579
9.36 1.404 79.5425 117.976 -3.01567
9.37 1.4055 79.5502 118.044 -3.01555
9.38 1.407 79.5578 118.112 -3.01543
9.39 1.4085 79.5655 118.179 -3.01531
9.4 1.41 79.5732 118.247 -3.01519
9.41 1.4115 79.5808 118.315 -3.01508
9.42 1.413 79.5884 118.382 -3.01496
9.43 1.4145 79.596 118.449 -3.01485
9.44 1.416 79.6036 118.517 -3.01474
9.45 1.4175 79.6112 118.584 -3.01462
9.46 1.419 79.6187 118.651 -3.01451
9.47 1.4205 79.6263 118.719 -3.0144
9.48 1.422 79.6338 118.786 -3.0143
9.49 1.4235 79.6413 118.853 -3.01419
9.5 1.425 79.6488 118.92 -3.01408


==> anc/Fig1/Fig1a1band1c/Meson_fields_PCSB2_zeta_0.02.out <==
#nb/n0,nb (fm^{-3}), sigma (MeV), omega (MeV), rho (MeV)
0.4 0.06 14.0985 8.84818 -3.44954
0.41 0.0615 14.4123 9.05968 -3.51219
0.42 0.063 14.7247 9.27065 -3.57358
0.43 0.0645 15.0355 9.48111 -3.63372
0.44 0.066 15.3448 9.69105 -3.69261
0.45 0.0675 15.6527 9.90049 -3.75028
0.46 0.069 15.9591 10.1094 -3.80672
0.47 0.0705 16.2641 10.3178 -3.86194
0.48 0.072 16.5677 10.5258 -3.91597
0.49 0.0735 16.8698 10.7332 -3.9688
0.5 0.075 17.1706 10.9402 -4.02045
0.51 0.0765 17.47 11.1466 -4.07094
0.52 0.078 17.768 11.3526 -4.12027
0.53 0.0795 18.0646 11.5582 -4.16846
0.54 0.081 18.3599 11.7632 -4.21552
0.55 0.0825 18.6539 11.9678 -4.26147
0.56 0.084 18.9465 12.172 -4.30632
0.57 0.0855 19.2378 12.3756 -4.35008
0.58 0.087 19.5279 12.5789 -4.39277
0.59 0.0885 19.8166 12.7817 -4.4344
0.6 0.09 20.104 12.984 -4.47499
0.61 0.0915 20.3902 13.186 -4.51455
0.62 0.093 20.6751 13.3874 -4.5531
0.63 0.0945 20.9588 13.5885 -4.59065
0.64 0.096 21.2412 13.7892 -4.62721
0.65 0.0975 21.5224 13.9894 -4.66281
0.66 0.099 21.8023 14.1892 -4.69745
0.67 0.1005 22.081 14.3887 -4.73116
0.68 0.102 22.3585 14.5877 -4.76394
0.69 0.1035 22.6348 14.7863 -4.79581
0.7 0.105 22.9099 14.9845 -4.82679
0.71 0.1065 23.1838 15.1824 -4.85689
0.72 0.108 23.4566 15.3798 -4.88612
0.73 0.1095 23.7281 15.5769 -4.91451
0.74 0.111 23.9985 15.7735 -4.94206
0.75 0.1125 24.2677 15.9699 -4.9688
0.76 0.114 24.5357 16.1658 -4.99472
0.77 0.1155 24.8026 16.3613 -5.01986
0.78 0.117 25.0684 16.5565 -5.04419
0.79 0.1185 25.3331 16.7515 -5.06701
0.8 0.12 25.5967 16.9462 -5.0886
0.81 0.1215 25.8593 17.1407 -5.10916
0.82 0.123 26.1207 17.3349 -5.12878
0.83 0.1245 26.3811 17.5287 -5.14752
0.84 0.126 26.6404 17.7222 -5.16541
0.85 0.1275 26.8986 17.9155 -5.18251
0.86 0.129 27.1557 18.1084 -5.19882
0.87 0.1305 27.4118 18.3009 -5.2144
0.88 0.132 27.6667 18.4932 -5.22925
0.89 0.1335 27.9206 18.6852 -5.24341
0.9 0.135 28.1734 18.8768 -5.2569
0.91 0.1365 28.4252 19.0681 -5.26973
0.92 0.138 28.6758 19.2591 -5.28193
0.93 0.1395 28.9255 19.4497 -5.29352
0.94 0.141 29.174 19.6401 -5.3045
0.95 0.1425 29.4215 19.8301 -5.31491
0.96 0.144 29.6679 20.0198 -5.32475
0.97 0.1455 29.9133 20.2091 -5.33404
0.98 0.147 30.1577 20.3981 -5.3428
0.99 0.1485 30.401 20.5868 -5.35103
1 0.15 30.6432 20.7752 -5.35877
1.01 0.1515 30.8844 20.9632 -5.36601
1.02 0.153 31.1246 21.1509 -5.37277
1.03 0.1545 31.3637 21.3383 -5.37906
1.04 0.156 31.6018 21.5253 -5.38491
1.05 0.1575 31.8389 21.712 -5.39031
1.06 0.159 32.0749 21.8984 -5.39528
1.07 0.1605 32.3099 22.0844 -5.39984
1.08 0.162 32.5439 22.2701 -5.40399
1.09 0.1635 32.7769 22.4554 -5.40775
1.1 0.165 33.0088 22.6404 -5.41112
1.11 0.1665 33.2397 22.8251 -5.41412
1.12 0.168 33.4696 23.0094 -5.41675
1.13 0.1695 33.6985 23.1934 -5.41904
1.14 0.171 33.9263 23.377 -5.42098
1.15 0.1725 34.1532 23.5603 -5.42258
1.16 0.174 34.379 23.7432 -5.42386
1.17 0.1755 34.6039 23.9258 -5.42483
1.18 0.177 34.8277 24.108 -5.42549
1.19 0.1785 35.0505 24.2898 -5.42585
1.2 0.18 35.2723 24.4713 -5.42593
1.21 0.1815 35.4931 24.6525 -5.42572
1.22 0.183 35.7129 24.8333 -5.42524
1.23 0.1845 35.9317 25.0137 -5.4245
1.24 0.186 36.1495 25.1938 -5.4235
1.25 0.1875 36.3663 25.3735 -5.42225
1.26 0.189 36.5821 25.5528 -5.42076
1.27 0.1905 36.7969 25.7318 -5.41903
1.28 0.192 37.0107 25.9104 -5.41708
1.29 0.1935 37.2235 26.0887 -5.41491
1.3 0.195 37.4353 26.2666 -5.41252
1.31 0.1965 37.6462 26.4441 -5.40992
1.32 0.198 37.856 26.6212 -5.40713
1.33 0.1995 38.0649 26.798 -5.40414
1.34 0.201 38.2727 26.9744 -5.40097
1.35 0.2025 38.4796 27.1504 -5.39761
1.36 0.204 38.6855 27.3261 -5.39407
1.37 0.2055 38.8904 27.5013 -5.39037
1.38 0.207 39.0944 27.6762 -5.3865
1.39 0.2085 39.2973 27.8507 -5.38247
1.4 0.21 39.4993 28.0249 -5.37829
1.41 0.2115 39.7003 28.1987 -5.37396
1.42 0.213 39.9003 28.372 -5.36948
1.43 0.2145 40.0994 28.545 -5.36487
1.44 0.216 40.2975 28.7176 -5.36012
1.45 0.2175 40.4946 28.8899 -5.35525
1.46 0.219 40.6907 29.0617 -5.35025
1.47 0.2205 40.8859 29.2332 -5.34513
1.48 0.222 41.0801 29.4043 -5.3399
1.49 0.2235 41.2733 29.575 -5.33455
1.5 0.225 41.4656 29.7453 -5.3291
1.51 0.2265 41.6569 29.9152 -5.32355
1.52 0.228 41.8472 30.0847 -5.3179
1.53 0.2295 42.0366 30.2539 -5.31215
1.54 0.231 42.225 30.4226 -5.30632
1.55 0.2325 42.4124 30.591 -5.30039
1.56 0.234 42.5989 30.759 -5.29439
1.57 0.2355 42.7845 30.9266 -5.2883
1.58 0.237 42.9691 31.0938 -5.28214
1.59 0.2385 43.1527 31.2606 -5.27591
1.6 0.24 43.3354 31.427 -5.2696
1.61 0.2415 43.5171 31.593 -5.26323
1.62 0.243 43.6979 31.7587 -5.2568
1.63 0.2445 43.8778 31.9239 -5.2503
1.64 0.246 44.0567 32.0888 -5.24375
1.65 0.2475 44.2346 32.2533 -5.23715
1.66 0.249 44.4117 32.4173 -5.23049
1.67 0.2505 44.5878 32.581 -5.22378
1.68 0.252 44.7629 32.7443 -5.21703
1.69 0.2535 44.9371 32.9072 -5.21024
1.7 0.255 45.1104 33.0697 -5.2034
1.71 0.2565 45.2827 33.2318 -5.19653
1.72 0.258 45.4542 33.3935 -5.18962
1.73 0.2595 45.6247 33.5549 -5.18268
1.74 0.261 45.7942 33.7158 -5.1757
1.75 0.2625 45.9629 33.8764 -5.1687
1.76 0.264 46.1306 34.0365 -5.16167
1.77 0.2655 46.2974 34.1963 -5.15462
1.78 0.267 46.4633 34.3557 -5.14754
1.79 0.2685 46.6283 34.5147 -5.14044
1.8 0.27 46.7924 34.6733 -5.13333
1.81 0.2715 46.9555 34.8315 -5.12619
1.82 0.273 47.1178 34.9893 -5.11905
1.83 0.2745 47.2791 35.1468 -5.11188
1.84 0.276 47.4396 35.3038 -5.10471
1.85 0.2775 47.5991 35.4605 -5.09753
1.86 0.279 47.7578 35.6168 -5.09034
1.87 0.2805 47.9155 35.7726 -5.08314
1.88 0.282 48.0724 35.9282 -5.07594
1.89 0.2835 48.2284 36.0833 -5.06874
1.9 0.285 48.3835 36.238 -5.06153
1.91 0.2865 48.5377 36.3924 -5.05432
1.92 0.288 48.691 36.5463 -5.04711
1.93 0.2895 48.8435 36.6999 -5.03991
1.94 0.291 48.995 36.8531 -5.03271
1.95 0.2925 49.1457 37.006 -5.02551
1.96 0.294 49.2956 37.1584 -5.01832
1.97 0.2955 49.4445 37.3105 -5.01114
1.98 0.297 49.5926 37.4622 -5.00396
1.99 0.2985 49.7399 37.6135 -4.99679
2 0.3 49.8863 37.7644 -4.98964
2.01 0.3015 50.0318 37.9149 -4.98249
2.02 0.303 50.1765 38.0651 -4.97536
2.03 0.3045 50.3203 38.2149 -4.96824
2.04 0.306 50.4633 38.3644 -4.96114
2.05 0.3075 50.6054 38.5134 -4.95405
2.06 0.309 50.7467 38.6621 -4.94698
2.07 0.3105 50.8872 38.8104 -4.93992
2.08 0.312 51.0269 38.9584 -4.93289
2.09 0.3135 51.1657 39.1059 -4.92587
2.1 0.315 51.3036 39.2532 -4.91887
2.11 0.3165 51.4408 39.4 -4.91189
2.12 0.318 51.5772 39.5465 -4.90493
2.13 0.3195 51.7127 39.6926 -4.89799
2.14 0.321 51.8474 39.8383 -4.89108
2.15 0.3225 51.9813 39.9837 -4.88419
2.16 0.324 52.1144 40.1287 -4.87732
2.17 0.3255 52.2467 40.2734 -4.87048
2.18 0.327 52.3782 40.4177 -4.86366
2.19 0.3285 52.509 40.5616 -4.85686
2.2 0.33 52.6389 40.7052 -4.85009
2.21 0.3315 52.768 40.8484 -4.84335
2.22 0.333 52.8964 40.9913 -4.83664
2.23 0.3345 53.024 41.1338 -4.82995
2.24 0.336 53.1508 41.276 -4.82329
2.25 0.3375 53.2768 41.4178 -4.81666
2.26 0.339 53.402 41.5592 -4.81005
2.27 0.3405 53.5265 41.7003 -4.80348
2.28 0.342 53.6503 41.8411 -4.79693
2.29 0.3435 53.7733 41.9815 -4.79041
2.3 0.345 53.8955 42.1215 -4.78393
2.31 0.3465 54.017 42.2613 -4.77747
2.32 0.348 54.1377 42.4006 -4.77104
2.33 0.3495 54.2577 42.5396 -4.76465
2.34 0.351 54.377 42.6783 -4.75829
2.35 0.3525 54.4955 42.8167 -4.75195
2.36 0.354 54.6133 42.9547 -4.74565
2.37 0.3555 54.7303 43.0923 -4.73938
2.38 0.357 54.8467 43.2297 -4.73315
2.39 0.3585 54.9623 43.3667 -4.72694
2.4 0.36 55.0772 43.5033 -4.72077
2.41 0.3615 55.1914 43.6396 -4.71463
2.42 0.363 55.3049 43.7756 -4.70853
2.43 0.3645 55.4177 43.9113 -4.70245
2.44 0.366 55.5298 44.0466 -4.69641
2.45 0.3675 55.6413 44.1816 -4.6904
2.46 0.369 55.752 44.3162 -4.68443
2.47 0.3705 55.862 44.4506 -4.67849
2.48 0.372 55.9714 44.5846 -4.67258
2.49 0.3735 56.08 44.7183 -4.66671
2.5 0.375 56.188 44.8517 -4.66087
2.51 0.3765 56.2954 44.9847 -4.65507
2.52 0.378 56.402 45.1174 -4.64929
2.53 0.3795 56.508 45.2498 -4.64356
2.54 0.381 56.6134 45.3819 -4.63785
2.55 0.3825 56.7181 45.5137 -4.63218
2.56 0.384 56.8221 45.6451 -4.62655
2.57 0.3855 56.9255 45.7763 -4.62095
2.58 0.387 57.0282 45.9071 -4.61538
2.59 0.3885 57.1304 46.0376 -4.60985
2.6 0.39 57.2318 46.1678 -4.60435
2.61 0.3915 57.3327 46.2977 -4.59888
2.62 0.393 57.4329 46.4273 -4.59345
2.63 0.3945 57.5325 46.5565 -4.58805
2.64 0.396 57.6315 46.6855 -4.58269
2.65 0.3975 57.7299 46.8142 -4.57736
2.66 0.399 57.8277 46.9425 -4.57207
2.67 0.4005 57.9248 47.0706 -4.56681
2.68 0.402 58.0214 47.1983 -4.56158
2.69 0.4035 58.1173 47.3258 -4.55639
2.7 0.405 58.2127 47.4529 -4.55123
2.71 0.4065 58.3075 47.5798 -4.5461
2.72 0.408 58.4017 47.7063 -4.54101
2.73 0.4095 58.4953 47.8326 -4.53595
2.74 0.411 58.5883 47.9586 -4.53093
2.75 0.4125 58.6807 48.0843 -4.52593
2.76 0.414 58.7726 48.2096 -4.52098
2.77 0.4155 58.8639 48.3347 -4.51605
2.78 0.417 58.9547 48.4595 -4.51116
2.79 0.4185 59.0449 48.584 -4.5063
2.8 0.42 59.1345 48.7083 -4.50147
2.81 0.4215 59.2236 48.8322 -4.49668
2.82 0.423 59.3122 48.9559 -4.49192
2.83 0.4245 59.4002 49.0792 -4.48719
2.84 0.426 59.4876 49.2023 -4.48249
2.85 0.4275 59.5745 49.3251 -4.47783
2.86 0.429 59.6609 49.4477 -4.4732
2.87 0.4305 59.7468 49.5699 -4.4686
2.88 0.432 59.8321 49.6919 -4.46403
2.89 0.4335 59.9169 49.8136 -4.45949
2.9 0.435 60.0012 49.935 -4.45499
2.91 0.4365 60.085 50.0562 -4.45052
2.92 0.438 60.1683 50.177 -4.44608
2.93 0.4395 60.251 50.2976 -4.44167
2.94 0.441 60.3333 50.418 -4.43729
2.95 0.4425 60.415 50.538 -4.43294
2.96 0.444 60.4963 50.6578 -4.42862
2.97 0.4455 60.5771 50.7773 -4.42434
2.98 0.447 60.6574 50.8966 -4.42008
2.99 0.4485 60.7372 51.0156 -4.41585
3 0.45 60.8165 51.1343 -4.41166
3.01 0.4515 60.8953 51.2528 -4.40749
3.02 0.453 60.9737 51.371 -4.40336
3.03 0.4545 61.0516 51.4889 -4.39925
3.04 0.456 61.129 51.6066 -4.39518
3.05 0.4575 61.2059 51.724 -4.39113
3.06 0.459 61.2824 51.8411 -4.38711
3.07 0.4605 61.3585 51.9581 -4.38312
3.08 0.462 61.4341 52.0747 -4.37917
3.09 0.4635 61.5092 52.1911 -4.37524
3.1 0.465 61.5839 52.3072 -4.37133
3.11 0.4665 61.6581 52.4231 -4.36746
3.12 0.468 61.7319 52.5388 -4.36362
3.13 0.4695 61.8053 52.6541 -4.3598
3.14 0.471 61.8782 52.7693 -4.35601
3.15 0.4725 61.9507 52.8842 -4.35225
3.16 0.474 62.0227 52.9988 -4.34852
3.17 0.4755 62.0944 53.1132 -4.34481
3.18 0.477 62.1656 53.2274 -4.34113
3.19 0.4785 62.2364 53.3413 -4.33748
3.2 0.48 62.3068 53.4549 -4.33386
3.21 0.4815 62.3767 53.5683 -4.33026
3.22 0.483 62.4463 53.6815 -4.32669
3.23 0.4845 62.5154 53.7945 -4.32314
3.24 0.486 62.5842 53.9072 -4.31962
3.25 0.4875 62.6525 54.0196 -4.31613
3.26 0.489 62.7205 54.1318 -4.31267
3.27 0.4905 62.788 54.2438 -4.30923
3.28 0.492 62.8552 54.3556 -4.30581
3.29 0.4935 62.922 54.4671 -4.30242
3.3 0.495 62.9884 54.5784 -4.29906
3.31 0.4965 63.0544 54.6894 -4.29572
3.32 0.498 63.12 54.8003 -4.29241
3.33 0.4995 63.1852 54.9108 -4.28912
3.34 0.501 63.2501 55.0212 -4.28586
3.35 0.5025 63.3146 55.1313 -4.28262
3.36 0.504 63.3787 55.2412 -4.2794
3.37 0.5055 63.4425 55.3509 -4.27621
3.38 0.507 63.5059 55.4604 -4.27305
3.39 0.5085 63.5689 55.5696 -4.2699
3.4 0.51 63.6316 55.6786 -4.26679
3.41 0.5115 63.6939 55.7874 -4.26369
3.42 0.513 63.7559 55.8959 -4.26062
3.43 0.5145 63.8175 56.0043 -4.25757
3.44 0.516 63.8788 56.1124 -4.25454
3.45 0.5175 63.9397 56.2203 -4.25154
3.46 0.519 64.0003 56.328 -4.24856
3.47 0.5205 64.0606 56.4354 -4.2456
3.48 0.522 64.1205 56.5427 -4.24267
3.49 0.5235 64.18 56.6497 -4.23976
3.5 0.525 64.2393 56.7565 -4.23687
3.51 0.5265 64.2982 56.8631 -4.234
3.52 0.528 64.3568 56.9695 -4.23115
3.53 0.5295 64.4151 57.0757 -4.22833
3.54 0.531 64.473 57.1817 -4.22552
3.55 0.5325 64.5306 57.2874 -4.22274
3.56 0.534 64.5879 57.393 -4.21998
3.57 0.5355 64.6449 57.4983 -4.21724
3.58 0.537 64.7016 57.6034 -4.21452
3.59 0.5385 64.7579 57.7084 -4.21182
3.6 0.54 64.814 57.8131 -4.20915
3.61 0.5415 64.8697 57.9176 -4.20649
3.62 0.543 64.9252 58.0219 -4.20385
3.63 0.5445 64.9803 58.126 -4.20124
3.64 0.546 65.0352 58.2299 -4.19864
3.65 0.5475 65.0897 58.3336 -4.19607
3.66 0.549 65.144 58.4371 -4.19351
3.67 0.5505 65.1979 58.5404 -4.19097
3.68 0.552 65.2516 58.6435 -4.18845
3.69 0.5535 65.305 58.7464 -4.18596
3.7 0.555 65.3581 58.8491 -4.18348
3.71 0.5565 65.4109 58.9516 -4.18102
3.72 0.558 65.4634 59.0539 -4.17858
3.73 0.5595 65.5157 59.156 -4.17615
3.74 0.561 65.5677 59.2579 -4.17375
3.75 0.5625 65.6194 59.3596 -4.17137
3.76 0.564 65.6708 59.4612 -4.169
3.77 0.5655 65.7219 59.5625 -4.16665
3.78 0.567 65.7728 59.6636 -4.16432
3.79 0.5685 65.8234 59.7646 -4.16201
3.8 0.57 65.8738 59.8654 -4.15971
3.81 0.5715 65.9239 59.9659 -4.15744
3.82 0.573 65.9737 60.0663 -4.15518
3.83 0.5745 66.0233 60.1665 -4.15294
3.84 0.576 66.0726 60.2665 -4.15071
3.85 0.5775 66.1216 60.3663 -4.14851
3.86 0.579 66.1704 60.466 -4.14632
3.87 0.5805 66.219 60.5654 -4.14414
3.88 0.582 66.2673 60.6647 -4.14199
3.89 0.5835 66.3153 60.7638 -4.13985
3.9 0.585 66.3631 60.8627 -4.13772
3.91 0.5865 66.4107 60.9614 -4.13562
3.92 0.588 66.458 61.0599 -4.13353
3.93 0.5895 66.5051 61.1583 -4.13145
3.94 0.591 66.5519 61.2565 -4.1294
3.95 0.5925 66.5985 61.3545 -4.12736
3.96 0.594 66.6448 61.4523 -4.12533
3.97 0.5955 66.691 61.5499 -4.12332
3.98 0.597 66.7369 61.6474 -4.12132
3.99 0.5985 66.7825 61.7447 -4.11935
4 0.6 66.828 61.8418 -4.11738
4.01 0.6015 66.8732 61.9387 -4.11543
4.02 0.603 66.9181 62.0355 -4.1135
4.03 0.6045 66.9629 62.1321 -4.11158
4.04 0.606 67.0074 62.2285 -4.10968
4.05 0.6075 67.0517 62.3247 -4.10779
4.06 0.609 67.0958 62.4208 -4.10592
4.07 0.6105 67.1397 62.5167 -4.10406
4.08 0.612 67.1833 62.6124 -4.10222
4.09 0.6135 67.2268 62.708 -4.10039
4.1 0.615 67.27 62.8033 -4.09857
4.11 0.6165 67.313 62.8986 -4.09677
4.12 0.618 67.3558 62.9936 -4.09498
4.13 0.6195 67.3984 63.0885 -4.09321
4.14 0.621 67.4408 63.1832 -4.09145
4.15 0.6225 67.483 63.2778 -4.0897
4.16 0.624 67.525 63.3721 -4.08797
4.17 0.6255 67.5667 63.4664 -4.08625
4.18 0.627 67.6083 63.5604 -4.08455
4.19 0.6285 67.6497 63.6543 -4.08286
4.2 0.63 67.6908 63.748 -4.08118
4.21 0.6315 67.7318 63.8416 -4.07952
4.22 0.633 67.7726 63.935 -4.07786
4.23 0.6345 67.8132 64.0282 -4.07622
4.24 0.636 67.8536 64.1213 -4.0746
4.25 0.6375 67.8938 64.2142 -4.07299
4.26 0.639 67.9338 64.307 -4.07139
4.27 0.6405 67.9736 64.3996 -4.0698
4.28 0.642 68.0132 64.4921 -4.06822
4.29 0.6435 68.0527 64.5843 -4.06666
4.3 0.645 68.092 64.6765 -4.06511
4.31 0.6465 68.131 64.7685 -4.06357
4.32 0.648 68.1699 64.8603 -4.06205
4.33 0.6495 68.2086 64.9519 -4.06053
4.34 0.651 68.2472 65.0434 -4.05903
4.35 0.6525 68.2855 65.1348 -4.05754
4.36 0.654 68.3237 65.226 -4.05606
4.37 0.6555 68.3617 65.317 -4.0546
4.38 0.657 68.3995 65.4079 -4.05314
4.39 0.6585 68.4372 65.4987 -4.0517
4.4 0.66 68.4746 65.5893 -4.05027
4.41 0.6615 68.5119 65.6797 -4.04885
4.42 0.663 68.5491 65.77 -4.04744
4.43 0.6645 68.586 65.8601 -4.04604
4.44 0.666 68.6228 65.9501 -4.04466
4.45 0.6675 68.6595 66.04 -4.04328
4.46 0.669 68.6959 66.1297 -4.04192
4.47 0.6705 68.7322 66.2192 -4.04056
4.48 0.672 68.7684 66.3086 -4.03922
4.49 0.6735 68.8043 66.3979 -4.03789
4.5 0.675 68.8401 66.487 -4.03657
4.51 0.6765 68.8758 66.5759 -4.03526
4.52 0.678 68.9113 66.6647 -4.03396
4.53 0.6795 68.9466 66.7534 -4.03267
4.54 0.681 68.9818 66.8419 -4.03139
4.55 0.6825 69.0168 66.9303 -4.03012
4.56 0.684 69.0517 67.0186 -4.02886
4.57 0.6855 69.0864 67.1067 -4.02762
4.58 0.687 69.1209 67.1946 -4.02638
4.59 0.6885 69.1553 67.2824 -4.02515
4.6 0.69 69.1896 67.3701 -4.02393
4.61 0.6915 69.2237 67.4576 -4.02272
4.62 0.693 69.2576 67.545 -4.02152
4.63 0.6945 69.2914 67.6323 -4.02034
4.64 0.696 69.3251 67.7194 -4.01916
4.65 0.6975 69.3586 67.8064 -4.01799
4.66 0.699 69.392 67.8932 -4.01683
4.67 0.7005 69.4252 67.9799 -4.01568
4.68 0.702 69.4583 68.0665 -4.01454
4.69 0.7035 69.4912 68.1529 -4.0134
4.7 0.705 69.524 68.2392 -4.01228
4.71 0.7065 69.5567 68.3254 -4.01117
4.72 0.708 69.5892 68.4114 -4.01006
4.73 0.7095 69.6216 68.4973 -4.00897
4.74 0.711 69.6538 68.583 -4.00788
4.75 0.7125 69.6859 68.6686 -4.00681
4.76 0.714 69.7179 68.7541 -4.00574
4.77 0.7155 69.7497 68.8395 -4.00468
4.78 0.717 69.7814 68.9247 -4.00363
4.79 0.7185 69.8129 69.0098 -4.00259
4.8 0.72 69.8444 69.0947 -4.00155
4.81 0.7215 69.8757 69.1796 -4.00053
4.82 0.723 69.9068 69.2643 -3.99951
4.83 0.7245 69.9379 69.3488 -3.9985
4.84 0.726 69.9688 69.4333 -3.9975
4.85 0.7275 69.9996 69.5176 -3.99651
4.86 0.729 70.0302 69.6017 -3.99553
4.87 0.7305 70.0607 69.6858 -3.99456
4.88 0.732 70.0911 69.7697 -3.99359
4.89 0.7335 70.1214 69.8535 -3.99263
4.9 0.735 70.1515 69.9372 -3.99168
4.91 0.7365 70.1816 70.0207 -3.99074
4.92 0.738 70.2115 70.1041 -3.98981
4.93 0.7395 70.2413 70.1874 -3.98888
4.94 0.741 70.2709 70.2706 -3.98796
4.95 0.7425 70.3004 70.3536 -3.98705
4.96 0.744 70.3299 70.4365 -3.98615
4.97 0.7455 70.3592 70.5193 -3.98525
4.98 0.747 70.3883 70.602 -3.98436
4.99 0.7485 70.4174 70.6845 -3.98348
5 0.75 70.4464 70.7669 -3.98261
5.01 0.7515 70.4752 70.8492 -3.98175
5.02 0.753 70.5039 70.9314 -3.98089
5.03 0.7545 70.5325 71.0134 -3.98004
5.04 0.756 70.561 71.0954 -3.9792
5.05 0.7575 70.5894 71.1772 -3.97836
5.06 0.759 70.6176 71.2589 -3.97753
5.07 0.7605 70.6458 71.3404 -3.97671
5.08 0.762 70.6738 71.4219 -3.9759
5.09 0.7635 70.7017 71.5032 -3.97509
5.1 0.765 70.7295 71.5844 -3.97429
5.11 0.7665 70.7572 71.6655 -3.9735
5.12 0.768 70.7848 71.7465 -3.97271
5.13 0.7695 70.8123 71.8273 -3.97193
5.14 0.771 70.8397 71.9081 -3.97116
5.15 0.7725 70.867 71.9887 -3.97039
5.16 0.774 70.8942 72.0692 -3.96963
5.17 0.7755 70.9212 72.1496 -3.96888
5.18 0.777 70.9482 72.2299 -3.96813
5.19 0.7785 70.975 72.31 -3.9674
5.2 0.78 71.0018 72.3901 -3.96666
5.21 0.7815 71.0284 72.47 -3.96594
5.22 0.783 71.055 72.5498 -3.96522
5.23 0.7845 71.0814 72.6295 -3.96451
5.24 0.786 71.1078 72.7091 -3.9638
5.25 0.7875 71.134 72.7886 -3.9631
5.26 0.789 71.1602 72.8679 -3.9624
5.27 0.7905 71.1862 72.9472 -3.96172
5.28 0.792 71.2122 73.0263 -3.96104
5.29 0.7935 71.238 73.1053 -3.96036
5.3 0.795 71.2638 73.1842 -3.95969
5.31 0.7965 71.2894 73.263 -3.95903
5.32 0.798 71.315 73.3417 -3.95837
5.33 0.7995 71.3404 73.4203 -3.95772
5.34 0.801 71.3658 73.4988 -3.95708
5.35 0.8025 71.3911 73.5771 -3.95644
5.36 0.804 71.4162 73.6554 -3.9558
5.37 0.8055 71.4413 73.7335 -3.95518
5.38 0.807 71.4663 73.8116 -3.95455
5.39 0.8085 71.4912 73.8895 -3.95394
5.4 0.81 71.516 73.9673 -3.95333
5.41 0.8115 71.5407 74.045 -3.95273
5.42 0.813 71.5654 74.1226 -3.95213
5.43 0.8145 71.5899 74.2001 -3.95153
5.44 0.816 71.6143 74.2775 -3.95095
5.45 0.8175 71.6387 74.3548 -3.95037
5.46 0.819 71.663 74.4319 -3.94979
5.47 0.8205 71.6871 74.509 -3.94922
5.48 0.822 71.7112 74.586 -3.94865
5.49 0.8235 71.7352 74.6628 -3.94809
5.5 0.825 71.7591 74.7396 -3.94754
5.51 0.8265 71.783 74.8162 -3.94699
5.52 0.828 71.8067 74.8928 -3.94645
5.53 0.8295 71.8304 74.9692 -3.94591
5.54 0.831 71.8539 75.0455 -3.94538
5.55 0.8325 71.8774 75.1218 -3.94485
5.56 0.834 71.9008 75.1979 -3.94432
5.57 0.8355 71.9242 75.2739 -3.94381
5.58 0.837 71.9474 75.3499 -3.94329
5.59 0.8385 71.9705 75.4257 -3.94279
5.6 0.84 71.9936 75.5014 -3.94228
5.61 0.8415 72.0166 75.577 -3.94179
5.62 0.843 72.0395 75.6526 -3.9413
5.63 0.8445 72.0623 75.728 -3.94081
5.64 0.846 72.0851 75.8033 -3.94033
5.65 0.8475 72.1078 75.8785 -3.93985
5.66 0.849 72.1304 75.9536 -3.93938
5.67 0.8505 72.1529 76.0287 -3.93891
5.68 0.852 72.1753 76.1036 -3.93844
5.69 0.8535 72.1976 76.1784 -3.93799
5.7 0.855 72.2199 76.2531 -3.93753
5.71 0.8565 72.2421 76.3277 -3.93708
5.72 0.858 72.2642 76.4023 -3.93664
5.73 0.8595 72.2863 76.4767 -3.9362
5.74 0.861 72.3083 76.551 -3.93577
5.75 0.8625 72.3302 76.6253 -3.93534
5.76 0.864 72.352 76.6994 -3.93491
5.77 0.8655 72.3737 76.7734 -3.93449
5.78 0.867 72.3954 76.8474 -3.93407
5.79 0.8685 72.417 76.9212 -3.93366
5.8 0.87 72.4385 76.995 -3.93325
5.81 0.8715 72.46 77.0686 -3.93285
5.82 0.873 72.4813 77.1422 -3.93245
5.83 0.8745 72.5026 77.2157 -3.93206
5.84 0.876 72.5239 77.2891 -3.93167
5.85 0.8775 72.545 77.3623 -3.93128
5.86 0.879 72.5661 77.4355 -3.9309
5.87 0.8805 72.5871 77.5086 -3.93052
5.88 0.882 72.6081 77.5816 -3.93015
5.89 0.8835 72.629 77.6545 -3.92978
5.9 0.885 72.6498 77.7273 -3.92942
5.91 0.8865 72.6705 77.8 -3.92906
5.92 0.888 72.6912 77.8727 -3.9287
5.93 0.8895 72.7118 77.9452 -3.92835
5.94 0.891 72.7323 78.0176 -3.928
5.95 0.8925 72.7528 78.09 -3.92765
5.96 0.894 72.7732 78.1622 -3.92731
5.97 0.8955 72.7935 78.2344 -3.92698
5.98 0.897 72.8138 78.3065 -3.92665
5.99 0.8985 72.834 78.3785 -3.92632
6 0.9 72.8541 78.4504 -3.92599
6.01 0.9015 72.8741 78.5222 -3.92567
6.02 0.903 72.8941 78.5939 -3.92536
6.03 0.9045 72.9141 78.6655 -3.92505
6.04 0.906 72.9339 78.7371 -3.92474
6.05 0.9075 72.9538 78.8085 -3.92443
6.06 0.909 72.9735 78.8799 -3.92413
6.07 0.9105 72.9932 78.9511 -3.92383
6.08 0.912 73.0128 79.0223 -3.92354
6.09 0.9135 73.0323 79.0934 -3.92325
6.1 0.915 73.0518 79.1644 -3.92297
6.11 0.9165 73.0712 79.2353 -3.92268
6.12 0.918 73.0906 79.3062 -3.9224
6.13 0.9195 73.1099 79.3769 -3.92213
6.14 0.921 73.1291 79.4476 -3.92186
6.15 0.9225 73.1483 79.5181 -3.92159
6.16 0.924 73.1674 79.5886 -3.92133
6.17 0.9255 73.1865 79.659 -3.92107
6.18 0.927 73.2055 79.7293 -3.92081
6.19 0.9285 73.2244 79.7996 -3.92055
6.2 0.93 73.2433 79.8697 -3.9203
6.21 0.9315 73.2621 79.9398 -3.92006
6.22 0.933 73.2809 80.0097 -3.91981
6.23 0.9345 73.2996 80.0796 -3.91957
6.24 0.936 73.3182 80.1494 -3.91934
6.25 0.9375 73.3368 80.2192 -3.91911
6.26 0.939 73.3553 80.2888 -3.91888
6.27 0.9405 73.3738 80.3583 -3.91865
6.28 0.942 73.3922 80.4278 -3.91843
6.29 0.9435 73.4105 80.4972 -3.91821
6.3 0.945 73.4288 80.5665 -3.91799
6.31 0.9465 73.4471 80.6357 -3.91778
6.32 0.948 73.4652 80.7049 -3.91757
6.33 0.9495 73.4834 80.7739 -3.91736
6.34 0.951 73.5014 80.8429 -3.91716
6.35 0.9525 73.5195 80.9118 -3.91696
6.36 0.954 73.5374 80.9806 -3.91676
6.37 0.9555 73.5553 81.0493 -3.91657
6.38 0.957 73.5732 81.1179 -3.91638
6.39 0.9585 73.591 81.1865 -3.91619
6.4 0.96 73.6087 81.255 -3.916
6.41 0.9615 73.6264 81.3234 -3.91582
6.42 0.963 73.644 81.3917 -3.91564
6.43 0.9645 73.6616 81.46 -3.91547
6.44 0.966 73.6791 81.5281 -3.9153
6.45 0.9675 73.6966 81.5962 -3.91513
6.46 0.969 73.714 81.6642 -3.91496
6.47 0.9705 73.7314 81.7321 -3.9148
6.48 0.972 73.7487 81.8 -3.91464
6.49 0.9735 73.766 81.8677 -3.91448
6.5 0.975 73.7832 81.9354 -3.91433
6.51 0.9765 73.8004 82.003 -3.91418
6.52 0.978 73.8175 82.0706 -3.91403
6.53 0.9795 73.8345 82.138 -3.91388
6.54 0.981 73.8515 82.2054 -3.91374
6.55 0.9825 73.8685 82.2727 -3.9136
6.56 0.984 73.8854 82.3399 -3.91346
6.57 0.9855 73.9023 82.4071 -3.91333
6.58 0.987 73.9191 82.4741 -3.9132
6.59 0.9885 73.9358 82.5411 -3.91307
6.6 0.99 73.9525 82.608 -3.91294
6.61 0.9915 73.9692 82.6749 -3.91282
6.62 0.993 73.9858 82.7416 -3.9127
6.63 0.9945 74.0024 82.8083 -3.91258
6.64 0.996 74.0189 82.8749 -3.91246
6.65 0.9975 74.0354 82.9414 -3.91235
6.66 0.999 74.0518 83.0079 -3.91224
6.67 1.0005 74.0682 83.0743 -3.91213
6.68 1.002 74.0845 83.1406 -3.91203
6.69 1.0035 74.1008 83.2068 -3.91193
6.7 1.005 74.117 83.273 -3.91183
6.71 1.0065 74.1332 83.339 -3.91173
6.72 1.008 74.1493 83.4051 -3.91164
6.73 1.0095 74.1654 83.471 -3.91155
6.74 1.011 74.1815 83.5368 -3.91146
6.75 1.0125 74.1975 83.6026 -3.91137
6.76 1.014 74.2134 83.6683 -3.91129
6.77 1.0155 74.2293 83.734 -3.91121
6.78 1.017 74.2452 83.7996 -3.91113
6.79 1.0185 74.261 83.865 -3.91105
6.8 1.02 74.2768 83.9305 -3.91098
6.81 1.0215 74.2925 83.9958 -3.91091
6.82 1.023 74.3082 84.0611 -3.91084
6.83 1.0245 74.3239 84.1263 -3.91077
6.84 1.026 74.3395 84.1914 -3.91071
6.85 1.0275 74.355 84.2565 -3.91064
6.86 1.029 74.3705 84.3215 -3.91059
6.87 1.0305 74.386 84.3864 -3.91053
6.88 1.032 74.4014 84.4512 -3.91047
6.89 1.0335 74.4168 84.516 -3.91042
6.9 1.035 74.4321 84.5807 -3.91037
6.91 1.0365 74.4474 84.6453 -3.91032
6.92 1.038 74.4627 84.7099 -3.91028
6.93 1.0395 74.4779 84.7744 -3.91024
6.94 1.041 74.493 84.8388 -3.9102
6.95 1.0425 74.5082 84.9032 -3.91016
6.96 1.044 74.5233 84.9674 -3.91012
6.97 1.0455 74.5383 85.0317 -3.91009
6.98 1.047 74.5533 85.0958 -3.91006
6.99 1.0485 74.5683 85.1599 -3.91003
7 1.05 74.5832 85.2239 -3.91
7.01 1.0515 74.5981 85.2878 -3.90997
7.02 1.053 74.6129 85.3517 -3.90995
7.03 1.0545 74.6277 85.4155 -3.90993
7.04 1.056 74.6425 85.4792 -3.90991
7.05 1.0575 74.6572 85.5429 -3.9099
7.06 1.059 74.6718 85.6065 -3.90988
7.07 1.0605 74.6865 85.67 -3.90987
7.08 1.062 74.7011 85.7334 -3.90986
7.09 1.0635 74.7156 85.7968 -3.90985
7.1 1.065 74.7302 85.8602 -3.90985
7.11 1.0665 74.7446 85.9234 -3.90984
7.12 1.068 74.7591 85.9866 -3.90984
7.13 1.0695 74.7735 86.0497 -3.90984
7.14 1.071 74.7879 86.1128 -3.90984
7.15 1.0725 74.8022 86.1758 -3.90985
7.16 1.074 74.8165 86.2387 -3.90985
7.17 1.0755 74.8307 86.3015 -3.90986
7.18 1.077 74.8449 86.3643 -3.90987
7.19 1.0785 74.8591 86.427 -3.90989
7.2 1.08 74.8732 86.4897 -3.9099
7.21 1.0815 74.8873 86.5523 -3.90992
7.22 1.083 74.9014 86.6148 -3.90994
7.23 1.0845 74.9154 86.6773 -3.90996
7.24 1.086 74.9294 86.7397 -3.90998
7.25 1.0875 74.9434 86.802 -3.91
7.26 1.089 74.9573 86.8643 -3.91003
7.27 1.0905 74.9712 86.9265 -3.91006
7.28 1.092 74.985 86.9886 -3.91009
7.29 1.0935 74.9988 87.0507 -3.91012
7.3 1.095 75.0126 87.1127 -3.91015
7.31 1.0965 75.0263 87.1746 -3.91019
7.32 1.098 75.04 87.2365 -3.91023
7.33 1.0995 75.0537 87.2983 -3.91027
7.34 1.101 75.0673 87.3601 -3.91031
7.35 1.1025 75.0809 87.4217 -3.91035
7.36 1.104 75.0944 87.4834 -3.91039
7.37 1.1055 75.108 87.5449 -3.91044
7.38 1.107 75.1214 87.6064 -3.91049
7.39 1.1085 75.1349 87.6679 -3.91054
7.4 1.11 75.1483 87.7292 -3.91059
7.41 1.1115 75.1617 87.7905 -3.91065
7.42 1.113 75.1751 87.8518 -3.9107
7.43 1.1145 75.1884 87.913 -3.91076
7.44 1.116 75.2016 87.9741 -3.91082
7.45 1.1175 75.2149 88.0352 -3.91088
7.46 1.119 75.2281 88.0962 -3.91094
7.47 1.1205 75.2413 88.1571 -3.91101
7.48 1.122 75.2544 88.218 -3.91107
7.49 1.1235 75.2675 88.2788 -3.91114
7.5 1.125 75.2806 88.3395 -3.91121
7.51 1.1265 75.2937 88.4002 -3.91128
7.52 1.128 75.3067 88.4609 -3.91135
7.53 1.1295 75.3197 88.5214 -3.91143
7.54 1.131 75.3326 88.5819 -3.9115
7.55 1.1325 75.3455 88.6424 -3.91158
7.56 1.134 75.3584 88.7028 -3.91166
7.57 1.1355 75.3713 88.7631 -3.91174
7.58 1.137 75.3841 88.8234 -3.91182
7.59 1.1385 75.3969 88.8836 -3.91191
7.6 1.14 75.4096 88.9437 -3.91199
7.61 1.1415 75.4224 89.0038 -3.91208
7.62 1.143 75.4351 89.0638 -3.91217
7.63 1.1445 75.4477 89.1238 -3.91226
7.64 1.146 75.4604 89.1837 -3.91235
7.65 1.1475 75.4729 89.2436 -3.91245
7.66 1.149 75.4855 89.3034 -3.91254
7.67 1.1505 75.4981 89.3631 -3.91264
7.68 1.152 75.5106 89.4228 -3.91274
7.69 1.1535 75.523 89.4824 -3.91284
7.7 1.155 75.5355 89.5419 -3.91294
7.71 1.1565 75.5479 89.6014 -3.91304
7.72 1.158 75.5603 89.6609 -3.91315
7.73 1.1595 75.5726 89.7203 -3.91325
7.74 1.161 75.585 89.7796 -3.91336
7.75 1.1625 75.5973 89.8388 -3.91347
7.76 1.164 75.6095 89.898 -3.91358
7.77 1.1655 75.6218 89.9572 -3.91369
7.78 1.167 75.634 90.0163 -3.91381
7.79 1.1685 75.6461 90.0753 -3.91392
7.8 1.17 75.6583 90.1343 -3.91404
7.81 1.1715 75.6704 90.1932 -3.91415
7.82 1.173 75.6825 90.2521 -3.91427
7.83 1.1745 75.6945 90.3109 -3.91439
7.84 1.176 75.7066 90.3697 -3.91452
7.85 1.1775 75.7186 90.4283 -3.91464
7.86 1.179 75.7305 90.487 -3.91477
7.87 1.1805 75.7425 90.5456 -3.91489
7.88 1.182 75.7544 90.6041 -3.91502
7.89 1.1835 75.7663 90.6626 -3.91515
7.9 1.185 75.7781 90.721 -3.91528
7.91 1.1865 75.79 90.7793 -3.91541
7.92 1.188 75.8018 90.8376 -3.91554
7.93 1.1895 75.8136 90.8959 -3.91568
7.94 1.191 75.8253 90.9541 -3.91581
7.95 1.1925 75.837 91.0122 -3.91595
7.96 1.194 75.8487 91.0703 -3.91609
7.97 1.1955 75.8604 91.1283 -3.91623
7.98 1.197 75.872 91.1863 -3.91637
7.99 1.1985 75.8836 91.2442 -3.91651
8 1.2 75.8952 91.3021 -3.91666
8.01 1.2015 75.9068 91.3599 -3.9168
8.02 1.203 75.9183 91.4176 -3.91695
8.03 1.2045 75.9298 91.4753 -3.9171
8.04 1.206 75.9413 91.533 -3.91724
8.05 1.2075 75.9527 91.5905 -3.91739
8.06 1.209 75.9641 91.6481 -3.91755
8.07 1.2105 75.9755 91.7056 -3.9177
8.08 1.212 75.9869 91.763 -3.91785
8.09 1.2135 75.9982 91.8204 -3.91801
8.1 1.215 76.0095 91.8777 -3.91817
8.11 1.2165 76.0208 91.935 -3.91832
8.12 1.218 76.0321 91.9922 -3.91848
8.13 1.2195 76.0433 92.0493 -3.91864
8.14 1.221 76.0546 92.1064 -3.9188
8.15 1.2225 76.0657 92.1635 -3.91897
8.16 1.224 76.0769 92.2205 -3.91913
8.17 1.2255 76.088 92.2774 -3.9193
8.18 1.227 76.0991 92.3343 -3.91946
8.19 1.2285 76.1102 92.3912 -3.91963
8.2 1.23 76.1213 92.448 -3.9198
8.21 1.2315 76.1323 92.5047 -3.91997
8.22 1.233 76.1433 92.5614 -3.92014
8.23 1.2345 76.1543 92.618 -3.92031
8.24 1.236 76.1653 92.6746 -3.92048
8.25 1.2375 76.1762 92.7312 -3.92066
8.26 1.239 76.1871 92.7876 -3.92083
8.27 1.2405 76.198 92.8441 -3.92101
8.28 1.242 76.2089 92.9004 -3.92119
8.29 1.2435 76.2197 92.9568 -3.92137
8.3 1.245 76.2305 93.013 -3.92155
8.31 1.2465 76.2413 93.0693 -3.92173
8.32 1.248 76.2521 93.1254 -3.92191
8.33 1.2495 76.2628 93.1816 -3.92209
8.34 1.251 76.2735 93.2376 -3.92228
8.35 1.2525 76.2842 93.2936 -3.92247
8.36 1.254 76.2949 93.3496 -3.92265
8.37 1.2555 76.3055 93.4055 -3.92284
8.38 1.257 76.3161 93.4614 -3.92303
8.39 1.2585 76.3267 93.5172 -3.92322
8.4 1.26 76.3373 93.573 -3.92341
8.41 1.2615 76.3479 93.6287 -3.9236
8.42 1.263 76.3584 93.6844 -3.9238
8.43 1.2645 76.3689 93.74 -3.92399
8.44 1.266 76.3794 93.7956 -3.92419
8.45 1.2675 76.3898 93.8511 -3.92438
8.46 1.269 76.4003 93.9065 -3.92458
8.47 1.2705 76.4107 93.962 -3.92478
8.48 1.272 76.4211 94.0173 -3.92498
8.49 1.2735 76.4314 94.0726 -3.92518
8.5 1.275 76.4418 94.1279 -3.92538
8.51 1.2765 76.4521 94.1831 -3.92558
8.52 1.278 76.4624 94.2383 -3.92579
8.53 1.2795 76.4727 94.2934 -3.92599
8.54 1.281 76.4829 94.3485 -3.9262
8.55 1.2825 76.4932 94.4035 -3.9264
8.56 1.284 76.5034 94.4585 -3.92661
8.57 1.2855 76.5135 94.5135 -3.92682
8.58 1.287 76.5237 94.5683 -3.92703
8.59 1.2885 76.5339 94.6232 -3.92724
8.6 1.29 76.544 94.678 -3.92745
8.61 1.2915 76.5541 94.7327 -3.92766
8.62 1.293 76.5642 94.7874 -3.92788
8.63 1.2945 76.5742 94.842 -3.92809
8.64 1.296 76.5842 94.8966 -3.92831
8.65 1.2975 76.5943 94.9512 -3.92852
8.66 1.299 76.6043 95.0057 -3.92874
8.67 1.3005 76.6142 95.0601 -3.92896
8.68 1.302 76.6242 95.1145 -3.92918
8.69 1.3035 76.6341 95.1689 -3.9294
8.7 1.305 76.644 95.2232 -3.92962
8.71 1.3065 76.6539 95.2774 -3.92984
8.72 1.308 76.6638 95.3317 -3.93006
8.73 1.3095 76.6736 95.3858 -3.93029
8.74 1.311 76.6834 95.44 -3.93051
8.75 1.3125 76.6932 95.494 -3.93074
8.76 1.314 76.703 95.5481 -3.93096
8.77 1.3155 76.7128 95.602 -3.93119
8.78 1.317 76.7225 95.656 -3.93142
8.79 1.3185 76.7322 95.7099 -3.93165
8.8 1.32 76.7419 95.7637 -3.93188
8.81 1.3215 76.7516 95.8175 -3.93211
8.82 1.323 76.7613 95.8713 -3.93234
8.83 1.3245 76.7709 95.925 -3.93257
8.84 1.326 76.7805 95.9786 -3.93281
8.85 1.3275 76.7901 96.0322 -3.93304
8.86 1.329 76.7997 96.0858 -3.93328
8.87 1.3305 76.8093 96.1393 -3.93351
8.88 1.332 76.8188 96.1928 -3.93375
8.89 1.3335 76.8283 96.2462 -3.93399
8.9 1.335 76.8378 96.2996 -3.93423
8.91 1.3365 76.8473 96.353 -3.93447
8.92 1.338 76.8568 96.4063 -3.93471
8.93 1.3395 76.8662 96.4595 -3.93495
8.94 1.341 76.8756 96.5127 -3.93519
8.95 1.3425 76.885 96.5659 -3.93543
8.96 1.344 76.8944 96.619 -3.93568
8.97 1.3455 76.9038 96.6721 -3.93592
8.98 1.347 76.9131 96.7251 -3.93617
8.99 1.3485 76.9225 96.7781 -3.93641
9 1.35 76.9318 96.831 -3.93666
9.01 1.3515 76.9411 96.8839 -3.93691
9.02 1.353 76.9503 96.9367 -3.93715
9.03 1.3545 76.9596 96.9896 -3.9374
9.04 1.356 76.9688 97.0423 -3.93765
9.05 1.3575 76.978 97.095 -3.9379
9.06 1.359 76.9872 97.1477 -3.93816
9.07 1.3605 76.9964 97.2003 -3.93841
9.08 1.362 77.0056 97.2529 -3.93866
9.09 1.3635 77.0147 97.3055 -3.93892
9.1 1.365 77.0238 97.358 -3.93917
9.11 1.3665 77.0329 97.4104 -3.93943
9.12 1.368 77.042 97.4628 -3.93968
9.13 1.3695 77.0511 97.5152 -3.93994
9.14 1.371 77.0601 97.5675 -3.9402
9.15 1.3725 77.0691 97.6198 -3.94045
9.16 1.374 77.0781 97.672 -3.94071
9.17 1.3755 77.0871 97.7242 -3.94097
9.18 1.377 77.0961 97.7764 -3.94123
9.19 1.3785 77.1051 97.8285 -3.9415
9.2 1.38 77.114 97.8806 -3.94176
9.21 1.3815 77.1229 97.9326 -3.94202
9.22 1.383 77.1318 97.9846 -3.94228
9.23 1.3845 77.1407 98.0365 -3.94255
9.24 1.386 77.1496 98.0884 -3.94281
9.25 1.3875 77.1584 98.1403 -3.94308
9.26 1.389 77.1673 98.1921 -3.94335
9.27 1.3905 77.1761 98.2439 -3.94361
9.28 1.392 77.1849 98.2956 -3.94388
9.29 1.3935 77.1937 98.3473 -3.94415
9.3 1.395 77.2024 98.3989 -3.94442
9.31 1.3965 77.2112 98.4505 -3.94469
9.32 1.398 77.2199 98.5021 -3.94496
9.33 1.3995 77.2286 98.5536 -3.94523
9.34 1.401 77.2373 98.6051 -3.9455
9.35 1.4025 77.246 98.6565 -3.94578
9.36 1.404 77.2547 98.7079 -3.94605
9.37 1.4055 77.2633 98.7593 -3.94632
9.38 1.407 77.2719 98.8106 -3.9466
9.39 1.4085 77.2805 98.8618 -3.94687
9.4 1.41 77.2891 98.9131 -3.94715
9.41 1.4115 77.2977 98.9643 -3.94743
9.42 1.413 77.3063 99.0154 -3.9477
9.43 1.4145 77.3148 99.0665 -3.94798
9.44 1.416 77.3233 99.1176 -3.94826
9.45 1.4175 77.3319 99.1686 -3.94854
9.46 1.419 77.3404 99.2196 -3.94882
9.47 1.4205 77.3488 99.2705 -3.9491
9.48 1.422 77.3573 99.3215 -3.94938
9.49 1.4235 77.3657 99.3723 -3.94966
9.5 1.425 77.3742 99.4231 -3.94995


==> anc/Fig1/Fig1a1band1c/Meson_fields_PCSB3_zeta_0.03.out <==
#nb/n0,nb (fm^{-3}), sigma (MeV), omega (MeV), rho (MeV)
0.4 0.06 14.2477 8.91178 -3.44451
0.41 0.0615 14.5629 9.12231 -3.50593
0.42 0.063 14.8765 9.33217 -3.56607
0.43 0.0645 15.1883 9.54137 -3.62494
0.44 0.066 15.4984 9.7499 -3.68254
0.45 0.0675 15.8068 9.95778 -3.73889
0.46 0.069 16.1136 10.165 -3.79401
0.47 0.0705 16.4187 10.3716 -3.84791
0.48 0.072 16.7221 10.5775 -3.9006
0.49 0.0735 17.0239 10.7828 -3.95209
0.5 0.075 17.3241 10.9874 -4.0024
0.51 0.0765 17.6226 11.1914 -4.05154
0.52 0.078 17.9196 11.3948 -4.09954
0.53 0.0795 18.215 11.5976 -4.1464
0.54 0.081 18.5088 11.7997 -4.19215
0.55 0.0825 18.801 12.0013 -4.23679
0.56 0.084 19.0916 12.2022 -4.28034
0.57 0.0855 19.3808 12.4025 -4.32283
0.58 0.087 19.6683 12.6022 -4.36426
0.59 0.0885 19.9544 12.8013 -4.40466
0.6 0.09 20.2389 12.9998 -4.44404
0.61 0.0915 20.522 13.1978 -4.48241
0.62 0.093 20.8035 13.3951 -4.5198
0.63 0.0945 21.0836 13.5919 -4.55622
0.64 0.096 21.3621 13.7881 -4.59169
0.65 0.0975 21.6393 13.9837 -4.62622
0.66 0.099 21.9149 14.1788 -4.65984
0.67 0.1005 22.1891 14.3733 -4.69255
0.68 0.102 22.4618 14.5672 -4.72437
0.69 0.1035 22.7332 14.7606 -4.75533
0.7 0.105 23.0031 14.9534 -4.78543
0.71 0.1065 23.2715 15.1457 -4.8147
0.72 0.108 23.5386 15.3374 -4.84314
0.73 0.1095 23.8043 15.5286 -4.87078
0.74 0.111 24.0685 15.7192 -4.89763
0.75 0.1125 24.3314 15.9093 -4.9237
0.76 0.114 24.5929 16.0989 -4.94902
0.77 0.1155 24.8531 16.2879 -4.9736
0.78 0.117 25.1119 16.4765 -4.99737
0.79 0.1185 25.3694 16.6646 -5.01967
0.8 0.12 25.6256 16.8524 -5.04083
0.81 0.1215 25.8806 17.0397 -5.06103
0.82 0.123 26.1343 17.2266 -5.08034
0.83 0.1245 26.3866 17.4129 -5.09883
0.84 0.126 26.6377 17.5989 -5.11653
0.85 0.1275 26.8875 17.7843 -5.13348
0.86 0.129 27.136 17.9692 -5.14971
0.87 0.1305 27.3832 18.1537 -5.16526
0.88 0.132 27.6292 18.3377 -5.18014
0.89 0.1335 27.8739 18.5213 -5.19438
0.9 0.135 28.1173 18.7043 -5.208
0.91 0.1365 28.3595 18.8869 -5.22102
0.92 0.138 28.6004 19.069 -5.23346
0.93 0.1395 28.8401 19.2506 -5.24533
0.94 0.141 29.0785 19.4317 -5.25666
0.95 0.1425 29.3157 19.6124 -5.26747
0.96 0.144 29.5517 19.7925 -5.27776
0.97 0.1455 29.7864 19.9722 -5.28755
0.98 0.147 30.02 20.1514 -5.29686
0.99 0.1485 30.2523 20.3301 -5.3057
1 0.15 30.4834 20.5084 -5.31408
1.01 0.1515 30.7134 20.6861 -5.32202
1.02 0.153 30.9421 20.8634 -5.32954
1.03 0.1545 31.1696 21.0402 -5.33663
1.04 0.156 31.396 21.2165 -5.34332
1.05 0.1575 31.6211 21.3924 -5.34962
1.06 0.159 31.8451 21.5677 -5.35554
1.07 0.1605 32.068 21.7426 -5.36109
1.08 0.162 32.2896 21.917 -5.36627
1.09 0.1635 32.5101 22.0909 -5.37111
1.1 0.165 32.7295 22.2643 -5.3756
1.11 0.1665 32.9477 22.4372 -5.37977
1.12 0.168 33.1647 22.6097 -5.38362
1.13 0.1695 33.3806 22.7817 -5.38715
1.14 0.171 33.5954 22.9532 -5.39039
1.15 0.1725 33.809 23.1242 -5.39333
1.16 0.174 34.0216 23.2947 -5.39599
1.17 0.1755 34.233 23.4648 -5.39837
1.18 0.177 34.4433 23.6343 -5.40048
1.19 0.1785 34.6524 23.8034 -5.40233
1.2 0.18 34.8605 23.972 -5.40393
1.21 0.1815 35.0675 24.1402 -5.40529
1.22 0.183 35.2733 24.3078 -5.40641
1.23 0.1845 35.4781 24.475 -5.4073
1.24 0.186 35.6818 24.6417 -5.40797
1.25 0.1875 35.8844 24.8079 -5.40842
1.26 0.189 36.0859 24.9736 -5.40866
1.27 0.1905 36.2864 25.1388 -5.4087
1.28 0.192 36.4858 25.3036 -5.40854
1.29 0.1935 36.6841 25.4679 -5.40819
1.3 0.195 36.8813 25.6317 -5.40765
1.31 0.1965 37.0775 25.7951 -5.40694
1.32 0.198 37.2727 25.9579 -5.40606
1.33 0.1995 37.4668 26.1203 -5.405
1.34 0.201 37.6598 26.2822 -5.40379
1.35 0.2025 37.8519 26.4436 -5.40241
1.36 0.204 38.0428 26.6046 -5.40089
1.37 0.2055 38.2328 26.7651 -5.39922
1.38 0.207 38.4217 26.9251 -5.3974
1.39 0.2085 38.6096 27.0846 -5.39545
1.4 0.21 38.7965 27.2437 -5.39337
1.41 0.2115 38.9824 27.4023 -5.39116
1.42 0.213 39.1673 27.5604 -5.38882
1.43 0.2145 39.3511 27.7181 -5.38636
1.44 0.216 39.534 27.8753 -5.38379
1.45 0.2175 39.7159 28.032 -5.38111
1.46 0.219 39.8968 28.1883 -5.37832
1.47 0.2205 40.0766 28.3441 -5.37543
1.48 0.222 40.2556 28.4994 -5.37244
1.49 0.2235 40.4335 28.6542 -5.36935
1.5 0.225 40.6104 28.8086 -5.36617
1.51 0.2265 40.7864 28.9626 -5.3629
1.52 0.228 40.9614 29.1161 -5.35954
1.53 0.2295 41.1355 29.2691 -5.3561
1.54 0.231 41.3086 29.4216 -5.35258
1.55 0.2325 41.4808 29.5737 -5.34899
1.56 0.234 41.652 29.7254 -5.34532
1.57 0.2355 41.8222 29.8766 -5.34158
1.58 0.237 41.9915 30.0273 -5.33777
1.59 0.2385 42.1599 30.1776 -5.3339
1.6 0.24 42.3273 30.3274 -5.32997
1.61 0.2415 42.4939 30.4768 -5.32598
1.62 0.243 42.6594 30.6258 -5.32193
1.63 0.2445 42.8241 30.7742 -5.31783
1.64 0.246 42.9879 30.9223 -5.31368
1.65 0.2475 43.1507 31.0699 -5.30947
1.66 0.249 43.3126 31.217 -5.30522
1.67 0.2505 43.4737 31.3638 -5.30093
1.68 0.252 43.6338 31.51 -5.29659
1.69 0.2535 43.793 31.6559 -5.29221
1.7 0.255 43.9514 31.8013 -5.28779
1.71 0.2565 44.1088 31.9462 -5.28334
1.72 0.258 44.2654 32.0907 -5.27885
1.73 0.2595 44.4211 32.2348 -5.27433
1.74 0.261 44.5759 32.3785 -5.26978
1.75 0.2625 44.7299 32.5217 -5.26519
1.76 0.264 44.883 32.6645 -5.26059
1.77 0.2655 45.0352 32.8069 -5.25595
1.78 0.267 45.1866 32.9488 -5.2513
1.79 0.2685 45.3371 33.0904 -5.24662
1.8 0.27 45.4867 33.2315 -5.24192
1.81 0.2715 45.6355 33.3721 -5.2372
1.82 0.273 45.7835 33.5124 -5.23246
1.83 0.2745 45.9306 33.6522 -5.22771
1.84 0.276 46.0769 33.7916 -5.22294
1.85 0.2775 46.2224 33.9307 -5.21815
1.86 0.279 46.367 34.0692 -5.21336
1.87 0.2805 46.5109 34.2074 -5.20855
1.88 0.282 46.6539 34.3452 -5.20374
1.89 0.2835 46.796 34.4826 -5.19892
1.9 0.285 46.9374 34.6195 -5.19409
1.91 0.2865 47.078 34.7561 -5.18925
1.92 0.288 47.2178 34.8922 -5.18441
1.93 0.2895 47.3567 35.028 -5.17956
1.94 0.291 47.4949 35.1633 -5.17471
1.95 0.2925 47.6323 35.2983 -5.16986
1.96 0.294 47.7689 35.4328 -5.16501
1.97 0.2955 47.9048 35.567 -5.16015
1.98 0.297 48.0398 35.7007 -5.1553
1.99 0.2985 48.1741 35.8341 -5.15045
2 0.3 48.3076 35.9671 -5.14561
2.01 0.3015 48.4403 36.0997 -5.14076
2.02 0.303 48.5723 36.2319 -5.13592
2.03 0.3045 48.7035 36.3637 -5.13109
2.04 0.306 48.834 36.4951 -5.12626
2.05 0.3075 48.9637 36.6262 -5.12144
2.06 0.309 49.0927 36.7568 -5.11662
2.07 0.3105 49.2209 36.8871 -5.11182
2.08 0.312 49.3484 37.017 -5.10702
2.09 0.3135 49.4752 37.1466 -5.10223
2.1 0.315 49.6012 37.2757 -5.09745
2.11 0.3165 49.7265 37.4045 -5.09268
2.12 0.318 49.8511 37.5329 -5.08792
2.13 0.3195 49.975 37.661 -5.08318
2.14 0.321 50.0981 37.7887 -5.07844
2.15 0.3225 50.2206 37.916 -5.07372
2.16 0.324 50.3423 38.043 -5.06901
2.17 0.3255 50.4634 38.1696 -5.06432
2.18 0.327 50.5837 38.2958 -5.05964
2.19 0.3285 50.7034 38.4217 -5.05497
2.2 0.33 50.8223 38.5472 -5.05032
2.21 0.3315 50.9406 38.6723 -5.04569
2.22 0.333 51.0582 38.7972 -5.04107
2.23 0.3345 51.1751 38.9216 -5.03646
2.24 0.336 51.2913 39.0457 -5.03188
2.25 0.3375 51.4069 39.1695 -5.02731
2.26 0.339 51.5218 39.2929 -5.02276
2.27 0.3405 51.6361 39.4159 -5.01822
2.28 0.342 51.7496 39.5387 -5.01371
2.29 0.3435 51.8626 39.661 -5.00921
2.3 0.345 51.9748 39.7831 -5.00473
2.31 0.3465 52.0865 39.9048 -5.00027
2.32 0.348 52.1975 40.0261 -4.99583
2.33 0.3495 52.3078 40.1472 -4.99141
2.34 0.351 52.4175 40.2679 -4.98701
2.35 0.3525 52.5266 40.3882 -4.98263
2.36 0.354 52.635 40.5082 -4.97827
2.37 0.3555 52.7429 40.6279 -4.97393
2.38 0.357 52.8501 40.7473 -4.96961
2.39 0.3585 52.9567 40.8663 -4.96531
2.4 0.36 53.0626 40.9851 -4.96103
2.41 0.3615 53.168 41.1035 -4.95677
2.42 0.363 53.2727 41.2215 -4.95254
2.43 0.3645 53.3769 41.3393 -4.94833
2.44 0.366 53.4805 41.4567 -4.94413
2.45 0.3675 53.5834 41.5738 -4.93996
2.46 0.369 53.6858 41.6906 -4.93582
2.47 0.3705 53.7876 41.8071 -4.93169
2.48 0.372 53.8888 41.9233 -4.92759
2.49 0.3735 53.9894 42.0392 -4.92351
2.5 0.375 54.0894 42.1547 -4.91945
2.51 0.3765 54.1889 42.27 -4.91541
2.52 0.378 54.2878 42.3849 -4.9114
2.53 0.3795 54.3861 42.4995 -4.90741
2.54 0.381 54.4839 42.6139 -4.90344
2.55 0.3825 54.5811 42.7279 -4.8995
2.56 0.384 54.6778 42.8416 -4.89558
2.57 0.3855 54.7739 42.955 -4.89168
2.58 0.387 54.8694 43.0682 -4.8878
2.59 0.3885 54.9644 43.181 -4.88395
2.6 0.39 55.0589 43.2936 -4.88012
2.61 0.3915 55.1528 43.4058 -4.87631
2.62 0.393 55.2462 43.5178 -4.87253
2.63 0.3945 55.3391 43.6294 -4.86877
2.64 0.396 55.4314 43.7408 -4.86504
2.65 0.3975 55.5232 43.8519 -4.86132
2.66 0.399 55.6145 43.9627 -4.85764
2.67 0.4005 55.7053 44.0732 -4.85397
2.68 0.402 55.7956 44.1834 -4.85033
2.69 0.4035 55.8853 44.2934 -4.84671
2.7 0.405 55.9745 44.4031 -4.84311
2.71 0.4065 56.0633 44.5125 -4.83954
2.72 0.408 56.1515 44.6216 -4.83599
2.73 0.4095 56.2392 44.7304 -4.83247
2.74 0.411 56.3265 44.839 -4.82896
2.75 0.4125 56.4132 44.9473 -4.82549
2.76 0.414 56.4995 45.0553 -4.82203
2.77 0.4155 56.5853 45.163 -4.8186
2.78 0.417 56.6706 45.2705 -4.81519
2.79 0.4185 56.7554 45.3777 -4.8118
2.8 0.42 56.8397 45.4847 -4.80844
2.81 0.4215 56.9236 45.5913 -4.8051
2.82 0.423 57.007 45.6977 -4.80178
2.83 0.4245 57.0899 45.8039 -4.79849
2.84 0.426 57.1724 45.9098 -4.79522
2.85 0.4275 57.2544 46.0154 -4.79197
2.86 0.429 57.336 46.1208 -4.78875
2.87 0.4305 57.4171 46.2259 -4.78554
2.88 0.432 57.4977 46.3307 -4.78236
2.89 0.4335 57.5779 46.4353 -4.77921
2.9 0.435 57.6577 46.5396 -4.77607
2.91 0.4365 57.737 46.6437 -4.77296
2.92 0.438 57.8159 46.7476 -4.76987
2.93 0.4395 57.8943 46.8511 -4.7668
2.94 0.441 57.9723 46.9545 -4.76376
2.95 0.4425 58.0499 47.0576 -4.76074
2.96 0.444 58.127 47.1604 -4.75774
2.97 0.4455 58.2038 47.263 -4.75476
2.98 0.447 58.2801 47.3653 -4.7518
2.99 0.4485 58.3559 47.4674 -4.74887
3 0.45 58.4314 47.5693 -4.74596
3.01 0.4515 58.5065 47.6709 -4.74307
3.02 0.453 58.5811 47.7723 -4.7402
3.03 0.4545 58.6554 47.8734 -4.73735
3.04 0.456 58.7292 47.9743 -4.73453
3.05 0.4575 58.8026 48.075 -4.73172
3.06 0.459 58.8757 48.1754 -4.72894
3.07 0.4605 58.9483 48.2756 -4.72618
3.08 0.462 59.0205 48.3756 -4.72344
3.09 0.4635 59.0924 48.4753 -4.72072
3.1 0.465 59.1639 48.5748 -4.71802
3.11 0.4665 59.2349 48.6741 -4.71534
3.12 0.468 59.3056 48.7731 -4.71269
3.13 0.4695 59.3759 48.8719 -4.71005
3.14 0.471 59.4459 48.9705 -4.70743
3.15 0.4725 59.5154 49.0689 -4.70484
3.16 0.474 59.5846 49.167 -4.70226
3.17 0.4755 59.6535 49.2649 -4.69971
3.18 0.477 59.7219 49.3626 -4.69718
3.19 0.4785 59.79 49.4601 -4.69466
3.2 0.48 59.8577 49.5573 -4.69217
3.21 0.4815 59.9251 49.6544 -4.68969
3.22 0.483 59.9921 49.7512 -4.68724
3.23 0.4845 60.0587 49.8478 -4.68481
3.24 0.486 60.125 49.9441 -4.68239
3.25 0.4875 60.191 50.0403 -4.68
3.26 0.489 60.2566 50.1362 -4.67762
3.27 0.4905 60.3218 50.232 -4.67526
3.28 0.492 60.3867 50.3275 -4.67293
3.29 0.4935 60.4513 50.4228 -4.67061
3.3 0.495 60.5155 50.5179 -4.66831
3.31 0.4965 60.5794 50.6128 -4.66603
3.32 0.498 60.643 50.7075 -4.66377
3.33 0.4995 60.7062 50.8019 -4.66152
3.34 0.501 60.7691 50.8962 -4.6593
3.35 0.5025 60.8317 50.9902 -4.65709
3.36 0.504 60.8939 51.0841 -4.6549
3.37 0.5055 60.9558 51.1778 -4.65273
3.38 0.507 61.0174 51.2712 -4.65058
3.39 0.5085 61.0787 51.3644 -4.64845
3.4 0.51 61.1397 51.4575 -4.64633
3.41 0.5115 61.2003 51.5503 -4.64424
3.42 0.513 61.2607 51.643 -4.64216
3.43 0.5145 61.3207 51.7354 -4.6401
3.44 0.516 61.3804 51.8277 -4.63805
3.45 0.5175 61.4399 51.9197 -4.63602
3.46 0.519 61.499 52.0116 -4.63401
3.47 0.5205 61.5578 52.1033 -4.63202
3.48 0.522 61.6163 52.1947 -4.63005
3.49 0.5235 61.6745 52.286 -4.62809
3.5 0.525 61.7324 52.3771 -4.62615
3.51 0.5265 61.7901 52.468 -4.62422
3.52 0.528 61.8474 52.5587 -4.62231
3.53 0.5295 61.9045 52.6492 -4.62042
3.54 0.531 61.9612 52.7395 -4.61855
3.55 0.5325 62.0177 52.8297 -4.61669
3.56 0.534 62.0739 52.9196 -4.61484
3.57 0.5355 62.1298 53.0094 -4.61302
3.58 0.537 62.1854 53.099 -4.61121
3.59 0.5385 62.2408 53.1884 -4.60941
3.6 0.54 62.2959 53.2776 -4.60764
3.61 0.5415 62.3507 53.3666 -4.60587
3.62 0.543 62.4052 53.4555 -4.60413
3.63 0.5445 62.4595 53.5441 -4.6024
3.64 0.546 62.5134 53.6326 -4.60068
3.65 0.5475 62.5672 53.7209 -4.59898
3.66 0.549 62.6206 53.8091 -4.5973
3.67 0.5505 62.6738 53.897 -4.59563
3.68 0.552 62.7268 53.9848 -4.59397
3.69 0.5535 62.7795 54.0724 -4.59233
3.7 0.555 62.8319 54.1598 -4.59071
3.71 0.5565 62.884 54.247 -4.5891
3.72 0.558 62.9359 54.3341 -4.5875
3.73 0.5595 62.9876 54.421 -4.58592
3.74 0.561 63.039 54.5077 -4.58436
3.75 0.5625 63.0902 54.5943 -4.5828
3.76 0.564 63.1411 54.6807 -4.58127
3.77 0.5655 63.1918 54.7669 -4.57974
3.78 0.567 63.2422 54.8529 -4.57824
3.79 0.5685 63.2924 54.9388 -4.57674
3.8 0.57 63.3423 55.0245 -4.57526
3.81 0.5715 63.392 55.11 -4.57379
3.82 0.573 63.4414 55.1954 -4.57234
3.83 0.5745 63.4907 55.2806 -4.5709
3.84 0.576 63.5397 55.3657 -4.56947
3.85 0.5775 63.5884 55.4505 -4.56806
3.86 0.579 63.6369 55.5352 -4.56666
3.87 0.5805 63.6852 55.6198 -4.56528
3.88 0.582 63.7333 55.7042 -4.56391
3.89 0.5835 63.7812 55.7884 -4.56255
3.9 0.585 63.8288 55.8725 -4.5612
3.91 0.5865 63.8762 55.9564 -4.55987
3.92 0.588 63.9233 56.0401 -4.55855
3.93 0.5895 63.9703 56.1237 -4.55724
3.94 0.591 64.017 56.2071 -4.55594
3.95 0.5925 64.0635 56.2904 -4.55466
3.96 0.594 64.1098 56.3735 -4.55339
3.97 0.5955 64.1559 56.4564 -4.55214
3.98 0.597 64.2018 56.5392 -4.55089
3.99 0.5985 64.2474 56.6219 -4.54966
4 0.6 64.2929 56.7044 -4.54844
4.01 0.6015 64.3381 56.7867 -4.54723
4.02 0.603 64.3831 56.8689 -4.54603
4.03 0.6045 64.428 56.9509 -4.54485
4.04 0.606 64.4726 57.0328 -4.54368
4.05 0.6075 64.517 57.1145 -4.54252
4.06 0.609 64.5612 57.1961 -4.54137
4.07 0.6105 64.6052 57.2775 -4.54023
4.08 0.612 64.649 57.3588 -4.53911
4.09 0.6135 64.6926 57.4399 -4.53799
4.1 0.615 64.736 57.5208 -4.53689
4.11 0.6165 64.7792 57.6017 -4.5358
4.12 0.618 64.8223 57.6824 -4.53472
4.13 0.6195 64.8651 57.7629 -4.53365
4.14 0.621 64.9077 57.8433 -4.53259
4.15 0.6225 64.9502 57.9235 -4.53154
4.16 0.624 64.9924 58.0036 -4.53051
4.17 0.6255 65.0345 58.0836 -4.52948
4.18 0.627 65.0764 58.1634 -4.52847
4.19 0.6285 65.1181 58.243 -4.52746
4.2 0.63 65.1596 58.3226 -4.52647
4.21 0.6315 65.2009 58.4019 -4.52549
4.22 0.633 65.242 58.4812 -4.52452
4.23 0.6345 65.283 58.5603 -4.52356
4.24 0.636 65.3238 58.6392 -4.52261
4.25 0.6375 65.3644 58.718 -4.52166
4.26 0.639 65.4048 58.7967 -4.52073
4.27 0.6405 65.445 58.8753 -4.51981
4.28 0.642 65.4851 58.9537 -4.5189
4.29 0.6435 65.525 59.0319 -4.518
4.3 0.645 65.5647 59.1101 -4.51711
4.31 0.6465 65.6043 59.1881 -4.51623
4.32 0.648 65.6436 59.2659 -4.51536
4.33 0.6495 65.6829 59.3436 -4.5145
4.34 0.651 65.7219 59.4212 -4.51365
4.35 0.6525 65.7608 59.4987 -4.51281
4.36 0.654 65.7995 59.576 -4.51198
4.37 0.6555 65.838 59.6532 -4.51115
4.38 0.657 65.8764 59.7302 -4.51034
4.39 0.6585 65.9146 59.8071 -4.50954
4.4 0.66 65.9526 59.8839 -4.50874
4.41 0.6615 65.9905 59.9606 -4.50795
4.42 0.663 66.0282 60.0371 -4.50718
4.43 0.6645 66.0658 60.1135 -4.50641
4.44 0.666 66.1032 60.1898 -4.50565
4.45 0.6675 66.1404 60.2659 -4.5049
4.46 0.669 66.1775 60.3419 -4.50416
4.47 0.6705 66.2145 60.4178 -4.50343
4.48 0.672 66.2513 60.4935 -4.50271
4.49 0.6735 66.2879 60.5691 -4.50199
4.5 0.675 66.3243 60.6446 -4.50129
4.51 0.6765 66.3607 60.72 -4.50059
4.52 0.678 66.3968 60.7953 -4.4999
4.53 0.6795 66.4329 60.8704 -4.49922
4.54 0.681 66.4687 60.9454 -4.49855
4.55 0.6825 66.5044 61.0202 -4.49789
4.56 0.684 66.54 61.095 -4.49723
4.57 0.6855 66.5754 61.1696 -4.49659
4.58 0.687 66.6107 61.2441 -4.49595
4.59 0.6885 66.6459 61.3185 -4.49532
4.6 0.69 66.6809 61.3927 -4.4947
4.61 0.6915 66.7157 61.4669 -4.49408
4.62 0.693 66.7504 61.5409 -4.49348
4.63 0.6945 66.785 61.6148 -4.49288
4.64 0.696 66.8194 61.6885 -4.49229
4.65 0.6975 66.8537 61.7622 -4.49171
4.66 0.699 66.8878 61.8357 -4.49113
4.67 0.7005 66.9219 61.9091 -4.49056
4.68 0.702 66.9557 61.9824 -4.49
4.69 0.7035 66.9895 62.0556 -4.48945
4.7 0.705 67.0231 62.1286 -4.48891
4.71 0.7065 67.0565 62.2016 -4.48837
4.72 0.708 67.0899 62.2744 -4.48784
4.73 0.7095 67.1231 62.3471 -4.48732
4.74 0.711 67.1561 62.4197 -4.48681
4.75 0.7125 67.1891 62.4922 -4.4863
4.76 0.714 67.2219 62.5645 -4.4858
4.77 0.7155 67.2546 62.6368 -4.4853
4.78 0.717 67.2871 62.7089 -4.48482
4.79 0.7185 67.3195 62.7809 -4.48434
4.8 0.72 67.3518 62.8528 -4.48387
4.81 0.7215 67.384 62.9246 -4.4834
4.82 0.723 67.416 62.9963 -4.48295
4.83 0.7245 67.448 63.0679 -4.48249
4.84 0.726 67.4797 63.1393 -4.48205
4.85 0.7275 67.5114 63.2106 -4.48161
4.86 0.729 67.543 63.2819 -4.48118
4.87 0.7305 67.5744 63.353 -4.48076
4.88 0.732 67.6057 63.424 -4.48034
4.89 0.7335 67.6369 63.4949 -4.47993
4.9 0.735 67.6679 63.5657 -4.47953
4.91 0.7365 67.6988 63.6364 -4.47913
4.92 0.738 67.7297 63.7069 -4.47874
4.93 0.7395 67.7604 63.7774 -4.47835
4.94 0.741 67.791 63.8478 -4.47798
4.95 0.7425 67.8214 63.918 -4.4776
4.96 0.744 67.8518 63.9881 -4.47724
4.97 0.7455 67.882 64.0582 -4.47688
4.98 0.747 67.9121 64.1281 -4.47653
4.99 0.7485 67.9421 64.1979 -4.47618
5 0.75 67.972 64.2676 -4.47584
5.01 0.7515 68.0018 64.3372 -4.4755
5.02 0.753 68.0315 64.4067 -4.47517
5.03 0.7545 68.0611 64.4761 -4.47485
5.04 0.756 68.0905 64.5454 -4.47454
5.05 0.7575 68.1198 64.6146 -4.47423
5.06 0.759 68.1491 64.6837 -4.47392
5.07 0.7605 68.1782 64.7527 -4.47362
5.08 0.762 68.2072 64.8216 -4.47333
5.09 0.7635 68.2361 64.8904 -4.47304
5.1 0.765 68.2649 64.959 -4.47276
5.11 0.7665 68.2936 65.0276 -4.47248
5.12 0.768 68.3222 65.0961 -4.47221
5.13 0.7695 68.3506 65.1645 -4.47195
5.14 0.771 68.379 65.2327 -4.47169
5.15 0.7725 68.4073 65.3009 -4.47144
5.16 0.774 68.4355 65.369 -4.47119
5.17 0.7755 68.4635 65.4369 -4.47095
5.18 0.777 68.4915 65.5048 -4.47071
5.19 0.7785 68.5193 65.5726 -4.47048
5.2 0.78 68.5471 65.6402 -4.47025
5.21 0.7815 68.5748 65.7078 -4.47003
5.22 0.783 68.6023 65.7753 -4.46981
5.23 0.7845 68.6298 65.8427 -4.4696
5.24 0.786 68.6571 65.9099 -4.4694
5.25 0.7875 68.6844 65.9771 -4.4692
5.26 0.789 68.7116 66.0442 -4.469
5.27 0.7905 68.7386 66.1112 -4.46881
5.28 0.792 68.7656 66.1781 -4.46863
5.29 0.7935 68.7925 66.2449 -4.46845
5.3 0.795 68.8192 66.3116 -4.46828
5.31 0.7965 68.8459 66.3782 -4.46811
5.32 0.798 68.8725 66.4447 -4.46794
5.33 0.7995 68.899 66.5111 -4.46778
5.34 0.801 68.9254 66.5775 -4.46763
5.35 0.8025 68.9517 66.6437 -4.46748
5.36 0.804 68.9779 66.7098 -4.46733
5.37 0.8055 69.004 66.7759 -4.46719
5.38 0.807 69.0301 66.8418 -4.46706
5.39 0.8085 69.056 66.9077 -4.46693
5.4 0.81 69.0819 66.9734 -4.4668
5.41 0.8115 69.1076 67.0391 -4.46668
5.42 0.813 69.1333 67.1047 -4.46656
5.43 0.8145 69.1589 67.1702 -4.46645
5.44 0.816 69.1843 67.2356 -4.46634
5.45 0.8175 69.2097 67.3009 -4.46624
5.46 0.819 69.2351 67.3661 -4.46614
5.47 0.8205 69.2603 67.4312 -4.46604
5.48 0.822 69.2854 67.4962 -4.46595
5.49 0.8235 69.3105 67.5612 -4.46587
5.5 0.825 69.3354 67.626 -4.46579
5.51 0.8265 69.3603 67.6908 -4.46571
5.52 0.828 69.3851 67.7555 -4.46564
5.53 0.8295 69.4098 67.8201 -4.46557
5.54 0.831 69.4345 67.8846 -4.46551
5.55 0.8325 69.459 67.949 -4.46545
5.56 0.834 69.4835 68.0133 -4.46539
5.57 0.8355 69.5079 68.0775 -4.46534
5.58 0.837 69.5322 68.1417 -4.4653
5.59 0.8385 69.5564 68.2057 -4.46525
5.6 0.84 69.5805 68.2697 -4.46522
5.61 0.8415 69.6046 68.3336 -4.46518
5.62 0.843 69.6285 68.3974 -4.46515
5.63 0.8445 69.6524 68.4611 -4.46512
5.64 0.846 69.6762 68.5247 -4.4651
5.65 0.8475 69.7 68.5883 -4.46508
5.66 0.849 69.7236 68.6517 -4.46507
5.67 0.8505 69.7472 68.7151 -4.46506
5.68 0.852 69.7707 68.7784 -4.46505
5.69 0.8535 69.7941 68.8416 -4.46505
5.7 0.855 69.8174 68.9047 -4.46505
5.71 0.8565 69.8407 68.9678 -4.46506
5.72 0.858 69.8639 69.0307 -4.46506
5.73 0.8595 69.887 69.0936 -4.46508
5.74 0.861 69.91 69.1564 -4.46509
5.75 0.8625 69.933 69.2191 -4.46511
5.76 0.864 69.9559 69.2817 -4.46514
5.77 0.8655 69.9787 69.3442 -4.46516
5.78 0.867 70.0014 69.4067 -4.4652
5.79 0.8685 70.0241 69.4691 -4.46523
5.8 0.87 70.0467 69.5313 -4.46527
5.81 0.8715 70.0692 69.5936 -4.46531
5.82 0.873 70.0917 69.6557 -4.46536
5.83 0.8745 70.114 69.7177 -4.46541
5.84 0.876 70.1363 69.7797 -4.46546
5.85 0.8775 70.1586 69.8416 -4.46551
5.86 0.879 70.1807 69.9034 -4.46557
5.87 0.8805 70.2028 69.9651 -4.46564
5.88 0.882 70.2248 70.0268 -4.4657
5.89 0.8835 70.2468 70.0883 -4.46577
5.9 0.885 70.2686 70.1498 -4.46585
5.91 0.8865 70.2904 70.2112 -4.46592
5.92 0.888 70.3122 70.2726 -4.466
5.93 0.8895 70.3338 70.3338 -4.46609
5.94 0.891 70.3554 70.395 -4.46617
5.95 0.8925 70.377 70.4561 -4.46626
5.96 0.894 70.3984 70.5171 -4.46636
5.97 0.8955 70.4198 70.5781 -4.46645
5.98 0.897 70.4412 70.6389 -4.46655
5.99 0.8985 70.4624 70.6997 -4.46666
6 0.9 70.4836 70.7604 -4.46676
6.01 0.9015 70.5047 70.8211 -4.46687
6.02 0.903 70.5258 70.8816 -4.46698
6.03 0.9045 70.5468 70.9421 -4.4671
6.04 0.906 70.5677 71.0025 -4.46722
6.05 0.9075 70.5886 71.0628 -4.46734
6.06 0.909 70.6094 71.1231 -4.46746
6.07 0.9105 70.6302 71.1833 -4.46759
6.08 0.912 70.6508 71.2434 -4.46772
6.09 0.9135 70.6714 71.3034 -4.46786
6.1 0.915 70.692 71.3634 -4.46799
6.11 0.9165 70.7125 71.4232 -4.46813
6.12 0.918 70.7329 71.483 -4.46828
6.13 0.9195 70.7533 71.5428 -4.46842
6.14 0.921 70.7736 71.6024 -4.46857
6.15 0.9225 70.7938 71.662 -4.46872
6.16 0.924 70.814 71.7215 -4.46887
6.17 0.9255 70.8341 71.781 -4.46903
6.18 0.927 70.8541 71.8403 -4.46919
6.19 0.9285 70.8741 71.8996 -4.46935
6.2 0.93 70.8941 71.9588 -4.46952
6.21 0.9315 70.9139 72.018 -4.46969
6.22 0.933 70.9338 72.0771 -4.46986
6.23 0.9345 70.9535 72.1361 -4.47003
6.24 0.936 70.9732 72.195 -4.47021
6.25 0.9375 70.9928 72.2539 -4.47039
6.26 0.939 71.0124 72.3127 -4.47057
6.27 0.9405 71.0319 72.3714 -4.47076
6.28 0.942 71.0514 72.43 -4.47094
6.29 0.9435 71.0708 72.4886 -4.47113
6.3 0.945 71.0901 72.5471 -4.47133
6.31 0.9465 71.1094 72.6055 -4.47152
6.32 0.948 71.1287 72.6639 -4.47172
6.33 0.9495 71.1478 72.7222 -4.47192
6.34 0.951 71.1669 72.7804 -4.47212
6.35 0.9525 71.186 72.8386 -4.47233
6.36 0.954 71.205 72.8967 -4.47254
6.37 0.9555 71.224 72.9547 -4.47275
6.38 0.957 71.2429 73.0126 -4.47296
6.39 0.9585 71.2617 73.0705 -4.47318
6.4 0.96 71.2805 73.1283 -4.47339
6.41 0.9615 71.2992 73.1861 -4.47361
6.42 0.963 71.3179 73.2437 -4.47384
6.43 0.9645 71.3365 73.3013 -4.47406
6.44 0.966 71.3551 73.3589 -4.47429
6.45 0.9675 71.3736 73.4164 -4.47452
6.46 0.969 71.3921 73.4738 -4.47475
6.47 0.9705 71.4105 73.5311 -4.47499
6.48 0.972 71.4288 73.5884 -4.47523
6.49 0.9735 71.4471 73.6456 -4.47547
6.5 0.975 71.4654 73.7027 -4.47571
6.51 0.9765 71.4836 73.7598 -4.47595
6.52 0.978 71.5017 73.8168 -4.4762
6.53 0.9795 71.5198 73.8737 -4.47645
6.54 0.981 71.5378 73.9306 -4.4767
6.55 0.9825 71.5558 73.9874 -4.47695
6.56 0.984 71.5738 74.0441 -4.47721
6.57 0.9855 71.5917 74.1008 -4.47747
6.58 0.987 71.6095 74.1574 -4.47773
6.59 0.9885 71.6273 74.2139 -4.47799
6.6 0.99 71.645 74.2704 -4.47825
6.61 0.9915 71.6627 74.3268 -4.47852
6.62 0.993 71.6804 74.3832 -4.47879
6.63 0.9945 71.6979 74.4395 -4.47906
6.64 0.996 71.7155 74.4957 -4.47933
6.65 0.9975 71.733 74.5519 -4.47961
6.66 0.999 71.7504 74.6079 -4.47989
6.67 1.0005 71.7678 74.664 -4.48016
6.68 1.002 71.7852 74.7199 -4.48045
6.69 1.0035 71.8025 74.7758 -4.48073
6.7 1.005 71.8197 74.8317 -4.48102
6.71 1.0065 71.8369 74.8875 -4.4813
6.72 1.008 71.8541 74.9432 -4.48159
6.73 1.0095 71.8712 74.9988 -4.48188
6.74 1.011 71.8882 75.0544 -4.48218
6.75 1.0125 71.9052 75.1099 -4.48247
6.76 1.014 71.9222 75.1654 -4.48277
6.77 1.0155 71.9391 75.2208 -4.48307
6.78 1.017 71.956 75.2761 -4.48337
6.79 1.0185 71.9728 75.3314 -4.48368
6.8 1.02 71.9896 75.3866 -4.48398
6.81 1.0215 72.0064 75.4418 -4.48429
6.82 1.023 72.023 75.4969 -4.4846
6.83 1.0245 72.0397 75.5519 -4.48491
6.84 1.026 72.0563 75.6069 -4.48522
6.85 1.0275 72.0728 75.6618 -4.48554
6.86 1.029 72.0894 75.7166 -4.48586
6.87 1.0305 72.1058 75.7714 -4.48617
6.88 1.032 72.1222 75.8262 -4.48649
6.89 1.0335 72.1386 75.8808 -4.48682
6.9 1.035 72.155 75.9354 -4.48714
6.91 1.0365 72.1712 75.99 -4.48747
6.92 1.038 72.1875 76.0445 -4.4878
6.93 1.0395 72.2037 76.0989 -4.48812
6.94 1.041 72.2199 76.1533 -4.48846
6.95 1.0425 72.236 76.2076 -4.48879
6.96 1.044 72.252 76.2618 -4.48912
6.97 1.0455 72.2681 76.316 -4.48946
6.98 1.047 72.2841 76.3702 -4.4898
6.99 1.0485 72.3 76.4242 -4.49014
7 1.05 72.3159 76.4783 -4.49048
7.01 1.0515 72.3318 76.5322 -4.49083
7.02 1.053 72.3476 76.5861 -4.49117
7.03 1.0545 72.3634 76.64 -4.49152
7.04 1.056 72.3791 76.6937 -4.49187
7.05 1.0575 72.3948 76.7475 -4.49222
7.06 1.059 72.4105 76.8011 -4.49257
7.07 1.0605 72.4261 76.8548 -4.49292
7.08 1.062 72.4417 76.9083 -4.49328
7.09 1.0635 72.4572 76.9618 -4.49363
7.1 1.065 72.4727 77.0152 -4.49399
7.11 1.0665 72.4882 77.0686 -4.49435
7.12 1.068 72.5036 77.122 -4.49471
7.13 1.0695 72.5189 77.1752 -4.49508
7.14 1.071 72.5343 77.2284 -4.49544
7.15 1.0725 72.5496 77.2816 -4.49581
7.16 1.074 72.5648 77.3347 -4.49618
7.17 1.0755 72.5801 77.3877 -4.49655
7.18 1.077 72.5952 77.4407 -4.49692
7.19 1.0785 72.6104 77.4937 -4.49729
7.2 1.08 72.6255 77.5466 -4.49766
7.21 1.0815 72.6405 77.5994 -4.49804
7.22 1.083 72.6556 77.6521 -4.49842
7.23 1.0845 72.6705 77.7049 -4.4988
7.24 1.086 72.6855 77.7575 -4.49918
7.25 1.0875 72.7004 77.8101 -4.49956
7.26 1.089 72.7153 77.8627 -4.49994
7.27 1.0905 72.7301 77.9152 -4.50032
7.28 1.092 72.7449 77.9676 -4.50071
7.29 1.0935 72.7597 78.02 -4.5011
7.3 1.095 72.7744 78.0723 -4.50149
7.31 1.0965 72.7891 78.1246 -4.50188
7.32 1.098 72.8037 78.1768 -4.50227
7.33 1.0995 72.8183 78.229 -4.50266
7.34 1.101 72.8329 78.2811 -4.50306
7.35 1.1025 72.8474 78.3331 -4.50345
7.36 1.104 72.8619 78.3852 -4.50385
7.37 1.1055 72.8764 78.4371 -4.50425
7.38 1.107 72.8908 78.489 -4.50465
7.39 1.1085 72.9052 78.5409 -4.50505
7.4 1.11 72.9196 78.5926 -4.50545
7.41 1.1115 72.9339 78.6444 -4.50586
7.42 1.113 72.9482 78.6961 -4.50626
7.43 1.1145 72.9625 78.7477 -4.50667
7.44 1.116 72.9767 78.7993 -4.50708
7.45 1.1175 72.9909 78.8508 -4.50749
7.46 1.119 73.005 78.9023 -4.5079
7.47 1.1205 73.0191 78.9537 -4.50831
7.48 1.122 73.0332 79.0051 -4.50872
7.49 1.1235 73.0472 79.0564 -4.50914
7.5 1.125 73.0612 79.1077 -4.50955
7.51 1.1265 73.0752 79.1589 -4.50997
7.52 1.128 73.0892 79.2101 -4.51039
7.53 1.1295 73.1031 79.2612 -4.51081
7.54 1.131 73.1169 79.3123 -4.51123
7.55 1.1325 73.1308 79.3633 -4.51165
7.56 1.134 73.1446 79.4143 -4.51207
7.57 1.1355 73.1584 79.4652 -4.5125
7.58 1.137 73.1721 79.516 -4.51292
7.59 1.1385 73.1858 79.5668 -4.51335
7.6 1.14 73.1995 79.6176 -4.51378
7.61 1.1415 73.2131 79.6683 -4.51421
7.62 1.143 73.2267 79.719 -4.51464
7.63 1.1445 73.2403 79.7696 -4.51507
7.64 1.146 73.2539 79.8202 -4.5155
7.65 1.1475 73.2674 79.8707 -4.51594
7.66 1.149 73.2808 79.9211 -4.51637
7.67 1.1505 73.2943 79.9715 -4.51681
7.68 1.152 73.3077 80.0219 -4.51725
7.69 1.1535 73.3211 80.0722 -4.51768
7.7 1.155 73.3344 80.1225 -4.51812
7.71 1.1565 73.3478 80.1727 -4.51856
7.72 1.158 73.3611 80.2228 -4.51901
7.73 1.1595 73.3743 80.273 -4.51945
7.74 1.161 73.3875 80.323 -4.51989
7.75 1.1625 73.4007 80.3731 -4.52034
7.76 1.164 73.4139 80.423 -4.52079
7.77 1.1655 73.427 80.4729 -4.52123
7.78 1.167 73.4401 80.5228 -4.52168
7.79 1.1685 73.4532 80.5726 -4.52213
7.8 1.17 73.4662 80.6224 -4.52258
7.81 1.1715 73.4792 80.6721 -4.52303
7.82 1.173 73.4922 80.7218 -4.52349
7.83 1.1745 73.5052 80.7715 -4.52394
7.84 1.176 73.5181 80.821 -4.5244
7.85 1.1775 73.531 80.8706 -4.52485
7.86 1.179 73.5438 80.9201 -4.52531
7.87 1.1805 73.5567 80.9695 -4.52577
7.88 1.182 73.5695 81.0189 -4.52623
7.89 1.1835 73.5823 81.0682 -4.52669
7.9 1.185 73.595 81.1175 -4.52715
7.91 1.1865 73.6077 81.1668 -4.52761
7.92 1.188 73.6204 81.216 -4.52807
7.93 1.1895 73.633 81.2652 -4.52854
7.94 1.191 73.6457 81.3143 -4.529
7.95 1.1925 73.6583 81.3633 -4.52947
7.96 1.194 73.6708 81.4124 -4.52993
7.97 1.1955 73.6834 81.4613 -4.5304
7.98 1.197 73.6959 81.5103 -4.53087
7.99 1.1985 73.7084 81.5591 -4.53134
8 1.2 73.7208 81.608 -4.53181
8.01 1.2015 73.7332 81.6568 -4.53228
8.02 1.203 73.7456 81.7055 -4.53276
8.03 1.2045 73.758 81.7542 -4.53323
8.04 1.206 73.7704 81.8029 -4.5337
8.05 1.2075 73.7827 81.8515 -4.53418
8.06 1.209 73.795 81.9 -4.53466
8.07 1.2105 73.8072 81.9485 -4.53513
8.08 1.212 73.8194 81.997 -4.53561
8.09 1.2135 73.8316 82.0454 -4.53609
8.1 1.215 73.8438 82.0938 -4.53657
8.11 1.2165 73.856 82.1421 -4.53705
8.12 1.218 73.8681 82.1904 -4.53753
8.13 1.2195 73.8802 82.2387 -4.53802
8.14 1.221 73.8923 82.2869 -4.5385
8.15 1.2225 73.9043 82.335 -4.53898
8.16 1.224 73.9163 82.3831 -4.53947
8.17 1.2255 73.9283 82.4312 -4.53995
8.18 1.227 73.9403 82.4792 -4.54044
8.19 1.2285 73.9522 82.5272 -4.54093
8.2 1.23 73.9641 82.5751 -4.54142
8.21 1.2315 73.976 82.623 -4.54191
8.22 1.233 73.9878 82.6709 -4.5424
8.23 1.2345 73.9997 82.7187 -4.54289
8.24 1.236 74.0115 82.7664 -4.54338
8.25 1.2375 74.0232 82.8142 -4.54387
8.26 1.239 74.035 82.8618 -4.54437
8.27 1.2405 74.0467 82.9095 -4.54486
8.28 1.242 74.0584 82.957 -4.54536
8.29 1.2435 74.0701 83.0046 -4.54585
8.3 1.245 74.0818 83.0521 -4.54635
8.31 1.2465 74.0934 83.0995 -4.54685
8.32 1.248 74.105 83.1469 -4.54735
8.33 1.2495 74.1166 83.1943 -4.54785
8.34 1.251 74.1281 83.2416 -4.54835
8.35 1.2525 74.1396 83.2889 -4.54885
8.36 1.254 74.1511 83.3362 -4.54935
8.37 1.2555 74.1626 83.3834 -4.54985
8.38 1.257 74.174 83.4305 -4.55035
8.39 1.2585 74.1855 83.4776 -4.55086
8.4 1.26 74.1969 83.5247 -4.55136
8.41 1.2615 74.2083 83.5717 -4.55187
8.42 1.263 74.2196 83.6187 -4.55237
8.43 1.2645 74.2309 83.6657 -4.55288
8.44 1.266 74.2422 83.7126 -4.55339
8.45 1.2675 74.2535 83.7594 -4.55389
8.46 1.269 74.2648 83.8063 -4.5544
8.47 1.2705 74.276 83.853 -4.55491
8.48 1.272 74.2872 83.8998 -4.55542
8.49 1.2735 74.2984 83.9465 -4.55593
8.5 1.275 74.3096 83.9931 -4.55645
8.51 1.2765 74.3207 84.0397 -4.55696
8.52 1.278 74.3318 84.0863 -4.55747
8.53 1.2795 74.3429 84.1328 -4.55799
8.54 1.281 74.354 84.1793 -4.5585
8.55 1.2825 74.365 84.2258 -4.55902
8.56 1.284 74.376 84.2722 -4.55953
8.57 1.2855 74.387 84.3186 -4.56005
8.58 1.287 74.398 84.3649 -4.56057
8.59 1.2885 74.4089 84.4112 -4.56108
8.6 1.29 74.4199 84.4574 -4.5616
8.61 1.2915 74.4308 84.5036 -4.56212
8.62 1.293 74.4416 84.5498 -4.56264
8.63 1.2945 74.4525 84.5959 -4.56316
8.64 1.296 74.4633 84.642 -4.56368
8.65 1.2975 74.4742 84.6881 -4.56421
8.66 1.299 74.485 84.7341 -4.56473
8.67 1.3005 74.4957 84.78 -4.56525
8.68 1.302 74.5065 84.8259 -4.56578
8.69 1.3035 74.5172 84.8718 -4.5663
8.7 1.305 74.5279 84.9177 -4.56683
8.71 1.3065 74.5386 84.9635 -4.56735
8.72 1.308 74.5492 85.0093 -4.56788
8.73 1.3095 74.5599 85.055 -4.5684
8.74 1.311 74.5705 85.1007 -4.56893
8.75 1.3125 74.5811 85.1463 -4.56946
8.76 1.314 74.5916 85.1919 -4.56999
8.77 1.3155 74.6022 85.2375 -4.57052
8.78 1.317 74.6127 85.283 -4.57105
8.79 1.3185 74.6232 85.3285 -4.57158
8.8 1.32 74.6337 85.374 -4.57211
8.81 1.3215 74.6442 85.4194 -4.57264
8.82 1.323 74.6546 85.4648 -4.57317
8.83 1.3245 74.665 85.5101 -4.57371
8.84 1.326 74.6754 85.5554 -4.57424
8.85 1.3275 74.6858 85.6007 -4.57477
8.86 1.329 74.6962 85.6459 -4.57531
8.87 1.3305 74.7065 85.6911 -4.57584
8.88 1.332 74.7168 85.7362 -4.57638
8.89 1.3335 74.7271 85.7813 -4.57692
8.9 1.335 74.7374 85.8264 -4.57745
8.91 1.3365 74.7477 85.8714 -4.57799
8.92 1.338 74.7579 85.9164 -4.57853
8.93 1.3395 74.7681 85.9614 -4.57907
8.94 1.341 74.7783 86.0063 -4.57961
8.95 1.3425 74.7885 86.0512 -4.58015
8.96 1.344 74.7986 86.096 -4.58069
8.97 1.3455 74.8088 86.1408 -4.58123
8.98 1.347 74.8189 86.1856 -4.58177
8.99 1.3485 74.829 86.2303 -4.58231
9 1.35 74.839 86.275 -4.58285
9.01 1.3515 74.8491 86.3197 -4.5834
9.02 1.353 74.8591 86.3643 -4.58394
9.03 1.3545 74.8691 86.4089 -4.58448
9.04 1.356 74.8791 86.4534 -4.58503
9.05 1.3575 74.8891 86.4979 -4.58557
9.06 1.359 74.899 86.5424 -4.58612
9.07 1.3605 74.909 86.5868 -4.58666
9.08 1.362 74.9189 86.6312 -4.58721
9.09 1.3635 74.9288 86.6756 -4.58776
9.1 1.365 74.9387 86.7199 -4.5883
9.11 1.3665 74.9485 86.7642 -4.58885
9.12 1.368 74.9583 86.8084 -4.5894
9.13 1.3695 74.9682 86.8527 -4.58995
9.14 1.371 74.978 86.8968 -4.5905
9.15 1.3725 74.9877 86.941 -4.59105
9.16 1.374 74.9975 86.9851 -4.5916
9.17 1.3755 75.0072 87.0292 -4.59215
9.18 1.377 75.017 87.0732 -4.5927
9.19 1.3785 75.0267 87.1172 -4.59325
9.2 1.38 75.0363 87.1611 -4.59381
9.21 1.3815 75.046 87.2051 -4.59436
9.22 1.383 75.0557 87.249 -4.59491
9.23 1.3845 75.0653 87.2928 -4.59546
9.24 1.386 75.0749 87.3366 -4.59602
9.25 1.3875 75.0845 87.3804 -4.59657
9.26 1.389 75.0941 87.4242 -4.59713
9.27 1.3905 75.1036 87.4679 -4.59768
9.28 1.392 75.1131 87.5116 -4.59824
9.29 1.3935 75.1227 87.5552 -4.5988
9.3 1.395 75.1322 87.5988 -4.59935
9.31 1.3965 75.1416 87.6424 -4.59991
9.32 1.398 75.1511 87.6859 -4.60047
9.33 1.3995 75.1605 87.7294 -4.60103
9.34 1.401 75.17 87.7729 -4.60158
9.35 1.4025 75.1794 87.8163 -4.60214
9.36 1.404 75.1888 87.8597 -4.6027
9.37 1.4055 75.1981 87.9031 -4.60326
9.38 1.407 75.2075 87.9464 -4.60382
9.39 1.4085 75.2168 87.9897 -4.60438
9.4 1.41 75.2262 88.033 -4.60494
9.41 1.4115 75.2355 88.0762 -4.6055
9.42 1.413 75.2447 88.1194 -4.60607
9.43 1.4145 75.254 88.1625 -4.60663
9.44 1.416 75.2633 88.2057 -4.60719
9.45 1.4175 75.2725 88.2487 -4.60775
9.46 1.419 75.2817 88.2918 -4.60832
9.47 1.4205 75.2909 88.3348 -4.60888
9.48 1.422 75.3001 88.3778 -4.60945
9.49 1.4235 75.3093 88.4207 -4.61001
9.5 1.425 75.3184 88.4637 -4.61057


==> anc/Fig1/Fig1a1band1c/Meson_fields_PCSB4_zeta_0.04.out <==
#nb/n0,nb (fm^{-3}), sigma (MeV), omega (MeV), rho (MeV)
0.35 0.0525 12.7869 7.9139 -3.11707
0.36 0.054 13.1132 8.12728 -3.1839
0.37 0.0555 13.4375 8.33984 -3.24938
0.38 0.057 13.7598 8.55156 -3.31351
0.39 0.0585 14.0802 8.76246 -3.3763
0.4 0.06 14.3985 8.97253 -3.43776
0.41 0.0615 14.7148 9.18178 -3.4979
0.42 0.063 15.0292 9.39021 -3.55674
0.43 0.0645 15.3417 9.59782 -3.61429
0.44 0.066 15.6522 9.80462 -3.67057
0.45 0.0675 15.9608 10.0106 -3.72559
0.46 0.069 16.2674 10.2158 -3.77936
0.47 0.0705 16.5722 10.4202 -3.83191
0.48 0.072 16.8751 10.6237 -3.88324
0.49 0.0735 17.1761 10.8265 -3.93339
0.5 0.075 17.4753 11.0285 -3.98235
0.51 0.0765 17.7726 11.2297 -4.03016
0.52 0.078 18.0681 11.4302 -4.07683
0.53 0.0795 18.3617 11.6298 -4.12238
0.54 0.081 18.6535 11.8287 -4.16682
0.55 0.0825 18.9436 12.0268 -4.21018
0.56 0.084 19.2318 12.2242 -4.25247
0.57 0.0855 19.5182 12.4208 -4.29372
0.58 0.087 19.8029 12.6167 -4.33393
0.59 0.0885 20.0859 12.8118 -4.37314
0.6 0.09 20.3671 13.0061 -4.41135
0.61 0.0915 20.6465 13.1998 -4.44859
0.62 0.093 20.9243 13.3927 -4.48488
0.63 0.0945 21.2003 13.5849 -4.52023
0.64 0.096 21.4746 13.7763 -4.55466
0.65 0.0975 21.7473 13.9671 -4.58819
0.66 0.099 22.0182 14.1571 -4.62084
0.67 0.1005 22.2875 14.3465 -4.65263
0.68 0.102 22.5552 14.5351 -4.68356
0.69 0.1035 22.8212 14.723 -4.71367
0.7 0.105 23.0856 14.9102 -4.74297
0.71 0.1065 23.3483 15.0968 -4.77147
0.72 0.108 23.6095 15.2827 -4.7992
0.73 0.1095 23.869 15.4678 -4.82616
0.74 0.111 24.127 15.6523 -4.85238
0.75 0.1125 24.3834 15.8362 -4.87787
0.76 0.114 24.6382 16.0193 -4.90264
0.77 0.1155 24.8915 16.2018 -4.92672
0.78 0.117 25.1432 16.3836 -4.95
0.79 0.1185 25.3935 16.565 -4.97185
0.8 0.12 25.6424 16.7458 -4.99265
0.81 0.1215 25.8897 16.926 -5.01254
0.82 0.123 26.1356 17.1056 -5.0316
0.83 0.1245 26.3801 17.2847 -5.04988
0.84 0.126 26.623 17.4631 -5.06744
0.85 0.1275 26.8646 17.6409 -5.08429
0.86 0.129 27.1047 17.8181 -5.10048
0.87 0.1305 27.3433 17.9947 -5.11602
0.88 0.132 27.5805 18.1707 -5.13095
0.89 0.1335 27.8164 18.3461 -5.14529
0.9 0.135 28.0508 18.5209 -5.15906
0.91 0.1365 28.2838 18.6951 -5.17227
0.92 0.138 28.5154 18.8687 -5.18495
0.93 0.1395 28.7456 19.0417 -5.19711
0.94 0.141 28.9745 19.2141 -5.20878
0.95 0.1425 29.202 19.3859 -5.21996
0.96 0.144 29.4282 19.5571 -5.23067
0.97 0.1455 29.653 19.7277 -5.24092
0.98 0.147 29.8764 19.8978 -5.25074
0.99 0.1485 30.0986 20.0672 -5.26013
1 0.15 30.3194 20.236 -5.26911
1.01 0.1515 30.5389 20.4042 -5.27769
1.02 0.153 30.7571 20.5719 -5.28588
1.03 0.1545 30.974 20.739 -5.29369
1.04 0.156 31.1896 20.9055 -5.30113
1.05 0.1575 31.404 21.0714 -5.30823
1.06 0.159 31.6171 21.2367 -5.31497
1.07 0.1605 31.8289 21.4014 -5.32139
1.08 0.162 32.0394 21.5656 -5.32748
1.09 0.1635 32.2488 21.7291 -5.33326
1.1 0.165 32.4568 21.8921 -5.33873
1.11 0.1665 32.6637 22.0546 -5.34391
1.12 0.168 32.8693 22.2164 -5.3488
1.13 0.1695 33.0737 22.3777 -5.35341
1.14 0.171 33.2769 22.5384 -5.35775
1.15 0.1725 33.4789 22.6986 -5.36183
1.16 0.174 33.6798 22.8582 -5.36566
1.17 0.1755 33.8794 23.0172 -5.36924
1.18 0.177 34.0779 23.1756 -5.37258
1.19 0.1785 34.2752 23.3335 -5.37569
1.2 0.18 34.4713 23.4909 -5.37858
1.21 0.1815 34.6663 23.6477 -5.38125
1.22 0.183 34.8601 23.8039 -5.38371
1.23 0.1845 35.0528 23.9596 -5.38596
1.24 0.186 35.2444 24.1147 -5.38802
1.25 0.1875 35.4348 24.2693 -5.38988
1.26 0.189 35.6242 24.4233 -5.39156
1.27 0.1905 35.8124 24.5768 -5.39305
1.28 0.192 35.9995 24.7297 -5.39438
1.29 0.1935 36.1855 24.8821 -5.39553
1.3 0.195 36.3705 25.034 -5.39652
1.31 0.1965 36.5543 25.1853 -5.39734
1.32 0.198 36.7371 25.3361 -5.39802
1.33 0.1995 36.9188 25.4864 -5.39854
1.34 0.201 37.0995 25.6361 -5.39892
1.35 0.2025 37.2791 25.7853 -5.39917
1.36 0.204 37.4576 25.934 -5.39927
1.37 0.2055 37.6351 26.0821 -5.39925
1.38 0.207 37.8116 26.2297 -5.39909
1.39 0.2085 37.987 26.3768 -5.39882
1.4 0.21 38.1615 26.5234 -5.39843
1.41 0.2115 38.3349 26.6695 -5.39792
1.42 0.213 38.5073 26.8151 -5.3973
1.43 0.2145 38.6787 26.9601 -5.39657
1.44 0.216 38.8491 27.1046 -5.39574
1.45 0.2175 39.0185 27.2487 -5.39481
1.46 0.219 39.1869 27.3922 -5.39378
1.47 0.2205 39.3544 27.5352 -5.39266
1.48 0.222 39.5208 27.6777 -5.39145
1.49 0.2235 39.6864 27.8198 -5.39015
1.5 0.225 39.8509 27.9613 -5.38877
1.51 0.2265 40.0145 28.1023 -5.3873
1.52 0.228 40.1772 28.2429 -5.38576
1.53 0.2295 40.3389 28.3829 -5.38414
1.54 0.231 40.4997 28.5225 -5.38245
1.55 0.2325 40.6595 28.6616 -5.38069
1.56 0.234 40.8184 28.8002 -5.37886
1.57 0.2355 40.9764 28.9383 -5.37696
1.58 0.237 41.1335 29.0759 -5.37501
1.59 0.2385 41.2897 29.2131 -5.37299
1.6 0.24 41.445 29.3498 -5.37091
1.61 0.2415 41.5994 29.486 -5.36878
1.62 0.243 41.7529 29.6218 -5.3666
1.63 0.2445 41.9055 29.757 -5.36436
1.64 0.246 42.0573 29.8919 -5.36207
1.65 0.2475 42.2081 30.0262 -5.35974
1.66 0.249 42.3581 30.1601 -5.35736
1.67 0.2505 42.5073 30.2936 -5.35494
1.68 0.252 42.6556 30.4266 -5.35247
1.69 0.2535 42.803 30.5591 -5.34997
1.7 0.255 42.9496 30.6912 -5.34742
1.71 0.2565 43.0953 30.8229 -5.34484
1.72 0.258 43.2402 30.9541 -5.34223
1.73 0.2595 43.3843 31.0848 -5.33958
1.74 0.261 43.5275 31.2151 -5.3369
1.75 0.2625 43.67 31.345 -5.33419
1.76 0.264 43.8116 31.4744 -5.33145
1.77 0.2655 43.9524 31.6034 -5.32868
1.78 0.267 44.0924 31.732 -5.32589
1.79 0.2685 44.2316 31.8602 -5.32307
1.8 0.27 44.37 31.9879 -5.32023
1.81 0.2715 44.5076 32.1152 -5.31737
1.82 0.273 44.6444 32.242 -5.31449
1.83 0.2745 44.7805 32.3685 -5.31158
1.84 0.276 44.9157 32.4945 -5.30866
1.85 0.2775 45.0502 32.6201 -5.30572
1.86 0.279 45.184 32.7453 -5.30277
1.87 0.2805 45.317 32.8701 -5.2998
1.88 0.282 45.4492 32.9945 -5.29681
1.89 0.2835 45.5806 33.1185 -5.29381
1.9 0.285 45.7114 33.2421 -5.2908
1.91 0.2865 45.8413 33.3652 -5.28778
1.92 0.288 45.9706 33.488 -5.28475
1.93 0.2895 46.0991 33.6104 -5.28171
1.94 0.291 46.2269 33.7324 -5.27866
1.95 0.2925 46.3539 33.8539 -5.2756
1.96 0.294 46.4803 33.9751 -5.27254
1.97 0.2955 46.6059 34.0959 -5.26947
1.98 0.297 46.7308 34.2163 -5.2664
1.99 0.2985 46.855 34.3364 -5.26332
2 0.3 46.9785 34.456 -5.26024
2.01 0.3015 47.1013 34.5753 -5.25715
2.02 0.303 47.2234 34.6942 -5.25406
2.03 0.3045 47.3449 34.8127 -5.25097
2.04 0.306 47.4656 34.9308 -5.24788
2.05 0.3075 47.5857 35.0486 -5.24479
2.06 0.309 47.7051 35.166 -5.2417
2.07 0.3105 47.8238 35.283 -5.23861
2.08 0.312 47.9418 35.3996 -5.23552
2.09 0.3135 48.0592 35.5159 -5.23244
2.1 0.315 48.176 35.6319 -5.22935
2.11 0.3165 48.292 35.7474 -5.22627
2.12 0.318 48.4075 35.8626 -5.2232
2.13 0.3195 48.5223 35.9775 -5.22012
2.14 0.321 48.6364 36.092 -5.21706
2.15 0.3225 48.7499 36.2062 -5.21399
2.16 0.324 48.8628 36.32 -5.21094
2.17 0.3255 48.975 36.4334 -5.20789
2.18 0.327 49.0866 36.5465 -5.20484
2.19 0.3285 49.1976 36.6593 -5.2018
2.2 0.33 49.308 36.7717 -5.19877
2.21 0.3315 49.4177 36.8838 -5.19575
2.22 0.333 49.5269 36.9955 -5.19273
2.23 0.3345 49.6354 37.1069 -5.18972
2.24 0.336 49.7434 37.218 -5.18673
2.25 0.3375 49.8507 37.3287 -5.18374
2.26 0.339 49.9575 37.4391 -5.18076
2.27 0.3405 50.0636 37.5492 -5.17779
2.28 0.342 50.1692 37.6589 -5.17482
2.29 0.3435 50.2742 37.7683 -5.17187
2.3 0.345 50.3786 37.8774 -5.16893
2.31 0.3465 50.4824 37.9862 -5.166
2.32 0.348 50.5857 38.0947 -5.16309
2.33 0.3495 50.6884 38.2028 -5.16018
2.34 0.351 50.7905 38.3106 -5.15728
2.35 0.3525 50.892 38.4181 -5.1544
2.36 0.354 50.993 38.5253 -5.15153
2.37 0.3555 51.0935 38.6322 -5.14867
2.38 0.357 51.1934 38.7388 -5.14582
2.39 0.3585 51.2928 38.845 -5.14299
2.4 0.36 51.3916 38.951 -5.14017
2.41 0.3615 51.4898 39.0566 -5.13736
2.42 0.363 51.5876 39.162 -5.13456
2.43 0.3645 51.6848 39.267 -5.13178
2.44 0.366 51.7814 39.3718 -5.12901
2.45 0.3675 51.8776 39.4762 -5.12626
2.46 0.369 51.9732 39.5804 -5.12351
2.47 0.3705 52.0683 39.6842 -5.12079
2.48 0.372 52.1629 39.7878 -5.11807
2.49 0.3735 52.257 39.8911 -5.11537
2.5 0.375 52.3505 39.9941 -5.11269
2.51 0.3765 52.4436 40.0967 -5.11002
2.52 0.378 52.5361 40.1992 -5.10736
2.53 0.3795 52.6282 40.3013 -5.10472
2.54 0.381 52.7198 40.4031 -5.1021
2.55 0.3825 52.8108 40.5047 -5.09949
2.56 0.384 52.9014 40.606 -5.09689
2.57 0.3855 52.9915 40.707 -5.09431
2.58 0.387 53.0811 40.8077 -5.09174
2.59 0.3885 53.1702 40.9081 -5.08919
2.6 0.39 53.2589 41.0083 -5.08666
2.61 0.3915 53.347 41.1082 -5.08414
2.62 0.393 53.4347 41.2078 -5.08163
2.63 0.3945 53.522 41.3072 -5.07914
2.64 0.396 53.6087 41.4063 -5.07667
2.65 0.3975 53.695 41.5051 -5.07421
2.66 0.399 53.7809 41.6037 -5.07177
2.67 0.4005 53.8663 41.702 -5.06934
2.68 0.402 53.9512 41.8 -5.06693
2.69 0.4035 54.0357 41.8978 -5.06454
2.7 0.405 54.1197 41.9953 -5.06216
2.71 0.4065 54.2033 42.0925 -5.0598
2.72 0.408 54.2865 42.1895 -5.05745
2.73 0.4095 54.3692 42.2863 -5.05512
2.74 0.411 54.4515 42.3828 -5.0528
2.75 0.4125 54.5333 42.479 -5.0505
2.76 0.414 54.6147 42.575 -5.04822
2.77 0.4155 54.6957 42.6707 -5.04595
2.78 0.417 54.7763 42.7662 -5.0437
2.79 0.4185 54.8564 42.8614 -5.04146
2.8 0.42 54.9361 42.9564 -5.03925
2.81 0.4215 55.0154 43.0512 -5.03704
2.82 0.423 55.0943 43.1457 -5.03485
2.83 0.4245 55.1728 43.2399 -5.03268
2.84 0.426 55.2509 43.334 -5.03053
2.85 0.4275 55.3286 43.4277 -5.02839
2.86 0.429 55.4058 43.5213 -5.02626
2.87 0.4305 55.4827 43.6146 -5.02416
2.88 0.432 55.5591 43.7077 -5.02206
2.89 0.4335 55.6352 43.8005 -5.01999
2.9 0.435 55.7109 43.8931 -5.01793
2.91 0.4365 55.7862 43.9855 -5.01588
2.92 0.438 55.8611 44.0776 -5.01386
2.93 0.4395 55.9356 44.1695 -5.01184
2.94 0.441 56.0097 44.2612 -5.00985
2.95 0.4425 56.0835 44.3526 -5.00787
2.96 0.444 56.1569 44.4439 -5.0059
2.97 0.4455 56.2299 44.5349 -5.00395
2.98 0.447 56.3025 44.6256 -5.00202
2.99 0.4485 56.3747 44.7162 -5.0001
3 0.45 56.4466 44.8065 -4.9982
3.01 0.4515 56.5182 44.8966 -4.99631
3.02 0.453 56.5893 44.9865 -4.99444
3.03 0.4545 56.6601 45.0762 -4.99258
3.04 0.456 56.7306 45.1657 -4.99074
3.05 0.4575 56.8007 45.2549 -4.98892
3.06 0.459 56.8704 45.3439 -4.98711
3.07 0.4605 56.9398 45.4327 -4.98531
3.08 0.462 57.0088 45.5213 -4.98353
3.09 0.4635 57.0775 45.6097 -4.98177
3.1 0.465 57.1458 45.6979 -4.98002
3.11 0.4665 57.2138 45.7859 -4.97829
3.12 0.468 57.2815 45.8736 -4.97657
3.13 0.4695 57.3488 45.9612 -4.97487
3.14 0.471 57.4158 46.0485 -4.97318
3.15 0.4725 57.4825 46.1357 -4.9715
3.16 0.474 57.5488 46.2226 -4.96985
3.17 0.4755 57.6148 46.3093 -4.9682
3.18 0.477 57.6804 46.3959 -4.96657
3.19 0.4785 57.7458 46.4822 -4.96496
3.2 0.48 57.8108 46.5683 -4.96336
3.21 0.4815 57.8755 46.6543 -4.96177
3.22 0.483 57.9399 46.74 -4.9602
3.23 0.4845 58.0039 46.8255 -4.95865
3.24 0.486 58.0677 46.9109 -4.95711
3.25 0.4875 58.1311 46.996 -4.95558
3.26 0.489 58.1942 47.081 -4.95407
3.27 0.4905 58.2571 47.1657 -4.95257
3.28 0.492 58.3196 47.2503 -4.95108
3.29 0.4935 58.3818 47.3347 -4.94961
3.3 0.495 58.4437 47.4189 -4.94816
3.31 0.4965 58.5053 47.5028 -4.94671
3.32 0.498 58.5666 47.5866 -4.94529
3.33 0.4995 58.6276 47.6703 -4.94387
3.34 0.501 58.6883 47.7537 -4.94247
3.35 0.5025 58.7487 47.8369 -4.94108
3.36 0.504 58.8089 47.92 -4.93971
3.37 0.5055 58.8687 48.0029 -4.93835
3.38 0.507 58.9283 48.0856 -4.93701
3.39 0.5085 58.9875 48.1681 -4.93567
3.4 0.51 59.0465 48.2504 -4.93435
3.41 0.5115 59.1052 48.3325 -4.93305
3.42 0.513 59.1637 48.4145 -4.93176
3.43 0.5145 59.2218 48.4963 -4.93048
3.44 0.516 59.2797 48.5779 -4.92921
3.45 0.5175 59.3373 48.6593 -4.92796
3.46 0.519 59.3946 48.7406 -4.92672
3.47 0.5205 59.4517 48.8217 -4.92549
3.48 0.522 59.5084 48.9026 -4.92428
3.49 0.5235 59.565 48.9833 -4.92308
3.5 0.525 59.6212 49.0639 -4.92189
3.51 0.5265 59.6772 49.1443 -4.92072
3.52 0.528 59.7329 49.2245 -4.91955
3.53 0.5295 59.7884 49.3045 -4.9184
3.54 0.531 59.8436 49.3844 -4.91726
3.55 0.5325 59.8985 49.4641 -4.91614
3.56 0.534 59.9532 49.5436 -4.91503
3.57 0.5355 60.0077 49.623 -4.91393
3.58 0.537 60.0619 49.7022 -4.91284
3.59 0.5385 60.1158 49.7813 -4.91176
3.6 0.54 60.1695 49.8601 -4.9107
3.61 0.5415 60.2229 49.9388 -4.90965
3.62 0.543 60.2761 50.0174 -4.90861
3.63 0.5445 60.329 50.0958 -4.90758
3.64 0.546 60.3818 50.174 -4.90656
3.65 0.5475 60.4342 50.252 -4.90556
3.66 0.549 60.4864 50.3299 -4.90457
3.67 0.5505 60.5384 50.4077 -4.90359
3.68 0.552 60.5902 50.4853 -4.90262
3.69 0.5535 60.6417 50.5627 -4.90166
3.7 0.555 60.693 50.6399 -4.90071
3.71 0.5565 60.744 50.717 -4.89978
3.72 0.558 60.7948 50.794 -4.89885
3.73 0.5595 60.8454 50.8708 -4.89794
3.74 0.561 60.8958 50.9474 -4.89704
3.75 0.5625 60.9459 51.0239 -4.89615
3.76 0.564 60.9958 51.1002 -4.89527
3.77 0.5655 61.0455 51.1764 -4.8944
3.78 0.567 61.0949 51.2524 -4.89355
3.79 0.5685 61.1442 51.3283 -4.8927
3.8 0.57 61.1932 51.404 -4.89187
3.81 0.5715 61.242 51.4796 -4.89104
3.82 0.573 61.2906 51.555 -4.89023
3.83 0.5745 61.339 51.6303 -4.88943
3.84 0.576 61.3871 51.7054 -4.88863
3.85 0.5775 61.435 51.7804 -4.88785
3.86 0.579 61.4828 51.8552 -4.88708
3.87 0.5805 61.5303 51.9299 -4.88632
3.88 0.582 61.5776 52.0045 -4.88557
3.89 0.5835 61.6247 52.0789 -4.88483
3.9 0.585 61.6716 52.1531 -4.8841
3.91 0.5865 61.7183 52.2272 -4.88338
3.92 0.588 61.7648 52.3012 -4.88267
3.93 0.5895 61.8111 52.375 -4.88197
3.94 0.591 61.8572 52.4487 -4.88128
3.95 0.5925 61.903 52.5222 -4.8806
3.96 0.594 61.9487 52.5956 -4.87993
3.97 0.5955 61.9942 52.6689 -4.87926
3.98 0.597 62.0395 52.742 -4.87861
3.99 0.5985 62.0846 52.815 -4.87797
4 0.6 62.1295 52.8878 -4.87734
4.01 0.6015 62.1742 52.9605 -4.87672
4.02 0.603 62.2187 53.0331 -4.87611
4.03 0.6045 62.2631 53.1055 -4.8755
4.04 0.606 62.3072 53.1778 -4.87491
4.05 0.6075 62.3511 53.25 -4.87432
4.06 0.609 62.3949 53.322 -4.87375
4.07 0.6105 62.4385 53.3939 -4.87318
4.08 0.612 62.4819 53.4656 -4.87262
4.09 0.6135 62.5251 53.5373 -4.87208
4.1 0.615 62.5681 53.6088 -4.87154
4.11 0.6165 62.611 53.6801 -4.87101
4.12 0.618 62.6536 53.7513 -4.87049
4.13 0.6195 62.6961 53.8224 -4.86997
4.14 0.621 62.7384 53.8934 -4.86947
4.15 0.6225 62.7806 53.9642 -4.86898
4.16 0.624 62.8225 54.0349 -4.86849
4.17 0.6255 62.8643 54.1055 -4.86801
4.18 0.627 62.9059 54.176 -4.86754
4.19 0.6285 62.9473 54.2463 -4.86708
4.2 0.63 62.9886 54.3165 -4.86663
4.21 0.6315 63.0297 54.3866 -4.86619
4.22 0.633 63.0706 54.4565 -4.86575
4.23 0.6345 63.1114 54.5263 -4.86532
4.24 0.636 63.1519 54.596 -4.86491
4.25 0.6375 63.1924 54.6656 -4.8645
4.26 0.639 63.2326 54.735 -4.86409
4.27 0.6405 63.2727 54.8043 -4.8637
4.28 0.642 63.3126 54.8735 -4.86331
4.29 0.6435 63.3524 54.9426 -4.86293
4.3 0.645 63.392 55.0116 -4.86256
4.31 0.6465 63.4314 55.0804 -4.8622
4.32 0.648 63.4707 55.1491 -4.86185
4.33 0.6495 63.5098 55.2177 -4.8615
4.34 0.651 63.5488 55.2862 -4.86116
4.35 0.6525 63.5876 55.3545 -4.86083
4.36 0.654 63.6262 55.4227 -4.8605
4.37 0.6555 63.6647 55.4909 -4.86019
4.38 0.657 63.7031 55.5588 -4.85988
4.39 0.6585 63.7413 55.6267 -4.85958
4.4 0.66 63.7793 55.6945 -4.85928
4.41 0.6615 63.8172 55.7621 -4.859
4.42 0.663 63.8549 55.8296 -4.85872
4.43 0.6645 63.8925 55.8971 -4.85845
4.44 0.666 63.9299 55.9643 -4.85818
4.45 0.6675 63.9672 56.0315 -4.85793
4.46 0.669 64.0044 56.0986 -4.85768
4.47 0.6705 64.0413 56.1655 -4.85743
4.48 0.672 64.0782 56.2324 -4.8572
4.49 0.6735 64.1149 56.2991 -4.85697
4.5 0.675 64.1515 56.3657 -4.85674
4.51 0.6765 64.1879 56.4322 -4.85653
4.52 0.678 64.2241 56.4986 -4.85632
4.53 0.6795 64.2603 56.5649 -4.85612
4.54 0.681 64.2963 56.631 -4.85593
4.55 0.6825 64.3321 56.6971 -4.85574
4.56 0.684 64.3678 56.763 -4.85556
4.57 0.6855 64.4034 56.8289 -4.85538
4.58 0.687 64.4388 56.8946 -4.85521
4.59 0.6885 64.4741 56.9602 -4.85505
4.6 0.69 64.5093 57.0257 -4.8549
4.61 0.6915 64.5443 57.0911 -4.85475
4.62 0.693 64.5792 57.1564 -4.85461
4.63 0.6945 64.614 57.2216 -4.85447
4.64 0.696 64.6486 57.2867 -4.85434
4.65 0.6975 64.6831 57.3516 -4.85422
4.66 0.699 64.7175 57.4165 -4.8541
4.67 0.7005 64.7517 57.4813 -4.85399
4.68 0.702 64.7858 57.5459 -4.85389
4.69 0.7035 64.8198 57.6105 -4.85379
4.7 0.705 64.8536 57.6749 -4.8537
4.71 0.7065 64.8874 57.7392 -4.85361
4.72 0.708 64.921 57.8035 -4.85353
4.73 0.7095 64.9544 57.8676 -4.85346
4.74 0.711 64.9878 57.9316 -4.85339
4.75 0.7125 65.021 57.9956 -4.85333
4.76 0.714 65.0541 58.0594 -4.85327
4.77 0.7155 65.0871 58.1231 -4.85322
4.78 0.717 65.1199 58.1867 -4.85318
4.79 0.7185 65.1526 58.2502 -4.85314
4.8 0.72 65.1852 58.3137 -4.8531
4.81 0.7215 65.2177 58.377 -4.85308
4.82 0.723 65.2501 58.4402 -4.85306
4.83 0.7245 65.2823 58.5033 -4.85304
4.84 0.726 65.3145 58.5663 -4.85303
4.85 0.7275 65.3465 58.6293 -4.85302
4.86 0.729 65.3784 58.6921 -4.85302
4.87 0.7305 65.4101 58.7548 -4.85303
4.88 0.732 65.4418 58.8174 -4.85304
4.89 0.7335 65.4733 58.88 -4.85306
4.9 0.735 65.5048 58.9424 -4.85308
4.91 0.7365 65.5361 59.0047 -4.85311
4.92 0.738 65.5673 59.067 -4.85314
4.93 0.7395 65.5984 59.1291 -4.85318
4.94 0.741 65.6293 59.1912 -4.85322
4.95 0.7425 65.6602 59.2531 -4.85327
4.96 0.744 65.691 59.315 -4.85332
4.97 0.7455 65.7216 59.3767 -4.85338
4.98 0.747 65.7521 59.4384 -4.85344
4.99 0.7485 65.7826 59.5 -4.85351
5 0.75 65.8129 59.5615 -4.85359
5.01 0.7515 65.8431 59.6229 -4.85367
5.02 0.753 65.8732 59.6841 -4.85375
5.03 0.7545 65.9032 59.7453 -4.85384
5.04 0.756 65.9331 59.8065 -4.85393
5.05 0.7575 65.9628 59.8675 -4.85403
5.06 0.759 65.9925 59.9284 -4.85413
5.07 0.7605 66.0221 59.9892 -4.85424
5.08 0.762 66.0516 60.05 -4.85435
5.09 0.7635 66.0809 60.1106 -4.85447
5.1 0.765 66.1102 60.1712 -4.85459
5.11 0.7665 66.1393 60.2317 -4.85472
5.12 0.768 66.1684 60.292 -4.85485
5.13 0.7695 66.1974 60.3523 -4.85498
5.14 0.771 66.2262 60.4125 -4.85513
5.15 0.7725 66.255 60.4726 -4.85527
5.16 0.774 66.2836 60.5327 -4.85542
5.17 0.7755 66.3122 60.5926 -4.85557
5.18 0.777 66.3406 60.6525 -4.85573
5.19 0.7785 66.369 60.7122 -4.85589
5.2 0.78 66.3973 60.7719 -4.85606
5.21 0.7815 66.4254 60.8315 -4.85623
5.22 0.783 66.4535 60.891 -4.85641
5.23 0.7845 66.4815 60.9504 -4.85659
5.24 0.786 66.5093 61.0097 -4.85677
5.25 0.7875 66.5371 61.0689 -4.85696
5.26 0.789 66.5648 61.1281 -4.85715
5.27 0.7905 66.5924 61.1872 -4.85735
5.28 0.792 66.6199 61.2462 -4.85755
5.29 0.7935 66.6473 61.3051 -4.85776
5.3 0.795 66.6746 61.3639 -4.85797
5.31 0.7965 66.7018 61.4226 -4.85818
5.32 0.798 66.729 61.4812 -4.8584
5.33 0.7995 66.756 61.5398 -4.85862
5.34 0.801 66.7829 61.5983 -4.85885
5.35 0.8025 66.8098 61.6567 -4.85907
5.36 0.804 66.8366 61.715 -4.85931
5.37 0.8055 66.8632 61.7732 -4.85955
5.38 0.807 66.8898 61.8314 -4.85979
5.39 0.8085 66.9163 61.8894 -4.86003
5.4 0.81 66.9427 61.9474 -4.86028
5.41 0.8115 66.9691 62.0053 -4.86053
5.42 0.813 66.9953 62.0632 -4.86079
5.43 0.8145 67.0215 62.1209 -4.86105
5.44 0.816 67.0475 62.1786 -4.86131
5.45 0.8175 67.0735 62.2361 -4.86158
5.46 0.819 67.0994 62.2936 -4.86185
5.47 0.8205 67.1252 62.3511 -4.86213
5.48 0.822 67.1509 62.4084 -4.86241
5.49 0.8235 67.1766 62.4657 -4.86269
5.5 0.825 67.2021 62.5228 -4.86298
5.51 0.8265 67.2276 62.5799 -4.86327
5.52 0.828 67.253 62.637 -4.86356
5.53 0.8295 67.2783 62.6939 -4.86386
5.54 0.831 67.3035 62.7508 -4.86416
5.55 0.8325 67.3287 62.8076 -4.86446
5.56 0.834 67.3537 62.8643 -4.86477
5.57 0.8355 67.3787 62.9209 -4.86508
5.58 0.837 67.4036 62.9775 -4.86539
5.59 0.8385 67.4284 63.034 -4.86571
5.6 0.84 67.4532 63.0904 -4.86603
5.61 0.8415 67.4779 63.1467 -4.86635
5.62 0.843 67.5024 63.2029 -4.86668
5.63 0.8445 67.5269 63.2591 -4.86701
5.64 0.846 67.5514 63.3152 -4.86734
5.65 0.8475 67.5757 63.3712 -4.86768
5.66 0.849 67.6 63.4272 -4.86802
5.67 0.8505 67.6242 63.4831 -4.86837
5.68 0.852 67.6483 63.5389 -4.86871
5.69 0.8535 67.6724 63.5946 -4.86906
5.7 0.855 67.6963 63.6502 -4.86942
5.71 0.8565 67.7202 63.7058 -4.86977
5.72 0.858 67.744 63.7613 -4.87013
5.73 0.8595 67.7678 63.8168 -4.87049
5.74 0.861 67.7915 63.8721 -4.87086
5.75 0.8625 67.8151 63.9274 -4.87123
5.76 0.864 67.8386 63.9826 -4.8716
5.77 0.8655 67.862 64.0377 -4.87197
5.78 0.867 67.8854 64.0928 -4.87235
5.79 0.8685 67.9087 64.1478 -4.87273
5.8 0.87 67.9319 64.2027 -4.87312
5.81 0.8715 67.9551 64.2576 -4.8735
5.82 0.873 67.9782 64.3124 -4.87389
5.83 0.8745 68.0012 64.3671 -4.87428
5.84 0.876 68.0242 64.4217 -4.87468
5.85 0.8775 68.047 64.4763 -4.87508
5.86 0.879 68.0698 64.5308 -4.87548
5.87 0.8805 68.0926 64.5852 -4.87588
5.88 0.882 68.1153 64.6395 -4.87629
5.89 0.8835 68.1379 64.6938 -4.8767
5.9 0.885 68.1604 64.748 -4.87711
5.91 0.8865 68.1828 64.8022 -4.87752
5.92 0.888 68.2052 64.8562 -4.87794
5.93 0.8895 68.2276 64.9102 -4.87836
5.94 0.891 68.2498 64.9642 -4.87878
5.95 0.8925 68.272 65.0181 -4.87921
5.96 0.894 68.2941 65.0719 -4.87964
5.97 0.8955 68.3162 65.1256 -4.88007
5.98 0.897 68.3382 65.1792 -4.8805
5.99 0.8985 68.3601 65.2328 -4.88094
6 0.9 68.382 65.2864 -4.88138
6.01 0.9015 68.4038 65.3398 -4.88182
6.02 0.903 68.4255 65.3932 -4.88226
6.03 0.9045 68.4472 65.4465 -4.88271
6.04 0.906 68.4688 65.4998 -4.88316
6.05 0.9075 68.4903 65.553 -4.88361
6.06 0.909 68.5118 65.6061 -4.88406
6.07 0.9105 68.5332 65.6592 -4.88452
6.08 0.912 68.5545 65.7122 -4.88498
6.09 0.9135 68.5758 65.7651 -4.88544
6.1 0.915 68.597 65.8179 -4.8859
6.11 0.9165 68.6182 65.8707 -4.88637
6.12 0.918 68.6393 65.9235 -4.88684
6.13 0.9195 68.6603 65.9761 -4.88731
6.14 0.921 68.6813 66.0287 -4.88778
6.15 0.9225 68.7022 66.0813 -4.88825
6.16 0.924 68.7231 66.1337 -4.88873
6.17 0.9255 68.7439 66.1861 -4.88921
6.18 0.927 68.7646 66.2385 -4.88969
6.19 0.9285 68.7853 66.2908 -4.89018
6.2 0.93 68.8059 66.343 -4.89067
6.21 0.9315 68.8264 66.3951 -4.89116
6.22 0.933 68.8469 66.4472 -4.89165
6.23 0.9345 68.8674 66.4992 -4.89214
6.24 0.936 68.8877 66.5512 -4.89264
6.25 0.9375 68.9081 66.6031 -4.89313
6.26 0.939 68.9283 66.6549 -4.89364
6.27 0.9405 68.9485 66.7067 -4.89414
6.28 0.942 68.9687 66.7584 -4.89464
6.29 0.9435 68.9888 66.81 -4.89515
6.3 0.945 69.0088 66.8616 -4.89566
6.31 0.9465 69.0288 66.9131 -4.89617
6.32 0.948 69.0487 66.9646 -4.89668
6.33 0.9495 69.0685 67.016 -4.8972
6.34 0.951 69.0883 67.0673 -4.89771
6.35 0.9525 69.1081 67.1186 -4.89823
6.36 0.954 69.1278 67.1698 -4.89875
6.37 0.9555 69.1474 67.221 -4.89928
6.38 0.957 69.167 67.2721 -4.8998
6.39 0.9585 69.1865 67.3231 -4.90033
6.4 0.96 69.206 67.3741 -4.90086
6.41 0.9615 69.2254 67.425 -4.90139
6.42 0.963 69.2448 67.4758 -4.90192
6.43 0.9645 69.2641 67.5266 -4.90246
6.44 0.966 69.2833 67.5774 -4.903
6.45 0.9675 69.3025 67.628 -4.90354
6.46 0.969 69.3217 67.6787 -4.90408
6.47 0.9705 69.3408 67.7292 -4.90462
6.48 0.972 69.3598 67.7797 -4.90516
6.49 0.9735 69.3788 67.8301 -4.90571
6.5 0.975 69.3978 67.8805 -4.90626
6.51 0.9765 69.4166 67.9308 -4.90681
6.52 0.978 69.4355 67.9811 -4.90736
6.53 0.9795 69.4543 68.0313 -4.90792
6.54 0.981 69.473 68.0814 -4.90847
6.55 0.9825 69.4917 68.1315 -4.90903
6.56 0.984 69.5103 68.1816 -4.90959
6.57 0.9855 69.5289 68.2315 -4.91015
6.58 0.987 69.5474 68.2814 -4.91071
6.59 0.9885 69.5659 68.3313 -4.91128
6.6 0.99 69.5843 68.3811 -4.91184
6.61 0.9915 69.6027 68.4308 -4.91241
6.62 0.993 69.621 68.4805 -4.91298
6.63 0.9945 69.6393 68.5302 -4.91355
6.64 0.996 69.6575 68.5797 -4.91413
6.65 0.9975 69.6757 68.6292 -4.9147
6.66 0.999 69.6939 68.6787 -4.91528
6.67 1.0005 69.7119 68.7281 -4.91586
6.68 1.002 69.73 68.7775 -4.91644
6.69 1.0035 69.748 68.8267 -4.91702
6.7 1.005 69.7659 68.876 -4.9176
6.71 1.0065 69.7838 68.9252 -4.91819
6.72 1.008 69.8016 68.9743 -4.91877
6.73 1.0095 69.8194 69.0234 -4.91936
6.74 1.011 69.8372 69.0724 -4.91995
6.75 1.0125 69.8549 69.1213 -4.92054
6.76 1.014 69.8726 69.1702 -4.92114
6.77 1.0155 69.8902 69.2191 -4.92173
6.78 1.017 69.9077 69.2679 -4.92233
6.79 1.0185 69.9252 69.3166 -4.92293
6.8 1.02 69.9427 69.3653 -4.92352
6.81 1.0215 69.9601 69.4139 -4.92412
6.82 1.023 69.9775 69.4625 -4.92473
6.83 1.0245 69.9949 69.5111 -4.92533
6.84 1.026 70.0121 69.5595 -4.92594
6.85 1.0275 70.0294 69.6079 -4.92654
6.86 1.029 70.0466 69.6563 -4.92715
6.87 1.0305 70.0637 69.7046 -4.92776
6.88 1.032 70.0809 69.7529 -4.92837
6.89 1.0335 70.0979 69.8011 -4.92898
6.9 1.035 70.1149 69.8492 -4.9296
6.91 1.0365 70.1319 69.8974 -4.93021
6.92 1.038 70.1489 69.9454 -4.93083
6.93 1.0395 70.1658 69.9934 -4.93145
6.94 1.041 70.1826 70.0413 -4.93207
6.95 1.0425 70.1994 70.0892 -4.93269
6.96 1.044 70.2162 70.1371 -4.93331
6.97 1.0455 70.2329 70.1849 -4.93393
6.98 1.047 70.2496 70.2326 -4.93456
6.99 1.0485 70.2662 70.2803 -4.93519
7 1.05 70.2828 70.3279 -4.93581
7.01 1.0515 70.2993 70.3755 -4.93644
7.02 1.053 70.3158 70.423 -4.93707
7.03 1.0545 70.3323 70.4705 -4.9377
7.04 1.056 70.3487 70.5179 -4.93834
7.05 1.0575 70.3651 70.5653 -4.93897
7.06 1.059 70.3815 70.6127 -4.93961
7.07 1.0605 70.3978 70.6599 -4.94024
7.08 1.062 70.414 70.7072 -4.94088
7.09 1.0635 70.4302 70.7543 -4.94152
7.1 1.065 70.4464 70.8015 -4.94216
7.11 1.0665 70.4626 70.8485 -4.9428
7.12 1.068 70.4786 70.8956 -4.94345
7.13 1.0695 70.4947 70.9425 -4.94409
7.14 1.071 70.5107 70.9895 -4.94474
7.15 1.0725 70.5267 71.0364 -4.94539
7.16 1.074 70.5426 71.0832 -4.94603
7.17 1.0755 70.5585 71.13 -4.94668
7.18 1.077 70.5744 71.1767 -4.94733
7.19 1.0785 70.5902 71.2234 -4.94798
7.2 1.08 70.606 71.27 -4.94864
7.21 1.0815 70.6217 71.3166 -4.94929
7.22 1.083 70.6374 71.3631 -4.94995
7.23 1.0845 70.6531 71.4096 -4.9506
7.24 1.086 70.6687 71.4561 -4.95126
7.25 1.0875 70.6843 71.5024 -4.95192
7.26 1.089 70.6999 71.5488 -4.95258
7.27 1.0905 70.7154 71.5951 -4.95324
7.28 1.092 70.7308 71.6413 -4.9539
7.29 1.0935 70.7463 71.6875 -4.95456
7.3 1.095 70.7617 71.7337 -4.95523
7.31 1.0965 70.777 71.7798 -4.95589
7.32 1.098 70.7924 71.8258 -4.95656
7.33 1.0995 70.8076 71.8718 -4.95723
7.34 1.101 70.8229 71.9178 -4.9579
7.35 1.1025 70.8381 71.9637 -4.95857
7.36 1.104 70.8533 72.0096 -4.95924
7.37 1.1055 70.8684 72.0554 -4.95991
7.38 1.107 70.8835 72.1012 -4.96058
7.39 1.1085 70.8986 72.1469 -4.96125
7.4 1.11 70.9136 72.1926 -4.96193
7.41 1.1115 70.9286 72.2382 -4.96261
7.42 1.113 70.9436 72.2838 -4.96328
7.43 1.1145 70.9585 72.3294 -4.96396
7.44 1.116 70.9734 72.3748 -4.96464
7.45 1.1175 70.9882 72.4203 -4.96532
7.46 1.119 71.0031 72.4657 -4.966
7.47 1.1205 71.0178 72.5111 -4.96668
7.48 1.122 71.0326 72.5564 -4.96736
7.49 1.1235 71.0473 72.6016 -4.96805
7.5 1.125 71.062 72.6469 -4.96873
7.51 1.1265 71.0766 72.692 -4.96942
7.52 1.128 71.0912 72.7372 -4.9701
7.53 1.1295 71.1058 72.7823 -4.97079
7.54 1.131 71.1203 72.8273 -4.97148
7.55 1.1325 71.1348 72.8723 -4.97217
7.56 1.134 71.1493 72.9172 -4.97286
7.57 1.1355 71.1638 72.9621 -4.97355
7.58 1.137 71.1782 73.007 -4.97424
7.59 1.1385 71.1925 73.0518 -4.97494
7.6 1.14 71.2069 73.0966 -4.97563
7.61 1.1415 71.2212 73.1413 -4.97633
7.62 1.143 71.2354 73.186 -4.97702
7.63 1.1445 71.2497 73.2307 -4.97772
7.64 1.146 71.2639 73.2752 -4.97842
7.65 1.1475 71.278 73.3198 -4.97911
7.66 1.149 71.2922 73.3643 -4.97981
7.67 1.1505 71.3063 73.4088 -4.98051
7.68 1.152 71.3204 73.4532 -4.98122
7.69 1.1535 71.3344 73.4976 -4.98192
7.7 1.155 71.3484 73.5419 -4.98262
7.71 1.1565 71.3624 73.5862 -4.98332
7.72 1.158 71.3763 73.6305 -4.98403
7.73 1.1595 71.3903 73.6747 -4.98473
7.74 1.161 71.4041 73.7188 -4.98544
7.75 1.1625 71.418 73.7629 -4.98615
7.76 1.164 71.4318 73.807 -4.98685
7.77 1.1655 71.4456 73.8511 -4.98756
7.78 1.167 71.4593 73.895 -4.98827
7.79 1.1685 71.4731 73.939 -4.98898
7.8 1.17 71.4868 73.9829 -4.98969
7.81 1.1715 71.5004 74.0268 -4.9904
7.82 1.173 71.5141 74.0706 -4.99112
7.83 1.1745 71.5277 74.1144 -4.99183
7.84 1.176 71.5412 74.1581 -4.99254
7.85 1.1775 71.5548 74.2018 -4.99326
7.86 1.179 71.5683 74.2455 -4.99397
7.87 1.1805 71.5818 74.2891 -4.99469
7.88 1.182 71.5952 74.3326 -4.99541
7.89 1.1835 71.6086 74.3762 -4.99612
7.9 1.185 71.622 74.4197 -4.99684
7.91 1.1865 71.6354 74.4631 -4.99756
7.92 1.188 71.6487 74.5065 -4.99828
7.93 1.1895 71.662 74.5499 -4.999
7.94 1.191 71.6753 74.5932 -4.99972
7.95 1.1925 71.6885 74.6365 -5.00045
7.96 1.194 71.7017 74.6797 -5.00117
7.97 1.1955 71.7149 74.7229 -5.00189
7.98 1.197 71.7281 74.7661 -5.00262
7.99 1.1985 71.7412 74.8092 -5.00334
8 1.2 71.7543 74.8523 -5.00407
8.01 1.2015 71.7673 74.8953 -5.00479
8.02 1.203 71.7804 74.9383 -5.00552
8.03 1.2045 71.7934 74.9813 -5.00625
8.04 1.206 71.8064 75.0242 -5.00697
8.05 1.2075 71.8193 75.0671 -5.0077
8.06 1.209 71.8322 75.1099 -5.00843
8.07 1.2105 71.8451 75.1527 -5.00916
8.08 1.212 71.858 75.1955 -5.00989
8.09 1.2135 71.8708 75.2382 -5.01062
8.1 1.215 71.8837 75.2809 -5.01136
8.11 1.2165 71.8964 75.3235 -5.01209
8.12 1.218 71.9092 75.3661 -5.01282
8.13 1.2195 71.9219 75.4087 -5.01356
8.14 1.221 71.9346 75.4512 -5.01429
8.15 1.2225 71.9473 75.4937 -5.01503
8.16 1.224 71.9599 75.5362 -5.01576
8.17 1.2255 71.9726 75.5786 -5.0165
8.18 1.227 71.9852 75.6209 -5.01724
8.19 1.2285 71.9977 75.6633 -5.01797
8.2 1.23 72.0103 75.7056 -5.01871
8.21 1.2315 72.0228 75.7478 -5.01945
8.22 1.233 72.0353 75.79 -5.02019
8.23 1.2345 72.0477 75.8322 -5.02093
8.24 1.236 72.0601 75.8743 -5.02167
8.25 1.2375 72.0725 75.9164 -5.02241
8.26 1.239 72.0849 75.9585 -5.02315
8.27 1.2405 72.0973 76.0005 -5.02389
8.28 1.242 72.1096 76.0425 -5.02464
8.29 1.2435 72.1219 76.0844 -5.02538
8.3 1.245 72.1342 76.1263 -5.02612
8.31 1.2465 72.1464 76.1682 -5.02687
8.32 1.248 72.1586 76.21 -5.02761
8.33 1.2495 72.1708 76.2518 -5.02836
8.34 1.251 72.183 76.2936 -5.02911
8.35 1.2525 72.1952 76.3353 -5.02985
8.36 1.254 72.2073 76.377 -5.0306
8.37 1.2555 72.2194 76.4186 -5.03135
8.38 1.257 72.2314 76.4603 -5.0321
8.39 1.2585 72.2435 76.5018 -5.03284
8.4 1.26 72.2555 76.5434 -5.03359
8.41 1.2615 72.2675 76.5849 -5.03434
8.42 1.263 72.2795 76.6263 -5.03509
8.43 1.2645 72.2914 76.6677 -5.03584
8.44 1.266 72.3033 76.7091 -5.0366
8.45 1.2675 72.3152 76.7505 -5.03735
8.46 1.269 72.3271 76.7918 -5.0381
8.47 1.2705 72.3389 76.8331 -5.03885
8.48 1.272 72.3508 76.8743 -5.03961
8.49 1.2735 72.3626 76.9155 -5.04036
8.5 1.275 72.3743 76.9567 -5.04111
8.51 1.2765 72.3861 76.9978 -5.04187
8.52 1.278 72.3978 77.0389 -5.04262
8.53 1.2795 72.4095 77.08 -5.04338
8.54 1.281 72.4212 77.121 -5.04413
8.55 1.2825 72.4328 77.162 -5.04489
8.56 1.284 72.4444 77.2029 -5.04565
8.57 1.2855 72.4561 77.2438 -5.04641
8.58 1.287 72.4676 77.2847 -5.04716
8.59 1.2885 72.4792 77.3256 -5.04792
8.6 1.29 72.4907 77.3664 -5.04868
8.61 1.2915 72.5022 77.4071 -5.04944
8.62 1.293 72.5137 77.4479 -5.0502
8.63 1.2945 72.5252 77.4886 -5.05096
8.64 1.296 72.5366 77.5292 -5.05172
8.65 1.2975 72.548 77.5699 -5.05248
8.66 1.299 72.5594 77.6105 -5.05324
8.67 1.3005 72.5708 77.651 -5.054
8.68 1.302 72.5821 77.6916 -5.05477
8.69 1.3035 72.5935 77.732 -5.05553
8.7 1.305 72.6048 77.7725 -5.05629
8.71 1.3065 72.6161 77.8129 -5.05705
8.72 1.308 72.6273 77.8533 -5.05782
8.73 1.3095 72.6385 77.8937 -5.05858
8.74 1.311 72.6498 77.934 -5.05935
8.75 1.3125 72.6609 77.9743 -5.06011
8.76 1.314 72.6721 78.0145 -5.06088
8.77 1.3155 72.6833 78.0547 -5.06164
8.78 1.317 72.6944 78.0949 -5.06241
8.79 1.3185 72.7055 78.1351 -5.06318
8.8 1.32 72.7166 78.1752 -5.06394
8.81 1.3215 72.7276 78.2153 -5.06471
8.82 1.323 72.7387 78.2553 -5.06548
8.83 1.3245 72.7497 78.2953 -5.06625
8.84 1.326 72.7607 78.3353 -5.06701
8.85 1.3275 72.7716 78.3752 -5.06778
8.86 1.329 72.7826 78.4151 -5.06855
8.87 1.3305 72.7935 78.455 -5.06932
8.88 1.332 72.8044 78.4949 -5.07009
8.89 1.3335 72.8153 78.5347 -5.07086
8.9 1.335 72.8262 78.5744 -5.07163
8.91 1.3365 72.837 78.6142 -5.0724
8.92 1.338 72.8478 78.6539 -5.07317
8.93 1.3395 72.8586 78.6936 -5.07395
8.94 1.341 72.8694 78.7332 -5.07472
8.95 1.3425 72.8802 78.7728 -5.07549
8.96 1.344 72.8909 78.8124 -5.07626
8.97 1.3455 72.9016 78.8519 -5.07704
8.98 1.347 72.9123 78.8915 -5.07781
8.99 1.3485 72.923 78.9309 -5.07858
9 1.35 72.9336 78.9704 -5.07936
9.01 1.3515 72.9443 79.0098 -5.08013
9.02 1.353 72.9549 79.0492 -5.08091
9.03 1.3545 72.9655 79.0885 -5.08168
9.04 1.356 72.976 79.1278 -5.08246
9.05 1.3575 72.9866 79.1671 -5.08323
9.06 1.359 72.9971 79.2064 -5.08401
9.07 1.3605 73.0076 79.2456 -5.08478
9.08 1.362 73.0181 79.2848 -5.08556
9.09 1.3635 73.0286 79.3239 -5.08634
9.1 1.365 73.039 79.363 -5.08711
9.11 1.3665 73.0495 79.4021 -5.08789
9.12 1.368 73.0599 79.4412 -5.08867
9.13 1.3695 73.0703 79.4802 -5.08945
9.14 1.371 73.0806 79.5192 -5.09022
9.15 1.3725 73.091 79.5582 -5.091
9.16 1.374 73.1013 79.5971 -5.09178
9.17 1.3755 73.1116 79.636 -5.09256
9.18 1.377 73.1219 79.6749 -5.09334
9.19 1.3785 73.1322 79.7137 -5.09412
9.2 1.38 73.1424 79.7525 -5.0949
9.21 1.3815 73.1527 79.7913 -5.09568
9.22 1.383 73.1629 79.83 -5.09646
9.23 1.3845 73.1731 79.8687 -5.09724
9.24 1.386 73.1833 79.9074 -5.09802
9.25 1.3875 73.1934 79.9461 -5.0988
9.26 1.389 73.2036 79.9847 -5.09958
9.27 1.3905 73.2137 80.0233 -5.10037
9.28 1.392 73.2238 80.0618 -5.10115
9.29 1.3935 73.2339 80.1003 -5.10193
9.3 1.395 73.2439 80.1388 -5.10271
9.31 1.3965 73.254 80.1773 -5.10349
9.32 1.398 73.264 80.2157 -5.10428
9.33 1.3995 73.274 80.2541 -5.10506
9.34 1.401 73.284 80.2925 -5.10584
9.35 1.4025 73.294 80.3308 -5.10663
9.36 1.404 73.3039 80.3691 -5.10741
9.37 1.4055 73.3138 80.4074 -5.1082
9.38 1.407 73.3238 80.4457 -5.10898
9.39 1.4085 73.3336 80.4839 -5.10976
9.4 1.41 73.3435 80.5221 -5.11055
9.41 1.4115 73.3534 80.5602 -5.11133
9.42 1.413 73.3632 80.5984 -5.11212
9.43 1.4145 73.373 80.6364 -5.1129
9.44 1.416 73.3829 80.6745 -5.11369
9.45 1.4175 73.3926 80.7125 -5.11448
9.46 1.419 73.4024 80.7506 -5.11526
9.47 1.4205 73.4122 80.7885 -5.11605
9.48 1.422 73.4219 80.8265 -5.11684
9.49 1.4235 73.4316 80.8644 -5.11762
9.5 1.425 73.4413 80.9023 -5.11841


==> anc/Fig1/Fig1a1band1c/Meson_fields_PCSB5_zeta_0.05.out <==
#nb/n0,nb (fm^{-3}), sigma (MeV), omega (MeV), rho (MeV)
0.4 0.06 14.5498 9.02987 -3.4292
0.41 0.0615 14.8669 9.23751 -3.48802
0.42 0.063 15.1817 9.44417 -3.54553
0.43 0.0645 15.4944 9.64985 -3.60173
0.44 0.066 15.8049 9.85456 -3.65665
0.45 0.0675 16.1132 10.0583 -3.71031
0.46 0.069 16.4193 10.2611 -3.76273
0.47 0.0705 16.7234 10.4629 -3.81391
0.48 0.072 17.0252 10.6638 -3.8639
0.49 0.0735 17.325 10.8637 -3.91269
0.5 0.075 17.6226 11.0627 -3.96032
0.51 0.0765 17.9182 11.2608 -4.00681
0.52 0.078 18.2117 11.4579 -4.05217
0.53 0.0795 18.5031 11.6541 -4.09642
0.54 0.081 18.7925 11.8494 -4.1396
0.55 0.0825 19.0798 12.0438 -4.18171
0.56 0.084 19.3652 12.2373 -4.22277
0.57 0.0855 19.6485 12.4299 -4.26282
0.58 0.087 19.9298 12.6216 -4.30186
0.59 0.0885 20.2092 12.8124 -4.33993
0.6 0.09 20.4866 13.0024 -4.37703
0.61 0.0915 20.762 13.1915 -4.41319
0.62 0.093 21.0355 13.3797 -4.44843
0.63 0.0945 21.3071 13.567 -4.48277
0.64 0.096 21.5768 13.7535 -4.51623
0.65 0.0975 21.8446 13.9392 -4.54883
0.66 0.099 22.1105 14.124 -4.58058
0.67 0.1005 22.3746 14.3079 -4.6115
0.68 0.102 22.6368 14.4911 -4.64162
0.69 0.1035 22.8972 14.6734 -4.67095
0.7 0.105 23.1558 14.8549 -4.69952
0.71 0.1065 23.4126 15.0356 -4.72732
0.72 0.108 23.6676 15.2154 -4.7544
0.73 0.1095 23.9208 15.3945 -4.78075
0.74 0.111 24.1723 15.5728 -4.80641
0.75 0.1125 24.422 15.7503 -4.83137
0.76 0.114 24.67 15.927 -4.85567
0.77 0.1155 24.9163 16.1029 -4.87932
0.78 0.117 25.161 16.2781 -4.90216
0.79 0.1185 25.404 16.4527 -4.92363
0.8 0.12 25.6454 16.6266 -4.94412
0.81 0.1215 25.8852 16.7998 -4.96376
0.82 0.123 26.1234 16.9723 -4.98261
0.83 0.1245 26.36 17.1441 -5.00074
0.84 0.126 26.595 17.3152 -5.01818
0.85 0.1275 26.8285 17.4856 -5.03497
0.86 0.129 27.0603 17.6553 -5.05114
0.87 0.1305 27.2907 17.8243 -5.06672
0.88 0.132 27.5194 17.9926 -5.08172
0.89 0.1335 27.7467 18.1601 -5.09617
0.9 0.135 27.9724 18.327 -5.11009
0.91 0.1365 28.1967 18.4932 -5.1235
0.92 0.138 28.4194 18.6587 -5.13641
0.93 0.1395 28.6406 18.8235 -5.14886
0.94 0.141 28.8604 18.9876 -5.16084
0.95 0.1425 29.0788 19.1511 -5.17237
0.96 0.144 29.2957 19.3138 -5.18348
0.97 0.1455 29.5111 19.4759 -5.19417
0.98 0.147 29.7252 19.6373 -5.20445
0.99 0.1485 29.9378 19.798 -5.21435
1 0.15 30.149 19.9581 -5.22386
1.01 0.1515 30.3589 20.1175 -5.23302
1.02 0.153 30.5674 20.2762 -5.24181
1.03 0.1545 30.7745 20.4343 -5.25027
1.04 0.156 30.9802 20.5917 -5.25839
1.05 0.1575 31.1847 20.7485 -5.26618
1.06 0.159 31.3878 20.9046 -5.27367
1.07 0.1605 31.5895 21.0601 -5.28085
1.08 0.162 31.79 21.2149 -5.28773
1.09 0.1635 31.9892 21.3691 -5.29434
1.1 0.165 32.1871 21.5226 -5.30066
1.11 0.1665 32.3837 21.6756 -5.30672
1.12 0.168 32.5791 21.8279 -5.31251
1.13 0.1695 32.7732 21.9795 -5.31806
1.14 0.171 32.966 22.1306 -5.32336
1.15 0.1725 33.1577 22.281 -5.32842
1.16 0.174 33.3481 22.4308 -5.33326
1.17 0.1755 33.5373 22.58 -5.33787
1.18 0.177 33.7253 22.7286 -5.34226
1.19 0.1785 33.9121 22.8765 -5.34645
1.2 0.18 34.0977 23.0239 -5.35043
1.21 0.1815 34.2821 23.1707 -5.35421
1.22 0.183 34.4654 23.3168 -5.35781
1.23 0.1845 34.6475 23.4624 -5.36121
1.24 0.186 34.8285 23.6074 -5.36444
1.25 0.1875 35.0083 23.7518 -5.3675
1.26 0.189 35.187 23.8956 -5.37038
1.27 0.1905 35.3646 24.0389 -5.3731
1.28 0.192 35.5411 24.1815 -5.37566
1.29 0.1935 35.7165 24.3236 -5.37807
1.3 0.195 35.8908 24.4651 -5.38033
1.31 0.1965 36.064 24.6061 -5.38245
1.32 0.198 36.2362 24.7464 -5.38442
1.33 0.1995 36.4072 24.8863 -5.38626
1.34 0.201 36.5773 25.0255 -5.38796
1.35 0.2025 36.7462 25.1642 -5.38954
1.36 0.204 36.9142 25.3024 -5.391
1.37 0.2055 37.0811 25.44 -5.39233
1.38 0.207 37.2469 25.5771 -5.39355
1.39 0.2085 37.4118 25.7136 -5.39466
1.4 0.21 37.5757 25.8496 -5.39565
1.41 0.2115 37.7385 25.985 -5.39655
1.42 0.213 37.9004 26.12 -5.39734
1.43 0.2145 38.0612 26.2543 -5.39803
1.44 0.216 38.2211 26.3882 -5.39862
1.45 0.2175 38.3801 26.5216 -5.39912
1.46 0.219 38.538 26.6544 -5.39953
1.47 0.2205 38.695 26.7867 -5.39986
1.48 0.222 38.8511 26.9185 -5.4001
1.49 0.2235 39.0062 27.0498 -5.40026
1.5 0.225 39.1604 27.1806 -5.40034
1.51 0.2265 39.3137 27.3109 -5.40034
1.52 0.228 39.466 27.4406 -5.40027
1.53 0.2295 39.6175 27.5699 -5.40013
1.54 0.231 39.768 27.6987 -5.39992
1.55 0.2325 39.9176 27.827 -5.39964
1.56 0.234 40.0664 27.9548 -5.3993
1.57 0.2355 40.2142 28.0821 -5.39889
1.58 0.237 40.3612 28.209 -5.39843
1.59 0.2385 40.5073 28.3354 -5.39791
1.6 0.24 40.6526 28.4613 -5.39733
1.61 0.2415 40.797 28.5867 -5.39669
1.62 0.243 40.9405 28.7116 -5.39601
1.63 0.2445 41.0832 28.8361 -5.39527
1.64 0.246 41.2251 28.9601 -5.39449
1.65 0.2475 41.3661 29.0837 -5.39366
1.66 0.249 41.5063 29.2068 -5.39278
1.67 0.2505 41.6456 29.3294 -5.39186
1.68 0.252 41.7842 29.4516 -5.3909
1.69 0.2535 41.922 29.5734 -5.3899
1.7 0.255 42.0589 29.6947 -5.38886
1.71 0.2565 42.1951 29.8155 -5.38778
1.72 0.258 42.3304 29.936 -5.38666
1.73 0.2595 42.465 30.0559 -5.38551
1.74 0.261 42.5988 30.1755 -5.38433
1.75 0.2625 42.7318 30.2946 -5.38311
1.76 0.264 42.8641 30.4133 -5.38187
1.77 0.2655 42.9956 30.5315 -5.38059
1.78 0.267 43.1263 30.6494 -5.37929
1.79 0.2685 43.2563 30.7668 -5.37796
1.8 0.27 43.3855 30.8838 -5.3766
1.81 0.2715 43.5141 31.0003 -5.37522
1.82 0.273 43.6418 31.1165 -5.37381
1.83 0.2745 43.7689 31.2323 -5.37238
1.84 0.276 43.8952 31.3476 -5.37093
1.85 0.2775 44.0208 31.4626 -5.36946
1.86 0.279 44.1456 31.5771 -5.36797
1.87 0.2805 44.2698 31.6912 -5.36646
1.88 0.282 44.3933 31.805 -5.36494
1.89 0.2835 44.516 31.9183 -5.36339
1.9 0.285 44.6381 32.0313 -5.36183
1.91 0.2865 44.7595 32.1438 -5.36026
1.92 0.288 44.8802 32.256 -5.35867
1.93 0.2895 45.0002 32.3678 -5.35706
1.94 0.291 45.1196 32.4792 -5.35545
1.95 0.2925 45.2383 32.5902 -5.35382
1.96 0.294 45.3563 32.7009 -5.35218
1.97 0.2955 45.4736 32.8112 -5.35053
1.98 0.297 45.5903 32.9211 -5.34887
1.99 0.2985 45.7064 33.0306 -5.3472
2 0.3 45.8218 33.1398 -5.34552
2.01 0.3015 45.9365 33.2486 -5.34383
2.02 0.303 46.0506 33.357 -5.34214
2.03 0.3045 46.1641 33.4651 -5.34043
2.04 0.306 46.277 33.5728 -5.33873
2.05 0.3075 46.3892 33.6802 -5.33701
2.06 0.309 46.5008 33.7872 -5.33529
2.07 0.3105 46.6118 33.8938 -5.33357
2.08 0.312 46.7222 34.0001 -5.33184
2.09 0.3135 46.832 34.1061 -5.33011
2.1 0.315 46.9412 34.2117 -5.32838
2.11 0.3165 47.0497 34.317 -5.32664
2.12 0.318 47.1577 34.4219 -5.32491
2.13 0.3195 47.2651 34.5265 -5.32317
2.14 0.321 47.3719 34.6307 -5.32142
2.15 0.3225 47.4782 34.7346 -5.31968
2.16 0.324 47.5838 34.8382 -5.31794
2.17 0.3255 47.6889 34.9415 -5.3162
2.18 0.327 47.7934 35.0444 -5.31445
2.19 0.3285 47.8973 35.147 -5.31271
2.2 0.33 48.0007 35.2493 -5.31097
2.21 0.3315 48.1035 35.3512 -5.30923
2.22 0.333 48.2057 35.4528 -5.3075
2.23 0.3345 48.3075 35.5542 -5.30576
2.24 0.336 48.4086 35.6552 -5.30403
2.25 0.3375 48.5092 35.7558 -5.3023
2.26 0.339 48.6093 35.8562 -5.30057
2.27 0.3405 48.7088 35.9563 -5.29885
2.28 0.342 48.8078 36.056 -5.29713
2.29 0.3435 48.9063 36.1555 -5.29542
2.3 0.345 49.0043 36.2546 -5.29371
2.31 0.3465 49.1017 36.3534 -5.292
2.32 0.348 49.1986 36.452 -5.2903
2.33 0.3495 49.295 36.5502 -5.2886
2.34 0.351 49.3909 36.6481 -5.28691
2.35 0.3525 49.4863 36.7458 -5.28523
2.36 0.354 49.5811 36.8431 -5.28355
2.37 0.3555 49.6755 36.9402 -5.28187
2.38 0.357 49.7694 37.0369 -5.2802
2.39 0.3585 49.8628 37.1334 -5.27854
2.4 0.36 49.9557 37.2296 -5.27689
2.41 0.3615 50.0481 37.3255 -5.27524
2.42 0.363 50.14 37.4211 -5.2736
2.43 0.3645 50.2314 37.5165 -5.27197
2.44 0.366 50.3224 37.6115 -5.27034
2.45 0.3675 50.4128 37.7063 -5.26872
2.46 0.369 50.5028 37.8008 -5.26711
2.47 0.3705 50.5924 37.8951 -5.2655
2.48 0.372 50.6815 37.989 -5.26391
2.49 0.3735 50.7701 38.0827 -5.26232
2.5 0.375 50.8582 38.1761 -5.26074
2.51 0.3765 50.9459 38.2693 -5.25917
2.52 0.378 51.0332 38.3621 -5.25761
2.53 0.3795 51.1199 38.4548 -5.25605
2.54 0.381 51.2063 38.5471 -5.25451
2.55 0.3825 51.2922 38.6392 -5.25297
2.56 0.384 51.3777 38.731 -5.25144
2.57 0.3855 51.4627 38.8226 -5.24993
2.58 0.387 51.5473 38.9139 -5.24842
2.59 0.3885 51.6314 39.005 -5.24692
2.6 0.39 51.7151 39.0958 -5.24543
2.61 0.3915 51.7984 39.1863 -5.24394
2.62 0.393 51.8813 39.2766 -5.24247
2.63 0.3945 51.9638 39.3667 -5.24101
2.64 0.396 52.0458 39.4565 -5.23956
2.65 0.3975 52.1274 39.546 -5.23812
2.66 0.399 52.2086 39.6353 -5.23668
2.67 0.4005 52.2894 39.7244 -5.23526
2.68 0.402 52.3698 39.8132 -5.23385
2.69 0.4035 52.4498 39.9018 -5.23245
2.7 0.405 52.5293 39.9901 -5.23105
2.71 0.4065 52.6085 40.0782 -5.22967
2.72 0.408 52.6873 40.166 -5.2283
2.73 0.4095 52.7657 40.2537 -5.22694
2.74 0.411 52.8437 40.3411 -5.22558
2.75 0.4125 52.9213 40.4282 -5.22424
2.76 0.414 52.9985 40.5151 -5.22291
2.77 0.4155 53.0753 40.6018 -5.22159
2.78 0.417 53.1518 40.6883 -5.22028
2.79 0.4185 53.2278 40.7745 -5.21898
2.8 0.42 53.3035 40.8605 -5.21769
2.81 0.4215 53.3789 40.9463 -5.21642
2.82 0.423 53.4538 41.0318 -5.21515
2.83 0.4245 53.5284 41.1172 -5.21389
2.84 0.426 53.6026 41.2023 -5.21265
2.85 0.4275 53.6764 41.2872 -5.21141
2.86 0.429 53.7499 41.3718 -5.21018
2.87 0.4305 53.823 41.4563 -5.20897
2.88 0.432 53.8958 41.5405 -5.20777
2.89 0.4335 53.9682 41.6245 -5.20657
2.9 0.435 54.0403 41.7084 -5.20539
2.91 0.4365 54.112 41.7919 -5.20422
2.92 0.438 54.1833 41.8753 -5.20306
2.93 0.4395 54.2543 41.9585 -5.20191
2.94 0.441 54.325 42.0414 -5.20077
2.95 0.4425 54.3953 42.1242 -5.19965
2.96 0.444 54.4653 42.2067 -5.19853
2.97 0.4455 54.535 42.2891 -5.19742
2.98 0.447 54.6043 42.3712 -5.19633
2.99 0.4485 54.6733 42.4531 -5.19524
3 0.45 54.7419 42.5348 -5.19417
3.01 0.4515 54.8102 42.6163 -5.1931
3.02 0.453 54.8782 42.6977 -5.19205
3.03 0.4545 54.9459 42.7788 -5.19101
3.04 0.456 55.0132 42.8597 -5.18998
3.05 0.4575 55.0802 42.9404 -5.18896
3.06 0.459 55.1469 43.0209 -5.18795
3.07 0.4605 55.2133 43.1012 -5.18695
3.08 0.462 55.2794 43.1814 -5.18596
3.09 0.4635 55.3451 43.2613 -5.18499
3.1 0.465 55.4106 43.3411 -5.18402
3.11 0.4665 55.4757 43.4206 -5.18306
3.12 0.468 55.5406 43.5 -5.18212
3.13 0.4695 55.6051 43.5791 -5.18119
3.14 0.471 55.6693 43.6581 -5.18026
3.15 0.4725 55.7332 43.7369 -5.17935
3.16 0.474 55.7969 43.8155 -5.17845
3.17 0.4755 55.8602 43.8939 -5.17755
3.18 0.477 55.9232 43.9722 -5.17667
3.19 0.4785 55.986 44.0502 -5.1758
3.2 0.48 56.0484 44.1281 -5.17494
3.21 0.4815 56.1106 44.2058 -5.17409
3.22 0.483 56.1724 44.2833 -5.17325
3.23 0.4845 56.234 44.3606 -5.17242
3.24 0.486 56.2953 44.4378 -5.1716
3.25 0.4875 56.3563 44.5147 -5.17079
3.26 0.489 56.4171 44.5915 -5.17
3.27 0.4905 56.4775 44.6681 -5.16921
3.28 0.492 56.5377 44.7446 -5.16843
3.29 0.4935 56.5976 44.8208 -5.16766
3.3 0.495 56.6572 44.8969 -5.1669
3.31 0.4965 56.7166 44.9728 -5.16616
3.32 0.498 56.7757 45.0486 -5.16542
3.33 0.4995 56.8345 45.1241 -5.16469
3.34 0.501 56.893 45.1996 -5.16398
3.35 0.5025 56.9513 45.2748 -5.16327
3.36 0.504 57.0093 45.3498 -5.16257
3.37 0.5055 57.0671 45.4247 -5.16189
3.38 0.507 57.1246 45.4995 -5.16121
3.39 0.5085 57.1818 45.574 -5.16054
3.4 0.51 57.2388 45.6484 -5.15988
3.41 0.5115 57.2955 45.7227 -5.15924
3.42 0.513 57.352 45.7967 -5.1586
3.43 0.5145 57.4082 45.8706 -5.15797
3.44 0.516 57.4642 45.9444 -5.15735
3.45 0.5175 57.5199 46.018 -5.15674
3.46 0.519 57.5754 46.0914 -5.15615
3.47 0.5205 57.6306 46.1646 -5.15556
3.48 0.522 57.6856 46.2377 -5.15498
3.49 0.5235 57.7403 46.3107 -5.15441
3.5 0.525 57.7948 46.3835 -5.15385
3.51 0.5265 57.8491 46.4561 -5.15329
3.52 0.528 57.9031 46.5286 -5.15275
3.53 0.5295 57.9569 46.6009 -5.15222
3.54 0.531 58.0104 46.6731 -5.1517
3.55 0.5325 58.0637 46.7451 -5.15118
3.56 0.534 58.1168 46.8169 -5.15068
3.57 0.5355 58.1696 46.8886 -5.15018
3.58 0.537 58.2222 46.9602 -5.14969
3.59 0.5385 58.2746 47.0316 -5.14922
3.6 0.54 58.3268 47.1028 -5.14875
3.61 0.5415 58.3787 47.1739 -5.14829
3.62 0.543 58.4304 47.2449 -5.14784
3.63 0.5445 58.4819 47.3157 -5.1474
3.64 0.546 58.5331 47.3863 -5.14697
3.65 0.5475 58.5842 47.4569 -5.14654
3.66 0.549 58.635 47.5272 -5.14613
3.67 0.5505 58.6856 47.5974 -5.14572
3.68 0.552 58.736 47.6675 -5.14532
3.69 0.5535 58.7861 47.7374 -5.14494
3.7 0.555 58.8361 47.8072 -5.14456
3.71 0.5565 58.8858 47.8769 -5.14418
3.72 0.558 58.9353 47.9464 -5.14382
3.73 0.5595 58.9847 48.0157 -5.14347
3.74 0.561 59.0338 48.085 -5.14312
3.75 0.5625 59.0827 48.154 -5.14278
3.76 0.564 59.1314 48.223 -5.14246
3.77 0.5655 59.1798 48.2918 -5.14214
3.78 0.567 59.2281 48.3604 -5.14182
3.79 0.5685 59.2762 48.429 -5.14152
3.8 0.57 59.3241 48.4974 -5.14122
3.81 0.5715 59.3718 48.5656 -5.14094
3.82 0.573 59.4193 48.6337 -5.14066
3.83 0.5745 59.4665 48.7017 -5.14039
3.84 0.576 59.5136 48.7695 -5.14012
3.85 0.5775 59.5605 48.8373 -5.13987
3.86 0.579 59.6072 48.9048 -5.13962
3.87 0.5805 59.6537 48.9723 -5.13938
3.88 0.582 59.7 49.0396 -5.13915
3.89 0.5835 59.7461 49.1068 -5.13893
3.9 0.585 59.792 49.1738 -5.13871
3.91 0.5865 59.8378 49.2408 -5.1385
3.92 0.588 59.8833 49.3076 -5.1383
3.93 0.5895 59.9287 49.3742 -5.13811
3.94 0.591 59.9739 49.4408 -5.13793
3.95 0.5925 60.0189 49.5072 -5.13775
3.96 0.594 60.0637 49.5734 -5.13758
3.97 0.5955 60.1083 49.6396 -5.13742
3.98 0.597 60.1527 49.7056 -5.13726
3.99 0.5985 60.197 49.7715 -5.13712
4 0.6 60.2411 49.8373 -5.13698
4.01 0.6015 60.285 49.9029 -5.13684
4.02 0.603 60.3287 49.9685 -5.13672
4.03 0.6045 60.3723 50.0339 -5.1366
4.04 0.606 60.4156 50.0992 -5.13649
4.05 0.6075 60.4589 50.1643 -5.13639
4.06 0.609 60.5019 50.2293 -5.13629
4.07 0.6105 60.5447 50.2943 -5.1362
4.08 0.612 60.5874 50.359 -5.13612
4.09 0.6135 60.6299 50.4237 -5.13604
4.1 0.615 60.6723 50.4883 -5.13598
4.11 0.6165 60.7145 50.5527 -5.13591
4.12 0.618 60.7565 50.617 -5.13586
4.13 0.6195 60.7983 50.6812 -5.13581
4.14 0.621 60.84 50.7453 -5.13577
4.15 0.6225 60.8815 50.8092 -5.13574
4.16 0.624 60.9229 50.8731 -5.13571
4.17 0.6255 60.9641 50.9368 -5.13569
4.18 0.627 61.0051 51.0004 -5.13568
4.19 0.6285 61.046 51.0639 -5.13567
4.2 0.63 61.0867 51.1273 -5.13567
4.21 0.6315 61.1272 51.1906 -5.13568
4.22 0.633 61.1676 51.2537 -5.13569
4.23 0.6345 61.2078 51.3167 -5.13571
4.24 0.636 61.2479 51.3797 -5.13574
4.25 0.6375 61.2878 51.4425 -5.13577
4.26 0.639 61.3276 51.5052 -5.13581
4.27 0.6405 61.3672 51.5678 -5.13585
4.28 0.642 61.4067 51.6302 -5.1359
4.29 0.6435 61.446 51.6926 -5.13596
4.3 0.645 61.4852 51.7548 -5.13602
4.31 0.6465 61.5242 51.817 -5.13609
4.32 0.648 61.563 51.879 -5.13617
4.33 0.6495 61.6017 51.9409 -5.13625
4.34 0.651 61.6403 52.0028 -5.13634
4.35 0.6525 61.6787 52.0645 -5.13643
4.36 0.654 61.717 52.1261 -5.13654
4.37 0.6555 61.7551 52.1876 -5.13664
4.38 0.657 61.7931 52.249 -5.13675
4.39 0.6585 61.8309 52.3102 -5.13687
4.4 0.66 61.8686 52.3714 -5.137
4.41 0.6615 61.9062 52.4325 -5.13713
4.42 0.663 61.9436 52.4934 -5.13726
4.43 0.6645 61.9808 52.5543 -5.1374
4.44 0.666 62.018 52.615 -5.13755
4.45 0.6675 62.055 52.6757 -5.1377
4.46 0.669 62.0918 52.7362 -5.13786
4.47 0.6705 62.1285 52.7967 -5.13802
4.48 0.672 62.1651 52.857 -5.13819
4.49 0.6735 62.2016 52.9173 -5.13837
4.5 0.675 62.2379 52.9774 -5.13855
4.51 0.6765 62.274 53.0374 -5.13874
4.52 0.678 62.3101 53.0974 -5.13893
4.53 0.6795 62.346 53.1572 -5.13912
4.54 0.681 62.3818 53.2169 -5.13933
4.55 0.6825 62.4174 53.2766 -5.13953
4.56 0.684 62.4529 53.3361 -5.13975
4.57 0.6855 62.4883 53.3955 -5.13997
4.58 0.687 62.5236 53.4549 -5.14019
4.59 0.6885 62.5587 53.5141 -5.14042
4.6 0.69 62.5937 53.5732 -5.14065
4.61 0.6915 62.6286 53.6323 -5.14089
4.62 0.693 62.6633 53.6912 -5.14114
4.63 0.6945 62.6979 53.7501 -5.14138
4.64 0.696 62.7324 53.8088 -5.14164
4.65 0.6975 62.7668 53.8675 -5.1419
4.66 0.699 62.801 53.926 -5.14216
4.67 0.7005 62.8352 53.9845 -5.14243
4.68 0.702 62.8692 54.0429 -5.14271
4.69 0.7035 62.903 54.1011 -5.14299
4.7 0.705 62.9368 54.1593 -5.14327
4.71 0.7065 62.9704 54.2174 -5.14356
4.72 0.708 63.0039 54.2754 -5.14385
4.73 0.7095 63.0373 54.3333 -5.14415
4.74 0.711 63.0706 54.3911 -5.14445
4.75 0.7125 63.1038 54.4488 -5.14476
4.76 0.714 63.1368 54.5064 -5.14507
4.77 0.7155 63.1697 54.5639 -5.14539
4.78 0.717 63.2026 54.6214 -5.14571
4.79 0.7185 63.2352 54.6787 -5.14604
4.8 0.72 63.2678 54.736 -5.14637
4.81 0.7215 63.3003 54.7931 -5.14671
4.82 0.723 63.3326 54.8502 -5.14705
4.83 0.7245 63.3649 54.9072 -5.14739
4.84 0.726 63.397 54.9641 -5.14774
4.85 0.7275 63.429 55.0209 -5.14809
4.86 0.729 63.4609 55.0776 -5.14845
4.87 0.7305 63.4927 55.1342 -5.14881
4.88 0.732 63.5244 55.1908 -5.14918
4.89 0.7335 63.556 55.2472 -5.14955
4.9 0.735 63.5874 55.3036 -5.14993
4.91 0.7365 63.6188 55.3599 -5.15031
4.92 0.738 63.65 55.416 -5.15069
4.93 0.7395 63.6812 55.4721 -5.15108
4.94 0.741 63.7122 55.5282 -5.15147
4.95 0.7425 63.7431 55.5841 -5.15187
4.96 0.744 63.7739 55.6399 -5.15227
4.97 0.7455 63.8047 55.6957 -5.15267
4.98 0.747 63.8353 55.7514 -5.15308
4.99 0.7485 63.8658 55.8069 -5.15349
5 0.75 63.8962 55.8624 -5.15391
5.01 0.7515 63.9265 55.9179 -5.15433
5.02 0.753 63.9567 55.9732 -5.15476
5.03 0.7545 63.9868 56.0285 -5.15518
5.04 0.756 64.0168 56.0836 -5.15562
5.05 0.7575 64.0466 56.1387 -5.15605
5.06 0.759 64.0764 56.1937 -5.15649
5.07 0.7605 64.1061 56.2486 -5.15694
5.08 0.762 64.1357 56.3035 -5.15738
5.09 0.7635 64.1652 56.3582 -5.15784
5.1 0.765 64.1946 56.4129 -5.15829
5.11 0.7665 64.2239 56.4675 -5.15875
5.12 0.768 64.2531 56.522 -5.15921
5.13 0.7695 64.2822 56.5764 -5.15968
5.14 0.771 64.3112 56.6308 -5.16015
5.15 0.7725 64.3401 56.685 -5.16062
5.16 0.774 64.3689 56.7392 -5.1611
5.17 0.7755 64.3977 56.7933 -5.16158
5.18 0.777 64.4263 56.8474 -5.16207
5.19 0.7785 64.4548 56.9013 -5.16256
5.2 0.78 64.4833 56.9552 -5.16305
5.21 0.7815 64.5116 57.009 -5.16354
5.22 0.783 64.5399 57.0627 -5.16404
5.23 0.7845 64.568 57.1164 -5.16455
5.24 0.786 64.5961 57.1699 -5.16505
5.25 0.7875 64.6241 57.2234 -5.16556
5.26 0.789 64.652 57.2768 -5.16607
5.27 0.7905 64.6798 57.3301 -5.16659
5.28 0.792 64.7075 57.3834 -5.16711
5.29 0.7935 64.7351 57.4366 -5.16763
5.3 0.795 64.7626 57.4897 -5.16816
5.31 0.7965 64.79 57.5427 -5.16869
5.32 0.798 64.8174 57.5956 -5.16922
5.33 0.7995 64.8447 57.6485 -5.16975
5.34 0.801 64.8718 57.7013 -5.17029
5.35 0.8025 64.8989 57.754 -5.17084
5.36 0.804 64.9259 57.8067 -5.17138
5.37 0.8055 64.9528 57.8592 -5.17193
5.38 0.807 64.9797 57.9117 -5.17248
5.39 0.8085 65.0064 57.9642 -5.17304
5.4 0.81 65.0331 58.0165 -5.17359
5.41 0.8115 65.0597 58.0688 -5.17415
5.42 0.813 65.0862 58.121 -5.17472
5.43 0.8145 65.1126 58.1731 -5.17529
5.44 0.816 65.1389 58.2252 -5.17586
5.45 0.8175 65.1651 58.2772 -5.17643
5.46 0.819 65.1913 58.3291 -5.177
5.47 0.8205 65.2174 58.3809 -5.17758
5.48 0.822 65.2434 58.4327 -5.17817
5.49 0.8235 65.2693 58.4844 -5.17875
5.5 0.825 65.2951 58.536 -5.17934
5.51 0.8265 65.3209 58.5876 -5.17993
5.52 0.828 65.3466 58.6391 -5.18052
5.53 0.8295 65.3722 58.6905 -5.18112
5.54 0.831 65.3977 58.7418 -5.18172
5.55 0.8325 65.4231 58.7931 -5.18232
5.56 0.834 65.4485 58.8443 -5.18292
5.57 0.8355 65.4738 58.8954 -5.18353
5.58 0.837 65.499 58.9465 -5.18414
5.59 0.8385 65.5241 58.9975 -5.18476
5.6 0.84 65.5491 59.0484 -5.18537
5.61 0.8415 65.5741 59.0993 -5.18599
5.62 0.843 65.599 59.1501 -5.18661
5.63 0.8445 65.6238 59.2008 -5.18723
5.64 0.846 65.6486 59.2514 -5.18786
5.65 0.8475 65.6733 59.302 -5.18849
5.66 0.849 65.6978 59.3525 -5.18912
5.67 0.8505 65.7224 59.403 -5.18976
5.68 0.852 65.7468 59.4534 -5.19039
5.69 0.8535 65.7712 59.5037 -5.19103
5.7 0.855 65.7955 59.5539 -5.19167
5.71 0.8565 65.8197 59.6041 -5.19232
5.72 0.858 65.8439 59.6542 -5.19297
5.73 0.8595 65.868 59.7043 -5.19362
5.74 0.861 65.892 59.7543 -5.19427
5.75 0.8625 65.9159 59.8042 -5.19492
5.76 0.864 65.9398 59.854 -5.19558
5.77 0.8655 65.9636 59.9038 -5.19624
5.78 0.867 65.9873 59.9535 -5.1969
5.79 0.8685 66.0109 60.0032 -5.19756
5.8 0.87 66.0345 60.0528 -5.19823
5.81 0.8715 66.058 60.1023 -5.1989
5.82 0.873 66.0815 60.1518 -5.19957
5.83 0.8745 66.1049 60.2012 -5.20024
5.84 0.876 66.1282 60.2505 -5.20092
5.85 0.8775 66.1514 60.2998 -5.2016
5.86 0.879 66.1746 60.349 -5.20228
5.87 0.8805 66.1977 60.3981 -5.20296
5.88 0.882 66.2207 60.4472 -5.20364
5.89 0.8835 66.2437 60.4962 -5.20433
5.9 0.885 66.2666 60.5452 -5.20502
5.91 0.8865 66.2894 60.5941 -5.20571
5.92 0.888 66.3122 60.6429 -5.20641
5.93 0.8895 66.3349 60.6917 -5.2071
5.94 0.891 66.3575 60.7404 -5.2078
5.95 0.8925 66.3801 60.789 -5.2085
5.96 0.894 66.4026 60.8376 -5.2092
5.97 0.8955 66.425 60.8861 -5.20991
5.98 0.897 66.4474 60.9346 -5.21061
5.99 0.8985 66.4697 60.983 -5.21132
6 0.9 66.492 61.0313 -5.21203
6.01 0.9015 66.5142 61.0796 -5.21275
6.02 0.903 66.5363 61.1278 -5.21346
6.03 0.9045 66.5583 61.1759 -5.21418
6.04 0.906 66.5803 61.224 -5.2149
6.05 0.9075 66.6023 61.2721 -5.21562
6.06 0.909 66.6241 61.32 -5.21634
6.07 0.9105 66.6459 61.3679 -5.21707
6.08 0.912 66.6677 61.4158 -5.21779
6.09 0.9135 66.6894 61.4636 -5.21852
6.1 0.915 66.711 61.5113 -5.21925
6.11 0.9165 66.7326 61.559 -5.21999
6.12 0.918 66.7541 61.6066 -5.22072
6.13 0.9195 66.7755 61.6542 -5.22146
6.14 0.921 66.7969 61.7017 -5.22219
6.15 0.9225 66.8182 61.7491 -5.22293
6.16 0.924 66.8395 61.7965 -5.22368
6.17 0.9255 66.8607 61.8438 -5.22442
6.18 0.927 66.8818 61.8911 -5.22517
6.19 0.9285 66.9029 61.9383 -5.22591
6.2 0.93 66.9239 61.9854 -5.22666
6.21 0.9315 66.9449 62.0325 -5.22742
6.22 0.933 66.9658 62.0796 -5.22817
6.23 0.9345 66.9867 62.1266 -5.22892
6.24 0.936 67.0074 62.1735 -5.22968
6.25 0.9375 67.0282 62.2204 -5.23044
6.26 0.939 67.0489 62.2672 -5.2312
6.27 0.9405 67.0695 62.3139 -5.23196
6.28 0.942 67.0901 62.3606 -5.23272
6.29 0.9435 67.1106 62.4073 -5.23349
6.3 0.945 67.131 62.4538 -5.23426
6.31 0.9465 67.1514 62.5004 -5.23502
6.32 0.948 67.1718 62.5468 -5.23579
6.33 0.9495 67.192 62.5933 -5.23657
6.34 0.951 67.2123 62.6396 -5.23734
6.35 0.9525 67.2325 62.6859 -5.23812
6.36 0.954 67.2526 62.7322 -5.23889
6.37 0.9555 67.2726 62.7784 -5.23967
6.38 0.957 67.2927 62.8245 -5.24045
6.39 0.9585 67.3126 62.8706 -5.24123
6.4 0.96 67.3325 62.9167 -5.24202
6.41 0.9615 67.3524 62.9626 -5.2428
6.42 0.963 67.3722 63.0086 -5.24359
6.43 0.9645 67.3919 63.0544 -5.24437
6.44 0.966 67.4116 63.1003 -5.24516
6.45 0.9675 67.4313 63.146 -5.24596
6.46 0.969 67.4508 63.1917 -5.24675
6.47 0.9705 67.4704 63.2374 -5.24754
6.48 0.972 67.4899 63.283 -5.24834
6.49 0.9735 67.5093 63.3286 -5.24913
6.5 0.975 67.5287 63.3741 -5.24993
6.51 0.9765 67.548 63.4195 -5.25073
6.52 0.978 67.5673 63.4649 -5.25153
6.53 0.9795 67.5865 63.5102 -5.25234
6.54 0.981 67.6057 63.5555 -5.25314
6.55 0.9825 67.6248 63.6008 -5.25395
6.56 0.984 67.6439 63.646 -5.25475
6.57 0.9855 67.6629 63.6911 -5.25556
6.58 0.987 67.6819 63.7362 -5.25637
6.59 0.9885 67.7008 63.7812 -5.25718
6.6 0.99 67.7197 63.8262 -5.258
6.61 0.9915 67.7385 63.8711 -5.25881
6.62 0.993 67.7573 63.916 -5.25963
6.63 0.9945 67.7761 63.9608 -5.26044
6.64 0.996 67.7947 64.0056 -5.26126
6.65 0.9975 67.8134 64.0503 -5.26208
6.66 0.999 67.832 64.095 -5.2629
6.67 1.0005 67.8505 64.1396 -5.26372
6.68 1.002 67.869 64.1842 -5.26455
6.69 1.0035 67.8874 64.2287 -5.26537
6.7 1.005 67.9058 64.2732 -5.2662
6.71 1.0065 67.9242 64.3176 -5.26702
6.72 1.008 67.9425 64.362 -5.26785
6.73 1.0095 67.9607 64.4063 -5.26868
6.74 1.011 67.9789 64.4506 -5.26951
6.75 1.0125 67.9971 64.4948 -5.27034
6.76 1.014 68.0152 64.539 -5.27118
6.77 1.0155 68.0333 64.5831 -5.27201
6.78 1.017 68.0513 64.6272 -5.27285
6.79 1.0185 68.0693 64.6712 -5.27369
6.8 1.02 68.0872 64.7152 -5.27452
6.81 1.0215 68.1051 64.7591 -5.27536
6.82 1.023 68.1229 64.803 -5.2762
6.83 1.0245 68.1407 64.8468 -5.27705
6.84 1.026 68.1585 64.8906 -5.27789
6.85 1.0275 68.1762 64.9344 -5.27873
6.86 1.029 68.1938 64.9781 -5.27958
6.87 1.0305 68.2115 65.0217 -5.28042
6.88 1.032 68.229 65.0653 -5.28127
6.89 1.0335 68.2466 65.1088 -5.28212
6.9 1.035 68.2641 65.1523 -5.28297
6.91 1.0365 68.2815 65.1958 -5.28382
6.92 1.038 68.2989 65.2392 -5.28467
6.93 1.0395 68.3163 65.2826 -5.28553
6.94 1.041 68.3336 65.3259 -5.28638
6.95 1.0425 68.3508 65.3691 -5.28723
6.96 1.044 68.3681 65.4123 -5.28809
6.97 1.0455 68.3853 65.4555 -5.28895
6.98 1.047 68.4024 65.4986 -5.28981
6.99 1.0485 68.4195 65.5417 -5.29067
7 1.05 68.4366 65.5848 -5.29153
7.01 1.0515 68.4536 65.6277 -5.29239
7.02 1.053 68.4705 65.6707 -5.29325
7.03 1.0545 68.4875 65.7136 -5.29411
7.04 1.056 68.5044 65.7564 -5.29498
7.05 1.0575 68.5212 65.7992 -5.29584
7.06 1.059 68.538 65.842 -5.29671
7.07 1.0605 68.5548 65.8847 -5.29758
7.08 1.062 68.5715 65.9274 -5.29845
7.09 1.0635 68.5882 65.97 -5.29931
7.1 1.065 68.6049 66.0126 -5.30019
7.11 1.0665 68.6215 66.0551 -5.30106
7.12 1.068 68.638 66.0976 -5.30193
7.13 1.0695 68.6546 66.14 -5.3028
7.14 1.071 68.671 66.1824 -5.30368
7.15 1.0725 68.6875 66.2248 -5.30455
7.16 1.074 68.7039 66.2671 -5.30543
7.17 1.0755 68.7203 66.3093 -5.3063
7.18 1.077 68.7366 66.3516 -5.30718
7.19 1.0785 68.7529 66.3937 -5.30806
7.2 1.08 68.7691 66.4359 -5.30894
7.21 1.0815 68.7854 66.478 -5.30982
7.22 1.083 68.8015 66.52 -5.3107
7.23 1.0845 68.8177 66.562 -5.31158
7.24 1.086 68.8338 66.604 -5.31247
7.25 1.0875 68.8498 66.6459 -5.31335
7.26 1.089 68.8658 66.6877 -5.31424
7.27 1.0905 68.8818 66.7296 -5.31512
7.28 1.092 68.8978 66.7713 -5.31601
7.29 1.0935 68.9137 66.8131 -5.31689
7.3 1.095 68.9295 66.8548 -5.31778
7.31 1.0965 68.9454 66.8964 -5.31867
7.32 1.098 68.9612 66.9381 -5.31956
7.33 1.0995 68.9769 66.9796 -5.32045
7.34 1.101 68.9927 67.0211 -5.32134
7.35 1.1025 69.0083 67.0626 -5.32224
7.36 1.104 69.024 67.1041 -5.32313
7.37 1.1055 69.0396 67.1455 -5.32402
7.38 1.107 69.0552 67.1868 -5.32492
7.39 1.1085 69.0707 67.2282 -5.32581
7.4 1.11 69.0862 67.2694 -5.32671
7.41 1.1115 69.1017 67.3107 -5.32761
7.42 1.113 69.1171 67.3518 -5.3285
7.43 1.1145 69.1325 67.393 -5.3294
7.44 1.116 69.1479 67.4341 -5.3303
7.45 1.1175 69.1632 67.4752 -5.3312
7.46 1.119 69.1785 67.5162 -5.3321
7.47 1.1205 69.1937 67.5572 -5.333
7.48 1.122 69.209 67.5981 -5.3339
7.49 1.1235 69.2241 67.639 -5.33481
7.5 1.125 69.2393 67.6799 -5.33571
7.51 1.1265 69.2544 67.7207 -5.33661
7.52 1.128 69.2695 67.7615 -5.33752
7.53 1.1295 69.2845 67.8022 -5.33842
7.54 1.131 69.2995 67.8429 -5.33933
7.55 1.1325 69.3145 67.8836 -5.34024
7.56 1.134 69.3295 67.9242 -5.34114
7.57 1.1355 69.3444 67.9648 -5.34205
7.58 1.137 69.3593 68.0053 -5.34296
7.59 1.1385 69.3741 68.0458 -5.34387
7.6 1.14 69.3889 68.0863 -5.34478
7.61 1.1415 69.4037 68.1267 -5.34569
7.62 1.143 69.4184 68.1671 -5.3466
7.63 1.1445 69.4331 68.2074 -5.34752
7.64 1.146 69.4478 68.2477 -5.34843
7.65 1.1475 69.4625 68.288 -5.34934
7.66 1.149 69.4771 68.3282 -5.35026
7.67 1.1505 69.4916 68.3684 -5.35117
7.68 1.152 69.5062 68.4085 -5.35209
7.69 1.1535 69.5207 68.4486 -5.353
7.7 1.155 69.5352 68.4887 -5.35392
7.71 1.1565 69.5496 68.5287 -5.35484
7.72 1.158 69.5641 68.5687 -5.35575
7.73 1.1595 69.5784 68.6087 -5.35667
7.74 1.161 69.5928 68.6486 -5.35759
7.75 1.1625 69.6071 68.6884 -5.35851
7.76 1.164 69.6214 68.7283 -5.35943
7.77 1.1655 69.6357 68.7681 -5.36035
7.78 1.167 69.6499 68.8078 -5.36127
7.79 1.1685 69.6641 68.8475 -5.36219
7.8 1.17 69.6782 68.8872 -5.36312
7.81 1.1715 69.6924 68.9269 -5.36404
7.82 1.173 69.7065 68.9665 -5.36496
7.83 1.1745 69.7205 69.006 -5.36589
7.84 1.176 69.7346 69.0456 -5.36681
7.85 1.1775 69.7486 69.085 -5.36774
7.86 1.179 69.7626 69.1245 -5.36866
7.87 1.1805 69.7765 69.1639 -5.36959
7.88 1.182 69.7904 69.2033 -5.37051
7.89 1.1835 69.8043 69.2426 -5.37144
7.9 1.185 69.8182 69.2819 -5.37237
7.91 1.1865 69.832 69.3212 -5.3733
7.92 1.188 69.8458 69.3604 -5.37423
7.93 1.1895 69.8596 69.3996 -5.37515
7.94 1.191 69.8733 69.4388 -5.37608
7.95 1.1925 69.887 69.4779 -5.37701
7.96 1.194 69.9007 69.517 -5.37795
7.97 1.1955 69.9144 69.556 -5.37888
7.98 1.197 69.928 69.595 -5.37981
7.99 1.1985 69.9416 69.634 -5.38074
8 1.2 69.9551 69.673 -5.38167
8.01 1.2015 69.9687 69.7119 -5.38261
8.02 1.203 69.9822 69.7507 -5.38354
8.03 1.2045 69.9957 69.7895 -5.38447
8.04 1.206 70.0091 69.8283 -5.38541
8.05 1.2075 70.0225 69.8671 -5.38634
8.06 1.209 70.0359 69.9058 -5.38728
8.07 1.2105 70.0493 69.9445 -5.38821
8.08 1.212 70.0626 69.9831 -5.38915
8.09 1.2135 70.0759 70.0218 -5.39009
8.1 1.215 70.0892 70.0603 -5.39102
8.11 1.2165 70.1024 70.0989 -5.39196
8.12 1.218 70.1157 70.1374 -5.3929
8.13 1.2195 70.1289 70.1759 -5.39384
8.14 1.221 70.142 70.2143 -5.39478
8.15 1.2225 70.1552 70.2527 -5.39571
8.16 1.224 70.1683 70.2911 -5.39665
8.17 1.2255 70.1814 70.3294 -5.39759
8.18 1.227 70.1944 70.3677 -5.39853
8.19 1.2285 70.2074 70.4059 -5.39948
8.2 1.23 70.2204 70.4442 -5.40042
8.21 1.2315 70.2334 70.4824 -5.40136
8.22 1.233 70.2464 70.5205 -5.4023
8.23 1.2345 70.2593 70.5586 -5.40324
8.24 1.236 70.2722 70.5967 -5.40418
8.25 1.2375 70.285 70.6348 -5.40513
8.26 1.239 70.2979 70.6728 -5.40607
8.27 1.2405 70.3107 70.7108 -5.40701
8.28 1.242 70.3235 70.7487 -5.40796
8.29 1.2435 70.3363 70.7866 -5.4089
8.3 1.245 70.349 70.8245 -5.40985
8.31 1.2465 70.3617 70.8624 -5.41079
8.32 1.248 70.3744 70.9002 -5.41174
8.33 1.2495 70.387 70.938 -5.41269
8.34 1.251 70.3997 70.9757 -5.41363
8.35 1.2525 70.4123 71.0134 -5.41458
8.36 1.254 70.4249 71.0511 -5.41553
8.37 1.2555 70.4374 71.0887 -5.41647
8.38 1.257 70.4499 71.1264 -5.41742
8.39 1.2585 70.4624 71.1639 -5.41837
8.4 1.26 70.4749 71.2015 -5.41932
8.41 1.2615 70.4874 71.239 -5.42026
8.42 1.263 70.4998 71.2765 -5.42121
8.43 1.2645 70.5122 71.3139 -5.42216
8.44 1.266 70.5246 71.3513 -5.42311
8.45 1.2675 70.5369 71.3887 -5.42406
8.46 1.269 70.5493 71.4261 -5.42501
8.47 1.2705 70.5616 71.4634 -5.42596
8.48 1.272 70.5738 71.5007 -5.42691
8.49 1.2735 70.5861 71.5379 -5.42786
8.5 1.275 70.5983 71.5751 -5.42882
8.51 1.2765 70.6105 71.6123 -5.42977
8.52 1.278 70.6227 71.6495 -5.43072
8.53 1.2795 70.6349 71.6866 -5.43167
8.54 1.281 70.647 71.7237 -5.43262
8.55 1.2825 70.6591 71.7607 -5.43358
8.56 1.284 70.6712 71.7977 -5.43453
8.57 1.2855 70.6832 71.8347 -5.43548
8.58 1.287 70.6953 71.8717 -5.43644
8.59 1.2885 70.7073 71.9086 -5.43739
8.6 1.29 70.7193 71.9455 -5.43835
8.61 1.2915 70.7312 71.9824 -5.4393
8.62 1.293 70.7432 72.0192 -5.44025
8.63 1.2945 70.7551 72.056 -5.44121
8.64 1.296 70.767 72.0928 -5.44216
8.65 1.2975 70.7788 72.1295 -5.44312
8.66 1.299 70.7907 72.1662 -5.44408
8.67 1.3005 70.8025 72.2029 -5.44503
8.68 1.302 70.8143 72.2395 -5.44599
8.69 1.3035 70.8261 72.2761 -5.44694
8.7 1.305 70.8378 72.3127 -5.4479
8.71 1.3065 70.8496 72.3492 -5.44886
8.72 1.308 70.8613 72.3857 -5.44981
8.73 1.3095 70.873 72.4222 -5.45077
8.74 1.311 70.8846 72.4587 -5.45173
8.75 1.3125 70.8963 72.4951 -5.45269
8.76 1.314 70.9079 72.5315 -5.45365
8.77 1.3155 70.9195 72.5679 -5.4546
8.78 1.317 70.931 72.6042 -5.45556
8.79 1.3185 70.9426 72.6405 -5.45652
8.8 1.32 70.9541 72.6768 -5.45748
8.81 1.3215 70.9656 72.713 -5.45844
8.82 1.323 70.9771 72.7492 -5.4594
8.83 1.3245 70.9886 72.7854 -5.46036
8.84 1.326 71 72.8215 -5.46132
8.85 1.3275 71.0114 72.8576 -5.46228
8.86 1.329 71.0228 72.8937 -5.46324
8.87 1.3305 71.0342 72.9298 -5.4642
8.88 1.332 71.0455 72.9658 -5.46516
8.89 1.3335 71.0569 73.0018 -5.46612
8.9 1.335 71.0682 73.0378 -5.46708
8.91 1.3365 71.0795 73.0737 -5.46804
8.92 1.338 71.0907 73.1096 -5.469
8.93 1.3395 71.102 73.1455 -5.46996
8.94 1.341 71.1132 73.1813 -5.47092
8.95 1.3425 71.1244 73.2171 -5.47189
8.96 1.344 71.1356 73.2529 -5.47285
8.97 1.3455 71.1467 73.2887 -5.47381
8.98 1.347 71.1579 73.3244 -5.47477
8.99 1.3485 71.169 73.3601 -5.47573
9 1.35 71.1801 73.3958 -5.4767
9.01 1.3515 71.1912 73.4314 -5.47766
9.02 1.353 71.2022 73.467 -5.47862
9.03 1.3545 71.2132 73.5026 -5.47959
9.04 1.356 71.2243 73.5382 -5.48055
9.05 1.3575 71.2352 73.5737 -5.48151
9.06 1.359 71.2462 73.6092 -5.48248
9.07 1.3605 71.2572 73.6446 -5.48344
9.08 1.362 71.2681 73.6801 -5.4844
9.09 1.3635 71.279 73.7155 -5.48537
9.1 1.365 71.2899 73.7508 -5.48633
9.11 1.3665 71.3008 73.7862 -5.48729
9.12 1.368 71.3116 73.8215 -5.48826
9.13 1.3695 71.3224 73.8568 -5.48922
9.14 1.371 71.3332 73.8921 -5.49019
9.15 1.3725 71.344 73.9273 -5.49115
9.16 1.374 71.3548 73.9625 -5.49212
9.17 1.3755 71.3655 73.9977 -5.49308
9.18 1.377 71.3763 74.0328 -5.49405
9.19 1.3785 71.387 74.0679 -5.49501
9.2 1.38 71.3977 74.103 -5.49598
9.21 1.3815 71.4083 74.1381 -5.49694
9.22 1.383 71.419 74.1731 -5.49791
9.23 1.3845 71.4296 74.2081 -5.49887
9.24 1.386 71.4402 74.2431 -5.49984
9.25 1.3875 71.4508 74.2781 -5.50081
9.26 1.389 71.4614 74.313 -5.50177
9.27 1.3905 71.4719 74.3479 -5.50274
9.28 1.392 71.4825 74.3827 -5.5037
9.29 1.3935 71.493 74.4176 -5.50467
9.3 1.395 71.5035 74.4524 -5.50564
9.31 1.3965 71.514 74.4872 -5.5066
9.32 1.398 71.5244 74.5219 -5.50757
9.33 1.3995 71.5349 74.5567 -5.50854
9.34 1.401 71.5453 74.5914 -5.5095
9.35 1.4025 71.5557 74.626 -5.51047
9.36 1.404 71.5661 74.6607 -5.51144
9.37 1.4055 71.5764 74.6953 -5.5124
9.38 1.407 71.5868 74.7299 -5.51337
9.39 1.4085 71.5971 74.7645 -5.51434
9.4 1.41 71.6074 74.799 -5.51531
9.41 1.4115 71.6177 74.8335 -5.51627
9.42 1.413 71.6279 74.868 -5.51724
9.43 1.4145 71.6382 74.9024 -5.51821
9.44 1.416 71.6484 74.9369 -5.51918
9.45 1.4175 71.6586 74.9713 -5.52014
9.46 1.419 71.6688 75.0056 -5.52111
9.47 1.4205 71.679 75.04 -5.52208
9.48 1.422 71.6892 75.0743 -5.52305
9.49 1.4235 71.6993 75.1086 -5.52401
9.5 1.425 71.7094 75.1429 -5.52498


==> anc/Fig1/Fig1d/Particle_fraction_zeta_0.0.out <==
#nb/n0, nb (fm^{-3}), pfrac, nfrac, efrac, mufrac 
5.00000000e-01 7.50000000e-02 2.88834672e-02 9.71116533e-01 2.88834672e-02 0.00000000e+00
5.50000000e-01 8.25000000e-02 3.19774248e-02 9.68022575e-01 3.19774248e-02 0.00000000e+00
6.00000000e-01 9.00000000e-02 3.49187167e-02 9.65081283e-01 3.49187167e-02 0.00000000e+00
6.50000000e-01 9.75000000e-02 3.77008490e-02 9.62299151e-01 3.77008490e-02 0.00000000e+00
7.00000000e-01 1.05000000e-01 4.03238455e-02 9.59676154e-01 4.03238455e-02 0.00000000e+00
7.50000000e-01 1.12500000e-01 4.27925810e-02 9.57207419e-01 4.27925810e-02 0.00000000e+00
8.00000000e-01 1.20000000e-01 4.52681210e-02 9.54731879e-01 4.50601401e-02 2.07980967e-04
8.50000000e-01 1.27500000e-01 4.82435346e-02 9.51756465e-01 4.69460439e-02 1.29749068e-03
9.00000000e-01 1.35000000e-01 5.12975699e-02 9.48702430e-01 4.86033965e-02 2.69417345e-03
9.50000000e-01 1.42500000e-01 5.43095361e-02 9.45690464e-01 5.00931314e-02 4.21640471e-03
1.00000000e+00 1.50000000e-01 5.72385016e-02 9.42761498e-01 5.14510231e-02 5.78747855e-03
1.05000000e+00 1.57500000e-01 6.00716536e-02 9.39928346e-01 5.27032475e-02 7.36840612e-03
1.10000000e+00 1.65000000e-01 6.28091401e-02 9.37190860e-01 5.38705807e-02 8.93855935e-03
1.15000000e+00 1.72500000e-01 6.54575104e-02 9.34542490e-01 5.49701274e-02 1.04873830e-02
1.20000000e+00 1.80000000e-01 6.80263500e-02 9.31973650e-01 5.60161946e-02 1.20101554e-02
1.25000000e+00 1.87500000e-01 7.05263808e-02 9.29473619e-01 5.70207959e-02 1.35055849e-02
1.30000000e+00 1.95000000e-01 7.29683270e-02 9.27031673e-01 5.79939734e-02 1.49743535e-02
1.35000000e+00 2.02500000e-01 7.53622159e-02 9.24637784e-01 5.89440208e-02 1.64181951e-02
1.40000000e+00 2.10000000e-01 7.77169435e-02 9.22283056e-01 5.98776504e-02 1.78392931e-02
1.45000000e+00 2.17500000e-01 8.00400107e-02 9.19959989e-01 6.08001283e-02 1.92398824e-02
1.50000000e+00 2.25000000e-01 8.23373757e-02 9.17662624e-01 6.17153909e-02 2.06219847e-02
1.55000000e+00 2.32500000e-01 8.46133905e-02 9.15386610e-01 6.26261526e-02 2.19872379e-02
1.60000000e+00 2.40000000e-01 8.68708026e-02 9.13129197e-01 6.35340111e-02 2.33367915e-02
1.65000000e+00 2.47500000e-01 8.91108091e-02 9.10889191e-01 6.44395549e-02 2.46712541e-02
1.70000000e+00 2.55000000e-01 9.13331558e-02 9.08666844e-01 6.53424759e-02 2.59906799e-02
1.75000000e+00 2.62500000e-01 9.35362755e-02 9.06463725e-01 6.62416879e-02 2.72945876e-02
1.80000000e+00 2.70000000e-01 9.57174595e-02 9.04282540e-01 6.71354533e-02 2.85820062e-02
1.85000000e+00 2.77500000e-01 9.78730563e-02 9.02126944e-01 6.80215149e-02 2.98515414e-02
1.90000000e+00 2.85000000e-01 9.99986900e-02 9.00001310e-01 6.88972321e-02 3.11014579e-02
1.95000000e+00 2.92500000e-01 1.02089490e-01 8.97910510e-01 6.97597174e-02 3.23297729e-02
2.00000000e+00 3.00000000e-01 1.04140325e-01 8.95859675e-01 7.06059694e-02 3.35343552e-02
2.05000000e+00 3.07500000e-01 1.06146021e-01 8.93853979e-01 7.14329970e-02 3.47130241e-02
2.10000000e+00 3.15000000e-01 1.08101575e-01 8.91898425e-01 7.22379322e-02 3.58636431e-02
2.15000000e+00 3.22500000e-01 1.10002329e-01 8.89997671e-01 7.30181253e-02 3.69842038e-02
2.20000000e+00 3.30000000e-01 1.11844119e-01 8.88155881e-01 7.37712220e-02 3.80728973e-02
2.25000000e+00 3.37500000e-01 1.13623387e-01 8.86376613e-01 7.44952184e-02 3.91281687e-02
2.30000000e+00 3.45000000e-01 1.15337253e-01 8.84662747e-01 7.51884967e-02 4.01487559e-02
2.35000000e+00 3.52500000e-01 1.16983551e-01 8.83016449e-01 7.58498395e-02 4.11337112e-02
2.40000000e+00 3.60000000e-01 1.18560836e-01 8.81439164e-01 7.64784280e-02 4.20824077e-02
2.45000000e+00 3.67500000e-01 1.20068357e-01 8.79931643e-01 7.70738245e-02 4.29945326e-02
2.50000000e+00 3.75000000e-01 1.21506014e-01 8.78493986e-01 7.76359442e-02 4.38700694e-02
2.55000000e+00 3.82500000e-01 1.22874291e-01 8.77125709e-01 7.81650188e-02 4.47092726e-02
2.60000000e+00 3.90000000e-01 1.24174192e-01 8.75825808e-01 7.86615557e-02 4.55126367e-02
2.65000000e+00 3.97500000e-01 1.25407158e-01 8.74592842e-01 7.91262949e-02 4.62808627e-02
2.70000000e+00 4.05000000e-01 1.26574990e-01 8.73425010e-01 7.95601664e-02 4.70148234e-02
2.75000000e+00 4.12500000e-01 1.27679780e-01 8.72320220e-01 7.99642496e-02 4.77155299e-02
2.80000000e+00 4.20000000e-01 1.28723836e-01 8.71276164e-01 8.03397357e-02 4.83841000e-02
2.85000000e+00 4.27500000e-01 1.29709623e-01 8.70290377e-01 8.06878945e-02 4.90217290e-02
2.90000000e+00 4.35000000e-01 1.30639709e-01 8.69360291e-01 8.10100445e-02 4.96296643e-02
2.95000000e+00 4.42500000e-01 1.31516712e-01 8.68483288e-01 8.13075286e-02 5.02091829e-02
3.00000000e+00 4.50000000e-01 1.32343266e-01 8.67656734e-01 8.15816929e-02 5.07615728e-02
3.05000000e+00 4.57500000e-01 1.33121987e-01 8.66878013e-01 8.18338700e-02 5.12881171e-02
3.10000000e+00 4.65000000e-01 1.33855447e-01 8.66144553e-01 8.20653655e-02 5.17900813e-02
3.15000000e+00 4.72500000e-01 1.34546151e-01 8.65453849e-01 8.22774475e-02 5.22687034e-02
3.20000000e+00 4.80000000e-01 1.35196525e-01 8.64803475e-01 8.24713391e-02 5.27251861e-02
3.25000000e+00 4.87500000e-01 1.35808904e-01 8.64191096e-01 8.26482130e-02 5.31606908e-02
3.30000000e+00 4.95000000e-01 1.36385522e-01 8.63614478e-01 8.28091878e-02 5.35763342e-02
3.35000000e+00 5.02500000e-01 1.36928511e-01 8.63071489e-01 8.29553258e-02 5.39731849e-02
3.40000000e+00 5.10000000e-01 1.37439895e-01 8.62560105e-01 8.30876324e-02 5.43522626e-02
3.45000000e+00 5.17500000e-01 1.37921593e-01 8.62078407e-01 8.32070561e-02 5.47145371e-02
3.50000000e+00 5.25000000e-01 1.38375418e-01 8.61624582e-01 8.33144895e-02 5.50609287e-02
3.55000000e+00 5.32500000e-01 1.38803079e-01 8.61196921e-01 8.34107705e-02 5.53923088e-02
3.60000000e+00 5.40000000e-01 1.39206186e-01 8.60793814e-01 8.34966844e-02 5.57095013e-02
3.65000000e+00 5.47500000e-01 1.39586250e-01 8.60413750e-01 8.35729659e-02 5.60132838e-02
3.70000000e+00 5.55000000e-01 1.39944691e-01 8.60055309e-01 8.36403016e-02 5.63043898e-02
3.75000000e+00 5.62500000e-01 1.40282842e-01 8.59717158e-01 8.36993322e-02 5.65835100e-02
3.80000000e+00 5.70000000e-01 1.40601950e-01 8.59398050e-01 8.37506552e-02 5.68512948e-02
3.85000000e+00 5.77500000e-01 1.40903183e-01 8.59096817e-01 8.37948273e-02 5.71083560e-02
3.90000000e+00 5.85000000e-01 1.41187636e-01 8.58812364e-01 8.38323667e-02 5.73552691e-02
3.95000000e+00 5.92500000e-01 1.41456331e-01 8.58543669e-01 8.38637560e-02 5.75925749e-02
4.00000000e+00 6.00000000e-01 1.41710226e-01 8.58289774e-01 8.38894438e-02 5.78207820e-02
4.05000000e+00 6.07500000e-01 1.41950216e-01 8.58049784e-01 8.39098476e-02 5.80403682e-02
4.10000000e+00 6.15000000e-01 1.42177138e-01 8.57822862e-01 8.39253554e-02 5.82517826e-02
4.15000000e+00 6.22500000e-01 1.42391775e-01 8.57608225e-01 8.39363280e-02 5.84554472e-02
4.20000000e+00 6.30000000e-01 1.42594860e-01 8.57405140e-01 8.39431006e-02 5.86517589e-02
4.25000000e+00 6.37500000e-01 1.42787076e-01 8.57212924e-01 8.39459849e-02 5.88410907e-02
4.30000000e+00 6.45000000e-01 1.42969064e-01 8.57030936e-01 8.39452707e-02 5.90237933e-02
4.35000000e+00 6.52500000e-01 1.43141424e-01 8.56858576e-01 8.39412270e-02 5.92001967e-02
4.40000000e+00 6.60000000e-01 1.43304716e-01 8.56695284e-01 8.39341043e-02 5.93706112e-02
4.45000000e+00 6.67500000e-01 1.43459464e-01 8.56540536e-01 8.39241351e-02 5.95353291e-02
4.50000000e+00 6.75000000e-01 1.43606161e-01 8.56393839e-01 8.39115356e-02 5.96946254e-02
4.55000000e+00 6.82500000e-01 1.43745266e-01 8.56254734e-01 8.38965071e-02 5.98487591e-02
4.60000000e+00 6.90000000e-01 1.43877211e-01 8.56122789e-01 8.38792364e-02 5.99979744e-02
4.65000000e+00 6.97500000e-01 1.44002399e-01 8.55997601e-01 8.38598975e-02 6.01425013e-02
4.70000000e+00 7.05000000e-01 1.44121209e-01 8.55878791e-01 8.38386521e-02 6.02825570e-02
4.75000000e+00 7.12500000e-01 1.44233997e-01 8.55766003e-01 8.38156508e-02 6.04183461e-02
4.80000000e+00 7.20000000e-01 1.44341095e-01 8.55658905e-01 8.37910334e-02 6.05500618e-02
4.85000000e+00 7.27500000e-01 1.44442817e-01 8.55557183e-01 8.37649304e-02 6.06778867e-02
4.90000000e+00 7.35000000e-01 1.44539456e-01 8.55460544e-01 8.37374629e-02 6.08019931e-02
4.95000000e+00 7.42500000e-01 1.44631288e-01 8.55368712e-01 8.37087440e-02 6.09225439e-02
5.00000000e+00 7.50000000e-01 1.44718572e-01 8.55281428e-01 8.36788786e-02 6.10396933e-02
5.05000000e+00 7.57500000e-01 1.44801552e-01 8.55198448e-01 8.36479646e-02 6.11535870e-02
5.10000000e+00 7.65000000e-01 1.44880456e-01 8.55119544e-01 8.36160932e-02 6.12643631e-02
5.15000000e+00 7.72500000e-01 1.44955501e-01 8.55044499e-01 8.35833492e-02 6.13721522e-02
5.20000000e+00 7.80000000e-01 1.45026890e-01 8.54973110e-01 8.35498118e-02 6.14770780e-02
5.25000000e+00 7.87500000e-01 1.45094813e-01 8.54905187e-01 8.35155544e-02 6.15792581e-02
5.30000000e+00 7.95000000e-01 1.45159450e-01 8.54840550e-01 8.34806459e-02 6.16788037e-02
5.35000000e+00 8.02500000e-01 1.45220970e-01 8.54779030e-01 8.34451500e-02 6.17758203e-02
5.40000000e+00 8.10000000e-01 1.45279535e-01 8.54720465e-01 8.34091263e-02 6.18704083e-02
5.45000000e+00 8.17500000e-01 1.45335293e-01 8.54664707e-01 8.33726305e-02 6.19626628e-02
5.50000000e+00 8.25000000e-01 1.45388388e-01 8.54611612e-01 8.33357141e-02 6.20526743e-02
5.55000000e+00 8.32500000e-01 1.45438954e-01 8.54561046e-01 8.32984254e-02 6.21405289e-02
5.60000000e+00 8.40000000e-01 1.45487117e-01 8.54512883e-01 8.32608092e-02 6.22263082e-02
5.65000000e+00 8.47500000e-01 1.45532998e-01 8.54467002e-01 8.32229075e-02 6.23100902e-02
5.70000000e+00 8.55000000e-01 1.45576708e-01 8.54423292e-01 8.31847592e-02 6.23919489e-02
5.75000000e+00 8.62500000e-01 1.45618355e-01 8.54381645e-01 8.31464006e-02 6.24719548e-02
5.80000000e+00 8.70000000e-01 1.45658041e-01 8.54341959e-01 8.31078656e-02 6.25501752e-02
5.85000000e+00 8.77500000e-01 1.45695860e-01 8.54304140e-01 8.30691856e-02 6.26266742e-02
5.90000000e+00 8.85000000e-01 1.45731903e-01 8.54268097e-01 8.30303901e-02 6.27015128e-02
5.95000000e+00 8.92500000e-01 1.45766256e-01 8.54233744e-01 8.29915063e-02 6.27747493e-02
6.00000000e+00 9.00000000e-01 1.45798999e-01 8.54201001e-01 8.29525597e-02 6.28464395e-02
6.05000000e+00 9.07500000e-01 1.45830210e-01 8.54169790e-01 8.29135739e-02 6.29166364e-02
6.10000000e+00 9.15000000e-01 1.45859962e-01 8.54140038e-01 8.28745709e-02 6.29853907e-02
6.15000000e+00 9.22500000e-01 1.45888322e-01 8.54111678e-01 8.28355713e-02 6.30527511e-02
6.20000000e+00 9.30000000e-01 1.45915358e-01 8.54084642e-01 8.27965940e-02 6.31187638e-02
6.25000000e+00 9.37500000e-01 1.45941130e-01 8.54058870e-01 8.27576568e-02 6.31834732e-02
6.30000000e+00 9.45000000e-01 1.45965698e-01 8.54034302e-01 8.27187761e-02 6.32469217e-02
6.35000000e+00 9.52500000e-01 1.45989117e-01 8.54010883e-01 8.26799670e-02 6.33091500e-02
6.40000000e+00 9.60000000e-01 1.46011441e-01 8.53988559e-01 8.26412438e-02 6.33701971e-02
6.45000000e+00 9.67500000e-01 1.46032720e-01 8.53967280e-01 8.26026196e-02 6.34301000e-02
6.50000000e+00 9.75000000e-01 1.46053001e-01 8.53946999e-01 8.25641065e-02 6.34888946e-02
6.55000000e+00 9.82500000e-01 1.46072331e-01 8.53927669e-01 8.25257157e-02 6.35466151e-02
6.60000000e+00 9.90000000e-01 1.46090752e-01 8.53909248e-01 8.24874577e-02 6.36032944e-02
6.65000000e+00 9.97500000e-01 1.46108306e-01 8.53891694e-01 8.24493420e-02 6.36589639e-02
6.70000000e+00 1.00500000e+00 1.46125031e-01 8.53874969e-01 8.24113775e-02 6.37136539e-02
6.75000000e+00 1.01250000e+00 1.46140966e-01 8.53859034e-01 8.23735724e-02 6.37673934e-02
6.80000000e+00 1.02000000e+00 1.46156144e-01 8.53843856e-01 8.23359341e-02 6.38202103e-02
6.85000000e+00 1.02750000e+00 1.46170601e-01 8.53829399e-01 8.22984696e-02 6.38721314e-02
6.90000000e+00 1.03500000e+00 1.46184368e-01 8.53815632e-01 8.22611853e-02 6.39231825e-02
6.95000000e+00 1.04250000e+00 1.46197475e-01 8.53802525e-01 8.22240868e-02 6.39733883e-02
7.00000000e+00 1.05000000e+00 1.46209952e-01 8.53790048e-01 8.21871795e-02 6.40227726e-02
7.05000000e+00 1.05750000e+00 1.46221827e-01 8.53778173e-01 8.21504683e-02 6.40713584e-02
7.10000000e+00 1.06500000e+00 1.46233125e-01 8.53766875e-01 8.21139575e-02 6.41191676e-02
7.15000000e+00 1.07250000e+00 1.46243873e-01 8.53756127e-01 8.20776510e-02 6.41662216e-02
7.20000000e+00 1.08000000e+00 1.46254093e-01 8.53745907e-01 8.20415526e-02 6.42125408e-02
7.25000000e+00 1.08750000e+00 1.46263810e-01 8.53736190e-01 8.20056653e-02 6.42581449e-02
7.30000000e+00 1.09500000e+00 1.46273045e-01 8.53726955e-01 8.19699922e-02 6.43030528e-02
7.35000000e+00 1.10250000e+00 1.46281819e-01 8.53718181e-01 8.19345358e-02 6.43472830e-02
7.40000000e+00 1.11000000e+00 1.46290151e-01 8.53709849e-01 8.18992983e-02 6.43908529e-02
7.45000000e+00 1.11750000e+00 1.46298061e-01 8.53701939e-01 8.18642817e-02 6.44337797e-02
7.50000000e+00 1.12500000e+00 1.46305568e-01 8.53694432e-01 8.18294878e-02 6.44760797e-02
7.55000000e+00 1.13250000e+00 1.46312687e-01 8.53687313e-01 8.17949182e-02 6.45177689e-02
7.60000000e+00 1.14000000e+00 1.46319436e-01 8.53680564e-01 8.17605740e-02 6.45588625e-02
7.65000000e+00 1.14750000e+00 1.46325832e-01 8.53674168e-01 8.17264563e-02 6.45993753e-02
7.70000000e+00 1.15500000e+00 1.46331888e-01 8.53668112e-01 8.16925659e-02 6.46393217e-02
7.75000000e+00 1.16250000e+00 1.46337619e-01 8.53662381e-01 8.16589036e-02 6.46787153e-02
7.80000000e+00 1.17000000e+00 1.46343039e-01 8.53656961e-01 8.16254699e-02 6.47175695e-02
7.85000000e+00 1.17750000e+00 1.46348162e-01 8.53651838e-01 8.15922650e-02 6.47558973e-02
7.90000000e+00 1.18500000e+00 1.46353000e-01 8.53647000e-01 8.15592891e-02 6.47937111e-02
7.95000000e+00 1.19250000e+00 1.46357565e-01 8.53642435e-01 8.15265424e-02 6.48310230e-02
8.00000000e+00 1.20000000e+00 1.46361869e-01 8.53638131e-01 8.14940246e-02 6.48678445e-02
8.05000000e+00 1.20750000e+00 1.46365923e-01 8.53634077e-01 8.14617356e-02 6.49041872e-02
8.10000000e+00 1.21500000e+00 1.46369737e-01 8.53630263e-01 8.14296751e-02 6.49400618e-02
8.15000000e+00 1.22250000e+00 1.46373322e-01 8.53626678e-01 8.13978426e-02 6.49754790e-02
8.20000000e+00 1.23000000e+00 1.46376686e-01 8.53623314e-01 8.13662375e-02 6.50104490e-02
8.25000000e+00 1.23750000e+00 1.46379841e-01 8.53620159e-01 8.13348593e-02 6.50449818e-02
8.30000000e+00 1.24500000e+00 1.46382794e-01 8.53617206e-01 8.13037072e-02 6.50790870e-02
8.35000000e+00 1.25250000e+00 1.46385554e-01 8.53614446e-01 8.12727804e-02 6.51127739e-02
8.40000000e+00 1.26000000e+00 1.46388130e-01 8.53611870e-01 8.12420781e-02 6.51460516e-02
8.45000000e+00 1.26750000e+00 1.46390528e-01 8.53609472e-01 8.12115992e-02 6.51789290e-02
8.50000000e+00 1.27500000e+00 1.46392757e-01 8.53607243e-01 8.11813429e-02 6.52114144e-02
8.55000000e+00 1.28250000e+00 1.46394824e-01 8.53605176e-01 8.11513080e-02 6.52435162e-02
8.60000000e+00 1.29000000e+00 1.46396736e-01 8.53603264e-01 8.11214935e-02 6.52752424e-02
8.65000000e+00 1.29750000e+00 1.46398499e-01 8.53601501e-01 8.10918981e-02 6.53066008e-02
8.70000000e+00 1.30500000e+00 1.46400119e-01 8.53599881e-01 8.10625206e-02 6.53375989e-02
8.75000000e+00 1.31250000e+00 1.46401604e-01 8.53598396e-01 8.10333598e-02 6.53682441e-02
8.80000000e+00 1.32000000e+00 1.46402958e-01 8.53597042e-01 8.10044144e-02 6.53985435e-02
8.85000000e+00 1.32750000e+00 1.46404187e-01 8.53595813e-01 8.09756831e-02 6.54285040e-02
8.90000000e+00 1.33500000e+00 1.46405297e-01 8.53594703e-01 8.09471644e-02 6.54581324e-02
8.95000000e+00 1.34250000e+00 1.46406292e-01 8.53593708e-01 8.09188570e-02 6.54874353e-02
9.00000000e+00 1.35000000e+00 1.46407179e-01 8.53592821e-01 8.08907596e-02 6.55164189e-02


==> anc/Fig1/Fig1d/Particle_fraction_zeta_0.01.out <==
#nb/n0, nb (fm^{-3}), pfrac, nfrac, efrac, mufrac 
5.00000000e-01 7.50000000e-02 2.91895799e-02 9.70810420e-01 2.91895799e-02 0.00000000e+00
5.50000000e-01 8.25000000e-02 3.22579948e-02 9.67742005e-01 3.22579948e-02 0.00000000e+00
6.00000000e-01 9.00000000e-02 3.51670041e-02 9.64832996e-01 3.51670041e-02 0.00000000e+00
6.50000000e-01 9.75000000e-02 3.79131349e-02 9.62086865e-01 3.79131349e-02 0.00000000e+00
7.00000000e-01 1.05000000e-01 4.04991443e-02 9.59500856e-01 4.04991443e-02 0.00000000e+00
7.50000000e-01 1.12500000e-01 4.29322115e-02 9.57067789e-01 4.29322115e-02 0.00000000e+00
8.00000000e-01 1.20000000e-01 4.53877257e-02 9.54612274e-01 4.51624811e-02 2.25244581e-04
8.50000000e-01 1.27500000e-01 4.83376066e-02 9.51662393e-01 4.70182342e-02 1.31937246e-03
9.00000000e-01 1.35000000e-01 5.13657915e-02 9.48634209e-01 4.86527727e-02 2.71301872e-03
9.50000000e-01 1.42500000e-01 5.43564064e-02 9.45643594e-01 5.01257153e-02 4.23069109e-03
1.00000000e+00 1.50000000e-01 5.72695874e-02 9.42730413e-01 5.14719869e-02 5.79760052e-03
1.05000000e+00 1.57500000e-01 6.00922119e-02 9.39907788e-01 5.27167809e-02 7.37543095e-03
1.10000000e+00 1.65000000e-01 6.28232901e-02 9.37176710e-01 5.38797125e-02 8.94357764e-03
1.15000000e+00 1.72500000e-01 6.54676749e-02 9.34532325e-01 5.49765782e-02 1.04910967e-02
1.20000000e+00 1.80000000e-01 6.80328835e-02 9.31967116e-01 5.60202818e-02 1.20126017e-02
1.25000000e+00 1.87500000e-01 7.05273553e-02 9.29472645e-01 5.70213980e-02 1.35059574e-02
1.30000000e+00 1.95000000e-01 7.29594591e-02 9.27040541e-01 5.79885555e-02 1.49709036e-02
1.35000000e+00 2.02500000e-01 7.53369259e-02 9.24663074e-01 5.89287216e-02 1.64082042e-02
1.40000000e+00 2.10000000e-01 7.76665378e-02 9.22333462e-01 5.98474278e-02 1.78191099e-02
1.45000000e+00 2.17500000e-01 7.99539773e-02 9.20046023e-01 6.07489587e-02 1.92050186e-02
1.50000000e+00 2.25000000e-01 8.22037799e-02 9.17796220e-01 6.16365159e-02 2.05672640e-02
1.55000000e+00 2.32500000e-01 8.44193544e-02 9.15580646e-01 6.25123646e-02 2.19069898e-02
1.60000000e+00 2.40000000e-01 8.66030486e-02 9.13396951e-01 6.33779667e-02 2.32250819e-02
1.65000000e+00 2.47500000e-01 8.87562442e-02 9.11243756e-01 6.42341031e-02 2.45221411e-02
1.70000000e+00 2.55000000e-01 9.08794693e-02 9.09120531e-01 6.50809869e-02 2.57984824e-02
1.75000000e+00 2.62500000e-01 9.29725227e-02 9.07027477e-01 6.59183684e-02 2.70541543e-02
1.80000000e+00 2.70000000e-01 9.50346011e-02 9.04965399e-01 6.67456318e-02 2.82889693e-02
1.85000000e+00 2.77500000e-01 9.70644266e-02 9.02935573e-01 6.75618836e-02 2.95025430e-02
1.90000000e+00 2.85000000e-01 9.90603701e-02 9.00939630e-01 6.83660337e-02 3.06943364e-02
1.95000000e+00 2.92500000e-01 1.01020566e-01 8.98979434e-01 6.91568668e-02 3.18636996e-02
2.00000000e+00 3.00000000e-01 1.02943021e-01 8.97056979e-01 6.99331068e-02 3.30099146e-02
2.05000000e+00 3.07500000e-01 1.04825706e-01 8.95174294e-01 7.06934709e-02 3.41322350e-02
2.10000000e+00 3.15000000e-01 1.06666638e-01 8.93333362e-01 7.14367163e-02 3.52299221e-02
2.15000000e+00 3.22500000e-01 1.08463954e-01 8.91536046e-01 7.21616777e-02 3.63022761e-02
2.20000000e+00 3.30000000e-01 1.10215958e-01 8.89784042e-01 7.28672968e-02 3.73486616e-02
2.25000000e+00 3.37500000e-01 1.11921172e-01 8.88078828e-01 7.35526435e-02 3.83685288e-02
2.30000000e+00 3.45000000e-01 1.13578359e-01 8.86421641e-01 7.42169313e-02 3.93614279e-02
2.35000000e+00 3.52500000e-01 1.15186545e-01 8.84813455e-01 7.48595250e-02 4.03270199e-02
2.40000000e+00 3.60000000e-01 1.16745025e-01 8.83254975e-01 7.54799436e-02 4.12650813e-02
2.45000000e+00 3.67500000e-01 1.18253365e-01 8.81746635e-01 7.60778586e-02 4.21755063e-02
2.50000000e+00 3.75000000e-01 1.19711392e-01 8.80288608e-01 7.66530881e-02 4.30583039e-02
2.55000000e+00 3.82500000e-01 1.21119182e-01 8.78880818e-01 7.72055882e-02 4.39135937e-02
2.60000000e+00 3.90000000e-01 1.22477042e-01 8.77522958e-01 7.77354428e-02 4.47415987e-02
2.65000000e+00 3.97500000e-01 1.23785487e-01 8.76214513e-01 7.82428509e-02 4.55426366e-02
2.70000000e+00 4.05000000e-01 1.25045224e-01 8.74954776e-01 7.87281138e-02 4.63171100e-02
2.75000000e+00 4.12500000e-01 1.26257119e-01 8.73742881e-01 7.91916223e-02 4.70654967e-02
2.80000000e+00 4.20000000e-01 1.27422182e-01 8.72577818e-01 7.96338430e-02 4.77883388e-02
2.85000000e+00 4.27500000e-01 1.28541539e-01 8.71458461e-01 8.00553062e-02 4.84862327e-02
2.90000000e+00 4.35000000e-01 1.29616413e-01 8.70383587e-01 8.04565935e-02 4.91598191e-02
2.95000000e+00 4.42500000e-01 1.30648101e-01 8.69351899e-01 8.08383272e-02 4.98097739e-02
3.00000000e+00 4.50000000e-01 1.31637959e-01 8.68362041e-01 8.12011597e-02 5.04367992e-02
3.05000000e+00 4.57500000e-01 1.32587381e-01 8.67412619e-01 8.15457650e-02 5.10416161e-02
3.10000000e+00 4.65000000e-01 1.33497787e-01 8.66502213e-01 8.18728302e-02 5.16249569e-02
3.15000000e+00 4.72500000e-01 1.34370608e-01 8.65629392e-01 8.21830488e-02 5.21875594e-02
3.20000000e+00 4.80000000e-01 1.35207276e-01 8.64792724e-01 8.24771145e-02 5.27301613e-02
3.25000000e+00 4.87500000e-01 1.36009212e-01 8.63990788e-01 8.27557159e-02 5.32534958e-02
3.30000000e+00 4.95000000e-01 1.36777820e-01 8.63222180e-01 8.30195329e-02 5.37582870e-02
3.35000000e+00 5.02500000e-01 1.37514480e-01 8.62485520e-01 8.32692321e-02 5.42452474e-02
3.40000000e+00 5.10000000e-01 1.38220540e-01 8.61779460e-01 8.35054651e-02 5.47150745e-02
3.45000000e+00 5.17500000e-01 1.38897314e-01 8.61102686e-01 8.37288652e-02 5.51684491e-02
3.50000000e+00 5.25000000e-01 1.39546080e-01 8.60453920e-01 8.39400465e-02 5.56060334e-02
3.55000000e+00 5.32500000e-01 1.40168072e-01 8.59831928e-01 8.41396020e-02 5.60284697e-02
3.60000000e+00 5.40000000e-01 1.40764483e-01 8.59235517e-01 8.43281031e-02 5.64363795e-02
3.65000000e+00 5.47500000e-01 1.41336462e-01 8.58663538e-01 8.45060992e-02 5.68303630e-02
3.70000000e+00 5.55000000e-01 1.41885115e-01 8.58114885e-01 8.46741168e-02 5.72109985e-02
3.75000000e+00 5.62500000e-01 1.42411503e-01 8.57588497e-01 8.48326603e-02 5.75788424e-02
3.80000000e+00 5.70000000e-01 1.42916641e-01 8.57083359e-01 8.49822114e-02 5.79344294e-02
3.85000000e+00 5.77500000e-01 1.43401503e-01 8.56598497e-01 8.51232300e-02 5.82782726e-02
3.90000000e+00 5.85000000e-01 1.43867018e-01 8.56132982e-01 8.52561545e-02 5.86108637e-02
3.95000000e+00 5.92500000e-01 1.44314076e-01 8.55685924e-01 8.53814021e-02 5.89326736e-02
4.00000000e+00 6.00000000e-01 1.44743523e-01 8.55256477e-01 8.54993697e-02 5.92441529e-02
4.05000000e+00 6.07500000e-01 1.45156167e-01 8.54843833e-01 8.56104345e-02 5.95457324e-02
4.10000000e+00 6.15000000e-01 1.45552779e-01 8.54447221e-01 8.57149548e-02 5.98378238e-02
4.15000000e+00 6.22500000e-01 1.45934091e-01 8.54065909e-01 8.58132705e-02 6.01208204e-02
4.20000000e+00 6.30000000e-01 1.46300802e-01 8.53699198e-01 8.59057041e-02 6.03950977e-02
4.25000000e+00 6.37500000e-01 1.46653575e-01 8.53346425e-01 8.59925614e-02 6.06610139e-02
4.30000000e+00 6.45000000e-01 1.46993043e-01 8.53006957e-01 8.60741321e-02 6.09189110e-02
4.35000000e+00 6.52500000e-01 1.47319806e-01 8.52680194e-01 8.61506909e-02 6.11691153e-02
4.40000000e+00 6.60000000e-01 1.47634436e-01 8.52365564e-01 8.62224979e-02 6.14119378e-02
4.45000000e+00 6.67500000e-01 1.47937475e-01 8.52062525e-01 8.62897993e-02 6.16476752e-02
4.50000000e+00 6.75000000e-01 1.48229439e-01 8.51770561e-01 8.63528285e-02 6.18766106e-02
4.55000000e+00 6.82500000e-01 1.48510820e-01 8.51489180e-01 8.64118062e-02 6.20990139e-02
4.60000000e+00 6.90000000e-01 1.48782084e-01 8.51217916e-01 8.64669415e-02 6.23151424e-02
4.65000000e+00 6.97500000e-01 1.49043674e-01 8.50956326e-01 8.65184323e-02 6.25252417e-02
4.70000000e+00 7.05000000e-01 1.49296012e-01 8.50703988e-01 8.65664661e-02 6.27295459e-02
4.75000000e+00 7.12500000e-01 1.49539498e-01 8.50460502e-01 8.66112201e-02 6.29282784e-02
4.80000000e+00 7.20000000e-01 1.49774515e-01 8.50225485e-01 8.66528623e-02 6.31216522e-02
4.85000000e+00 7.27500000e-01 1.50001423e-01 8.49998577e-01 8.66915517e-02 6.33098709e-02
4.90000000e+00 7.35000000e-01 1.50220567e-01 8.49779433e-01 8.67274389e-02 6.34931284e-02
4.95000000e+00 7.42500000e-01 1.50432276e-01 8.49567724e-01 8.67606663e-02 6.36716101e-02
5.00000000e+00 7.50000000e-01 1.50636862e-01 8.49363138e-01 8.67913691e-02 6.38454927e-02
5.05000000e+00 7.57500000e-01 1.50834620e-01 8.49165380e-01 8.68196750e-02 6.40149453e-02
5.10000000e+00 7.65000000e-01 1.51025834e-01 8.48974166e-01 8.68457052e-02 6.41801293e-02
5.15000000e+00 7.72500000e-01 1.51210773e-01 8.48789227e-01 8.68695745e-02 6.43411986e-02
5.20000000e+00 7.80000000e-01 1.51389693e-01 8.48610307e-01 8.68913917e-02 6.44983008e-02
5.25000000e+00 7.87500000e-01 1.51562836e-01 8.48437164e-01 8.69112599e-02 6.46515766e-02
5.30000000e+00 7.95000000e-01 1.51730437e-01 8.48269563e-01 8.69292767e-02 6.48011607e-02
5.35000000e+00 8.02500000e-01 1.51892717e-01 8.48107283e-01 8.69455349e-02 6.49471820e-02
5.40000000e+00 8.10000000e-01 1.52049886e-01 8.47950114e-01 8.69601224e-02 6.50897635e-02
5.45000000e+00 8.17500000e-01 1.52202146e-01 8.47797854e-01 8.69731223e-02 6.52290234e-02
5.50000000e+00 8.25000000e-01 1.52349688e-01 8.47650312e-01 8.69846139e-02 6.53650744e-02
5.55000000e+00 8.32500000e-01 1.52492697e-01 8.47507303e-01 8.69946722e-02 6.54980246e-02
5.60000000e+00 8.40000000e-01 1.52631346e-01 8.47368654e-01 8.70033683e-02 6.56279776e-02
5.65000000e+00 8.47500000e-01 1.52765802e-01 8.47234198e-01 8.70107699e-02 6.57550326e-02
5.70000000e+00 8.55000000e-01 1.52896226e-01 8.47103774e-01 8.70169411e-02 6.58792847e-02
5.75000000e+00 8.62500000e-01 1.53022768e-01 8.46977232e-01 8.70219428e-02 6.60008249e-02
5.80000000e+00 8.70000000e-01 1.53145574e-01 8.46854426e-01 8.70258331e-02 6.61197407e-02
5.85000000e+00 8.77500000e-01 1.53264783e-01 8.46735217e-01 8.70286668e-02 6.62361159e-02
5.90000000e+00 8.85000000e-01 1.53380527e-01 8.46619473e-01 8.70304963e-02 6.63500310e-02
5.95000000e+00 8.92500000e-01 1.53492934e-01 8.46507066e-01 8.70313712e-02 6.64615632e-02
6.00000000e+00 9.00000000e-01 1.53602125e-01 8.46397875e-01 8.70313387e-02 6.65707866e-02
6.05000000e+00 9.07500000e-01 1.53708216e-01 8.46291784e-01 8.70304438e-02 6.66777725e-02
6.10000000e+00 9.15000000e-01 1.53811318e-01 8.46188682e-01 8.70287291e-02 6.67825891e-02
6.15000000e+00 9.22500000e-01 1.53911538e-01 8.46088462e-01 8.70262353e-02 6.68853023e-02
6.20000000e+00 9.30000000e-01 1.54008976e-01 8.45991024e-01 8.70230011e-02 6.69859753e-02
6.25000000e+00 9.37500000e-01 1.54103732e-01 8.45896268e-01 8.70190632e-02 6.70846687e-02
6.30000000e+00 9.45000000e-01 1.54195898e-01 8.45804102e-01 8.70144566e-02 6.71814411e-02
6.35000000e+00 9.52500000e-01 1.54285563e-01 8.45714437e-01 8.70092147e-02 6.72763486e-02
6.40000000e+00 9.60000000e-01 1.54372815e-01 8.45627185e-01 8.70033691e-02 6.73694454e-02
6.45000000e+00 9.67500000e-01 1.54457734e-01 8.45542266e-01 8.69969503e-02 6.74607835e-02
6.50000000e+00 9.75000000e-01 1.54540400e-01 8.45459600e-01 8.69899868e-02 6.75504132e-02
6.55000000e+00 9.82500000e-01 1.54620889e-01 8.45379111e-01 8.69825062e-02 6.76383827e-02
6.60000000e+00 9.90000000e-01 1.54699273e-01 8.45300727e-01 8.69745345e-02 6.77247385e-02
6.65000000e+00 9.97500000e-01 1.54775622e-01 8.45224378e-01 8.69660968e-02 6.78095256e-02
6.70000000e+00 1.00500000e+00 1.54850004e-01 8.45149996e-01 8.69572167e-02 6.78927871e-02
6.75000000e+00 1.01250000e+00 1.54922482e-01 8.45077518e-01 8.69479169e-02 6.79745648e-02
6.80000000e+00 1.02000000e+00 1.54993118e-01 8.45006882e-01 8.69382189e-02 6.80548989e-02
6.85000000e+00 1.02750000e+00 1.55061972e-01 8.44938028e-01 8.69281434e-02 6.81338283e-02
6.90000000e+00 1.03500000e+00 1.55129100e-01 8.44870900e-01 8.69177100e-02 6.82113903e-02
6.95000000e+00 1.04250000e+00 1.55194558e-01 8.44805442e-01 8.69069373e-02 6.82876211e-02
7.00000000e+00 1.05000000e+00 1.55258399e-01 8.44741601e-01 8.68958434e-02 6.83625556e-02
7.05000000e+00 1.05750000e+00 1.55320673e-01 8.44679327e-01 8.68844452e-02 6.84362275e-02
7.10000000e+00 1.06500000e+00 1.55381429e-01 8.44618571e-01 8.68727591e-02 6.85086695e-02
7.15000000e+00 1.07250000e+00 1.55440713e-01 8.44559287e-01 8.68608004e-02 6.85799130e-02
7.20000000e+00 1.08000000e+00 1.55498573e-01 8.44501427e-01 8.68485842e-02 6.86499883e-02
7.25000000e+00 1.08750000e+00 1.55555050e-01 8.44444950e-01 8.68361246e-02 6.87189250e-02
7.30000000e+00 1.09500000e+00 1.55610186e-01 8.44389814e-01 8.68234350e-02 6.87867514e-02
7.35000000e+00 1.10250000e+00 1.55664023e-01 8.44335977e-01 8.68105284e-02 6.88534951e-02
7.40000000e+00 1.11000000e+00 1.55716600e-01 8.44283400e-01 8.67974171e-02 6.89191827e-02
7.45000000e+00 1.11750000e+00 1.55767953e-01 8.44232047e-01 8.67841129e-02 6.89838399e-02
7.50000000e+00 1.12500000e+00 1.55818119e-01 8.44181881e-01 8.67706271e-02 6.90474918e-02
7.55000000e+00 1.13250000e+00 1.55867133e-01 8.44132867e-01 8.67569704e-02 6.91101623e-02
7.60000000e+00 1.14000000e+00 1.55915028e-01 8.44084972e-01 8.67431531e-02 6.91718749e-02
7.65000000e+00 1.14750000e+00 1.55961837e-01 8.44038163e-01 8.67291850e-02 6.92326523e-02
7.70000000e+00 1.15500000e+00 1.56007592e-01 8.43992408e-01 8.67150755e-02 6.92925164e-02
7.75000000e+00 1.16250000e+00 1.56052322e-01 8.43947678e-01 8.67008336e-02 6.93514884e-02
7.80000000e+00 1.17000000e+00 1.56096057e-01 8.43903943e-01 8.66864678e-02 6.94095890e-02
7.85000000e+00 1.17750000e+00 1.56138825e-01 8.43861175e-01 8.66719864e-02 6.94668381e-02
7.90000000e+00 1.18500000e+00 1.56180652e-01 8.43819348e-01 8.66573971e-02 6.95232552e-02
7.95000000e+00 1.19250000e+00 1.56221566e-01 8.43778434e-01 8.66427074e-02 6.95788589e-02
8.00000000e+00 1.20000000e+00 1.56261592e-01 8.43738408e-01 8.66279246e-02 6.96336676e-02
8.05000000e+00 1.20750000e+00 1.56300754e-01 8.43699246e-01 8.66130554e-02 6.96876990e-02
8.10000000e+00 1.21500000e+00 1.56339076e-01 8.43660924e-01 8.65981064e-02 6.97409701e-02
8.15000000e+00 1.22250000e+00 1.56376582e-01 8.43623418e-01 8.65830839e-02 6.97934977e-02
8.20000000e+00 1.23000000e+00 1.56413292e-01 8.43586708e-01 8.65679938e-02 6.98452980e-02
8.25000000e+00 1.23750000e+00 1.56449228e-01 8.43550772e-01 8.65528418e-02 6.98963866e-02
8.30000000e+00 1.24500000e+00 1.56484412e-01 8.43515588e-01 8.65376335e-02 6.99467789e-02
8.35000000e+00 1.25250000e+00 1.56518864e-01 8.43481136e-01 8.65223741e-02 6.99964896e-02
8.40000000e+00 1.26000000e+00 1.56552602e-01 8.43447398e-01 8.65070685e-02 7.00455332e-02
8.45000000e+00 1.26750000e+00 1.56585645e-01 8.43414355e-01 8.64917216e-02 7.00939237e-02
8.50000000e+00 1.27500000e+00 1.56618013e-01 8.43381987e-01 8.64763378e-02 7.01416747e-02
8.55000000e+00 1.28250000e+00 1.56649721e-01 8.43350279e-01 8.64609217e-02 7.01887994e-02
8.60000000e+00 1.29000000e+00 1.56680788e-01 8.43319212e-01 8.64454774e-02 7.02353108e-02
8.65000000e+00 1.29750000e+00 1.56711230e-01 8.43288770e-01 8.64300088e-02 7.02812213e-02
8.70000000e+00 1.30500000e+00 1.56741063e-01 8.43258937e-01 8.64145198e-02 7.03265430e-02
8.75000000e+00 1.31250000e+00 1.56770302e-01 8.43229698e-01 8.63990141e-02 7.03712880e-02
8.80000000e+00 1.32000000e+00 1.56798963e-01 8.43201037e-01 8.63834950e-02 7.04154676e-02
8.85000000e+00 1.32750000e+00 1.56827059e-01 8.43172941e-01 8.63679661e-02 7.04590931e-02
8.90000000e+00 1.33500000e+00 1.56854606e-01 8.43145394e-01 8.63524305e-02 7.05021755e-02
8.95000000e+00 1.34250000e+00 1.56881616e-01 8.43118384e-01 8.63368911e-02 7.05447254e-02
9.00000000e+00 1.35000000e+00 1.56908104e-01 8.43091896e-01 8.63213510e-02 7.05867531e-02


==> anc/Fig1/Fig1d/Particle_fraction_zeta_0.02.out <==
#nb/n0, nb (fm^{-3}), pfrac, nfrac, efrac, mufrac 
5.00000000e-01 7.50000000e-02 2.94859029e-02 9.70514097e-01 2.94859029e-02 0.00000000e+00
5.50000000e-01 8.25000000e-02 3.25264967e-02 9.67473503e-01 3.25264967e-02 0.00000000e+00
6.00000000e-01 9.00000000e-02 3.54020292e-02 9.64597971e-01 3.54020292e-02 0.00000000e+00
6.50000000e-01 9.75000000e-02 3.81120860e-02 9.61887914e-01 3.81120860e-02 0.00000000e+00
7.00000000e-01 1.05000000e-01 4.06620503e-02 9.59337950e-01 4.06620503e-02 0.00000000e+00
7.50000000e-01 1.12500000e-01 4.30611903e-02 9.56938810e-01 4.30611903e-02 0.00000000e+00
8.00000000e-01 1.20000000e-01 4.54982000e-02 9.54501800e-01 4.52566772e-02 2.41522808e-04
8.50000000e-01 1.27500000e-01 4.84246359e-02 9.51575364e-01 4.70849445e-02 1.33969133e-03
9.00000000e-01 1.35000000e-01 5.14296651e-02 9.48570335e-01 4.86989777e-02 2.73068744e-03
9.50000000e-01 1.42500000e-01 5.44014357e-02 9.45598564e-01 5.01570109e-02 4.24442485e-03
1.00000000e+00 1.50000000e-01 5.73008066e-02 9.42699193e-01 5.14930376e-02 5.80776901e-03
1.05000000e+00 1.57500000e-01 6.01142217e-02 9.39885778e-01 5.27312687e-02 7.38295300e-03
1.10000000e+00 1.65000000e-01 6.28396331e-02 9.37160367e-01 5.38902589e-02 8.94937415e-03
1.15000000e+00 1.72500000e-01 6.54804751e-02 9.34519525e-01 5.49847014e-02 1.04957737e-02
1.20000000e+00 1.80000000e-01 6.80426635e-02 9.31957336e-01 5.60263998e-02 1.20162637e-02
1.25000000e+00 1.87500000e-01 7.05329867e-02 9.29467013e-01 5.70248768e-02 1.35081099e-02
1.30000000e+00 1.95000000e-01 7.29582188e-02 9.27041781e-01 5.79877977e-02 1.49704211e-02
1.35000000e+00 2.02500000e-01 7.53246371e-02 9.24675363e-01 5.89212874e-02 1.64033498e-02
1.40000000e+00 2.10000000e-01 7.76377765e-02 9.22362224e-01 5.98301819e-02 1.78075946e-02
1.45000000e+00 2.17500000e-01 7.99023263e-02 9.20097674e-01 6.07182353e-02 1.91840910e-02
1.50000000e+00 2.25000000e-01 8.21221154e-02 9.17877885e-01 6.15882938e-02 2.05338216e-02
1.55000000e+00 2.32500000e-01 8.43001491e-02 9.15699851e-01 6.24424452e-02 2.18577040e-02
1.60000000e+00 2.40000000e-01 8.64386777e-02 9.13561322e-01 6.32821478e-02 2.31565300e-02
1.65000000e+00 2.47500000e-01 8.85392816e-02 9.11460718e-01 6.41083437e-02 2.44309379e-02
1.70000000e+00 2.55000000e-01 9.06029636e-02 9.09397036e-01 6.49215566e-02 2.56814070e-02
1.75000000e+00 2.62500000e-01 9.26302431e-02 9.07369757e-01 6.57219776e-02 2.69082655e-02
1.80000000e+00 2.70000000e-01 9.46212466e-02 9.05378753e-01 6.65095392e-02 2.81117074e-02
1.85000000e+00 2.77500000e-01 9.65757935e-02 9.03424207e-01 6.72839803e-02 2.92918131e-02
1.90000000e+00 2.85000000e-01 9.84934742e-02 9.01506526e-01 6.80449009e-02 3.04485733e-02
1.95000000e+00 2.92500000e-01 1.00373721e-01 8.99626279e-01 6.87918092e-02 3.15819117e-02
2.00000000e+00 3.00000000e-01 1.02215869e-01 8.97784131e-01 6.95241612e-02 3.26917074e-02
2.05000000e+00 3.07500000e-01 1.04019209e-01 8.95980791e-01 7.02413934e-02 3.37778156e-02
2.10000000e+00 3.15000000e-01 1.05783035e-01 8.94216965e-01 7.09429494e-02 3.48400854e-02
2.15000000e+00 3.22500000e-01 1.07506677e-01 8.92493323e-01 7.16283013e-02 3.58783757e-02
2.20000000e+00 3.30000000e-01 1.09189534e-01 8.90810466e-01 7.22969661e-02 3.68925675e-02
2.25000000e+00 3.37500000e-01 1.10831092e-01 8.89168908e-01 7.29485174e-02 3.78825748e-02
2.30000000e+00 3.45000000e-01 1.12430947e-01 8.87569053e-01 7.35825949e-02 3.88483521e-02
2.35000000e+00 3.52500000e-01 1.13988809e-01 8.86011191e-01 7.41989085e-02 3.97899001e-02
2.40000000e+00 3.60000000e-01 1.15504511e-01 8.84495489e-01 7.47972420e-02 4.07072688e-02
2.45000000e+00 3.67500000e-01 1.16978013e-01 8.83021987e-01 7.53774529e-02 4.16005599e-02
2.50000000e+00 3.75000000e-01 1.18409398e-01 8.81590602e-01 7.59394714e-02 4.24699261e-02
2.55000000e+00 3.82500000e-01 1.19798868e-01 8.80201132e-01 7.64832973e-02 4.33155709e-02
2.60000000e+00 3.90000000e-01 1.21146742e-01 8.78853258e-01 7.70089966e-02 4.41377456e-02
2.65000000e+00 3.97500000e-01 1.22453443e-01 8.77546557e-01 7.75166962e-02 4.49367472e-02
2.70000000e+00 4.05000000e-01 1.23719494e-01 8.76280506e-01 7.80065794e-02 4.57129141e-02
2.75000000e+00 4.12500000e-01 1.24945503e-01 8.75054497e-01 7.84788799e-02 4.64666229e-02
2.80000000e+00 4.20000000e-01 1.26132160e-01 8.73867840e-01 7.89338765e-02 4.71982838e-02
2.85000000e+00 4.27500000e-01 1.27280223e-01 8.72719777e-01 7.93718870e-02 4.79083363e-02
2.90000000e+00 4.35000000e-01 1.28390509e-01 8.71609491e-01 7.97932634e-02 4.85972455e-02
2.95000000e+00 4.42500000e-01 1.29463883e-01 8.70536117e-01 8.01983858e-02 4.92654970e-02
3.00000000e+00 4.50000000e-01 1.30501252e-01 8.69498748e-01 8.05876580e-02 4.99135938e-02
3.05000000e+00 4.57500000e-01 1.31503554e-01 8.68496446e-01 8.09615025e-02 5.05420518e-02
3.10000000e+00 4.65000000e-01 1.32471753e-01 8.67528247e-01 8.13203565e-02 5.11513968e-02
3.15000000e+00 4.72500000e-01 1.33406828e-01 8.66593172e-01 8.16646675e-02 5.17421607e-02
3.20000000e+00 4.80000000e-01 1.34309769e-01 8.65690231e-01 8.19948900e-02 5.23148789e-02
3.25000000e+00 4.87500000e-01 1.35181570e-01 8.64818430e-01 8.23114825e-02 5.28700875e-02
3.30000000e+00 4.95000000e-01 1.36023225e-01 8.63976775e-01 8.26149042e-02 5.34083208e-02
3.35000000e+00 5.02500000e-01 1.36835722e-01 8.63164278e-01 8.29056129e-02 5.39301092e-02
3.40000000e+00 5.10000000e-01 1.37620040e-01 8.62379960e-01 8.31840628e-02 5.44359773e-02
3.45000000e+00 5.17500000e-01 1.38377145e-01 8.61622855e-01 8.34507024e-02 5.49264426e-02
3.50000000e+00 5.25000000e-01 1.39107987e-01 8.60892013e-01 8.37059733e-02 5.54020137e-02
3.55000000e+00 5.32500000e-01 1.39813498e-01 8.60186502e-01 8.39503084e-02 5.58631894e-02
3.60000000e+00 5.40000000e-01 1.40494589e-01 8.59505411e-01 8.41841315e-02 5.63104577e-02
3.65000000e+00 5.47500000e-01 1.41152151e-01 8.58847849e-01 8.44078558e-02 5.67442949e-02
3.70000000e+00 5.55000000e-01 1.41787049e-01 8.58212951e-01 8.46218834e-02 5.71651655e-02
3.75000000e+00 5.62500000e-01 1.42400126e-01 8.57599874e-01 8.48266050e-02 5.75735209e-02
3.80000000e+00 5.70000000e-01 1.42992199e-01 8.57007801e-01 8.50223991e-02 5.79697998e-02
3.85000000e+00 5.77500000e-01 1.43564060e-01 8.56435940e-01 8.52096324e-02 5.83544278e-02
3.90000000e+00 5.85000000e-01 1.44116476e-01 8.55883524e-01 8.53886587e-02 5.87278170e-02
3.95000000e+00 5.92500000e-01 1.44650186e-01 8.55349814e-01 8.55598200e-02 5.90903663e-02
4.00000000e+00 6.00000000e-01 1.45165907e-01 8.54834093e-01 8.57234454e-02 5.94424614e-02
4.05000000e+00 6.07500000e-01 1.45664327e-01 8.54335673e-01 8.58798520e-02 5.97844747e-02
4.10000000e+00 6.15000000e-01 1.46146111e-01 8.53853889e-01 8.60293449e-02 6.01167656e-02
4.15000000e+00 6.22500000e-01 1.46611898e-01 8.53388102e-01 8.61722171e-02 6.04396810e-02
4.20000000e+00 6.30000000e-01 1.47062305e-01 8.52937695e-01 8.63087500e-02 6.07535549e-02
4.25000000e+00 6.37500000e-01 1.47497923e-01 8.52502077e-01 8.64392136e-02 6.10587093e-02
4.30000000e+00 6.45000000e-01 1.47919321e-01 8.52080679e-01 8.65638668e-02 6.13554541e-02
4.35000000e+00 6.52500000e-01 1.48327046e-01 8.51672954e-01 8.66829579e-02 6.16440876e-02
4.40000000e+00 6.60000000e-01 1.48721621e-01 8.51278379e-01 8.67967246e-02 6.19248968e-02
4.45000000e+00 6.67500000e-01 1.49103552e-01 8.50896448e-01 8.69053945e-02 6.21981577e-02
4.50000000e+00 6.75000000e-01 1.49473321e-01 8.50526679e-01 8.70091855e-02 6.24641357e-02
4.55000000e+00 6.82500000e-01 1.49831392e-01 8.50168608e-01 8.71083062e-02 6.27230860e-02
4.60000000e+00 6.90000000e-01 1.50178210e-01 8.49821790e-01 8.72029560e-02 6.29752537e-02
4.65000000e+00 6.97500000e-01 1.50514200e-01 8.49485800e-01 8.72933257e-02 6.32208745e-02
4.70000000e+00 7.05000000e-01 1.50839773e-01 8.49160227e-01 8.73795977e-02 6.34601749e-02
4.75000000e+00 7.12500000e-01 1.51155319e-01 8.48844681e-01 8.74619463e-02 6.36933723e-02
4.80000000e+00 7.20000000e-01 1.51461214e-01 8.48538786e-01 8.75405383e-02 6.39206758e-02
4.85000000e+00 7.27500000e-01 1.51757819e-01 8.48242181e-01 8.76155329e-02 6.41422862e-02
4.90000000e+00 7.35000000e-01 1.52045479e-01 8.47954521e-01 8.76870825e-02 6.43583962e-02
4.95000000e+00 7.42500000e-01 1.52324524e-01 8.47675476e-01 8.77553324e-02 6.45691914e-02
5.00000000e+00 7.50000000e-01 1.52595271e-01 8.47404729e-01 8.78204219e-02 6.47748496e-02
5.05000000e+00 7.57500000e-01 1.52858026e-01 8.47141974e-01 8.78824837e-02 6.49755419e-02
5.10000000e+00 7.65000000e-01 1.53113077e-01 8.46886923e-01 8.79416449e-02 6.51714326e-02
5.15000000e+00 7.72500000e-01 1.53360706e-01 8.46639294e-01 8.79980267e-02 6.53626798e-02
5.20000000e+00 7.80000000e-01 1.53601180e-01 8.46398820e-01 8.80517451e-02 6.55494351e-02
5.25000000e+00 7.87500000e-01 1.53834755e-01 8.46165245e-01 8.81029109e-02 6.57318444e-02
5.30000000e+00 7.95000000e-01 1.54061678e-01 8.45938322e-01 8.81516300e-02 6.59100479e-02
5.35000000e+00 8.02500000e-01 1.54282184e-01 8.45717816e-01 8.81980037e-02 6.60841803e-02
5.40000000e+00 8.10000000e-01 1.54496500e-01 8.45503500e-01 8.82421287e-02 6.62543714e-02
5.45000000e+00 8.17500000e-01 1.54704843e-01 8.45295157e-01 8.82840976e-02 6.64207456e-02
5.50000000e+00 8.25000000e-01 1.54907422e-01 8.45092578e-01 8.83239986e-02 6.65834229e-02
5.55000000e+00 8.32500000e-01 1.55104435e-01 8.44895565e-01 8.83619165e-02 6.67425185e-02
5.60000000e+00 8.40000000e-01 1.55296075e-01 8.44703925e-01 8.83979321e-02 6.68981433e-02
5.65000000e+00 8.47500000e-01 1.55482527e-01 8.44517473e-01 8.84321227e-02 6.70504040e-02
5.70000000e+00 8.55000000e-01 1.55663966e-01 8.44336034e-01 8.84645623e-02 6.71994035e-02
5.75000000e+00 8.62500000e-01 1.55840562e-01 8.44159438e-01 8.84953217e-02 6.73452405e-02
5.80000000e+00 8.70000000e-01 1.56012479e-01 8.43987521e-01 8.85244685e-02 6.74880102e-02
5.85000000e+00 8.77500000e-01 1.56179872e-01 8.43820128e-01 8.85520676e-02 6.76278044e-02
5.90000000e+00 8.85000000e-01 1.56342892e-01 8.43657108e-01 8.85781810e-02 6.77647112e-02
5.95000000e+00 8.92500000e-01 1.56501684e-01 8.43498316e-01 8.86028681e-02 6.78988158e-02
6.00000000e+00 9.00000000e-01 1.56656386e-01 8.43343614e-01 8.86261856e-02 6.80302001e-02
6.05000000e+00 9.07500000e-01 1.56807131e-01 8.43192869e-01 8.86481880e-02 6.81589431e-02
6.10000000e+00 9.15000000e-01 1.56954048e-01 8.43045952e-01 8.86689273e-02 6.82851210e-02
6.15000000e+00 9.22500000e-01 1.57097261e-01 8.42902739e-01 8.86884536e-02 6.84088070e-02
6.20000000e+00 9.30000000e-01 1.57236887e-01 8.42763113e-01 8.87068146e-02 6.85300721e-02
6.25000000e+00 9.37500000e-01 1.57373040e-01 8.42626960e-01 8.87240561e-02 6.86489844e-02
6.30000000e+00 9.45000000e-01 1.57505832e-01 8.42494168e-01 8.87402220e-02 6.87656099e-02
6.35000000e+00 9.52500000e-01 1.57635366e-01 8.42364634e-01 8.87553543e-02 6.88800120e-02
6.40000000e+00 9.60000000e-01 1.57761746e-01 8.42238254e-01 8.87694935e-02 6.89922522e-02
6.45000000e+00 9.67500000e-01 1.57885068e-01 8.42114932e-01 8.87826782e-02 6.91023897e-02
6.50000000e+00 9.75000000e-01 1.58005427e-01 8.41994573e-01 8.87949454e-02 6.92104816e-02
6.55000000e+00 9.82500000e-01 1.58122914e-01 8.41877086e-01 8.88063306e-02 6.93165831e-02
6.60000000e+00 9.90000000e-01 1.58237616e-01 8.41762384e-01 8.88168682e-02 6.94207476e-02
6.65000000e+00 9.97500000e-01 1.58349617e-01 8.41650383e-01 8.88265906e-02 6.95230266e-02
6.70000000e+00 1.00500000e+00 1.58458999e-01 8.41541001e-01 8.88355293e-02 6.96234700e-02
6.75000000e+00 1.01250000e+00 1.58565840e-01 8.41434160e-01 8.88437146e-02 6.97221257e-02
6.80000000e+00 1.02000000e+00 1.58670216e-01 8.41329784e-01 8.88511752e-02 6.98190405e-02
6.85000000e+00 1.02750000e+00 1.58772198e-01 8.41227802e-01 8.88579389e-02 6.99142592e-02
6.90000000e+00 1.03500000e+00 1.58871858e-01 8.41128142e-01 8.88640325e-02 7.00078254e-02
6.95000000e+00 1.04250000e+00 1.58969263e-01 8.41030737e-01 8.88694815e-02 7.00997812e-02
7.00000000e+00 1.05000000e+00 1.59064478e-01 8.40935522e-01 8.88743104e-02 7.01901673e-02
7.05000000e+00 1.05750000e+00 1.59157566e-01 8.40842434e-01 8.88785430e-02 7.02790232e-02
7.10000000e+00 1.06500000e+00 1.59248589e-01 8.40751411e-01 8.88822019e-02 7.03663870e-02
7.15000000e+00 1.07250000e+00 1.59337605e-01 8.40662395e-01 8.88853090e-02 7.04522956e-02
7.20000000e+00 1.08000000e+00 1.59424670e-01 8.40575330e-01 8.88878851e-02 7.05367849e-02
7.25000000e+00 1.08750000e+00 1.59509840e-01 8.40490160e-01 8.88899505e-02 7.06198895e-02
7.30000000e+00 1.09500000e+00 1.59593167e-01 8.40406833e-01 8.88915244e-02 7.07016428e-02
7.35000000e+00 1.10250000e+00 1.59674703e-01 8.40325297e-01 8.88926256e-02 7.07820776e-02
7.40000000e+00 1.11000000e+00 1.59754497e-01 8.40245503e-01 8.88932719e-02 7.08612253e-02
7.45000000e+00 1.11750000e+00 1.59832597e-01 8.40167403e-01 8.88934805e-02 7.09391164e-02
7.50000000e+00 1.12500000e+00 1.59909049e-01 8.40090951e-01 8.88932681e-02 7.10157805e-02
7.55000000e+00 1.13250000e+00 1.59983897e-01 8.40016103e-01 8.88926506e-02 7.10912465e-02
7.60000000e+00 1.14000000e+00 1.60057185e-01 8.39942815e-01 8.88916432e-02 7.11655421e-02
7.65000000e+00 1.14750000e+00 1.60128955e-01 8.39871045e-01 8.88902608e-02 7.12386944e-02
7.70000000e+00 1.15500000e+00 1.60199247e-01 8.39800753e-01 8.88885176e-02 7.13107295e-02
7.75000000e+00 1.16250000e+00 1.60268100e-01 8.39731900e-01 8.88864273e-02 7.13816730e-02
7.80000000e+00 1.17000000e+00 1.60335553e-01 8.39664447e-01 8.88840030e-02 7.14515496e-02
7.85000000e+00 1.17750000e+00 1.60401640e-01 8.39598360e-01 8.88812573e-02 7.15203831e-02
7.90000000e+00 1.18500000e+00 1.60466400e-01 8.39533600e-01 8.88782026e-02 7.15881970e-02
7.95000000e+00 1.19250000e+00 1.60529864e-01 8.39470136e-01 8.88748505e-02 7.16550137e-02
8.00000000e+00 1.20000000e+00 1.60592068e-01 8.39407932e-01 8.88712125e-02 7.17208553e-02
8.05000000e+00 1.20750000e+00 1.60653042e-01 8.39346958e-01 8.88672993e-02 7.17857431e-02
8.10000000e+00 1.21500000e+00 1.60712819e-01 8.39287181e-01 8.88631215e-02 7.18496978e-02
8.15000000e+00 1.22250000e+00 1.60771429e-01 8.39228571e-01 8.88586893e-02 7.19127395e-02
8.20000000e+00 1.23000000e+00 1.60828900e-01 8.39171100e-01 8.88540125e-02 7.19748879e-02
8.25000000e+00 1.23750000e+00 1.60885262e-01 8.39114738e-01 8.88491003e-02 7.20361619e-02
8.30000000e+00 1.24500000e+00 1.60940542e-01 8.39059458e-01 8.88439620e-02 7.20965802e-02
8.35000000e+00 1.25250000e+00 1.60994767e-01 8.39005233e-01 8.88386062e-02 7.21561606e-02
8.40000000e+00 1.26000000e+00 1.61047962e-01 8.38952038e-01 8.88330413e-02 7.22149207e-02
8.45000000e+00 1.26750000e+00 1.61100153e-01 8.38899847e-01 8.88272756e-02 7.22728775e-02
8.50000000e+00 1.27500000e+00 1.61151364e-01 8.38848636e-01 8.88213168e-02 7.23300475e-02
8.55000000e+00 1.28250000e+00 1.61201620e-01 8.38798380e-01 8.88151726e-02 7.23864470e-02
8.60000000e+00 1.29000000e+00 1.61250942e-01 8.38749058e-01 8.88088501e-02 7.24420916e-02
8.65000000e+00 1.29750000e+00 1.61299353e-01 8.38700647e-01 8.88023565e-02 7.24969965e-02
8.70000000e+00 1.30500000e+00 1.61346875e-01 8.38653125e-01 8.87956986e-02 7.25511767e-02
8.75000000e+00 1.31250000e+00 1.61393529e-01 8.38606471e-01 8.87888828e-02 7.26046466e-02
8.80000000e+00 1.32000000e+00 1.61439336e-01 8.38560664e-01 8.87819155e-02 7.26574203e-02
8.85000000e+00 1.32750000e+00 1.61484315e-01 8.38515685e-01 8.87748029e-02 7.27095116e-02
8.90000000e+00 1.33500000e+00 1.61528485e-01 8.38471515e-01 8.87675507e-02 7.27609339e-02
8.95000000e+00 1.34250000e+00 1.61571865e-01 8.38428135e-01 8.87601648e-02 7.28117002e-02
9.00000000e+00 1.35000000e+00 1.61614474e-01 8.38385526e-01 8.87526505e-02 7.28618231e-02


==> anc/Fig1/Fig1d/Particle_fraction_zeta_0.03.out <==
#nb/n0, nb (fm^{-3}), pfrac, nfrac, efrac, mufrac  
5.00000000e-01 7.50000000e-02 2.97712531e-02 9.70228747e-01 2.97712531e-02 0.00000000e+00
5.50000000e-01 8.25000000e-02 3.27820117e-02 9.67217988e-01 3.27820117e-02 0.00000000e+00
6.00000000e-01 9.00000000e-02 3.56231894e-02 9.64376811e-01 3.56231894e-02 0.00000000e+00
6.50000000e-01 9.75000000e-02 3.82973912e-02 9.61702609e-01 3.82973912e-02 0.00000000e+00
7.00000000e-01 1.05000000e-01 4.08124551e-02 9.59187545e-01 4.08124551e-02 0.00000000e+00
7.50000000e-01 1.12500000e-01 4.31794803e-02 9.56820520e-01 4.31794803e-02 0.00000000e+00
8.00000000e-01 1.20000000e-01 4.55993516e-02 9.54400648e-01 4.53426541e-02 2.56697415e-04
8.50000000e-01 1.27500000e-01 4.85042380e-02 9.51495762e-01 4.71458991e-02 1.35833891e-03
9.00000000e-01 1.35000000e-01 5.14884424e-02 9.48511558e-01 4.87414752e-02 2.74696722e-03
9.50000000e-01 1.42500000e-01 5.44434463e-02 9.45556554e-01 5.01862009e-02 4.25724540e-03
1.00000000e+00 1.50000000e-01 5.73305634e-02 9.42669437e-01 5.15130994e-02 5.81746405e-03
1.05000000e+00 1.57500000e-01 6.01357319e-02 9.39864268e-01 5.27454264e-02 7.39030547e-03
1.10000000e+00 1.65000000e-01 6.28559305e-02 9.37144069e-01 5.39007754e-02 8.95515509e-03
1.15000000e+00 1.72500000e-01 6.54933948e-02 9.34506605e-01 5.49929001e-02 1.05004946e-02
1.20000000e+00 1.80000000e-01 6.80527667e-02 9.31947233e-01 5.60327198e-02 1.20200469e-02
1.25000000e+00 1.87500000e-01 7.05395902e-02 9.29460410e-01 5.70289562e-02 1.35106340e-02
1.30000000e+00 1.95000000e-01 7.29594968e-02 9.27040503e-01 5.79885786e-02 1.49709183e-02
1.35000000e+00 2.02500000e-01 7.53177737e-02 9.24682226e-01 5.89171351e-02 1.64006386e-02
1.40000000e+00 2.10000000e-01 7.76191488e-02 9.22380851e-01 5.98190118e-02 1.78001370e-02
1.45000000e+00 2.17500000e-01 7.98677058e-02 9.20132294e-01 6.06976407e-02 1.91700651e-02
1.50000000e+00 2.25000000e-01 8.20668736e-02 9.17933126e-01 6.15556709e-02 2.05112027e-02
1.55000000e+00 2.32500000e-01 8.42194589e-02 9.15780541e-01 6.23951104e-02 2.18243486e-02
1.60000000e+00 2.40000000e-01 8.63277031e-02 9.13672297e-01 6.32174450e-02 2.31102582e-02
1.65000000e+00 2.47500000e-01 8.83933500e-02 9.11606650e-01 6.40237389e-02 2.43696111e-02
1.70000000e+00 2.55000000e-01 9.04177166e-02 9.09582283e-01 6.48147187e-02 2.56029979e-02
1.75000000e+00 2.62500000e-01 9.24017639e-02 9.07598236e-01 6.55908446e-02 2.68109193e-02
1.80000000e+00 2.70000000e-01 9.43461627e-02 9.05653837e-01 6.63523702e-02 2.79937925e-02
1.85000000e+00 2.77500000e-01 9.62513539e-02 9.03748646e-01 6.70993924e-02 2.91519615e-02
1.90000000e+00 2.85000000e-01 9.81176029e-02 9.01882397e-01 6.78318933e-02 3.02857096e-02
1.95000000e+00 2.92500000e-01 9.99450470e-02 9.00054953e-01 6.85497749e-02 3.13952721e-02
2.00000000e+00 3.00000000e-01 1.01733736e-01 8.98266264e-01 6.92528872e-02 3.24808493e-02
2.05000000e+00 3.07500000e-01 1.03483669e-01 8.96516331e-01 6.99410514e-02 3.35426176e-02
2.10000000e+00 3.15000000e-01 1.05194819e-01 8.94805181e-01 7.06140785e-02 3.45807404e-02
2.15000000e+00 3.22500000e-01 1.06867160e-01 8.93132840e-01 7.12717839e-02 3.55953765e-02
2.20000000e+00 3.30000000e-01 1.08500687e-01 8.91499313e-01 7.19139988e-02 3.65866881e-02
2.25000000e+00 3.37500000e-01 1.10095425e-01 8.89904575e-01 7.25405785e-02 3.75548468e-02
2.30000000e+00 3.45000000e-01 1.11651447e-01 8.88348553e-01 7.31514088e-02 3.85000379e-02
2.35000000e+00 3.52500000e-01 1.13168875e-01 8.86831125e-01 7.37464098e-02 3.94224648e-02
2.40000000e+00 3.60000000e-01 1.14647889e-01 8.85352111e-01 7.43255387e-02 4.03223507e-02
2.45000000e+00 3.67500000e-01 1.16088731e-01 8.83911269e-01 7.48887908e-02 4.11999404e-02
2.50000000e+00 3.75000000e-01 1.17491700e-01 8.82508300e-01 7.54361994e-02 4.20555010e-02
2.55000000e+00 3.82500000e-01 1.18857157e-01 8.81142843e-01 7.59678354e-02 4.28893220e-02
2.60000000e+00 3.90000000e-01 1.20185520e-01 8.79814480e-01 7.64838053e-02 4.37017144e-02
2.65000000e+00 3.97500000e-01 1.21477259e-01 8.78522741e-01 7.69842496e-02 4.44930099e-02
2.70000000e+00 4.05000000e-01 1.22732900e-01 8.77267100e-01 7.74693404e-02 4.52635596e-02
2.75000000e+00 4.12500000e-01 1.23953011e-01 8.76046989e-01 7.79392785e-02 4.60137321e-02
2.80000000e+00 4.20000000e-01 1.25138203e-01 8.74861797e-01 7.83942910e-02 4.67439121e-02
2.85000000e+00 4.27500000e-01 1.26289126e-01 8.73710874e-01 7.88346284e-02 4.74544979e-02
2.90000000e+00 4.35000000e-01 1.27406462e-01 8.72593538e-01 7.92605616e-02 4.81458999e-02
2.95000000e+00 4.42500000e-01 1.28490918e-01 8.71509082e-01 7.96723793e-02 4.88185385e-02
3.00000000e+00 4.50000000e-01 1.29543227e-01 8.70456773e-01 8.00703853e-02 4.94728419e-02
3.05000000e+00 4.57500000e-01 1.30564140e-01 8.69435860e-01 8.04548958e-02 5.01092446e-02
3.10000000e+00 4.65000000e-01 1.31554422e-01 8.68445578e-01 8.08262374e-02 5.07281850e-02
3.15000000e+00 4.72500000e-01 1.32514849e-01 8.67485151e-01 8.11847443e-02 5.13301043e-02
3.20000000e+00 4.80000000e-01 1.33446201e-01 8.66553799e-01 8.15307566e-02 5.19154446e-02
3.25000000e+00 4.87500000e-01 1.34349266e-01 8.65650734e-01 8.18646181e-02 5.24846474e-02
3.30000000e+00 4.95000000e-01 1.35224827e-01 8.64775173e-01 8.21866749e-02 5.30381523e-02
3.35000000e+00 5.02500000e-01 1.36073669e-01 8.63926331e-01 8.24972736e-02 5.35763957e-02
3.40000000e+00 5.10000000e-01 1.36896570e-01 8.63103430e-01 8.27967599e-02 5.40998099e-02
3.45000000e+00 5.17500000e-01 1.37694299e-01 8.62305701e-01 8.30854772e-02 5.46088217e-02
3.50000000e+00 5.25000000e-01 1.38467618e-01 8.61532382e-01 8.33637661e-02 5.51038523e-02
3.55000000e+00 5.32500000e-01 1.39217278e-01 8.60782722e-01 8.36319627e-02 5.55853155e-02
3.60000000e+00 5.40000000e-01 1.39944016e-01 8.60055984e-01 8.38903981e-02 5.60536182e-02
3.65000000e+00 5.47500000e-01 1.40648557e-01 8.59351443e-01 8.41393979e-02 5.65091588e-02
3.70000000e+00 5.55000000e-01 1.41331609e-01 8.58668391e-01 8.43792811e-02 5.69523276e-02
3.75000000e+00 5.62500000e-01 1.41993866e-01 8.58006134e-01 8.46103602e-02 5.73835059e-02
3.80000000e+00 5.70000000e-01 1.42636006e-01 8.57363994e-01 8.48329402e-02 5.78030658e-02
3.85000000e+00 5.77500000e-01 1.43258689e-01 8.56741311e-01 8.50473188e-02 5.82113704e-02
3.90000000e+00 5.85000000e-01 1.43862559e-01 8.56137441e-01 8.52537857e-02 5.86087731e-02
3.95000000e+00 5.92500000e-01 1.44448240e-01 8.55551760e-01 8.54526228e-02 5.89956176e-02
4.00000000e+00 6.00000000e-01 1.45016342e-01 8.54983658e-01 8.56441040e-02 5.93722382e-02
4.05000000e+00 6.07500000e-01 1.45567454e-01 8.54432546e-01 8.58284948e-02 5.97389595e-02
4.10000000e+00 6.15000000e-01 1.46102149e-01 8.53897851e-01 8.60060527e-02 6.00960965e-02
4.15000000e+00 6.22500000e-01 1.46620982e-01 8.53379018e-01 8.61770270e-02 6.04439545e-02
4.20000000e+00 6.30000000e-01 1.47124489e-01 8.52875511e-01 8.63416591e-02 6.07828298e-02
4.25000000e+00 6.37500000e-01 1.47613191e-01 8.52386809e-01 8.65001820e-02 6.11130090e-02
4.30000000e+00 6.45000000e-01 1.48087591e-01 8.51912409e-01 8.66528212e-02 6.14347697e-02
4.35000000e+00 6.52500000e-01 1.48548175e-01 8.51451825e-01 8.67997943e-02 6.17483807e-02
4.40000000e+00 6.60000000e-01 1.48995413e-01 8.51004587e-01 8.69413111e-02 6.20541016e-02
4.45000000e+00 6.67500000e-01 1.49429758e-01 8.50570242e-01 8.70775740e-02 6.23521838e-02
4.50000000e+00 6.75000000e-01 1.49851648e-01 8.50148352e-01 8.72087784e-02 6.26428700e-02
4.55000000e+00 6.82500000e-01 1.50261507e-01 8.49738493e-01 8.73351123e-02 6.29263950e-02
4.60000000e+00 6.90000000e-01 1.50659742e-01 8.49340258e-01 8.74567567e-02 6.32029854e-02
4.65000000e+00 6.97500000e-01 1.51046746e-01 8.48953254e-01 8.75738863e-02 6.34728600e-02
4.70000000e+00 7.05000000e-01 1.51422899e-01 8.48577101e-01 8.76866688e-02 6.37362304e-02
4.75000000e+00 7.12500000e-01 1.51788566e-01 8.48211434e-01 8.77952659e-02 6.39933006e-02
4.80000000e+00 7.20000000e-01 1.52144101e-01 8.47855899e-01 8.78998331e-02 6.42442676e-02
4.85000000e+00 7.27500000e-01 1.52489841e-01 8.47510159e-01 8.80005198e-02 6.44893215e-02
4.90000000e+00 7.35000000e-01 1.52826116e-01 8.47173884e-01 8.80974700e-02 6.47286459e-02
4.95000000e+00 7.42500000e-01 1.53153240e-01 8.46846760e-01 8.81908219e-02 6.49624179e-02
5.00000000e+00 7.50000000e-01 1.53471517e-01 8.46528483e-01 8.82807085e-02 6.51908084e-02
5.05000000e+00 7.57500000e-01 1.53781240e-01 8.46218760e-01 8.83672577e-02 6.54139823e-02
5.10000000e+00 7.65000000e-01 1.54082691e-01 8.45917309e-01 8.84505923e-02 6.56320986e-02
5.15000000e+00 7.72500000e-01 1.54376142e-01 8.45623858e-01 8.85308305e-02 6.58453110e-02
5.20000000e+00 7.80000000e-01 1.54661853e-01 8.45338147e-01 8.86080859e-02 6.60537676e-02
5.25000000e+00 7.87500000e-01 1.54940079e-01 8.45059921e-01 8.86824674e-02 6.62576113e-02
5.30000000e+00 7.95000000e-01 1.55211060e-01 8.44788940e-01 8.87540801e-02 6.64569801e-02
5.35000000e+00 8.02500000e-01 1.55475032e-01 8.44524968e-01 8.88230247e-02 6.66520072e-02
5.40000000e+00 8.10000000e-01 1.55732219e-01 8.44267781e-01 8.88893981e-02 6.68428209e-02
5.45000000e+00 8.17500000e-01 1.55982839e-01 8.44017161e-01 8.89532934e-02 6.70295453e-02
5.50000000e+00 8.25000000e-01 1.56227100e-01 8.43772900e-01 8.90148000e-02 6.72123000e-02
5.55000000e+00 8.32500000e-01 1.56465205e-01 8.43534795e-01 8.90740041e-02 6.73912006e-02
5.60000000e+00 8.40000000e-01 1.56697347e-01 8.43302653e-01 8.91309882e-02 6.75663586e-02
5.65000000e+00 8.47500000e-01 1.56923714e-01 8.43076286e-01 8.91858318e-02 6.77378817e-02
5.70000000e+00 8.55000000e-01 1.57144485e-01 8.42855515e-01 8.92386114e-02 6.79058738e-02
5.75000000e+00 8.62500000e-01 1.57359836e-01 8.42640164e-01 8.92894003e-02 6.80704354e-02
5.80000000e+00 8.70000000e-01 1.57569933e-01 8.42430067e-01 8.93382693e-02 6.82316634e-02
5.85000000e+00 8.77500000e-01 1.57774937e-01 8.42225063e-01 8.93852861e-02 6.83896514e-02
5.90000000e+00 8.85000000e-01 1.57975006e-01 8.42024994e-01 8.94305161e-02 6.85444899e-02
5.95000000e+00 8.92500000e-01 1.58170289e-01 8.41829711e-01 8.94740221e-02 6.86962664e-02
6.00000000e+00 9.00000000e-01 1.58360930e-01 8.41639070e-01 8.95158644e-02 6.88450654e-02
6.05000000e+00 9.07500000e-01 1.58547070e-01 8.41452930e-01 8.95561012e-02 6.89909683e-02
6.10000000e+00 9.15000000e-01 1.58728843e-01 8.41271157e-01 8.95947884e-02 6.91340543e-02
6.15000000e+00 9.22500000e-01 1.58906379e-01 8.41093621e-01 8.96319796e-02 6.92743994e-02
6.20000000e+00 9.30000000e-01 1.59079804e-01 8.40920196e-01 8.96677266e-02 6.94120776e-02
6.25000000e+00 9.37500000e-01 1.59249239e-01 8.40750761e-01 8.97020793e-02 6.95471600e-02
6.30000000e+00 9.45000000e-01 1.59414801e-01 8.40585199e-01 8.97350855e-02 6.96797157e-02
6.35000000e+00 9.52500000e-01 1.59576603e-01 8.40423397e-01 8.97667914e-02 6.98098114e-02
6.40000000e+00 9.60000000e-01 1.59734753e-01 8.40265247e-01 8.97972412e-02 6.99375117e-02
6.45000000e+00 9.67500000e-01 1.59889357e-01 8.40110643e-01 8.98264779e-02 7.00628789e-02
6.50000000e+00 9.75000000e-01 1.60040516e-01 8.39959484e-01 8.98545425e-02 7.01859735e-02
6.55000000e+00 9.82500000e-01 1.60188329e-01 8.39811671e-01 8.98814747e-02 7.03068540e-02
6.60000000e+00 9.90000000e-01 1.60332890e-01 8.39667110e-01 8.99073126e-02 7.04255771e-02
6.65000000e+00 9.97500000e-01 1.60474291e-01 8.39525709e-01 8.99320931e-02 7.05421975e-02
6.70000000e+00 1.00500000e+00 1.60612620e-01 8.39387380e-01 8.99558516e-02 7.06567684e-02
6.75000000e+00 1.01250000e+00 1.60747963e-01 8.39252037e-01 8.99786221e-02 7.07693412e-02
6.80000000e+00 1.02000000e+00 1.60880403e-01 8.39119597e-01 9.00004376e-02 7.08799657e-02
6.85000000e+00 1.02750000e+00 1.61010020e-01 8.38989980e-01 9.00213299e-02 7.09886902e-02
6.90000000e+00 1.03500000e+00 1.61136891e-01 8.38863109e-01 9.00413294e-02 7.10955614e-02
6.95000000e+00 1.04250000e+00 1.61261090e-01 8.38738910e-01 9.00604656e-02 7.12006247e-02
7.00000000e+00 1.05000000e+00 1.61382691e-01 8.38617309e-01 9.00787670e-02 7.13039240e-02
7.05000000e+00 1.05750000e+00 1.61501763e-01 8.38498237e-01 9.00962609e-02 7.14055019e-02
7.10000000e+00 1.06500000e+00 1.61618373e-01 8.38381627e-01 9.01129738e-02 7.15053997e-02
7.15000000e+00 1.07250000e+00 1.61732589e-01 8.38267411e-01 9.01289311e-02 7.16036575e-02
7.20000000e+00 1.08000000e+00 1.61844472e-01 8.38155528e-01 9.01441575e-02 7.17003141e-02
7.25000000e+00 1.08750000e+00 1.61954084e-01 8.38045916e-01 9.01586766e-02 7.17954072e-02
7.30000000e+00 1.09500000e+00 1.62061485e-01 8.37938515e-01 9.01725114e-02 7.18889734e-02
7.35000000e+00 1.10250000e+00 1.62166732e-01 8.37833268e-01 9.01856839e-02 7.19810482e-02
7.40000000e+00 1.11000000e+00 1.62269882e-01 8.37730118e-01 9.01982155e-02 7.20716661e-02
7.45000000e+00 1.11750000e+00 1.62370987e-01 8.37629013e-01 9.02101267e-02 7.21608604e-02
7.50000000e+00 1.12500000e+00 1.62470101e-01 8.37529899e-01 9.02214375e-02 7.22486637e-02
7.55000000e+00 1.13250000e+00 1.62567274e-01 8.37432726e-01 9.02321670e-02 7.23351074e-02
7.60000000e+00 1.14000000e+00 1.62662556e-01 8.37337444e-01 9.02423338e-02 7.24202223e-02
7.65000000e+00 1.14750000e+00 1.62755994e-01 8.37244006e-01 9.02519558e-02 7.25040380e-02
7.70000000e+00 1.15500000e+00 1.62847634e-01 8.37152366e-01 9.02610502e-02 7.25865835e-02
7.75000000e+00 1.16250000e+00 1.62937521e-01 8.37062479e-01 9.02696338e-02 7.26678869e-02
7.80000000e+00 1.17000000e+00 1.63025698e-01 8.36974302e-01 9.02777227e-02 7.27479754e-02
7.85000000e+00 1.17750000e+00 1.63112208e-01 8.36887792e-01 9.02853325e-02 7.28268755e-02
7.90000000e+00 1.18500000e+00 1.63197092e-01 8.36802908e-01 9.02924784e-02 7.29046131e-02
7.95000000e+00 1.19250000e+00 1.63280388e-01 8.36719612e-01 9.02991748e-02 7.29812133e-02
8.00000000e+00 1.20000000e+00 1.63362136e-01 8.36637864e-01 9.03054360e-02 7.30567004e-02
8.05000000e+00 1.20750000e+00 1.63442374e-01 8.36557626e-01 9.03112754e-02 7.31310981e-02
8.10000000e+00 1.21500000e+00 1.63521136e-01 8.36478864e-01 9.03167063e-02 7.32044296e-02
8.15000000e+00 1.22250000e+00 1.63598459e-01 8.36401541e-01 9.03217414e-02 7.32767172e-02
8.20000000e+00 1.23000000e+00 1.63674376e-01 8.36325624e-01 9.03263931e-02 7.33479828e-02
8.25000000e+00 1.23750000e+00 1.63748921e-01 8.36251079e-01 9.03306733e-02 7.34182477e-02
8.30000000e+00 1.24500000e+00 1.63822126e-01 8.36177874e-01 9.03345935e-02 7.34875325e-02
8.35000000e+00 1.25250000e+00 1.63894022e-01 8.36105978e-01 9.03381649e-02 7.35558574e-02
8.40000000e+00 1.26000000e+00 1.63964640e-01 8.36035360e-01 9.03413982e-02 7.36232420e-02
8.45000000e+00 1.26750000e+00 1.64034009e-01 8.35965991e-01 9.03443040e-02 7.36897054e-02
8.50000000e+00 1.27500000e+00 1.64102158e-01 8.35897842e-01 9.03468923e-02 7.37552662e-02
8.55000000e+00 1.28250000e+00 1.64169115e-01 8.35830885e-01 9.03491729e-02 7.38199424e-02
8.60000000e+00 1.29000000e+00 1.64234907e-01 8.35765093e-01 9.03511554e-02 7.38837518e-02
8.65000000e+00 1.29750000e+00 1.64299560e-01 8.35700440e-01 9.03528489e-02 7.39467116e-02
8.70000000e+00 1.30500000e+00 1.64363101e-01 8.35636899e-01 9.03542623e-02 7.40088384e-02
8.75000000e+00 1.31250000e+00 1.64425553e-01 8.35574447e-01 9.03554042e-02 7.40701486e-02
8.80000000e+00 1.32000000e+00 1.64486941e-01 8.35513059e-01 9.03562830e-02 7.41306582e-02
8.85000000e+00 1.32750000e+00 1.64547289e-01 8.35452711e-01 9.03569066e-02 7.41903826e-02
8.90000000e+00 1.33500000e+00 1.64606620e-01 8.35393380e-01 9.03572831e-02 7.42493369e-02
8.95000000e+00 1.34250000e+00 1.64664956e-01 8.35335044e-01 9.03574199e-02 7.43075360e-02
9.00000000e+00 1.35000000e+00 1.64722318e-01 8.35277682e-01 9.03573244e-02 7.43649941e-02


==> anc/Fig1/Fig1d/Particle_fraction_zeta_0.04.out <==
#nb/n0, nb (fm^{-3}), pfrac, nfrac, efrac, mufrac
5.00000000e-01 7.50000000e-02 3.00451910e-02 9.69954809e-01 3.00451910e-02 0.00000000e+00
5.50000000e-01 8.25000000e-02 3.30245800e-02 9.66975420e-01 3.30245800e-02 0.00000000e+00
6.00000000e-01 9.00000000e-02 3.58310465e-02 9.64168954e-01 3.58310465e-02 0.00000000e+00
6.50000000e-01 9.75000000e-02 3.84701000e-02 9.61529900e-01 3.84701000e-02 0.00000000e+00
7.00000000e-01 1.05000000e-01 4.09518048e-02 9.59048195e-01 4.09518048e-02 0.00000000e+00
7.50000000e-01 1.12500000e-01 4.32888048e-02 9.56711195e-01 4.32888048e-02 0.00000000e+00
8.00000000e-01 1.20000000e-01 4.56932367e-02 9.54306763e-01 4.54222310e-02 2.71005688e-04
8.50000000e-01 1.27500000e-01 4.85787316e-02 9.51421268e-01 4.72028880e-02 1.37584355e-03
9.00000000e-01 1.35000000e-01 5.15445282e-02 9.48455472e-01 4.87820082e-02 2.76252004e-03
9.50000000e-01 1.42500000e-01 5.44848834e-02 9.45515117e-01 5.02149854e-02 4.26989801e-03
1.00000000e+00 1.50000000e-01 5.73613684e-02 9.42638632e-01 5.15338649e-02 5.82750351e-03
1.05000000e+00 1.57500000e-01 6.01593830e-02 9.39840617e-01 5.27609919e-02 7.39839108e-03
1.10000000e+00 1.65000000e-01 6.28750206e-02 9.37124979e-01 5.39130932e-02 8.96192731e-03
1.15000000e+00 1.72500000e-01 6.55094958e-02 9.34490504e-01 5.50031173e-02 1.05063784e-02
1.20000000e+00 1.80000000e-01 6.80664182e-02 9.31933582e-01 5.60412592e-02 1.20251591e-02
1.25000000e+00 1.87500000e-01 7.05503650e-02 9.29449635e-01 5.70356123e-02 1.35147527e-02
1.30000000e+00 1.95000000e-01 7.29661148e-02 9.27033885e-01 5.79926219e-02 1.49734929e-02
1.35000000e+00 2.02500000e-01 7.53182432e-02 9.24681757e-01 5.89174192e-02 1.64008241e-02
1.40000000e+00 2.10000000e-01 7.76109214e-02 9.22389079e-01 5.98140781e-02 1.77968432e-02
1.45000000e+00 2.17500000e-01 7.98478327e-02 9.20152167e-01 6.06858184e-02 1.91620143e-02
1.50000000e+00 2.25000000e-01 8.20321569e-02 9.17967843e-01 6.15351678e-02 2.04969891e-02
1.55000000e+00 2.32500000e-01 8.41665919e-02 9.15833408e-01 6.23640946e-02 2.18024973e-02
1.60000000e+00 2.40000000e-01 8.62533965e-02 9.13746603e-01 6.31741162e-02 2.30792803e-02
1.65000000e+00 2.47500000e-01 8.82944410e-02 9.11705559e-01 6.39663877e-02 2.43280532e-02
1.70000000e+00 2.55000000e-01 9.02912614e-02 9.09708739e-01 6.47417757e-02 2.55494857e-02
1.75000000e+00 2.62500000e-01 9.22451121e-02 9.07754888e-01 6.55009186e-02 2.67441935e-02
1.80000000e+00 2.70000000e-01 9.41570150e-02 9.05842985e-01 6.62442768e-02 2.79127383e-02
1.85000000e+00 2.77500000e-01 9.60278041e-02 9.03972196e-01 6.69721735e-02 2.90556306e-02
1.90000000e+00 2.85000000e-01 9.78581649e-02 9.02141835e-01 6.76848289e-02 3.01733361e-02
1.95000000e+00 2.92500000e-01 9.96486689e-02 9.00351331e-01 6.83823869e-02 3.12662820e-02
2.00000000e+00 3.00000000e-01 1.01399803e-01 8.98600197e-01 6.90649384e-02 3.23348647e-02
2.05000000e+00 3.07500000e-01 1.03111995e-01 8.96888005e-01 6.97325388e-02 3.33794563e-02
2.10000000e+00 3.15000000e-01 1.04785633e-01 8.95214367e-01 7.03852224e-02 3.44004109e-02
2.15000000e+00 3.22500000e-01 1.06421084e-01 8.93578916e-01 7.10230141e-02 3.53980704e-02
2.20000000e+00 3.30000000e-01 1.08018707e-01 8.91981293e-01 7.16459380e-02 3.63727692e-02
2.25000000e+00 3.37500000e-01 1.09578863e-01 8.90421137e-01 7.22540244e-02 3.73248384e-02
2.30000000e+00 3.45000000e-01 1.11101923e-01 8.88898077e-01 7.28473147e-02 3.82546086e-02
2.35000000e+00 3.52500000e-01 1.12588278e-01 8.87411722e-01 7.34258650e-02 3.91624132e-02
2.40000000e+00 3.60000000e-01 1.14038338e-01 8.85961662e-01 7.39897487e-02 4.00485894e-02
2.45000000e+00 3.67500000e-01 1.15452538e-01 8.84547462e-01 7.45390578e-02 4.09134804e-02
2.50000000e+00 3.75000000e-01 1.16831339e-01 8.83168661e-01 7.50739037e-02 4.17574357e-02
2.55000000e+00 3.82500000e-01 1.18175229e-01 8.81824771e-01 7.55944173e-02 4.25808118e-02
2.60000000e+00 3.90000000e-01 1.19484721e-01 8.80515279e-01 7.61007485e-02 4.33839721e-02
2.65000000e+00 3.97500000e-01 1.20760353e-01 8.79239647e-01 7.65930656e-02 4.41672870e-02
2.70000000e+00 4.05000000e-01 1.22002688e-01 8.77997312e-01 7.70715542e-02 4.49311333e-02
2.75000000e+00 4.12500000e-01 1.23212310e-01 8.76787690e-01 7.75364160e-02 4.56758935e-02
2.80000000e+00 4.20000000e-01 1.24389822e-01 8.75610178e-01 7.79878671e-02 4.64019553e-02
2.85000000e+00 4.27500000e-01 1.25535848e-01 8.74464152e-01 7.84261372e-02 4.71097106e-02
2.90000000e+00 4.35000000e-01 1.26651022e-01 8.73348978e-01 7.88514676e-02 4.77995545e-02
2.95000000e+00 4.42500000e-01 1.27735995e-01 8.72264005e-01 7.92641096e-02 4.84718849e-02
3.00000000e+00 4.50000000e-01 1.28791425e-01 8.71208575e-01 7.96643236e-02 4.91271009e-02
3.05000000e+00 4.57500000e-01 1.29817979e-01 8.70182021e-01 8.00523770e-02 4.97656024e-02
3.10000000e+00 4.65000000e-01 1.30816332e-01 8.69183668e-01 8.04285433e-02 5.03877888e-02
3.15000000e+00 4.72500000e-01 1.31787159e-01 8.68212841e-01 8.07931004e-02 5.09940583e-02
3.20000000e+00 4.80000000e-01 1.32731137e-01 8.67268863e-01 8.11463297e-02 5.15848072e-02
3.25000000e+00 4.87500000e-01 1.33648944e-01 8.66351056e-01 8.14885147e-02 5.21604291e-02
3.30000000e+00 4.95000000e-01 1.34541254e-01 8.65458746e-01 8.18199401e-02 5.27213138e-02
3.35000000e+00 5.02500000e-01 1.35408738e-01 8.64591262e-01 8.21408909e-02 5.32678472e-02
3.40000000e+00 5.10000000e-01 1.36252061e-01 8.63747939e-01 8.24516510e-02 5.38004104e-02
3.45000000e+00 5.17500000e-01 1.37071882e-01 8.62928118e-01 8.27525030e-02 5.43193790e-02
3.50000000e+00 5.25000000e-01 1.37868850e-01 8.62131150e-01 8.30437273e-02 5.48251231e-02
3.55000000e+00 5.32500000e-01 1.38643608e-01 8.61356392e-01 8.33256012e-02 5.53180065e-02
3.60000000e+00 5.40000000e-01 1.39396785e-01 8.60603215e-01 8.35983986e-02 5.57983864e-02
3.65000000e+00 5.47500000e-01 1.40129003e-01 8.59870997e-01 8.38623896e-02 5.62666132e-02
3.70000000e+00 5.55000000e-01 1.40840870e-01 8.59159130e-01 8.41178396e-02 5.67230301e-02
3.75000000e+00 5.62500000e-01 1.41532982e-01 8.58467018e-01 8.43650093e-02 5.71679731e-02
3.80000000e+00 5.70000000e-01 1.42205925e-01 8.57794075e-01 8.46041546e-02 5.76017704e-02
3.85000000e+00 5.77500000e-01 1.42860269e-01 8.57139731e-01 8.48355256e-02 5.80247429e-02
3.90000000e+00 5.85000000e-01 1.43496571e-01 8.56503429e-01 8.50593673e-02 5.84372036e-02
3.95000000e+00 5.92500000e-01 1.44115376e-01 8.55884624e-01 8.52759187e-02 5.88394578e-02
4.00000000e+00 6.00000000e-01 1.44717216e-01 8.55282784e-01 8.54854130e-02 5.92318027e-02
4.05000000e+00 6.07500000e-01 1.45302606e-01 8.54697394e-01 8.56880776e-02 5.96145282e-02
4.10000000e+00 6.15000000e-01 1.45872050e-01 8.54127950e-01 8.58841336e-02 5.99879159e-02
4.15000000e+00 6.22500000e-01 1.46426036e-01 8.53573964e-01 8.60737965e-02 6.03522399e-02
4.20000000e+00 6.30000000e-01 1.46965042e-01 8.53034958e-01 8.62572755e-02 6.07077668e-02
4.25000000e+00 6.37500000e-01 1.47489529e-01 8.52510471e-01 8.64347737e-02 6.10547552e-02
4.30000000e+00 6.45000000e-01 1.47999945e-01 8.52000055e-01 8.66064885e-02 6.13934566e-02
4.35000000e+00 6.52500000e-01 1.48496726e-01 8.51503274e-01 8.67726113e-02 6.17241150e-02
4.40000000e+00 6.60000000e-01 1.48980295e-01 8.51019705e-01 8.69333276e-02 6.20469670e-02
4.45000000e+00 6.67500000e-01 1.49451060e-01 8.50548940e-01 8.70888172e-02 6.23622424e-02
4.50000000e+00 6.75000000e-01 1.49909418e-01 8.50090582e-01 8.72392541e-02 6.26701638e-02
4.55000000e+00 6.82500000e-01 1.50355754e-01 8.49644246e-01 8.73848070e-02 6.29709471e-02
4.60000000e+00 6.90000000e-01 1.50790440e-01 8.49209560e-01 8.75256388e-02 6.32648014e-02
4.65000000e+00 6.97500000e-01 1.51213837e-01 8.48786163e-01 8.76619075e-02 6.35519296e-02
4.70000000e+00 7.05000000e-01 1.51626293e-01 8.48373707e-01 8.77937655e-02 6.38325278e-02
4.75000000e+00 7.12500000e-01 1.52028147e-01 8.47971853e-01 8.79213605e-02 6.41067865e-02
4.80000000e+00 7.20000000e-01 1.52419724e-01 8.47580276e-01 8.80448348e-02 6.43748896e-02
4.85000000e+00 7.27500000e-01 1.52801342e-01 8.47198658e-01 8.81643263e-02 6.46370155e-02
4.90000000e+00 7.35000000e-01 1.53173305e-01 8.46826695e-01 8.82799680e-02 6.48933370e-02
4.95000000e+00 7.42500000e-01 1.53535909e-01 8.46464091e-01 8.83918884e-02 6.51440211e-02
5.00000000e+00 7.50000000e-01 1.53889441e-01 8.46110559e-01 8.85002116e-02 6.53892295e-02
5.05000000e+00 7.57500000e-01 1.54234176e-01 8.45765824e-01 8.86050575e-02 6.56291189e-02
5.10000000e+00 7.65000000e-01 1.54570382e-01 8.45429618e-01 8.87065416e-02 6.58638408e-02
5.15000000e+00 7.72500000e-01 1.54898318e-01 8.45101682e-01 8.88047757e-02 6.60935419e-02
5.20000000e+00 7.80000000e-01 1.55218231e-01 8.44781769e-01 8.88998674e-02 6.63183640e-02
5.25000000e+00 7.87500000e-01 1.55530365e-01 8.44469635e-01 8.89919208e-02 6.65384446e-02
5.30000000e+00 7.95000000e-01 1.55834953e-01 8.44165047e-01 8.90810362e-02 6.67539165e-02
5.35000000e+00 8.02500000e-01 1.56132219e-01 8.43867781e-01 8.91673104e-02 6.69649084e-02
5.40000000e+00 8.10000000e-01 1.56422382e-01 8.43577618e-01 8.92508370e-02 6.71715448e-02
5.45000000e+00 8.17500000e-01 1.56705652e-01 8.43294348e-01 8.93317060e-02 6.73739460e-02
5.50000000e+00 8.25000000e-01 1.56982233e-01 8.43017767e-01 8.94100044e-02 6.75722288e-02
5.55000000e+00 8.32500000e-01 1.57252322e-01 8.42747678e-01 8.94858162e-02 6.77665060e-02
5.60000000e+00 8.40000000e-01 1.57516109e-01 8.42483891e-01 8.95592224e-02 6.79568867e-02
5.65000000e+00 8.47500000e-01 1.57773778e-01 8.42226222e-01 8.96303010e-02 6.81434768e-02
5.70000000e+00 8.55000000e-01 1.58025506e-01 8.41974494e-01 8.96991275e-02 6.83263784e-02
5.75000000e+00 8.62500000e-01 1.58271465e-01 8.41728535e-01 8.97657746e-02 6.85056908e-02
5.80000000e+00 8.70000000e-01 1.58511822e-01 8.41488178e-01 8.98303125e-02 6.86815098e-02
5.85000000e+00 8.77500000e-01 1.58746737e-01 8.41253263e-01 8.98928089e-02 6.88539283e-02
5.90000000e+00 8.85000000e-01 1.58976365e-01 8.41023635e-01 8.99533292e-02 6.90230362e-02
5.95000000e+00 8.92500000e-01 1.59200857e-01 8.40799143e-01 9.00119365e-02 6.91889206e-02
6.00000000e+00 9.00000000e-01 1.59420357e-01 8.40579643e-01 9.00686917e-02 6.93516658e-02
6.05000000e+00 9.07500000e-01 1.59635007e-01 8.40364993e-01 9.01236534e-02 6.95113536e-02
6.10000000e+00 9.15000000e-01 1.59844942e-01 8.40155058e-01 9.01768785e-02 6.96680630e-02
6.15000000e+00 9.22500000e-01 1.60050292e-01 8.39949708e-01 9.02284216e-02 6.98218708e-02
6.20000000e+00 9.30000000e-01 1.60251187e-01 8.39748813e-01 9.02783357e-02 6.99728512e-02
6.25000000e+00 9.37500000e-01 1.60447748e-01 8.39552252e-01 9.03266716e-02 7.01210761e-02
6.30000000e+00 9.45000000e-01 1.60640094e-01 8.39359906e-01 9.03734788e-02 7.02666155e-02
6.35000000e+00 9.52500000e-01 1.60828342e-01 8.39171658e-01 9.04188048e-02 7.04095367e-02
6.40000000e+00 9.60000000e-01 1.61012601e-01 8.38987399e-01 9.04626955e-02 7.05499054e-02
6.45000000e+00 9.67500000e-01 1.61192980e-01 8.38807020e-01 9.05051953e-02 7.06877852e-02
6.50000000e+00 9.75000000e-01 1.61369585e-01 8.38630415e-01 9.05463470e-02 7.08232376e-02
6.55000000e+00 9.82500000e-01 1.61542514e-01 8.38457486e-01 9.05861921e-02 7.09563223e-02
6.60000000e+00 9.90000000e-01 1.61711868e-01 8.38288132e-01 9.06247705e-02 7.10870974e-02
6.65000000e+00 9.97500000e-01 1.61877740e-01 8.38122260e-01 9.06621209e-02 7.12156189e-02
6.70000000e+00 1.00500000e+00 1.62040222e-01 8.37959778e-01 9.06982806e-02 7.13419414e-02
6.75000000e+00 1.01250000e+00 1.62199404e-01 8.37800596e-01 9.07332857e-02 7.14661178e-02
6.80000000e+00 1.02000000e+00 1.62355371e-01 8.37644629e-01 9.07671711e-02 7.15881994e-02
6.85000000e+00 1.02750000e+00 1.62508207e-01 8.37491793e-01 9.07999705e-02 7.17082361e-02
6.90000000e+00 1.03500000e+00 1.62657992e-01 8.37342008e-01 9.08317164e-02 7.18262760e-02
6.95000000e+00 1.04250000e+00 1.62804807e-01 8.37195193e-01 9.08624404e-02 7.19423663e-02
7.00000000e+00 1.05000000e+00 1.62948725e-01 8.37051275e-01 9.08921729e-02 7.20565524e-02
7.05000000e+00 1.05750000e+00 1.63089822e-01 8.36910178e-01 9.09209434e-02 7.21688786e-02
7.10000000e+00 1.06500000e+00 1.63228168e-01 8.36771832e-01 9.09487804e-02 7.22793878e-02
7.15000000e+00 1.07250000e+00 1.63363833e-01 8.36636167e-01 9.09757114e-02 7.23881218e-02
7.20000000e+00 1.08000000e+00 1.63496884e-01 8.36503116e-01 9.10017630e-02 7.24951210e-02
7.25000000e+00 1.08750000e+00 1.63627386e-01 8.36372614e-01 9.10269612e-02 7.26004250e-02
7.30000000e+00 1.09500000e+00 1.63755403e-01 8.36244597e-01 9.10513307e-02 7.27040718e-02
7.35000000e+00 1.10250000e+00 1.63880995e-01 8.36119005e-01 9.10748958e-02 7.28060988e-02
7.40000000e+00 1.11000000e+00 1.64004222e-01 8.35995778e-01 9.10976799e-02 7.29065420e-02
7.45000000e+00 1.11750000e+00 1.64125142e-01 8.35874858e-01 9.11197054e-02 7.30054366e-02
7.50000000e+00 1.12500000e+00 1.64243811e-01 8.35756189e-01 9.11409944e-02 7.31028168e-02
7.55000000e+00 1.13250000e+00 1.64360284e-01 8.35639716e-01 9.11615681e-02 7.31987156e-02
7.60000000e+00 1.14000000e+00 1.64474612e-01 8.35525388e-01 9.11814469e-02 7.32931655e-02
7.65000000e+00 1.14750000e+00 1.64586848e-01 8.35413152e-01 9.12006506e-02 7.33861978e-02
7.70000000e+00 1.15500000e+00 1.64697042e-01 8.35302958e-01 9.12191987e-02 7.34778432e-02
7.75000000e+00 1.16250000e+00 1.64805241e-01 8.35194759e-01 9.12371097e-02 7.35681312e-02
7.80000000e+00 1.17000000e+00 1.64911492e-01 8.35088508e-01 9.12544016e-02 7.36570908e-02
7.85000000e+00 1.17750000e+00 1.65015842e-01 8.34984158e-01 9.12710920e-02 7.37447502e-02
7.90000000e+00 1.18500000e+00 1.65118335e-01 8.34881665e-01 9.12871978e-02 7.38311368e-02
7.95000000e+00 1.19250000e+00 1.65219013e-01 8.34780987e-01 9.13027354e-02 7.39162771e-02
8.00000000e+00 1.20000000e+00 1.65317918e-01 8.34682082e-01 9.13177208e-02 7.40001973e-02
8.05000000e+00 1.20750000e+00 1.65415092e-01 8.34584908e-01 9.13321694e-02 7.40829224e-02
8.10000000e+00 1.21500000e+00 1.65510573e-01 8.34489427e-01 9.13460960e-02 7.41644772e-02
8.15000000e+00 1.22250000e+00 1.65604401e-01 8.34395599e-01 9.13595154e-02 7.42448856e-02
8.20000000e+00 1.23000000e+00 1.65696612e-01 8.34303388e-01 9.13724414e-02 7.43241710e-02
8.25000000e+00 1.23750000e+00 1.65787244e-01 8.34212756e-01 9.13848877e-02 7.44023560e-02
8.30000000e+00 1.24500000e+00 1.65876330e-01 8.34123670e-01 9.13968676e-02 7.44794628e-02
8.35000000e+00 1.25250000e+00 1.65963907e-01 8.34036093e-01 9.14083939e-02 7.45555131e-02
8.40000000e+00 1.26000000e+00 1.66050007e-01 8.33949993e-01 9.14194790e-02 7.46305278e-02
8.45000000e+00 1.26750000e+00 1.66134662e-01 8.33865338e-01 9.14301349e-02 7.47045275e-02
8.50000000e+00 1.27500000e+00 1.66217906e-01 8.33782094e-01 9.14403734e-02 7.47775321e-02
8.55000000e+00 1.28250000e+00 1.66299767e-01 8.33700233e-01 9.14502058e-02 7.48495612e-02
8.60000000e+00 1.29000000e+00 1.66380277e-01 8.33619723e-01 9.14596432e-02 7.49206336e-02
8.65000000e+00 1.29750000e+00 1.66459464e-01 8.33540536e-01 9.14686963e-02 7.49907681e-02
8.70000000e+00 1.30500000e+00 1.66537358e-01 8.33462642e-01 9.14773754e-02 7.50599825e-02
8.75000000e+00 1.31250000e+00 1.66613985e-01 8.33386015e-01 9.14856906e-02 7.51282946e-02
8.80000000e+00 1.32000000e+00 1.66689373e-01 8.33310627e-01 9.14936518e-02 7.51957215e-02
8.85000000e+00 1.32750000e+00 1.66763548e-01 8.33236452e-01 9.15012683e-02 7.52622799e-02
8.90000000e+00 1.33500000e+00 1.66836536e-01 8.33163464e-01 9.15085495e-02 7.53279864e-02
8.95000000e+00 1.34250000e+00 1.66908361e-01 8.33091639e-01 9.15155043e-02 7.53928568e-02
9.00000000e+00 1.35000000e+00 1.66979048e-01 8.33020952e-01 9.15221414e-02 7.54569067e-02


==> anc/Fig1/Fig1d/Particle_fraction_zeta_0.05.out <==
#nb/n0, nb (fm^{-3}), pfrac, nfrac, efrac, mufrac  
5.00000000e-01 7.50000000e-02 3.03066336e-02 9.69693366e-01 3.03066336e-02 0.00000000e+00
5.50000000e-01 8.25000000e-02 3.32534175e-02 9.66746582e-01 3.32534175e-02 0.00000000e+00
6.00000000e-01 9.00000000e-02 3.60250995e-02 9.63974901e-01 3.60250995e-02 0.00000000e+00
6.50000000e-01 9.75000000e-02 3.86299086e-02 9.61370091e-01 3.86299086e-02 0.00000000e+00
7.00000000e-01 1.05000000e-01 4.10798642e-02 9.58920136e-01 4.10798642e-02 0.00000000e+00
7.50000000e-01 1.12500000e-01 4.33888552e-02 9.56611145e-01 4.33888552e-02 0.00000000e+00
8.00000000e-01 1.20000000e-01 4.57792373e-02 9.54220763e-01 4.54949412e-02 2.84296082e-04
8.50000000e-01 1.27500000e-01 4.86471404e-02 9.51352860e-01 4.72551766e-02 1.39196378e-03
9.00000000e-01 1.35000000e-01 5.15964885e-02 9.48403511e-01 4.88195436e-02 2.77694490e-03
9.50000000e-01 1.42500000e-01 5.45238333e-02 9.45476167e-01 5.02420358e-02 4.28179756e-03
1.00000000e+00 1.50000000e-01 5.73908564e-02 9.42609144e-01 5.15537398e-02 5.83711655e-03
1.05000000e+00 1.57500000e-01 6.01824138e-02 9.39817586e-01 5.27761478e-02 7.40626600e-03
1.10000000e+00 1.65000000e-01 6.28938007e-02 9.37106199e-01 5.39252104e-02 8.96859036e-03
1.15000000e+00 1.72500000e-01 6.55253600e-02 9.34474640e-01 5.50131838e-02 1.05121762e-02
1.20000000e+00 1.80000000e-01 6.80798542e-02 9.31920146e-01 5.60496634e-02 1.20301907e-02
1.25000000e+00 1.87500000e-01 7.05610943e-02 9.29438906e-01 5.70422402e-02 1.35188542e-02
1.30000000e+00 1.95000000e-01 7.29732047e-02 9.27026795e-01 5.79969535e-02 1.49762512e-02
1.35000000e+00 2.02500000e-01 7.53202314e-02 9.24679769e-01 5.89186220e-02 1.64016094e-02
1.40000000e+00 2.10000000e-01 7.76059441e-02 9.22394056e-01 5.98110934e-02 1.77948507e-02
1.45000000e+00 2.17500000e-01 7.98337475e-02 9.20166252e-01 6.06774390e-02 1.91563085e-02
1.50000000e+00 2.25000000e-01 8.20066567e-02 9.17993343e-01 6.15201071e-02 2.04865496e-02
1.55000000e+00 2.32500000e-01 8.41273064e-02 9.15872694e-01 6.23410454e-02 2.17862610e-02
1.60000000e+00 2.40000000e-01 8.61979801e-02 9.13802020e-01 6.31417999e-02 2.30561802e-02
1.65000000e+00 2.47500000e-01 8.82206471e-02 9.11779353e-01 6.39235950e-02 2.42970521e-02
1.70000000e+00 2.55000000e-01 9.01970029e-02 9.09802997e-01 6.46873982e-02 2.55096046e-02
1.75000000e+00 2.62500000e-01 9.21285087e-02 9.07871491e-01 6.54339731e-02 2.66945356e-02
1.80000000e+00 2.70000000e-01 9.40164288e-02 9.05983571e-01 6.61639224e-02 2.78525064e-02
1.85000000e+00 2.77500000e-01 9.58618647e-02 9.04138135e-01 6.68777231e-02 2.89841415e-02
1.90000000e+00 2.85000000e-01 9.76657843e-02 9.02334216e-01 6.75757551e-02 3.00900292e-02
1.95000000e+00 2.92500000e-01 9.94290490e-02 9.00570951e-01 6.82583240e-02 3.11707250e-02
2.00000000e+00 3.00000000e-01 1.01152436e-01 8.98847564e-01 6.89256802e-02 3.22267556e-02
2.05000000e+00 3.07500000e-01 1.02836656e-01 8.97163344e-01 6.95780337e-02 3.32586224e-02
2.10000000e+00 3.15000000e-01 1.04482372e-01 8.95517628e-01 7.02155664e-02 3.42668058e-02
2.15000000e+00 3.22500000e-01 1.06090210e-01 8.93909790e-01 7.08384417e-02 3.52517688e-02
2.20000000e+00 3.30000000e-01 1.07660772e-01 8.92339228e-01 7.14468117e-02 3.62139602e-02
2.25000000e+00 3.37500000e-01 1.09194641e-01 8.90805359e-01 7.20408234e-02 3.71538174e-02
2.30000000e+00 3.45000000e-01 1.10692392e-01 8.89307608e-01 7.26206234e-02 3.80717689e-02
2.35000000e+00 3.52500000e-01 1.12154597e-01 8.87845403e-01 7.31863606e-02 3.89682365e-02
2.40000000e+00 3.60000000e-01 1.13581826e-01 8.86418174e-01 7.37381894e-02 3.98436365e-02
2.45000000e+00 3.67500000e-01 1.14974652e-01 8.85025348e-01 7.42762709e-02 4.06983812e-02
2.50000000e+00 3.75000000e-01 1.16333654e-01 8.83666346e-01 7.48007740e-02 4.15328799e-02
2.55000000e+00 3.82500000e-01 1.17659416e-01 8.82340584e-01 7.53118763e-02 4.23475395e-02
2.60000000e+00 3.90000000e-01 1.18952529e-01 8.81047471e-01 7.58097643e-02 4.31427649e-02
2.65000000e+00 3.97500000e-01 1.20213592e-01 8.79786408e-01 7.62946328e-02 4.39189594e-02
2.70000000e+00 4.05000000e-01 1.21443210e-01 8.78556790e-01 7.67666853e-02 4.46765246e-02
2.75000000e+00 4.12500000e-01 1.22641993e-01 8.77358007e-01 7.72261331e-02 4.54158604e-02
2.80000000e+00 4.20000000e-01 1.23810560e-01 8.76189440e-01 7.76731947e-02 4.61373650e-02
2.85000000e+00 4.27500000e-01 1.24949530e-01 8.75050470e-01 7.81080953e-02 4.68414346e-02
2.90000000e+00 4.35000000e-01 1.26059529e-01 8.73940471e-01 7.85310658e-02 4.75284629e-02
2.95000000e+00 4.42500000e-01 1.27141183e-01 8.72858817e-01 7.89423422e-02 4.81988412e-02
3.00000000e+00 4.50000000e-01 1.28195122e-01 8.71804878e-01 7.93421646e-02 4.88529576e-02
3.05000000e+00 4.57500000e-01 1.29221973e-01 8.70778027e-01 7.97307766e-02 4.94911968e-02
3.10000000e+00 4.65000000e-01 1.30222364e-01 8.69777636e-01 8.01084243e-02 5.01139400e-02
3.15000000e+00 4.72500000e-01 1.31196920e-01 8.68803080e-01 8.04753558e-02 5.07215639e-02
3.20000000e+00 4.80000000e-01 1.32146261e-01 8.67853739e-01 8.08318201e-02 5.13144411e-02
3.25000000e+00 4.87500000e-01 1.33071006e-01 8.66928994e-01 8.11780671e-02 5.18929391e-02
3.30000000e+00 4.95000000e-01 1.33971766e-01 8.66028234e-01 8.15143459e-02 5.24574204e-02
3.35000000e+00 5.02500000e-01 1.34849147e-01 8.65150853e-01 8.18409054e-02 5.30082420e-02
3.40000000e+00 5.10000000e-01 1.35703748e-01 8.64296252e-01 8.21579927e-02 5.35457551e-02
3.45000000e+00 5.17500000e-01 1.36536159e-01 8.63463841e-01 8.24658533e-02 5.40703052e-02
3.50000000e+00 5.25000000e-01 1.37346962e-01 8.62653038e-01 8.27647304e-02 5.45822315e-02
3.55000000e+00 5.32500000e-01 1.38136731e-01 8.61863269e-01 8.30548645e-02 5.50818667e-02
3.60000000e+00 5.40000000e-01 1.38906030e-01 8.61093970e-01 8.33364929e-02 5.55695373e-02
3.65000000e+00 5.47500000e-01 1.39655412e-01 8.60344588e-01 8.36098496e-02 5.60455628e-02
3.70000000e+00 5.55000000e-01 1.40385421e-01 8.59614579e-01 8.38751650e-02 5.65102562e-02
3.75000000e+00 5.62500000e-01 1.41096589e-01 8.58903411e-01 8.41326655e-02 5.69639236e-02
3.80000000e+00 5.70000000e-01 1.41789437e-01 8.58210563e-01 8.43825732e-02 5.74068642e-02
3.85000000e+00 5.77500000e-01 1.42464477e-01 8.57535523e-01 8.46251063e-02 5.78393703e-02
3.90000000e+00 5.85000000e-01 1.43122205e-01 8.56877795e-01 8.48604782e-02 5.82617272e-02
3.95000000e+00 5.92500000e-01 1.43763111e-01 8.56236889e-01 8.50888977e-02 5.86742134e-02
4.00000000e+00 6.00000000e-01 1.44387670e-01 8.55612330e-01 8.53105692e-02 5.90771003e-02
4.05000000e+00 6.07500000e-01 1.44996345e-01 8.55003655e-01 8.55256921e-02 5.94706526e-02
4.10000000e+00 6.15000000e-01 1.45589589e-01 8.54410411e-01 8.57344612e-02 5.98551281e-02
4.15000000e+00 6.22500000e-01 1.46167844e-01 8.53832156e-01 8.59370663e-02 6.02307777e-02
4.20000000e+00 6.30000000e-01 1.46731538e-01 8.53268462e-01 8.61336926e-02 6.05978458e-02
4.25000000e+00 6.37500000e-01 1.47281090e-01 8.52718910e-01 8.63245203e-02 6.09565702e-02
4.30000000e+00 6.45000000e-01 1.47816907e-01 8.52183093e-01 8.65097248e-02 6.13071821e-02
4.35000000e+00 6.52500000e-01 1.48339383e-01 8.51660617e-01 8.66894768e-02 6.16499063e-02
4.40000000e+00 6.60000000e-01 1.48848904e-01 8.51151096e-01 8.68639424e-02 6.19849614e-02
4.45000000e+00 6.67500000e-01 1.49345842e-01 8.50654158e-01 8.70332827e-02 6.23125598e-02
4.50000000e+00 6.75000000e-01 1.49830562e-01 8.50169438e-01 8.71976545e-02 6.26329077e-02
4.55000000e+00 6.82500000e-01 1.50303416e-01 8.49696584e-01 8.73572099e-02 6.29462056e-02
4.60000000e+00 6.90000000e-01 1.50764745e-01 8.49235255e-01 8.75120966e-02 6.32526481e-02
4.65000000e+00 6.97500000e-01 1.51214882e-01 8.48785118e-01 8.76624579e-02 6.35524240e-02
4.70000000e+00 7.05000000e-01 1.51654150e-01 8.48345850e-01 8.78084327e-02 6.38457168e-02
4.75000000e+00 7.12500000e-01 1.52082860e-01 8.47917140e-01 8.79501560e-02 6.41327044e-02
4.80000000e+00 7.20000000e-01 1.52501318e-01 8.47498682e-01 8.80877583e-02 6.44135596e-02
4.85000000e+00 7.27500000e-01 1.52909816e-01 8.47090184e-01 8.82213663e-02 6.46884499e-02
4.90000000e+00 7.35000000e-01 1.53308641e-01 8.46691359e-01 8.83511028e-02 6.49575379e-02
4.95000000e+00 7.42500000e-01 1.53698068e-01 8.46301932e-01 8.84770866e-02 6.52209813e-02
5.00000000e+00 7.50000000e-01 1.54078366e-01 8.45921634e-01 8.85994329e-02 6.54789332e-02
5.05000000e+00 7.57500000e-01 1.54449795e-01 8.45550205e-01 8.87182533e-02 6.57315418e-02
5.10000000e+00 7.65000000e-01 1.54812607e-01 8.45187393e-01 8.88336558e-02 6.59789510e-02
5.15000000e+00 7.72500000e-01 1.55167045e-01 8.44832955e-01 8.89457449e-02 6.62213005e-02
5.20000000e+00 7.80000000e-01 1.55513348e-01 8.44486652e-01 8.90546220e-02 6.64587256e-02
5.25000000e+00 7.87500000e-01 1.55851742e-01 8.44148258e-01 8.91603849e-02 6.66913575e-02
5.30000000e+00 7.95000000e-01 1.56182452e-01 8.43817548e-01 8.92631286e-02 6.69193234e-02
5.35000000e+00 8.02500000e-01 1.56505692e-01 8.43494308e-01 8.93629448e-02 6.71427468e-02
5.40000000e+00 8.10000000e-01 1.56821670e-01 8.43178330e-01 8.94599224e-02 6.73617475e-02
5.45000000e+00 8.17500000e-01 1.57130589e-01 8.42869411e-01 8.95541473e-02 6.75764413e-02
5.50000000e+00 8.25000000e-01 1.57432644e-01 8.42567356e-01 8.96457028e-02 6.77869409e-02
5.55000000e+00 8.32500000e-01 1.57728025e-01 8.42271975e-01 8.97346694e-02 6.79933554e-02
5.60000000e+00 8.40000000e-01 1.58016916e-01 8.41983084e-01 8.98211249e-02 6.81957907e-02
5.65000000e+00 8.47500000e-01 1.58299494e-01 8.41700506e-01 8.99051447e-02 6.83943494e-02
5.70000000e+00 8.55000000e-01 1.58575933e-01 8.41424067e-01 8.99868018e-02 6.85891311e-02
5.75000000e+00 8.62500000e-01 1.58846399e-01 8.41153601e-01 9.00661666e-02 6.87802323e-02
5.80000000e+00 8.70000000e-01 1.59111054e-01 8.40888946e-01 9.01433075e-02 6.89677467e-02
5.85000000e+00 8.77500000e-01 1.59370056e-01 8.40629944e-01 9.02182905e-02 6.91517652e-02
5.90000000e+00 8.85000000e-01 1.59623555e-01 8.40376445e-01 9.02911795e-02 6.93323758e-02
5.95000000e+00 8.92500000e-01 1.59871701e-01 8.40128299e-01 9.03620365e-02 6.95096642e-02
6.00000000e+00 9.00000000e-01 1.60114634e-01 8.39885366e-01 9.04309211e-02 6.96837132e-02
6.05000000e+00 9.07500000e-01 1.60352495e-01 8.39647505e-01 9.04978915e-02 6.98546034e-02
6.10000000e+00 9.15000000e-01 1.60585416e-01 8.39414584e-01 9.05630035e-02 7.00224128e-02
6.15000000e+00 9.22500000e-01 1.60813529e-01 8.39186471e-01 9.06263116e-02 7.01872173e-02
6.20000000e+00 9.30000000e-01 1.61036959e-01 8.38963041e-01 9.06878680e-02 7.03490905e-02
6.25000000e+00 9.37500000e-01 1.61255828e-01 8.38744172e-01 9.07477238e-02 7.05081037e-02
6.30000000e+00 9.45000000e-01 1.61470254e-01 8.38529746e-01 9.08059280e-02 7.06643263e-02
6.35000000e+00 9.52500000e-01 1.61680354e-01 8.38319646e-01 9.08625283e-02 7.08178256e-02
6.40000000e+00 9.60000000e-01 1.61886238e-01 8.38113762e-01 9.09175707e-02 7.09686669e-02
6.45000000e+00 9.67500000e-01 1.62088014e-01 8.37911986e-01 9.09711000e-02 7.11169136e-02
6.50000000e+00 9.75000000e-01 1.62285787e-01 8.37714213e-01 9.10231592e-02 7.12626273e-02
6.55000000e+00 9.82500000e-01 1.62479658e-01 8.37520342e-01 9.10737903e-02 7.14058680e-02
6.60000000e+00 9.90000000e-01 1.62669727e-01 8.37330273e-01 9.11230337e-02 7.15466936e-02
6.65000000e+00 9.97500000e-01 1.62856089e-01 8.37143911e-01 9.11709287e-02 7.16851607e-02
6.70000000e+00 1.00500000e+00 1.63038837e-01 8.36961163e-01 9.12175133e-02 7.18213241e-02
6.75000000e+00 1.01250000e+00 1.63218061e-01 8.36781939e-01 9.12628243e-02 7.19552370e-02
6.80000000e+00 1.02000000e+00 1.63393849e-01 8.36606151e-01 9.13068973e-02 7.20869514e-02
6.85000000e+00 1.02750000e+00 1.63566284e-01 8.36433716e-01 9.13497669e-02 7.22165173e-02
6.90000000e+00 1.03500000e+00 1.63735450e-01 8.36264550e-01 9.13914665e-02 7.23439839e-02
6.95000000e+00 1.04250000e+00 1.63901427e-01 8.36098573e-01 9.14320286e-02 7.24693986e-02
7.00000000e+00 1.05000000e+00 1.64064292e-01 8.35935708e-01 9.14714845e-02 7.25928076e-02
7.05000000e+00 1.05750000e+00 1.64224121e-01 8.35775879e-01 9.15098648e-02 7.27142559e-02
7.10000000e+00 1.06500000e+00 1.64380986e-01 8.35619014e-01 9.15471989e-02 7.28337872e-02
7.15000000e+00 1.07250000e+00 1.64534959e-01 8.35465041e-01 9.15835154e-02 7.29514439e-02
7.20000000e+00 1.08000000e+00 1.64686110e-01 8.35313890e-01 9.16188421e-02 7.30672674e-02
7.25000000e+00 1.08750000e+00 1.64834504e-01 8.35165496e-01 9.16532059e-02 7.31812979e-02
7.30000000e+00 1.09500000e+00 1.64980207e-01 8.35019793e-01 9.16866328e-02 7.32935745e-02
7.35000000e+00 1.10250000e+00 1.65123283e-01 8.34876717e-01 9.17191480e-02 7.34041353e-02
7.40000000e+00 1.11000000e+00 1.65263793e-01 8.34736207e-01 9.17507762e-02 7.35130172e-02
7.45000000e+00 1.11750000e+00 1.65401797e-01 8.34598203e-01 9.17815410e-02 7.36202563e-02
7.50000000e+00 1.12500000e+00 1.65537353e-01 8.34462647e-01 9.18114656e-02 7.37258877e-02
7.55000000e+00 1.13250000e+00 1.65670518e-01 8.34329482e-01 9.18405723e-02 7.38299456e-02
7.60000000e+00 1.14000000e+00 1.65801346e-01 8.34198654e-01 9.18688827e-02 7.39324630e-02
7.65000000e+00 1.14750000e+00 1.65929891e-01 8.34070109e-01 9.18964180e-02 7.40334725e-02
7.70000000e+00 1.15500000e+00 1.66056204e-01 8.33943796e-01 9.19231986e-02 7.41330055e-02
7.75000000e+00 1.16250000e+00 1.66180337e-01 8.33819663e-01 9.19492443e-02 7.42310927e-02
7.80000000e+00 1.17000000e+00 1.66302338e-01 8.33697662e-01 9.19745744e-02 7.43277640e-02
7.85000000e+00 1.17750000e+00 1.66422256e-01 8.33577744e-01 9.19992075e-02 7.44230485e-02
7.90000000e+00 1.18500000e+00 1.66540136e-01 8.33459864e-01 9.20231618e-02 7.45169745e-02
7.95000000e+00 1.19250000e+00 1.66656025e-01 8.33343975e-01 9.20464548e-02 7.46095698e-02
8.00000000e+00 1.20000000e+00 1.66769965e-01 8.33230035e-01 9.20691037e-02 7.47008612e-02
8.05000000e+00 1.20750000e+00 1.66882000e-01 8.33118000e-01 9.20911251e-02 7.47908751e-02
8.10000000e+00 1.21500000e+00 1.66992172e-01 8.33007828e-01 9.21125350e-02 7.48796368e-02
8.15000000e+00 1.22250000e+00 1.67100521e-01 8.32899479e-01 9.21333492e-02 7.49671715e-02
8.20000000e+00 1.23000000e+00 1.67207086e-01 8.32792914e-01 9.21535829e-02 7.50535034e-02
8.25000000e+00 1.23750000e+00 1.67311907e-01 8.32688093e-01 9.21732507e-02 7.51386562e-02
8.30000000e+00 1.24500000e+00 1.67415020e-01 8.32584980e-01 9.21923672e-02 7.52226531e-02
8.35000000e+00 1.25250000e+00 1.67516463e-01 8.32483537e-01 9.22109461e-02 7.53055165e-02
8.40000000e+00 1.26000000e+00 1.67616270e-01 8.32383730e-01 9.22290012e-02 7.53872685e-02
8.45000000e+00 1.26750000e+00 1.67714476e-01 8.32285524e-01 9.22465454e-02 7.54679305e-02
8.50000000e+00 1.27500000e+00 1.67811115e-01 8.32188885e-01 9.22635918e-02 7.55475234e-02
8.55000000e+00 1.28250000e+00 1.67906220e-01 8.32093780e-01 9.22801526e-02 7.56260677e-02
8.60000000e+00 1.29000000e+00 1.67999823e-01 8.32000177e-01 9.22962400e-02 7.57035832e-02
8.65000000e+00 1.29750000e+00 1.68091955e-01 8.31908045e-01 9.23118657e-02 7.57800895e-02
8.70000000e+00 1.30500000e+00 1.68182647e-01 8.31817353e-01 9.23270412e-02 7.58556054e-02
8.75000000e+00 1.31250000e+00 1.68271927e-01 8.31728073e-01 9.23417776e-02 7.59301496e-02
8.80000000e+00 1.32000000e+00 1.68359826e-01 8.31640174e-01 9.23560857e-02 7.60037401e-02
8.85000000e+00 1.32750000e+00 1.68446371e-01 8.31553629e-01 9.23699761e-02 7.60763945e-02
8.90000000e+00 1.33500000e+00 1.68531589e-01 8.31468411e-01 9.23834589e-02 7.61481301e-02
8.95000000e+00 1.34250000e+00 1.68615508e-01 8.31384492e-01 9.23965441e-02 7.62189637e-02
9.00000000e+00 1.35000000e+00 1.68698153e-01 8.31301847e-01 9.24092414e-02 7.62889118e-02


==> anc/Fig2/Fig2a/EOS_PCSB0_zeta_0.0.out <==
# nb/n0, nb( fm ^{-3}), epsilon (MeV fm^{-3}), p (MeV fm^{-3})
5.944266666666666902e-10 8.916400000000000094e-11 8.302999999999999638e-08 6.274400000000000003e-13
6.075399999999999514e-10 9.113099999999999529e-11 8.486199999999999584e-08 6.505399999999999725e-13
6.209466666666667186e-10 9.314200000000000520e-11 8.673400000000000096e-08 6.744500000000000191e-13
6.346466666666666816e-10 9.519700000000000482e-11 8.864800000000000076e-08 6.991999999999999893e-13
6.486466666666667366e-10 9.729700000000000274e-11 9.060399999999999525e-08 7.248000000000000014e-13
6.629600000000000557e-10 9.944400000000000319e-11 9.260299999999999879e-08 7.512800000000000057e-13
6.776000000000000176e-10 1.016399999999999975e-10 9.464599999999999928e-08 7.786799999999999697e-13
6.925333333333332786e-10 1.038799999999999944e-10 9.673399999999999786e-08 8.070200000000000287e-13
7.077999999999999753e-10 1.061699999999999937e-10 9.886899999999999680e-08 8.363200000000000149e-13
7.234666666666666913e-10 1.085200000000000037e-10 1.010499999999999950e-07 8.666300000000000140e-13
7.393999999999999489e-10 1.109099999999999949e-10 1.032799999999999957e-07 8.979600000000000431e-13
7.557333333333333292e-10 1.133599999999999968e-10 1.055600000000000003e-07 9.303600000000000868e-13
7.724000000000000417e-10 1.158600000000000011e-10 1.078899999999999953e-07 9.638499999999999774e-13
7.894000000000000864e-10 1.184100000000000078e-10 1.102699999999999941e-07 9.984700000000000864e-13
8.068666666666666307e-10 1.210299999999999946e-10 1.126999999999999967e-07 1.034199999999999976e-12
8.246666666666667140e-10 1.236999999999999968e-10 1.151900000000000011e-07 1.071199999999999919e-12
8.428666666666667132e-10 1.264299999999999966e-10 1.177299999999999961e-07 1.109400000000000099e-12
8.614666666666666283e-10 1.292199999999999942e-10 1.203299999999999929e-07 1.148900000000000083e-12
8.804666666666666661e-10 1.320699999999999896e-10 1.229800000000000067e-07 1.189700000000000070e-12
8.998666666666667232e-10 1.349800000000000085e-10 1.256900000000000091e-07 1.231900000000000032e-12
9.197333333333333833e-10 1.379600000000000075e-10 1.284700000000000115e-07 1.275499999999999967e-12
9.400000000000000627e-10 1.410000000000000042e-10 1.312999999999999912e-07 1.320500000000000078e-12
9.607333333333333451e-10 1.441100000000000069e-10 1.341999999999999973e-07 1.366999999999999931e-12
9.819333333333332305e-10 1.472899999999999897e-10 1.371599999999999921e-07 1.414999999999999928e-12
1.003600000000000133e-09 1.505400000000000044e-10 1.401900000000000132e-07 1.464600000000000040e-12
1.025733333333333431e-09 1.538599999999999991e-10 1.432799999999999966e-07 1.515900000000000033e-12
1.048400000000000019e-09 1.572600000000000081e-10 1.464400000000000063e-07 1.568899999999999908e-12
1.071533333333333417e-09 1.607299999999999971e-10 1.496699999999999896e-07 1.623700000000000038e-12
1.095200000000000106e-09 1.642800000000000004e-10 1.529699999999999993e-07 1.680300000000000019e-12
1.119333333333333397e-09 1.679000000000000096e-10 1.563499999999999938e-07 1.738899999999999992e-12
1.144000000000000185e-09 1.716000000000000071e-10 1.597999999999999883e-07 1.799399999999999987e-12
1.169266666666666744e-09 1.753900000000000013e-10 1.633299999999999941e-07 1.861999999999999942e-12
1.195066666666666800e-09 1.792600000000000096e-10 1.669299999999999999e-07 1.926699999999999858e-12
1.221466666666666626e-09 1.832199999999999887e-10 1.706099999999999905e-07 1.993699999999999876e-12
1.248400000000000156e-09 1.872600000000000079e-10 1.743800000000000037e-07 2.063099999999999964e-12
1.275933333333333456e-09 1.913899999999999977e-10 1.782199999999999905e-07 2.134900000000000122e-12
1.304066666666666734e-09 1.956100000000000100e-10 1.821600000000000112e-07 2.209299999999999886e-12
1.332866666666666675e-09 1.999300000000000013e-10 1.861799999999999903e-07 2.286400000000000032e-12
1.362266666666666595e-09 2.043399999999999892e-10 1.902800000000000071e-07 2.366300000000000126e-12
1.392333333333333385e-09 2.088500000000000077e-10 1.944800000000000050e-07 2.449300000000000075e-12
1.423066666666666840e-09 2.134600000000000053e-10 1.987699999999999991e-07 2.535399999999999880e-12
1.454466666666666752e-09 2.181700000000000076e-10 2.031600000000000007e-07 2.624899999999999852e-12
1.486533333333333329e-09 2.229799999999999889e-10 2.076399999999999985e-07 2.717999999999999930e-12
1.519333333333333463e-09 2.279000000000000092e-10 2.122200000000000038e-07 2.814900000000000052e-12
1.552866666666666743e-09 2.329299999999999908e-10 2.169100000000000014e-07 2.915800000000000157e-12
1.587133333333333374e-09 2.380699999999999854e-10 2.216899999999999953e-07 3.021000000000000153e-12
1.622133333333333357e-09 2.433199999999999931e-10 2.265800000000000079e-07 3.130899999999999917e-12
1.657933333333333378e-09 2.486899999999999963e-10 2.315800000000000130e-07 3.245700000000000195e-12
1.694533333333333437e-09 2.541799999999999949e-10 2.366900000000000105e-07 3.365500000000000149e-12
1.731866666666666849e-09 2.597800000000000066e-10 2.419099999999999738e-07 3.489599999999999994e-12
1.770066666666666779e-09 2.655099999999999961e-10 2.472499999999999938e-07 3.618000000000000134e-12
1.809133333333333435e-09 2.713700000000000152e-10 2.527099999999999911e-07 3.750799999999999729e-12
1.849066666666666816e-09 2.773600000000000121e-10 2.582800000000000072e-07 3.888299999999999901e-12
1.889866666666666510e-09 2.834799999999999868e-10 2.639800000000000120e-07 4.030499999999999840e-12
1.931533333333333550e-09 2.897299999999999911e-10 2.698100000000000053e-07 4.177499999999999921e-12
1.974200000000000069e-09 2.961299999999999897e-10 2.757599999999999758e-07 4.329700000000000019e-12
2.017733333333333521e-09 3.026600000000000178e-10 2.818399999999999879e-07 4.486999999999999763e-12
2.062266666666666866e-09 3.093399999999999885e-10 2.880599999999999999e-07 4.649599999999999898e-12
2.107733333333333417e-09 3.161600000000000229e-10 2.944200000000000119e-07 4.817799999999999929e-12
2.154266666666666548e-09 3.231399999999999822e-10 3.009100000000000124e-07 4.991700000000000228e-12
2.201799999999999986e-09 3.302699999999999876e-10 3.075500000000000243e-07 5.171499999999999926e-12
2.250400000000000418e-09 3.375600000000000213e-10 3.143399999999999944e-07 5.357300000000000205e-12
2.299999999999999916e-09 3.449999999999999977e-10 3.212700000000000174e-07 5.549399999999999760e-12
2.350800000000000195e-09 3.526200000000000190e-10 3.283600000000000101e-07 5.747899999999999772e-12
2.402666666666667055e-09 3.604000000000000169e-10 3.356100000000000254e-07 5.953099999999999746e-12
2.455666666666666769e-09 3.683500000000000256e-10 3.430099999999999990e-07 6.165199999999999620e-12
2.509866666666666437e-09 3.764799999999999759e-10 3.505800000000000066e-07 6.384400000000000140e-12
2.565200000000000199e-09 3.847799999999999885e-10 3.583199999999999951e-07 6.611000000000000002e-12
2.621799999999999776e-09 3.932699999999999768e-10 3.662200000000000063e-07 6.845100000000000388e-12
2.679666666666666822e-09 4.019499999999999923e-10 3.743000000000000098e-07 7.087100000000000367e-12
2.738800000000000096e-09 4.108199999999999834e-10 3.825600000000000057e-07 7.337299999999999442e-12
2.799200000000000012e-09 4.198800000000000018e-10 3.909999999999999940e-07 7.595899999999999976e-12
2.861000000000000357e-09 4.291500000000000121e-10 3.996299999999999859e-07 7.863199999999999857e-12
2.924066666666666930e-09 4.386099999999999981e-10 4.084499999999999815e-07 8.139600000000000577e-12
2.988600000000000206e-09 4.482900000000000102e-10 4.174599999999999807e-07 8.425399999999999218e-12
3.054533333333333497e-09 4.581800000000000143e-10 4.266699999999999951e-07 8.721000000000000503e-12
3.121933333333333906e-09 4.682900000000000445e-10 4.360800000000000244e-07 9.026900000000000643e-12
3.190800000000000603e-09 4.786200000000000491e-10 4.457099999999999856e-07 9.343300000000000386e-12
3.261199999999999864e-09 4.891799999999999589e-10 4.555400000000000147e-07 9.670899999999999919e-12
3.333200000000000029e-09 4.999799999999999630e-10 4.655899999999999756e-07 1.000999999999999955e-11
3.406733333333333170e-09 5.110099999999999755e-10 4.758599999999999743e-07 1.036100000000000078e-11
3.481866666666666803e-09 5.222799999999999790e-10 4.863599999999999691e-07 1.072500000000000045e-11
3.558733333333333886e-09 5.338100000000000416e-10 4.970999999999999713e-07 1.110300000000000065e-11
3.637200000000000220e-09 5.455799999999999916e-10 5.080600000000000112e-07 1.149399999999999929e-11
3.717466666666666692e-09 5.576199999999999831e-10 5.192699999999999640e-07 1.190099999999999947e-11
3.799533333333333303e-09 5.699300000000000161e-10 5.307300000000000414e-07 1.232300000000000070e-11
3.883333333333333365e-09 5.825000000000000047e-10 5.424400000000000318e-07 1.276100000000000025e-11
3.969000000000000666e-09 5.953500000000000172e-10 5.544099999999999994e-07 1.321799999999999962e-11
4.056600000000000240e-09 6.084900000000000360e-10 5.666400000000000500e-07 1.369199999999999942e-11
4.146066666666667052e-09 6.219099999999999752e-10 5.791400000000000362e-07 1.418700000000000003e-11
4.237600000000000339e-09 6.356399999999999887e-10 5.919200000000000223e-07 1.470300000000000147e-11
4.331066666666666724e-09 6.496600000000000086e-10 6.049800000000000082e-07 1.523599999999999849e-11
4.426600000000000410e-09 6.639899999999999994e-10 6.183299999999999524e-07 1.578700000000000129e-11
4.524266666666667256e-09 6.786400000000000470e-10 6.319699999999999607e-07 1.635699999999999907e-11
4.624133333333333950e-09 6.936200000000000305e-10 6.459199999999999499e-07 1.694499999999999939e-11
4.726133333333332977e-09 7.089199999999999673e-10 6.601699999999999617e-07 1.755300000000000003e-11
4.830400000000000194e-09 7.245600000000000291e-10 6.747400000000000187e-07 1.818100000000000099e-11
4.936999999999999805e-09 7.405499999999999915e-10 6.896199999999999508e-07 1.882899999999999903e-11
5.045933333333333465e-09 7.568899999999999578e-10 7.048399999999999508e-07 1.949799999999999952e-11
5.157266666666667035e-09 7.735900000000000138e-10 7.203899999999999544e-07 2.018799999999999920e-11
5.271066666666667200e-09 7.906600000000000387e-10 7.362899999999999842e-07 2.090099999999999909e-11
5.387333333333333962e-09 8.081000000000000322e-10 7.525299999999999761e-07 2.163699999999999919e-11
5.506199999999999866e-09 8.259299999999999592e-10 7.691400000000000170e-07 2.239599999999999949e-11
5.627666666666667396e-09 8.441500000000000266e-10 7.861100000000000426e-07 2.317899999999999888e-11
5.751866666666666615e-09 8.627799999999999923e-10 8.034500000000000112e-07 2.398699999999999947e-11
5.878800000000000006e-09 8.818199999999999596e-10 8.211800000000000515e-07 2.482100000000000016e-11
6.008466666666666742e-09 9.012700000000000320e-10 8.392999999999999517e-07 2.567999999999999882e-11
6.141066666666666884e-09 9.211599999999999499e-10 8.578199999999999879e-07 2.656699999999999858e-11
6.276533333333332918e-09 9.414799999999999376e-10 8.767500000000000125e-07 2.748199999999999942e-11
6.415000000000000698e-09 9.622500000000000634e-10 8.960900000000000255e-07 2.842600000000000025e-11
6.556600000000001119e-09 9.834900000000000852e-10 9.158600000000000497e-07 2.939900000000000105e-11
6.701333333333333353e-09 1.005200000000000003e-09 9.360700000000000434e-07 3.040299999999999960e-11
6.849333333333333256e-09 1.027399999999999988e-09 9.567200000000000066e-07 3.143900000000000124e-11
7.000000000000000643e-09 1.050000000000000096e-09 9.778299999999999620e-07 3.250699999999999952e-11
7.154666666666666775e-09 1.073199999999999975e-09 9.994099999999999739e-07 3.360899999999999866e-11
7.312666666666667264e-09 1.096900000000000007e-09 1.021500000000000088e-06 3.474700000000000290e-11
7.473999999999999626e-09 1.121099999999999985e-09 1.044000000000000084e-06 3.592099999999999931e-11
7.638666666666667172e-09 1.145799999999999910e-09 1.066999999999999906e-06 3.713299999999999859e-11
7.807333333333334290e-09 1.171100000000000019e-09 1.090599999999999985e-06 3.838499999999999850e-11
7.979333333333334110e-09 1.196900000000000075e-09 1.114600000000000094e-06 3.967699999999999906e-11
8.155333333333333502e-09 1.223299999999999901e-09 1.139200000000000037e-06 4.101300000000000225e-11
8.335333333333332467e-09 1.250299999999999911e-09 1.164400000000000024e-06 4.239399999999999727e-11
8.519333333333332659e-09 1.277899999999999899e-09 1.190100000000000049e-06 4.382299999999999694e-11
8.707333333333334077e-09 1.306100000000000070e-09 1.216299999999999900e-06 4.530199999999999902e-11
8.899333333333333414e-09 1.334900000000000012e-09 1.243200000000000015e-06 4.683300000000000128e-11
9.096000000000000849e-09 1.364399999999999962e-09 1.270599999999999956e-06 4.841899999999999715e-11
9.296666666666667857e-09 1.394500000000000096e-09 1.298599999999999942e-06 5.006499999999999720e-11
9.502000000000001309e-09 1.425300000000000031e-09 1.327299999999999980e-06 5.177299999999999921e-11
9.711333333333332678e-09 1.456699999999999943e-09 1.356600000000000064e-06 5.354800000000000084e-11
9.925333333333333800e-09 1.488800000000000070e-09 1.386499999999999981e-06 5.539399999999999762e-11
1.014466666666666658e-08 1.521700000000000029e-09 1.417099999999999951e-06 5.731499999999999802e-11
1.036866666666666746e-08 1.555299999999999996e-09 1.448399999999999973e-06 5.931899999999999957e-11
1.059733333333333313e-08 1.589599999999999970e-09 1.480300000000000040e-06 6.140999999999999783e-11
1.083133333333333377e-08 1.624699999999999983e-09 1.512999999999999956e-06 6.357799999999999748e-11
1.107000000000000086e-08 1.660500000000000004e-09 1.546399999999999924e-06 6.582099999999999429e-11
1.131400000000000126e-08 1.697100000000000064e-09 1.580499999999999945e-06 6.813999999999999682e-11
1.156400000000000019e-08 1.734599999999999986e-09 1.615400000000000026e-06 7.053699999999999640e-11
1.181933333333333408e-08 1.772899999999999947e-09 1.650999999999999948e-06 7.301500000000000584e-11
1.207999999999999964e-08 1.811999999999999947e-09 1.687399999999999929e-06 7.557699999999999916e-11
1.234666666666666704e-08 1.852000000000000015e-09 1.724699999999999979e-06 7.822399999999999788e-11
1.261866666666666610e-08 1.892799999999999916e-09 1.762700000000000081e-06 8.095900000000000188e-11
1.289733333333333388e-08 1.934599999999999916e-09 1.801600000000000039e-06 8.378400000000000246e-11
1.318200000000000184e-08 1.977300000000000193e-09 1.841400000000000064e-06 8.670199999999999952e-11
1.347266666666666667e-08 2.020899999999999918e-09 1.881999999999999938e-06 8.971499999999999728e-11
1.377000000000000022e-08 2.065499999999999950e-09 1.923499999999999880e-06 9.282700000000000422e-11
1.407333333333333230e-08 2.110999999999999845e-09 1.965999999999999896e-06 9.603799999999999447e-11
1.438400000000000161e-08 2.157600000000000077e-09 2.009299999999999973e-06 9.935299999999999802e-11
1.470133333333333468e-08 2.205200000000000202e-09 2.053699999999999921e-06 1.027699999999999977e-10
1.502599999999999836e-08 2.253899999999999837e-09 2.099000000000000147e-06 1.062999999999999974e-10
1.535733333333333572e-08 2.303600000000000193e-09 2.145300000000000026e-06 1.099399999999999972e-10
1.569600000000000039e-08 2.354400000000000059e-09 2.192599999999999980e-06 1.136899999999999972e-10
1.604266666666666752e-08 2.406399999999999879e-09 2.240999999999999804e-06 1.175600000000000056e-10
1.639666666666666857e-08 2.459500000000000037e-09 2.290499999999999923e-06 1.215500000000000094e-10
1.675800000000000024e-08 2.513700000000000119e-09 2.341000000000000117e-06 1.256600000000000086e-10
1.712800000000000289e-08 2.569200000000000186e-09 2.392699999999999978e-06 1.298900000000000033e-10
1.750599999999999807e-08 2.625899999999999793e-09 2.445399999999999914e-06 1.342500000000000017e-10
1.789200000000000232e-08 2.683800000000000183e-09 2.499400000000000159e-06 1.387400000000000038e-10
1.828666666666666762e-08 2.743000000000000144e-09 2.554600000000000071e-06 1.433600000000000095e-10
1.869066666666666913e-08 2.803600000000000121e-09 2.610899999999999854e-06 1.481099999999999931e-10
1.910266666666666646e-08 2.865400000000000052e-09 2.668499999999999946e-06 1.529999999999999886e-10
1.952399999999999999e-08 2.928599999999999999e-09 2.727399999999999925e-06 1.580400000000000043e-10
1.995533333333333494e-08 2.993299999999999993e-09 2.787599999999999789e-06 1.632099999999999978e-10
2.039533333333333425e-08 3.059299999999999972e-09 2.849099999999999962e-06 1.685300000000000115e-10
2.084533333333333497e-08 3.126799999999999997e-09 2.911999999999999817e-06 1.739900000000000113e-10
2.130533333333333379e-08 3.195800000000000069e-09 2.976199999999999982e-06 1.796000000000000054e-10
2.177533333333333403e-08 3.266300000000000187e-09 3.041900000000000048e-06 1.853700000000000020e-10
2.225600000000000090e-08 3.338399999999999970e-09 3.108999999999999795e-06 1.912800000000000105e-10
2.274666666666666587e-08 3.411999999999999798e-09 3.177599999999999866e-06 1.973600000000000040e-10
2.324866666666666931e-08 3.487300000000000148e-09 3.247699999999999839e-06 2.035899999999999918e-10
2.376200000000000128e-08 3.564300000000000192e-09 3.319399999999999932e-06 2.099800000000000080e-10
2.428599999999999989e-08 3.642899999999999900e-09 3.392599999999999925e-06 2.165400000000000091e-10
2.482200000000000217e-08 3.723300000000000160e-09 3.467499999999999835e-06 2.232600000000000128e-10
2.536933333333333630e-08 3.805400000000000115e-09 3.543999999999999865e-06 2.301399999999999932e-10
2.592933333333333602e-08 3.889400000000000238e-09 3.622199999999999811e-06 2.372000000000000184e-10
2.650133333333333612e-08 3.975200000000000087e-09 3.702100000000000096e-06 2.444200000000000204e-10
2.708600000000000180e-08 4.062900000000000104e-09 3.783800000000000093e-06 2.517499999999999837e-10
2.768400000000000159e-08 4.152599999999999908e-09 3.867300000000000226e-06 2.591399999999999964e-10
2.829466666666666698e-08 4.244199999999999881e-09 3.952600000000000070e-06 2.665900000000000069e-10
2.891866666666666648e-08 4.337799999999999641e-09 4.039799999999999845e-06 2.741499999999999787e-10
2.955666666666666531e-08 4.433499999999999631e-09 4.128999999999999770e-06 2.818200000000000153e-10
3.020866666666666678e-08 4.531299999999999852e-09 4.220099999999999626e-06 2.896499999999999769e-10
3.087533333333333280e-08 4.631299999999999920e-09 4.313199999999999632e-06 2.976799999999999998e-10
3.155666666666666668e-08 4.733499999999999836e-09 4.408400000000000008e-06 3.059599999999999960e-10
3.225266666666666841e-08 4.837899999999999599e-09 4.505599999999999688e-06 3.145500000000000150e-10
3.296466666666666843e-08 4.944700000000000099e-09 4.605100000000000175e-06 3.235400000000000015e-10
3.369200000000000153e-08 5.053800000000000064e-09 4.706700000000000185e-06 3.329800000000000227e-10
3.443533333333333291e-08 5.165299999999999937e-09 4.810499999999999936e-06 3.427999999999999950e-10
3.519533333333333443e-08 5.279300000000000164e-09 4.916699999999999868e-06 3.529899999999999877e-10
3.597133333333333423e-08 5.395700000000000299e-09 5.025199999999999761e-06 3.635700000000000173e-10
3.676533333333333459e-08 5.514800000000000023e-09 5.136099999999999834e-06 3.745699999999999793e-10
3.757666666666666367e-08 5.636499999999999716e-09 5.249400000000000088e-06 3.859799999999999947e-10
3.840533333333333471e-08 5.760800000000000207e-09 5.365199999999999894e-06 3.978399999999999931e-10
3.925266666666666491e-08 5.887899999999999903e-09 5.483600000000000319e-06 4.101600000000000084e-10
4.011866666666666751e-08 6.017799999999999630e-09 5.604599999999999669e-06 4.229600000000000056e-10
4.100400000000000109e-08 6.150599999999999833e-09 5.728299999999999857e-06 4.362600000000000010e-10
4.190866666666666567e-08 6.286299999999999685e-09 5.854700000000000035e-06 4.500800000000000112e-10
4.283333333333333307e-08 6.424999999999999630e-09 5.983800000000000205e-06 4.644300000000000185e-10
4.377866666666666852e-08 6.566800000000000112e-09 6.115900000000000177e-06 4.793400000000000218e-10
4.474466666666667201e-08 6.711700000000000305e-09 6.250800000000000360e-06 4.948199999999999518e-10
4.573200000000000214e-08 6.859799999999999824e-09 6.388799999999999716e-06 5.108999999999999625e-10
4.674066666666667214e-08 7.011100000000000325e-09 6.529700000000000349e-06 5.276000000000000185e-10
4.777200000000000584e-08 7.165800000000000215e-09 6.673800000000000375e-06 5.449399999999999814e-10
4.882600000000000324e-08 7.323900000000000320e-09 6.821099999999999795e-06 5.629300000000000403e-10
4.990333333333332954e-08 7.485499999999999432e-09 6.971600000000000302e-06 5.815899999999999531e-10
5.100466666666666983e-08 7.650700000000000474e-09 7.125400000000000422e-06 6.009499999999999772e-10
5.212999999999999762e-08 7.819499999999999312e-09 7.282600000000000374e-06 6.210199999999999917e-10
5.327999999999999799e-08 7.991999999999999699e-09 7.443300000000000377e-06 6.418099999999999788e-10
5.445533333333333616e-08 8.168300000000000424e-09 7.607599999999999804e-06 6.633400000000000068e-10
5.565666666666667072e-08 8.348500000000000277e-09 7.775500000000000347e-06 6.856199999999999547e-10
5.688466666666666689e-08 8.532699999999999703e-09 7.947000000000000315e-06 7.086600000000000116e-10
5.814000000000000975e-08 8.721000000000000800e-09 8.122400000000000363e-06 7.324699999999999532e-10
5.942266666666667281e-08 8.913400000000000260e-09 8.301600000000000274e-06 7.570499999999999862e-10
6.073400000000000637e-08 9.110100000000000625e-09 8.484800000000000485e-06 7.824099999999999896e-10
6.207400000000000381e-08 9.311100000000000241e-09 8.671999999999999303e-06 8.085299999999999987e-10
6.344333333333333697e-08 9.516499999999999552e-09 8.863400000000000553e-06 8.354000000000000310e-10
6.484333333333333627e-08 9.726499999999999448e-09 9.058900000000000630e-06 8.630199999999999832e-10
6.627400000000000172e-08 9.941099999999999927e-09 9.258800000000000190e-06 8.913500000000000291e-10
6.790600000000001262e-08 1.018590000000000057e-08 9.488110000000000540e-06 1.054460000000000100e-09
7.045466666666667525e-08 1.056819999999999996e-08 9.844219999999999406e-06 1.106829999999999992e-09
7.309866666666666901e-08 1.096480000000000002e-08 1.021359999999999992e-05 1.163010000000000102e-09
7.584199999999999845e-08 1.137630000000000010e-08 1.059700000000000035e-05 1.220500000000000076e-09
7.868800000000000951e-08 1.180320000000000077e-08 1.099459999999999973e-05 1.281979999999999951e-09
8.164133333333333885e-08 1.224620000000000017e-08 1.140730000000000003e-05 1.346539999999999984e-09
8.470466666666667381e-08 1.270570000000000008e-08 1.183530000000000000e-05 1.413839999999999948e-09
8.788399999999999471e-08 1.318259999999999954e-08 1.227949999999999991e-05 1.486270000000000080e-09
9.118200000000000214e-08 1.367730000000000032e-08 1.274030000000000065e-05 1.560010000000000075e-09
9.460400000000000460e-08 1.419059999999999937e-08 1.321850000000000058e-05 1.639089999999999972e-09
9.815399999999999337e-08 1.472309999999999934e-08 1.371450000000000058e-05 1.722059999999999945e-09
1.018380000000000150e-07 1.527570000000000092e-08 1.422919999999999922e-05 1.808509999999999993e-09
1.056593333333333359e-07 1.584889999999999973e-08 1.476319999999999953e-05 1.901719999999999922e-09
1.096246666666666614e-07 1.644369999999999854e-08 1.531719999999999965e-05 1.996319999999999988e-09
1.137386666666666676e-07 1.706079999999999882e-08 1.589199999999999963e-05 2.097950000000000184e-09
1.180073333333333351e-07 1.770109999999999960e-08 1.648849999999999977e-05 2.204520000000000159e-09
1.224360000000000251e-07 1.836540000000000112e-08 1.710730000000000136e-05 2.315519999999999879e-09
1.270306666666666784e-07 1.905459999999999911e-08 1.774929999999999962e-05 2.435270000000000008e-09
1.317980000000000265e-07 1.976970000000000133e-08 1.841539999999999990e-05 2.556719999999999832e-09
1.367439999999999968e-07 2.051160000000000018e-08 1.910640000000000057e-05 2.687239999999999914e-09
1.418759999999999927e-07 2.128139999999999891e-08 1.982350000000000087e-05 2.824059999999999862e-09
1.471999999999999946e-07 2.207999999999999985e-08 2.056739999999999895e-05 2.966609999999999954e-09
1.527246666666666701e-07 2.290870000000000052e-08 2.133930000000000082e-05 3.120260000000000142e-09
1.584559999999999996e-07 2.376839999999999994e-08 2.214009999999999831e-05 3.276260000000000017e-09
1.644026666666666771e-07 2.466039999999999892e-08 2.297100000000000080e-05 3.443769999999999989e-09
1.705726666666666589e-07 2.558589999999999950e-08 2.383310000000000056e-05 3.619359999999999793e-09
1.769740000000000070e-07 2.654610000000000038e-08 2.472750000000000000e-05 3.802400000000000022e-09
1.836153333333333360e-07 2.754229999999999907e-08 2.565549999999999856e-05 3.999310000000000327e-09
1.905059999999999987e-07 2.857589999999999848e-08 2.661829999999999890e-05 4.199800000000000324e-09
1.976553333333333479e-07 2.964830000000000152e-08 2.761720000000000047e-05 4.414650000000000260e-09
2.050733333333333419e-07 3.076099999999999996e-08 2.865369999999999978e-05 4.639919999999999834e-09
2.127693333333333335e-07 3.191540000000000003e-08 2.972899999999999946e-05 4.874939999999999711e-09
2.207539999999999927e-07 3.311309999999999890e-08 3.084469999999999964e-05 5.127039999999999699e-09
2.290386666666667009e-07 3.435580000000000248e-08 3.200220000000000338e-05 5.384780000000000093e-09
2.376339999999999956e-07 3.564509999999999802e-08 3.320320000000000086e-05 5.660219999999999713e-09
2.465519999999999965e-07 3.698279999999999682e-08 3.444930000000000236e-05 5.949110000000000356e-09
2.558046666666666376e-07 3.837069999999999696e-08 3.574209999999999784e-05 6.250869999999999943e-09
2.654046666666666706e-07 3.981070000000000191e-08 3.708339999999999803e-05 6.573300000000000038e-09
2.753653333333333734e-07 4.130480000000000072e-08 3.847520000000000052e-05 6.904750000000000170e-09
2.856993333333333387e-07 4.285489999999999684e-08 3.991910000000000206e-05 7.257680000000000109e-09
2.964206666666666884e-07 4.446309999999999797e-08 4.141710000000000026e-05 7.628040000000000058e-09
3.075453333333333346e-07 4.613180000000000152e-08 4.297150000000000015e-05 8.015450000000000481e-09
3.190866666666667142e-07 4.786300000000000315e-08 4.458409999999999890e-05 8.427459999999999351e-09
3.310613333333333184e-07 4.965919999999999908e-08 4.625730000000000179e-05 8.853790000000000297e-09
3.434860000000000093e-07 5.152289999999999875e-08 4.799330000000000008e-05 9.305809999999999735e-09
3.563760000000000143e-07 5.345640000000000081e-08 4.979429999999999859e-05 9.780450000000000073e-09
3.697506666666667237e-07 5.546260000000000325e-08 5.166309999999999669e-05 1.027769999999999978e-08
3.836266666666666819e-07 5.754400000000000229e-08 5.360189999999999920e-05 1.080379999999999944e-08
3.980233333333333855e-07 5.970350000000000254e-08 5.561349999999999871e-05 1.135220000000000056e-08
4.129606666666666454e-07 6.194409999999999416e-08 5.770060000000000114e-05 1.193090000000000064e-08
4.284586666666666429e-07 6.426879999999999379e-08 5.986599999999999908e-05 1.253900000000000064e-08
4.445379999999999801e-07 6.668069999999999701e-08 6.211269999999999910e-05 1.317720000000000036e-08
4.612206666666666818e-07 6.918309999999999698e-08 6.444370000000000100e-05 1.384849999999999990e-08
4.785293333333333522e-07 7.177940000000000547e-08 6.686210000000000482e-05 1.455390000000000038e-08
4.964880000000000185e-07 7.447320000000000541e-08 6.937130000000000444e-05 1.529409999999999995e-08
5.151206666666667608e-07 7.726810000000000618e-08 7.197480000000000078e-05 1.607229999999999960e-08
5.344519999999999738e-07 8.016779999999999607e-08 7.467580000000000084e-05 1.689039999999999949e-08
5.545093333333333218e-07 8.317639999999999827e-08 7.747829999999999984e-05 1.774550000000000164e-08
5.753193333333333606e-07 8.629790000000000409e-08 8.038599999999999912e-05 1.865120000000000028e-08
5.969100000000000160e-07 8.953650000000000240e-08 8.340280000000000046e-05 1.959660000000000158e-08
6.193106666666666899e-07 9.289660000000000613e-08 8.653269999999999907e-05 2.059119999999999978e-08
6.425526666666667335e-07 9.638290000000000473e-08 8.978010000000000461e-05 2.163840000000000005e-08
6.666666666666667071e-07 9.999999999999999547e-08 9.314939999999999960e-05 2.272630000000000082e-08
6.916866666666667022e-07 1.037530000000000027e-07 9.664530000000000115e-05 2.388789999999999978e-08
7.176466666666667043e-07 1.076469999999999977e-07 1.002729999999999935e-04 2.509390000000000079e-08
7.445733333333333752e-07 1.116859999999999983e-07 1.040350000000000026e-04 2.636340000000000101e-08
7.725200000000000380e-07 1.158780000000000004e-07 1.079399999999999999e-04 2.770210000000000094e-08
8.015066666666667154e-07 1.202260000000000073e-07 1.119900000000000035e-04 2.908499999999999872e-08
8.315866666666666248e-07 1.247379999999999884e-07 1.161930000000000037e-04 3.057189999999999862e-08
8.628000000000000232e-07 1.294200000000000035e-07 1.205539999999999981e-04 3.210820000000000292e-08
8.951733333333333606e-07 1.342760000000000041e-07 1.250769999999999953e-04 3.372600000000000038e-08
9.287733333333333438e-07 1.393160000000000016e-07 1.297720000000000037e-04 3.543339999999999884e-08
9.636266666666667404e-07 1.445440000000000005e-07 1.346420000000000028e-04 3.718929999999999937e-08
9.997866666666668736e-07 1.499680000000000099e-07 1.396939999999999944e-04 3.908660000000000273e-08
1.037313333333333282e-06 1.555969999999999870e-07 1.449380000000000004e-04 4.103950000000000164e-08
1.076240000000000007e-06 1.614359999999999905e-07 1.503769999999999868e-04 4.309599999999999759e-08
1.116626666666666800e-06 1.674940000000000041e-07 1.560199999999999868e-04 4.526600000000000312e-08
1.158533333333333411e-06 1.737800000000000116e-07 1.618749999999999909e-04 4.749290000000000171e-08
1.202013333333333374e-06 1.803019999999999955e-07 1.679499999999999895e-04 4.990029999999999983e-08
1.247120000000000013e-06 1.870679999999999914e-07 1.742530000000000001e-04 5.237389999999999757e-08
1.293926666666666780e-06 1.940890000000000117e-07 1.807930000000000019e-04 5.497670000000000021e-08
1.342480000000000147e-06 2.013720000000000114e-07 1.875769999999999966e-04 5.771609999999999759e-08
1.392866666666666844e-06 2.089300000000000054e-07 1.946170000000000105e-04 6.053180000000000473e-08
1.445133333333333343e-06 2.167700000000000015e-07 2.019199999999999912e-04 6.355339999999999521e-08
1.499366666666666587e-06 2.249049999999999880e-07 2.094979999999999922e-04 6.665919999999999910e-08
1.555640000000000025e-06 2.333460000000000038e-07 2.173599999999999925e-04 6.991510000000000644e-08
1.614020000000000049e-06 2.421030000000000074e-07 2.255179999999999913e-04 7.330860000000000305e-08
1.674593333333333388e-06 2.511889999999999870e-07 2.339809999999999948e-04 7.680130000000000361e-08
1.737433333333333281e-06 2.606149999999999815e-07 2.427610000000000022e-04 8.039669999999999887e-08
1.802639999999999947e-06 2.703959999999999815e-07 2.518719999999999900e-04 8.429249999999999859e-08
1.870286666666666840e-06 2.805430000000000260e-07 2.613240000000000072e-04 8.853540000000000014e-08
1.940479999999999758e-06 2.910719999999999742e-07 2.711319999999999919e-04 9.298320000000000374e-08
2.013300000000000273e-06 3.019949999999999987e-07 2.813070000000000089e-04 9.766050000000000288e-08
2.088860000000000190e-06 3.133289999999999862e-07 2.918640000000000232e-04 1.025640000000000044e-07
2.167246666666666450e-06 3.250869999999999781e-07 3.028169999999999842e-04 1.077130000000000064e-07
2.248580000000000247e-06 3.372869999999999947e-07 3.141810000000000197e-04 1.131260000000000033e-07
2.332966666666666957e-06 3.499450000000000012e-07 3.259720000000000022e-04 1.187960000000000005e-07
2.420520000000000078e-06 3.630779999999999905e-07 3.382050000000000052e-04 1.247659999999999937e-07
2.511359999999999957e-06 3.767039999999999829e-07 3.508979999999999868e-04 1.310130000000000099e-07
2.605606666666666942e-06 3.908409999999999989e-07 3.640660000000000207e-04 1.375789999999999907e-07
2.703393333333333388e-06 4.055090000000000083e-07 3.777289999999999879e-04 1.444780000000000050e-07
2.804846666666666918e-06 4.207270000000000060e-07 3.919050000000000094e-04 1.517009999999999897e-07
2.910106666666666737e-06 4.365159999999999894e-07 4.066119999999999891e-04 1.593149999999999942e-07
3.019320000000000172e-06 4.528979999999999835e-07 4.218720000000000022e-04 1.672650000000000092e-07
3.132626666666666853e-06 4.698939999999999856e-07 4.377040000000000227e-04 1.756299999999999918e-07
3.250186666666666961e-06 4.875280000000000229e-07 4.541300000000000176e-04 1.844139999999999995e-07
3.372166666666667104e-06 5.058250000000000444e-07 4.711730000000000237e-04 1.936049999999999923e-07
3.498713333333333763e-06 5.248070000000000221e-07 4.888549999999999536e-04 2.033040000000000052e-07
3.630020000000000102e-06 5.445030000000000153e-07 5.072009999999999843e-04 2.134049999999999975e-07
3.766246666666667149e-06 5.649370000000000512e-07 5.262360000000000215e-04 2.240429999999999899e-07
3.907586666666666799e-06 5.861379999999999775e-07 5.459840000000000092e-04 2.352069999999999964e-07
4.054233333333333486e-06 6.081349999999999593e-07 5.664739999999999706e-04 2.468750000000000186e-07
4.206379999999999527e-06 6.309569999999999502e-07 5.877330000000000054e-04 2.591999999999999917e-07
4.364239999999999909e-06 6.546359999999999864e-07 6.097900000000000282e-04 2.719950000000000212e-07
4.528026666666667079e-06 6.792039999999999984e-07 6.326749999999999692e-04 2.854770000000000092e-07
4.697953333333333482e-06 7.046930000000000223e-07 6.564179999999999755e-04 2.996020000000000116e-07
4.874259999999999814e-06 7.311389999999999932e-07 6.810520000000000245e-04 3.143310000000000107e-07
5.057186666666666770e-06 7.585779999999999519e-07 7.066110000000000013e-04 3.298710000000000029e-07
5.246973333333334199e-06 7.870460000000000451e-07 7.331290000000000072e-04 3.459039999999999983e-07
5.443879999999999961e-06 8.165819999999999729e-07 7.606419999999999588e-04 3.626950000000000062e-07
5.648180000000000698e-06 8.472270000000000200e-07 7.891870000000000048e-04 3.799279999999999859e-07
5.860153333333333129e-06 8.790229999999999694e-07 8.188050000000000319e-04 3.959839999999999809e-07
6.080073333333333897e-06 9.120109999999999998e-07 8.495329999999999722e-04 4.142959999999999929e-07
6.308246666666667121e-06 9.462370000000000046e-07 8.814139999999999605e-04 4.338340000000000187e-07
6.544986666666666315e-06 9.817479999999999049e-07 9.144929999999999466e-04 4.542200000000000002e-07
6.790600000000000680e-06 1.018590000000000017e-06 9.488110000000000337e-04 4.757460000000000038e-07
7.045466666666666307e-06 1.056819999999999904e-06 9.844219999999999880e-04 4.984520000000000220e-07
7.309866666666667536e-06 1.096480000000000088e-06 1.021360000000000020e-03 5.219659999999999505e-07
7.584199999999999316e-06 1.137629999999999897e-06 1.059700000000000008e-03 5.472960000000000324e-07
7.868800000000001640e-06 1.180320000000000077e-06 1.099460000000000021e-03 5.734299999999999672e-07
8.164133333333333726e-06 1.224620000000000017e-06 1.140729999999999956e-03 6.010739999999999731e-07
8.470466666666666216e-06 1.270569999999999975e-06 1.183529999999999912e-03 6.300970000000000338e-07
8.788400000000000424e-06 1.318259999999999894e-06 1.227950000000000005e-03 6.601549999999999712e-07
9.118200000000000214e-06 1.367730000000000032e-06 1.274029999999999998e-03 6.922310000000000263e-07
9.460400000000000089e-06 1.419060000000000056e-06 1.321850000000000065e-03 7.253400000000000086e-07
9.815399999999999231e-06 1.472309999999999927e-06 1.371449999999999969e-03 7.595039999999999961e-07
1.018380000000000065e-05 1.527570000000000013e-06 1.422920000000000044e-03 7.950679999999999829e-07
1.056593333333333333e-05 1.584889999999999999e-06 1.476319999999999933e-03 8.336530000000000336e-07
1.096246666666666709e-05 1.644370000000000106e-06 1.531720000000000087e-03 8.725080000000000199e-07
1.137386666666666623e-05 1.706079999999999935e-06 1.589200000000000031e-03 9.145459999999999891e-07
1.180073333333333377e-05 1.770110000000000066e-06 1.648850000000000099e-03 9.583950000000000795e-07
1.224360000000000082e-05 1.836539999999999953e-06 1.710729999999999933e-03 1.003740000000000066e-06
1.270306666666666699e-05 1.905459999999999964e-06 1.774930000000000084e-03 1.051849999999999933e-06
1.317980000000000043e-05 1.976969999999999895e-06 1.841540000000000017e-03 1.092520000000000045e-06
1.367440000000000074e-05 2.051160000000000111e-06 1.910639999999999908e-03 1.146529999999999931e-06
1.418759999999999948e-05 2.128139999999999838e-06 1.982349999999999911e-03 1.203280000000000065e-06
1.471999999999999967e-05 2.207999999999999866e-06 2.056740000000000044e-03 1.262800000000000005e-06
1.527246666666666648e-05 2.290869999999999972e-06 2.133930000000000028e-03 1.325179999999999906e-06
1.584560000000000292e-05 2.376840000000000100e-06 2.214010000000000197e-03 1.390839999999999926e-06
1.644026666666666909e-05 2.466040000000000025e-06 2.297099999999999836e-03 1.459559999999999922e-06
1.705726666666666674e-05 2.558590000000000096e-06 2.383310000000000029e-03 1.531779999999999969e-06
1.769740000000000102e-05 2.654609999999999813e-06 2.472750000000000122e-03 1.607539999999999901e-06
1.836153333333333370e-05 2.754229999999999802e-06 2.565550000000000209e-03 1.686860000000000058e-06
1.905060000000000019e-05 2.857590000000000113e-06 2.661830000000000012e-03 1.770459999999999986e-06
1.976553333333333246e-05 2.964829999999999954e-06 2.761720000000000060e-03 1.857879999999999905e-06
2.050733333333333610e-05 3.076100000000000076e-06 2.865369999999999896e-03 1.949760000000000116e-06
2.127693333333333632e-05 3.191540000000000109e-06 2.972900000000000108e-03 2.046140000000000030e-06
2.207539999999999874e-05 3.311309999999999811e-06 3.084470000000000180e-03 2.147070000000000180e-06
2.290386666666666934e-05 3.435580000000000063e-06 3.200220000000000148e-03 2.253360000000000055e-06
2.376340000000000358e-05 3.564510000000000199e-06 3.320319999999999869e-03 2.364550000000000087e-06
2.465520000000000070e-05 3.698280000000000106e-06 3.444930000000000127e-03 2.481430000000000059e-06
2.558046666666666672e-05 3.837069999999999670e-06 3.574209999999999974e-03 2.603969999999999990e-06
2.654046666666667108e-05 3.981070000000000324e-06 3.708340000000000074e-03 2.732420000000000005e-06
2.753653333333333310e-05 4.130479999999999966e-06 3.847520000000000107e-03 2.867500000000000074e-06
2.856993333333333578e-05 4.285490000000000028e-06 3.991910000000000423e-03 3.008930000000000090e-06
2.964206666666666863e-05 4.446309999999999956e-06 4.141709999999999836e-03 3.157559999999999801e-06
3.075453333333333177e-05 4.613179999999999596e-06 4.297149999999999581e-03 3.313330000000000090e-06
3.190866666666666824e-05 4.786300000000000236e-06 4.458410000000000324e-03 3.476769999999999917e-06
3.310613333333333141e-05 4.965919999999999882e-06 4.625729999999999772e-03 3.648389999999999809e-06
3.434859999999999839e-05 5.152289999999999928e-06 4.799330000000000089e-03 3.828229999999999598e-06
3.563760000000000587e-05 5.345640000000000373e-06 4.979429999999999967e-03 3.939569999999999959e-06
3.697506666666667110e-05 5.546260000000000325e-06 5.166310000000000346e-03 4.133160000000000252e-06
3.836266666666667116e-05 5.754400000000000335e-06 5.360189999999999920e-03 4.337120000000000074e-06
3.980233333333333686e-05 5.970350000000000360e-06 5.561349999999999627e-03 4.551649999999999865e-06
4.129606666666667258e-05 6.194410000000000210e-06 5.770059999999999599e-03 4.776959999999999915e-06
4.284586666666666916e-05 6.426879999999999697e-06 5.986599999999999908e-03 5.014030000000000171e-06
4.445380000000000457e-05 6.668070000000000178e-06 6.211269999999999639e-03 5.262780000000000119e-06
4.612206666666667009e-05 6.918310000000000174e-06 6.444369999999999613e-03 5.524239999999999815e-06
4.785293333333333056e-05 7.177939999999999753e-06 6.686209999999999723e-03 5.798879999999999950e-06
4.964880000000000481e-05 7.447320000000000383e-06 6.937129999999999685e-03 6.087089999999999855e-06
5.151206666666666422e-05 7.726809999999999294e-06 7.197480000000000024e-03 6.390159999999999988e-06
5.344520000000000119e-05 8.016779999999999501e-06 7.467579999999999704e-03 6.708030000000000385e-06
5.545093333333332795e-05 8.317639999999999192e-06 7.747829999999999821e-03 7.042059999999999624e-06
5.753193333333333055e-05 8.629789999999999244e-06 8.038599999999999912e-03 7.392840000000000017e-06
5.969100000000000160e-05 8.953650000000000240e-06 8.340280000000000263e-03 7.760889999999999822e-06
6.193106666666668085e-05 9.289660000000000772e-06 8.653269999999999365e-03 8.147869999999999969e-06
6.425526666666666784e-05 9.638289999999999838e-06 8.978009999999999810e-03 8.553700000000000791e-06
6.666666666666666986e-05 1.000000000000000082e-05 9.314940000000000719e-03 8.980109999999999644e-06
6.916866666666666725e-05 1.037530000000000043e-05 9.664529999999999302e-03 9.427869999999999572e-06
7.176466666666666747e-05 1.076470000000000046e-05 1.002729999999999941e-02 9.897650000000000011e-06
7.445733333333334303e-05 1.116860000000000010e-05 1.040349999999999955e-02 1.039160000000000059e-05
7.725199999999999830e-05 1.158779999999999941e-05 1.079399999999999978e-02 1.090949999999999948e-05
8.015066666666667832e-05 1.202260000000000073e-05 1.119900000000000062e-02 1.145370000000000013e-05
8.315866666666667391e-05 1.247380000000000075e-05 1.161930000000000081e-02 1.202509999999999944e-05
8.628000000000000740e-05 1.294200000000000077e-05 1.205540000000000084e-02 1.262459999999999937e-05
8.951733333333333775e-05 1.342759999999999998e-05 1.250770000000000007e-02 1.325490000000000077e-05
9.287733333333334624e-05 1.393160000000000058e-05 1.297719999999999950e-02 1.391590000000000004e-05
9.636266666666666472e-05 1.445440000000000005e-05 1.346420000000000082e-02 1.461029999999999969e-05
9.997866666666666534e-05 1.499680000000000014e-05 1.396939999999999987e-02 1.533950000000000111e-05
1.037313333333333341e-04 1.555969999999999944e-05 1.449379999999999939e-02 1.605059999999999842e-05
1.076239999999999982e-04 1.614359999999999905e-05 1.503769999999999933e-02 1.676489999999999936e-05
1.116626666666666707e-04 1.674939999999999925e-05 1.560199999999999955e-02 1.747899999999999985e-05
1.158533333333333241e-04 1.737799999999999862e-05 1.618750000000000050e-02 1.808459999999999961e-05
1.202013333333333306e-04 1.803019999999999891e-05 1.679500000000000090e-02 1.891510000000000123e-05
1.247119999999999945e-04 1.870679999999999850e-05 1.742530000000000120e-02 1.980909999999999979e-05
1.293926666666666788e-04 1.940889999999999979e-05 1.807929999999999954e-02 2.074580000000000049e-05
1.342480000000000062e-04 2.013720000000000093e-05 1.875769999999999868e-02 2.172449999999999842e-05
1.392866666666666895e-04 2.089300000000000139e-05 1.946169999999999844e-02 2.274890000000000169e-05
1.445133333333333242e-04 2.167699999999999930e-05 2.019200000000000161e-02 2.382090000000000092e-05
1.499366666666666773e-04 2.249050000000000092e-05 2.094980000000000106e-02 2.494110000000000080e-05
1.555639999999999898e-04 2.333459999999999847e-05 2.173599999999999838e-02 2.611449999999999874e-05
1.614020000000000244e-04 2.421030000000000095e-05 2.255180000000000032e-02 2.733999999999999912e-05
1.674593333333333582e-04 2.511890000000000103e-05 2.339810000000000154e-02 2.862259999999999934e-05
1.737433333333333408e-04 2.606150000000000111e-05 2.427609999999999837e-02 2.996330000000000160e-05
1.802640000000000210e-04 2.703960000000000112e-05 2.518719999999999987e-02 3.093460000000000025e-05
1.870286666666666671e-04 2.805430000000000006e-05 2.613240000000000007e-02 3.209970000000000032e-05
1.940480000000000232e-04 2.910720000000000145e-05 2.711320000000000049e-02 3.351799999999999994e-05
2.013300000000000256e-04 3.019950000000000114e-05 2.813070000000000154e-02 3.519549999999999870e-05
2.088860000000000055e-04 3.133289999999999947e-05 2.918640000000000123e-02 3.695810000000000111e-05
2.167246666666667026e-04 3.250870000000000268e-05 3.028170000000000167e-02 3.880580000000000037e-05
2.248580000000000077e-04 3.372870000000000116e-05 3.141809999999999742e-02 4.074819999999999723e-05
2.332966666666666652e-04 3.499449999999999843e-05 3.259719999999999979e-02 4.278610000000000020e-05
2.420520000000000061e-04 3.630779999999999820e-05 3.382050000000000334e-02 4.492049999999999792e-05
2.511360000000000025e-04 3.767039999999999766e-05 3.508979999999999738e-02 4.717089999999999928e-05
2.605606666666667078e-04 3.908410000000000074e-05 3.640659999999999730e-02 4.952390000000000199e-05
2.703393333333333490e-04 4.055089999999999829e-05 3.777289999999999814e-02 5.199789999999999897e-05
2.804846666666667020e-04 4.207270000000000123e-05 3.919050000000000311e-02 5.459540000000000248e-05
2.910106666666666619e-04 4.365160000000000063e-05 4.066120000000000151e-02 5.730689999999999845e-05
3.019320000000000359e-04 4.528980000000000131e-05 4.218720000000000109e-02 6.017739999999999748e-05
3.132626666666666650e-04 4.698940000000000110e-05 4.377040000000000097e-02 6.316980000000000631e-05
3.250186666666666927e-04 4.875279999999999848e-05 4.541300000000000198e-02 6.631610000000000022e-05
3.372166666666666867e-04 5.058249999999999894e-05 4.711730000000000085e-02 6.962149999999999741e-05
3.498713333333333458e-04 5.248070000000000052e-05 4.888549999999999840e-02 7.306050000000000294e-05
3.630020000000000187e-04 5.445030000000000280e-05 5.072009999999999713e-02 7.671410000000000468e-05
3.766246666666666861e-04 5.649369999999999750e-05 5.262359999999999954e-02 8.051100000000000216e-05
3.907586666666666426e-04 5.861379999999999775e-05 5.459839999999999832e-02 8.450259999999999965e-05
4.054233333333333452e-04 6.081350000000000313e-05 5.664740000000000053e-02 8.869569999999999852e-05
4.206380000000000340e-04 6.309569999999999968e-05 5.877330000000000054e-02 9.304450000000000676e-05
4.364239999999999808e-04 6.546359999999999441e-05 6.097899999999999848e-02 9.767310000000000510e-05
4.528026666666666740e-04 6.792040000000000111e-05 6.326750000000000429e-02 1.024670000000000068e-04
4.697953333333333313e-04 7.046929999999999969e-05 6.564180000000000015e-02 1.074999999999999974e-04
4.874260000000000051e-04 7.311389999999999805e-05 6.810520000000000462e-02 1.127719999999999970e-04
5.057186666666666939e-04 7.585780000000000409e-05 7.066110000000000446e-02 1.182130000000000013e-04
5.246973333333333420e-04 7.870459999999999858e-05 7.331290000000000029e-02 1.239670000000000008e-04
5.648180000000000258e-04 8.472270000000000115e-05 7.891869999999999441e-02 1.273249999999999914e-04
5.860146666666666854e-04 8.790220000000000011e-05 8.188040000000000596e-02 1.334399999999999963e-04
6.080073333333334100e-04 9.120110000000000337e-05 8.495329999999999548e-02 1.398880000000000132e-04
6.308246666666667392e-04 9.462370000000000004e-05 8.814139999999999475e-02 1.466419999999999963e-04
6.544986666666667433e-04 9.817480000000000065e-05 9.144929999999999726e-02 1.537099999999999903e-04
6.790599999999999935e-04 1.018590000000000017e-04 9.488109999999999600e-02 1.611220000000000068e-04
7.045466666666666544e-04 1.056819999999999955e-04 9.844219999999999360e-02 1.688360000000000078e-04
7.309866666666667333e-04 1.096480000000000046e-04 1.021360000000000046e-01 1.768259999999999906e-04
7.584199999999999926e-04 1.137630000000000016e-04 1.059699999999999948e-01 1.850809999999999988e-04
7.868800000000000013e-04 1.180319999999999975e-04 1.099460000000000021e-01 1.932570000000000099e-04
8.164133333333333659e-04 1.224619999999999940e-04 1.140729999999999938e-01 1.998939999999999940e-04
8.470466666666667029e-04 1.270570000000000000e-04 1.183529999999999999e-01 2.095479999999999934e-04
8.788400000000000899e-04 1.318260000000000081e-04 1.227950000000000014e-01 2.196359999999999957e-04
9.118200000000000350e-04 1.367729999999999998e-04 1.274029999999999885e-01 2.301650000000000028e-04
9.460399999999999886e-04 1.419059999999999929e-04 1.321849999999999969e-01 2.411190000000000067e-04
9.815400000000001467e-04 1.472310000000000003e-04 1.371449999999999891e-01 2.525129999999999996e-04
1.018380000000000153e-03 1.527570000000000013e-04 1.422920000000000018e-01 2.642659999999999801e-04
1.056593333333333360e-03 1.584889999999999932e-04 1.476320000000000132e-01 2.762479999999999884e-04
1.096246666666666689e-03 1.644369999999999979e-04 1.531720000000000026e-01 2.852910000000000168e-04
1.137386666666666745e-03 1.706079999999999901e-04 1.589200000000000057e-01 2.989199999999999908e-04
1.180073333333333391e-03 1.770110000000000032e-04 1.648850000000000038e-01 3.131620000000000215e-04
1.224360000000000075e-03 1.836540000000000004e-04 1.710730000000000028e-01 3.279910000000000247e-04
1.270306666666666659e-03 1.905459999999999880e-04 1.774930000000000119e-01 3.434360000000000234e-04
1.317980000000000063e-03 1.976969999999999878e-04 1.841540000000000121e-01 3.594870000000000227e-04
1.367440000000000148e-03 2.051160000000000060e-04 1.910640000000000116e-01 3.760859999999999767e-04
1.418760000000000030e-03 2.128139999999999990e-04 1.982349999999999945e-01 3.931909999999999832e-04
1.472000000000000001e-03 2.208000000000000002e-04 2.056739999999999957e-01 4.105129999999999912e-04
1.527246666666666648e-03 2.290869999999999972e-04 2.133929999999999993e-01 4.269780000000000038e-04
1.584560000000000048e-03 2.376839999999999964e-04 2.214009999999999867e-01 4.387069999999999859e-04
1.644026666666666570e-03 2.466039999999999855e-04 2.297099999999999975e-01 4.544659999999999954e-04
1.705726666666666606e-03 2.558589999999999910e-04 2.383309999999999873e-01 4.713149999999999827e-04
1.769739999999999898e-03 2.654609999999999847e-04 2.472749999999999948e-01 4.866030000000000030e-04
1.836153333333333465e-03 2.754230000000000090e-04 2.565549999999999775e-01 5.004319999999999819e-04
1.905060000000000087e-03 2.857590000000000130e-04 2.661830000000000029e-01 5.129520000000000043e-04
1.976553333333333409e-03 2.964830000000000004e-04 2.761719999999999731e-01 5.245449999999999592e-04
2.050733333333333488e-03 3.076099999999999906e-04 2.865369999999999862e-01 5.356449999999999580e-04
2.127693333333333537e-03 3.191539999999999872e-04 2.972899999999999987e-01 5.463310000000000518e-04
2.207540000000000457e-03 3.311310000000000251e-04 3.084470000000000267e-01 5.568650000000000292e-04
2.290386666666666907e-03 3.435579999999999927e-04 3.200219999999999732e-01 5.673469999999999468e-04
2.376339999999999789e-03 3.564509999999999792e-04 3.320319999999999938e-01 5.778380000000000061e-04
2.465520000000000125e-03 3.698279999999999970e-04 3.444929999999999937e-01 5.884899999999999983e-04
2.558046666666666767e-03 3.837070000000000042e-04 3.574209999999999887e-01 5.992890000000000283e-04
2.654046666666666499e-03 3.981069999999999748e-04 3.708339999999999970e-01 6.103369999999999672e-04
2.753646666666666534e-03 4.130469999999999910e-04 3.847510000000000097e-01 6.216540000000000217e-04
2.856993333333333537e-03 4.285490000000000198e-04 3.991910000000000180e-01 6.331859999999999919e-04
2.964206666666666795e-03 4.446310000000000193e-04 4.141710000000000114e-01 6.448579999999999980e-04
3.075453333333333285e-03 4.613180000000000037e-04 4.297150000000000136e-01 6.562990000000000533e-04
3.190866666666666851e-03 4.786300000000000168e-04 4.458409999999999873e-01 6.673679999999999977e-04
3.310613333333333602e-03 4.965920000000000186e-04 4.625730000000000119e-01 6.785689999999999604e-04
3.434860000000000083e-03 5.152289999999999691e-04 4.799329999999999985e-01 6.907709999999999632e-04
3.563760000000000018e-03 5.345639999999999593e-04 4.979430000000000245e-01 7.045200000000000377e-04
3.697506666666666893e-03 5.546260000000000122e-04 5.166309999999999514e-01 7.194729999999999875e-04
3.836266666666666818e-03 5.754399999999999793e-04 5.360190000000000232e-01 7.353429999999999559e-04
3.980233333333333713e-03 5.970349999999999919e-04 5.561350000000000460e-01 7.519939999999999698e-04
4.129606666666666391e-03 6.194409999999999803e-04 5.770060000000000189e-01 7.693840000000000184e-04
4.284586666666667133e-03 6.426879999999999832e-04 5.986599999999999699e-01 7.876200000000000518e-04
4.445379999999999644e-03 6.668069999999999466e-04 6.211269999999999847e-01 8.066479999999999788e-04
4.612206666666666954e-03 6.918309999999999564e-04 6.444370000000000376e-01 8.265969999999999871e-04
4.785293333333333517e-03 7.177940000000000058e-04 6.686210000000000209e-01 8.474720000000000473e-04
4.964880000000000508e-03 7.447320000000000112e-04 6.937140000000000528e-01 8.693180000000000004e-04
5.151206666666666503e-03 7.726809999999999972e-04 7.197480000000000544e-01 8.922669999999999733e-04
5.344520000000000173e-03 8.016780000000000043e-04 7.467580000000000329e-01 9.162659999999999989e-04
5.545093333333334096e-03 8.317640000000000276e-04 7.747829999999999995e-01 9.414700000000000239e-04
5.753193333333334221e-03 8.629790000000000464e-04 8.038600000000000190e-01 9.679000000000000537e-04
5.969099999999999753e-03 8.953649999999999630e-04 8.340279999999999916e-01 9.955949999999999436e-04
6.193106666666667488e-03 9.289660000000000365e-04 8.653269999999999573e-01 1.024729999999999955e-03
6.425526666666667164e-03 9.638290000000000312e-04 8.978009999999999602e-01 1.055240000000000041e-03
6.666666666666667095e-03 1.000000000000000021e-03 9.314940000000000442e-01 1.087290000000000088e-03
6.916866666666666996e-03 1.037530000000000049e-03 9.664530000000000065e-01 1.120969999999999996e-03
7.176466666666666584e-03 1.076469999999999944e-03 1.002729999999999899e+00 1.156279999999999981e-03
7.445733333333332676e-03 1.116859999999999901e-03 1.040350000000000108e+00 1.193430000000000098e-03
7.725200000000000643e-03 1.158780000000000096e-03 1.079399999999999915e+00 1.232369999999999993e-03
8.015066666666665826e-03 1.202259999999999917e-03 1.119899999999999896e+00 1.273299999999999996e-03
8.315866666666666199e-03 1.247379999999999973e-03 1.161929999999999907e+00 1.316270000000000027e-03
8.628000000000000252e-03 1.294199999999999908e-03 1.205540000000000056e+00 1.361269999999999928e-03
8.951733333333333070e-03 1.342759999999999917e-03 1.250769999999999937e+00 1.408479999999999932e-03
9.287733333333334299e-03 1.393160000000000058e-03 1.297719999999999985e+00 1.457670000000000103e-03
9.636266666666667285e-03 1.445440000000000093e-03 1.346419999999999950e+00 1.508860000000000106e-03
9.997866666666667401e-03 1.499679999999999980e-03 1.396940000000000071e+00 1.562089999999999920e-03
1.037313333333333455e-02 1.555970000000000053e-03 1.449379999999999891e+00 1.617839999999999947e-03
1.076240000000000009e-02 1.614360000000000014e-03 1.503770000000000051e+00 1.677000000000000105e-03
1.116626666666666740e-02 1.674939999999999979e-03 1.560200000000000031e+00 1.739730000000000096e-03
1.158533333333333463e-02 1.737800000000000065e-03 1.618749999999999911e+00 1.806319999999999931e-03
1.202013333333333371e-02 1.803020000000000013e-03 1.679499999999999993e+00 1.876489999999999972e-03
1.247119999999999999e-02 1.870679999999999999e-03 1.742529999999999912e+00 1.950289999999999923e-03
1.293926666666666767e-02 1.940890000000000020e-03 1.807930000000000037e+00 2.027999999999999855e-03
1.342480000000000062e-02 2.013720000000000093e-03 1.875769999999999937e+00 2.109549999999999967e-03
1.392866666666666732e-02 2.089300000000000098e-03 1.946169999999999956e+00 2.195260000000000093e-03
1.445133333333333339e-02 2.167699999999999835e-03 2.019200000000000106e+00 2.285259999999999896e-03
1.499366666666666556e-02 2.249049999999999834e-03 2.094980000000000064e+00 2.379669999999999962e-03
1.555639999999999974e-02 2.333459999999999875e-03 2.173599999999999977e+00 2.478929999999999849e-03
1.614020000000000038e-02 2.421029999999999797e-03 2.255180000000000184e+00 2.583059999999999870e-03
1.674593333333333420e-02 2.511890000000000130e-03 2.339809999999999945e+00 2.692459999999999819e-03
1.737433333333333191e-02 2.606149999999999786e-03 2.427610000000000046e+00 2.807309999999999927e-03
1.802640000000000145e-02 2.703960000000000044e-03 2.518720000000000070e+00 2.927770000000000112e-03
1.870286666666666486e-02 2.805429999999999816e-03 2.613239999999999785e+00 3.054310000000000185e-03
1.940479999999999983e-02 2.910719999999999887e-03 2.711320000000000174e+00 3.186909999999999830e-03
2.013300000000000159e-02 3.019949999999999978e-03 2.813070000000000181e+00 3.326149999999999940e-03
2.088860000000000022e-02 3.133289999999999947e-03 2.918639999999999901e+00 3.472289999999999838e-03
2.167246666666666766e-02 3.250869999999999888e-03 3.028169999999999806e+00 3.625520000000000131e-03
2.248580000000000023e-02 3.372870000000000035e-03 3.141809999999999992e+00 3.786449999999999799e-03
2.332966666666666522e-02 3.499449999999999870e-03 3.259720000000000173e+00 3.955039999999999945e-03
2.420520000000000310e-02 3.630780000000000118e-03 3.382050000000000001e+00 4.131939999999999745e-03
2.511360000000000328e-02 3.767040000000000145e-03 3.508980000000000210e+00 4.317429999999999705e-03
2.605606666666666904e-02 3.908410000000000183e-03 3.640660000000000007e+00 4.511720000000000314e-03
2.703393333333333273e-02 4.055089999999999910e-03 3.777289999999999814e+00 4.715620000000000228e-03
2.804846666666666738e-02 4.207269999999999933e-03 3.919049999999999923e+00 4.929180000000000020e-03
2.910106666666666814e-02 4.365159999999999874e-03 4.066119999999999735e+00 5.153229999999999963e-03
3.019320000000000337e-02 4.528980000000000158e-03 4.218720000000000248e+00 5.388119999999999715e-03
3.132626666666667170e-02 4.698940000000000408e-03 4.377040000000000042e+00 5.634100000000000392e-03
3.250193333333333684e-02 4.875290000000000006e-03 4.541299999999999670e+00 5.892180000000000334e-03
3.372166666666667062e-02 5.058250000000000246e-03 4.711730000000000196e+00 6.162319999999999777e-03
3.498713333333332981e-02 5.248069999999999645e-03 4.888550000000000395e+00 6.445440000000000197e-03
3.630020000000000469e-02 5.445030000000000009e-03 5.072009999999999685e+00 6.742190000000000336e-03
3.766246666666666493e-02 5.649369999999999913e-03 5.262360000000000149e+00 7.052710000000000229e-03
3.907586666666666708e-02 5.861380000000000236e-03 5.459839999999999804e+00 7.378410000000000177e-03
4.054233333333333300e-02 6.081350000000000124e-03 5.664740000000000109e+00 7.719199999999999846e-03
4.206379999999999841e-02 6.309569999999999589e-03 5.877329999999999721e+00 8.076689999999999217e-03
4.364240000000000480e-02 6.546360000000000200e-03 6.097900000000000098e+00 8.451240000000000488e-03
4.528026666666666589e-02 6.792040000000000056e-03 6.326749999999999652e+00 8.843560000000000310e-03
4.697953333333333703e-02 7.046929999999999861e-03 6.564180000000000348e+00 9.255209999999999826e-03
4.874260000000000398e-02 7.311390000000000076e-03 6.810520000000000351e+00 9.686230000000000534e-03
5.057186666666667330e-02 7.585780000000000300e-03 7.066110000000000113e+00 1.013810000000000058e-02
5.246973333333333073e-02 7.870459999999999262e-03 7.331290000000000084e+00 1.061229999999999986e-02
5.443880000000000940e-02 8.165820000000000717e-03 7.606419999999999959e+00 1.110889999999999968e-02
5.648180000000000561e-02 8.472270000000000495e-03 7.891869999999999941e+00 1.163040000000000081e-02
5.860146666666666421e-02 8.790219999999999631e-03 8.188040000000000873e+00 1.217700000000000032e-02
6.080073333333334273e-02 9.120110000000000716e-03 8.495329999999999160e+00 1.275079999999999963e-02
6.308246666666667002e-02 9.462369999999999462e-03 8.814140000000000086e+00 1.335360000000000019e-02
6.544986666666667563e-02 9.817479999999999957e-03 9.144930000000000447e+00 1.398590000000000076e-02
6.790599999999999414e-02 1.018589999999999947e-02 9.488110000000000710e+00 1.465149999999999959e-02
7.045466666666666544e-02 1.056819999999999982e-02 9.844219999999999970e+00 1.535060000000000070e-02
7.309866666666667290e-02 1.096480000000000024e-02 1.021359999999999957e+01 1.608729999999999882e-02
7.584200000000000663e-02 1.137630000000000065e-02 1.059699999999999953e+01 1.686280000000000071e-02
7.868800000000000794e-02 1.180319999999999980e-02 1.099460000000000015e+01 1.767989999999999839e-02
8.164133333333334352e-02 1.224620000000000049e-02 1.140729999999999933e+01 1.854269999999999877e-02
8.470466666666667810e-02 1.270570000000000033e-02 1.183530000000000015e+01 1.945269999999999985e-02
8.788400000000000378e-02 1.318259999999999918e-02 1.227950000000000053e+01 2.041420000000000040e-02
9.118199999999999916e-02 1.367729999999999987e-02 1.274029999999999951e+01 2.143240000000000076e-02
9.460399999999999365e-02 1.419059999999999939e-02 1.321850000000000058e+01 2.250889999999999835e-02
9.815400000000000513e-02 1.472309999999999938e-02 1.371449999999999925e+01 2.365159999999999832e-02
1.018379999999999980e-01 1.527569999999999970e-02 1.422920000000000051e+01 2.486350000000000018e-02
1.056593333333333273e-01 1.584889999999999910e-02 1.476319999999999943e+01 2.614999999999999963e-02
1.096246666666666619e-01 1.644369999999999860e-02 1.531719999999999970e+01 2.752229999999999954e-02
1.137386666666666823e-01 1.706080000000000096e-02 1.589199999999999946e+01 2.898109999999999922e-02
1.180073333333333391e-01 1.770110000000000086e-02 1.648849999999999838e+01 3.054010000000000058e-02
1.224360000000000032e-01 1.836540000000000047e-02 1.710729999999999862e+01 3.220429999999999821e-02
1.270306666666666806e-01 1.905460000000000140e-02 1.774930000000000163e+01 3.398400000000000032e-02
1.317980000000000262e-01 1.976970000000000116e-02 1.841540000000000177e+01 3.589459999999999873e-02
1.367440000000000044e-01 2.051160000000000136e-02 1.910640000000000072e+01 3.794140000000000013e-02
1.418760000000000021e-01 2.128139999999999893e-02 1.982349999999999923e+01 4.014460000000000250e-02
1.471999999999999975e-01 2.207999999999999893e-02 2.056739999999999924e+01 4.251309999999999811e-02
1.527246666666666752e-01 2.290870000000000059e-02 2.133930000000000149e+01 4.506729999999999764e-02
1.584559999999999858e-01 2.376839999999999856e-02 2.214010000000000034e+01 4.782390000000000252e-02
1.644026666666666692e-01 2.466039999999999899e-02 2.297100000000000009e+01 5.080260000000000331e-02
1.705726666666666780e-01 2.558590000000000170e-02 2.383310000000000173e+01 5.403059999999999807e-02
1.769739999999999924e-01 2.654609999999999956e-02 2.472749999999999915e+01 5.752449999999999924e-02
1.836153333333333249e-01 2.754229999999999873e-02 2.565549999999999997e+01 6.131860000000000088e-02
1.905060000000000087e-01 2.857590000000000130e-02 2.661830000000000140e+01 6.543899999999999717e-02
1.976553333333333218e-01 2.964829999999999896e-02 2.761720000000000041e+01 6.991650000000000642e-02
2.050733333333333297e-01 3.076100000000000015e-02 2.865370000000000061e+01 7.478990000000000637e-02
2.127693333333333103e-01 3.191539999999999655e-02 2.972899999999999920e+01 8.009969999999999590e-02
2.207540000000000058e-01 3.311309999999999948e-02 3.084469999999999956e+01 8.590939999999999688e-02
2.290386666666666682e-01 3.435579999999999884e-02 3.200220000000000198e+01 9.247829999999999939e-02
2.376340000000000119e-01 3.564509999999999901e-02 3.320320000000000249e+01 9.593069999999999375e-02
2.558046666666666802e-01 3.837070000000000064e-02 3.574210000000000065e+01 9.687339999999999840e-02
2.654046666666666776e-01 3.981069999999999748e-02 3.708339999999999748e+01 1.057730000000000059e-01
2.753646666666667020e-01 4.130469999999999975e-02 3.847509999999999764e+01 1.145599999999999952e-01
2.856993333333333607e-01 4.285490000000000133e-02 3.991910000000000025e+01 1.234859999999999985e-01
2.964206666666666656e-01 4.446309999999999846e-02 4.141709999999999781e+01 1.331859999999999988e-01
3.075453333333333372e-01 4.613180000000000058e-02 4.297149999999999892e+01 1.438959999999999961e-01
3.190866666666666851e-01 4.786300000000000276e-02 4.458409999999999940e+01 1.556069999999999953e-01
3.310613333333333741e-01 4.965920000000000056e-02 4.625730000000000075e+01 1.684360000000000024e-01
3.434860000000000135e-01 5.152290000000000342e-02 4.799329999999999785e+01 1.824540000000000051e-01
3.563760000000000261e-01 5.345640000000000114e-02 4.979429999999999978e+01 1.977980000000000016e-01
3.697506666666666719e-01 5.546260000000000079e-02 5.166310000000000002e+01 2.145739999999999870e-01
3.836266666666666714e-01 5.754399999999999793e-02 5.360190000000000055e+01 2.329189999999999872e-01
3.980233333333333401e-01 5.970349999999999963e-02 5.561350000000000193e+01 2.529819999999999847e-01
4.129606666666666981e-01 6.194410000000000194e-02 5.770060000000000144e+01 2.749110000000000165e-01
4.284586666666667099e-01 6.426880000000000093e-02 5.986599999999999966e+01 2.988899999999999890e-01
4.445379999999999887e-01 6.668069999999999553e-02 6.211269999999999669e+01 3.250990000000000268e-01
4.612206666666666677e-01 6.918309999999999738e-02 6.444370000000000687e+01 3.537730000000000041e-01
4.785293333333333066e-01 7.177939999999999321e-02 6.686209999999999809e+01 3.851609999999999756e-01
4.964880000000000404e-01 7.447320000000000328e-02 6.937130000000000507e+01 4.195180000000000020e-01
5.000000000000000000e-01 7.499999999999999722e-02 7.097976400000000297e+01 4.920599999999999974e-01
5.100000000000000089e-01 7.649999999999999856e-02 7.240943099999999788e+01 5.152999999999999803e-01
5.200000000000000178e-01 7.799999999999999989e-02 7.383955899999999417e+01 5.391700000000000381e-01
5.300000000000000266e-01 7.950000000000000122e-02 7.527015199999999595e+01 5.636790000000000411e-01
5.400000000000000355e-01 8.100000000000000255e-02 7.670121399999999312e+01 5.888390000000000013e-01
5.500000000000000444e-01 8.250000000000000389e-02 7.813274800000000653e+01 6.146589999999999554e-01
5.600000000000000533e-01 8.400000000000000522e-02 7.956475700000000018e+01 6.411529999999999729e-01
5.699999999999999512e-01 8.550000000000000655e-02 8.099724600000000407e+01 6.683329999999999549e-01
5.799999999999999600e-01 8.699999999999999400e-02 8.243021699999999896e+01 6.962110000000000243e-01
5.899999999999999689e-01 8.849999999999999534e-02 8.386367599999999811e+01 7.248019999999999463e-01
5.999999999999999778e-01 8.999999999999999667e-02 8.529762499999999648e+01 7.541189999999999838e-01
6.099999999999999867e-01 9.149999999999999800e-02 8.673206899999999564e+01 7.841789999999999594e-01
6.199999999999999956e-01 9.299999999999999933e-02 8.816701100000000224e+01 8.149960000000000537e-01
6.300000000000000044e-01 9.450000000000000067e-02 8.960245700000000113e+01 8.465880000000000072e-01
6.400000000000000133e-01 9.600000000000000200e-02 9.103841099999999642e+01 8.789719999999999756e-01
6.500000000000000222e-01 9.750000000000000333e-02 9.247487700000000643e+01 9.121639999999999748e-01
6.600000000000000311e-01 9.900000000000000466e-02 9.391186000000000433e+01 9.461840000000000250e-01
6.700000000000000400e-01 1.005000000000000060e-01 9.534936500000000592e+01 9.810510000000000064e-01
6.800000000000000488e-01 1.019999999999999934e-01 9.678739699999999857e+01 1.016783999999999910e+00
6.899999999999999467e-01 1.034999999999999948e-01 9.822596000000000060e+01 1.053404000000000007e+00
6.999999999999999556e-01 1.049999999999999961e-01 9.966506099999999435e+01 1.090932000000000013e+00
7.099999999999999645e-01 1.064999999999999974e-01 1.011047049999999956e+02 1.129388000000000059e+00
7.199999999999999734e-01 1.079999999999999988e-01 1.025448970000000060e+02 1.168795999999999946e+00
7.299999999999999822e-01 1.095000000000000001e-01 1.039856429999999961e+02 1.209178000000000086e+00
7.399999999999999911e-01 1.110000000000000014e-01 1.054269489999999934e+02 1.250556999999999919e+00
7.500000000000000000e-01 1.125000000000000028e-01 1.068688199999999995e+02 1.292956999999999912e+00
7.600000000000000089e-01 1.140000000000000041e-01 1.083112650000000059e+02 1.336403000000000008e+00
7.700000000000000178e-01 1.155000000000000054e-01 1.097542880000000025e+02 1.380919999999999925e+00
7.800000000000000266e-01 1.170000000000000068e-01 1.111978960000000001e+02 1.426533000000000051e+00
7.900000000000000355e-01 1.184999999999999942e-01 1.126420930000000027e+02 1.472742999999999913e+00
8.000000000000000444e-01 1.199999999999999956e-01 1.140868789999999962e+02 1.519565000000000055e+00
8.100000000000000533e-01 1.214999999999999969e-01 1.155322560000000038e+02 1.567256999999999900e+00
8.199999999999999512e-01 1.229999999999999982e-01 1.169782270000000040e+02 1.615917000000000048e+00
8.299999999999999600e-01 1.244999999999999996e-01 1.184247969999999981e+02 1.665615000000000068e+00
8.399999999999999689e-01 1.260000000000000009e-01 1.198719729999999970e+02 1.716406000000000098e+00
8.499999999999999778e-01 1.275000000000000022e-01 1.213197609999999997e+02 1.768340000000000023e+00
8.599999999999999867e-01 1.290000000000000036e-01 1.227681659999999937e+02 1.821460999999999997e+00
8.699999999999999956e-01 1.305000000000000049e-01 1.242171960000000013e+02 1.875810999999999895e+00
8.800000000000000044e-01 1.320000000000000062e-01 1.256668590000000023e+02 1.931432000000000038e+00
8.900000000000000133e-01 1.335000000000000075e-01 1.271171599999999984e+02 1.988363000000000103e+00
9.000000000000000222e-01 1.350000000000000089e-01 1.285681089999999926e+02 2.046641999999999850e+00
9.100000000000000311e-01 1.365000000000000102e-01 1.300197129999999959e+02 2.106307999999999847e+00
9.200000000000000400e-01 1.380000000000000115e-01 1.314719800000000021e+02 2.167397999999999936e+00
9.300000000000000488e-01 1.395000000000000129e-01 1.329249199999999860e+02 2.229950000000000099e+00
9.399999999999999467e-01 1.409999999999999865e-01 1.343785399999999868e+02 2.294001999999999875e+00
9.499999999999999556e-01 1.424999999999999878e-01 1.358328490000000102e+02 2.359589999999999854e+00
9.599999999999999645e-01 1.439999999999999891e-01 1.372878570000000025e+02 2.426753000000000160e+00
9.699999999999999734e-01 1.454999999999999905e-01 1.387435729999999978e+02 2.495527000000000051e+00
9.799999999999999822e-01 1.469999999999999918e-01 1.402000069999999994e+02 2.565951000000000093e+00
9.899999999999999911e-01 1.484999999999999931e-01 1.416571669999999870e+02 2.638062000000000129e+00
1.000000000000000000e+00 1.499999999999999944e-01 1.431150649999999871e+02 2.711897000000000002e+00
1.010000000000000009e+00 1.514999999999999958e-01 1.445737100000000055e+02 2.787495999999999974e+00
1.020000000000000018e+00 1.529999999999999971e-01 1.460331119999999885e+02 2.864895999999999887e+00
1.030000000000000027e+00 1.544999999999999984e-01 1.474932819999999936e+02 2.944137000000000004e+00
1.040000000000000036e+00 1.559999999999999998e-01 1.489542309999999929e+02 3.025256000000000167e+00
1.050000000000000044e+00 1.575000000000000011e-01 1.504159679999999923e+02 3.108292000000000055e+00
1.060000000000000053e+00 1.590000000000000024e-01 1.518785059999999874e+02 3.193286000000000069e+00
1.070000000000000062e+00 1.605000000000000038e-01 1.533418550000000096e+02 3.280276000000000192e+00
1.080000000000000071e+00 1.620000000000000051e-01 1.548060260000000028e+02 3.369302999999999937e+00
1.090000000000000080e+00 1.635000000000000064e-01 1.562710319999999911e+02 3.460407000000000011e+00
1.100000000000000089e+00 1.650000000000000078e-01 1.577368820000000085e+02 3.553627999999999787e+00
1.110000000000000098e+00 1.665000000000000091e-01 1.592035899999999913e+02 3.649005999999999972e+00
1.120000000000000107e+00 1.680000000000000104e-01 1.606711669999999970e+02 3.746583999999999914e+00
1.129999999999999893e+00 1.695000000000000118e-01 1.621396259999999927e+02 3.846401999999999877e+00
1.139999999999999902e+00 1.710000000000000131e-01 1.636089770000000101e+02 3.948501999999999956e+00
1.149999999999999911e+00 1.724999999999999867e-01 1.650792350000000113e+02 4.052926000000000251e+00
1.159999999999999920e+00 1.739999999999999880e-01 1.665504099999999994e+02 4.159716000000000413e+00
1.169999999999999929e+00 1.754999999999999893e-01 1.680225169999999935e+02 4.268915999999999933e+00
1.179999999999999938e+00 1.769999999999999907e-01 1.694955669999999941e+02 4.380568000000000239e+00
1.189999999999999947e+00 1.784999999999999920e-01 1.709695739999999944e+02 4.494715000000000238e+00
1.199999999999999956e+00 1.799999999999999933e-01 1.724445509999999899e+02 4.611402000000000001e+00
1.209999999999999964e+00 1.814999999999999947e-01 1.739205110000000047e+02 4.730672000000000210e+00
1.219999999999999973e+00 1.829999999999999960e-01 1.753974680000000035e+02 4.852570000000000050e+00
1.229999999999999982e+00 1.844999999999999973e-01 1.768754350000000102e+02 4.977140000000000342e+00
1.239999999999999991e+00 1.859999999999999987e-01 1.783544249999999920e+02 5.104428999999999661e+00
1.250000000000000000e+00 1.875000000000000000e-01 1.798344529999999963e+02 5.234479999999999578e+00
1.260000000000000009e+00 1.890000000000000013e-01 1.813155329999999879e+02 5.367340000000000444e+00
1.270000000000000018e+00 1.905000000000000027e-01 1.827976779999999906e+02 5.503055999999999948e+00
1.280000000000000027e+00 1.920000000000000040e-01 1.842809029999999950e+02 5.641674000000000078e+00
1.290000000000000036e+00 1.935000000000000053e-01 1.857652229999999918e+02 5.783240000000000158e+00
1.300000000000000044e+00 1.950000000000000067e-01 1.872506520000000023e+02 5.927802999999999933e+00
1.310000000000000053e+00 1.965000000000000080e-01 1.887372039999999913e+02 6.075408999999999615e+00
1.320000000000000062e+00 1.980000000000000093e-01 1.902248950000000036e+02 6.226106999999999836e+00
1.330000000000000071e+00 1.995000000000000107e-01 1.917137400000000014e+02 6.379945000000000199e+00
1.340000000000000080e+00 2.010000000000000120e-01 1.932037530000000061e+02 6.536971999999999561e+00
1.350000000000000089e+00 2.025000000000000133e-01 1.946949500000000057e+02 6.697237000000000329e+00
1.360000000000000098e+00 2.039999999999999869e-01 1.961873459999999909e+02 6.860788999999999582e+00
1.370000000000000107e+00 2.054999999999999882e-01 1.976809570000000065e+02 7.027679000000000009e+00
1.379999999999999893e+00 2.069999999999999896e-01 1.991757979999999861e+02 7.197955999999999577e+00
1.389999999999999902e+00 2.084999999999999909e-01 2.006718860000000006e+02 7.371669999999999945e+00
1.399999999999999911e+00 2.099999999999999922e-01 2.021692360000000122e+02 7.548873000000000388e+00
1.409999999999999920e+00 2.114999999999999936e-01 2.036678640000000087e+02 7.729616000000000042e+00
1.419999999999999929e+00 2.129999999999999949e-01 2.051677870000000041e+02 7.913950999999999958e+00
1.429999999999999938e+00 2.144999999999999962e-01 2.066690209999999865e+02 8.101927999999999130e+00
1.439999999999999947e+00 2.159999999999999976e-01 2.081715820000000008e+02 8.293601000000000667e+00
1.449999999999999956e+00 2.174999999999999989e-01 2.096754880000000014e+02 8.489020999999999262e+00
1.459999999999999964e+00 2.190000000000000002e-01 2.111807540000000074e+02 8.688240999999999659e+00
1.469999999999999973e+00 2.205000000000000016e-01 2.126873970000000043e+02 8.891315000000000524e+00
1.479999999999999982e+00 2.220000000000000029e-01 2.141954360000000008e+02 9.098295000000000243e+00
1.489999999999999991e+00 2.235000000000000042e-01 2.157048859999999877e+02 9.309234999999999260e+00
1.500000000000000000e+00 2.250000000000000056e-01 2.172157650000000046e+02 9.524188999999999794e+00
1.510000000000000009e+00 2.265000000000000069e-01 2.187280910000000063e+02 9.743211000000000510e+00
1.520000000000000018e+00 2.280000000000000082e-01 2.202418810000000065e+02 9.966355000000000075e+00
1.530000000000000027e+00 2.295000000000000095e-01 2.217571529999999882e+02 1.019367599999999996e+01
1.540000000000000036e+00 2.310000000000000109e-01 2.232739239999999938e+02 1.042522800000000061e+01
1.550000000000000044e+00 2.325000000000000122e-01 2.247922130000000038e+02 1.066106699999999918e+01
1.560000000000000053e+00 2.340000000000000135e-01 2.263120370000000037e+02 1.090124600000000044e+01
1.570000000000000062e+00 2.354999999999999871e-01 2.278334150000000022e+02 1.114582200000000078e+01
1.580000000000000071e+00 2.369999999999999885e-01 2.293563640000000134e+02 1.139484900000000067e+01
1.590000000000000080e+00 2.384999999999999898e-01 2.308809039999999868e+02 1.164838300000000082e+01
1.600000000000000089e+00 2.399999999999999911e-01 2.324070529999999906e+02 1.190648000000000017e+01
1.610000000000000098e+00 2.414999999999999925e-01 2.339348300000000052e+02 1.216919500000000021e+01
1.620000000000000107e+00 2.429999999999999938e-01 2.354642530000000136e+02 1.243658300000000061e+01
1.629999999999999893e+00 2.444999999999999951e-01 2.369953399999999988e+02 1.270870000000000033e+01
1.639999999999999902e+00 2.459999999999999964e-01 2.385281119999999930e+02 1.298560299999999934e+01
1.649999999999999911e+00 2.474999999999999978e-01 2.400625870000000077e+02 1.326734599999999986e+01
1.659999999999999920e+00 2.489999999999999991e-01 2.415987839999999949e+02 1.355398399999999981e+01
1.669999999999999929e+00 2.505000000000000004e-01 2.431367229999999893e+02 1.384557399999999916e+01
1.679999999999999938e+00 2.520000000000000018e-01 2.446764229999999998e+02 1.414217099999999938e+01
1.689999999999999947e+00 2.535000000000000031e-01 2.462179040000000043e+02 1.444383099999999942e+01
1.699999999999999956e+00 2.550000000000000044e-01 2.477611839999999859e+02 1.475060700000000047e+01
1.709999999999999964e+00 2.565000000000000058e-01 2.493062840000000051e+02 1.506255499999999969e+01
1.719999999999999973e+00 2.580000000000000071e-01 2.508532240000000115e+02 1.537973000000000035e+01
1.729999999999999982e+00 2.595000000000000084e-01 2.524020230000000140e+02 1.570218599999999931e+01
1.739999999999999991e+00 2.610000000000000098e-01 2.539527009999999905e+02 1.602997799999999984e+01
1.750000000000000000e+00 2.625000000000000111e-01 2.555052790000000016e+02 1.636315899999999957e+01
1.760000000000000009e+00 2.640000000000000124e-01 2.570597759999999994e+02 1.670178200000000146e+01
1.770000000000000018e+00 2.655000000000000138e-01 2.586162120000000186e+02 1.704590200000000166e+01
1.780000000000000027e+00 2.670000000000000151e-01 2.601746089999999754e+02 1.739556999999999931e+01
1.790000000000000036e+00 2.685000000000000164e-01 2.617349849999999947e+02 1.775083899999999915e+01
1.800000000000000044e+00 2.700000000000000178e-01 2.632973620000000210e+02 1.811176199999999881e+01
1.810000000000000053e+00 2.715000000000000191e-01 2.648617600000000039e+02 1.847838899999999995e+01
1.820000000000000062e+00 2.730000000000000204e-01 2.664281990000000064e+02 1.885077100000000172e+01
1.830000000000000071e+00 2.745000000000000218e-01 2.679966999999999757e+02 1.922895899999999969e+01
1.840000000000000080e+00 2.760000000000000231e-01 2.695672839999999724e+02 1.961300200000000160e+01
1.850000000000000089e+00 2.775000000000000244e-01 2.711399710000000027e+02 2.000294999999999845e+01
1.860000000000000098e+00 2.790000000000000258e-01 2.727147820000000138e+02 2.039885100000000051e+01
1.870000000000000107e+00 2.805000000000000271e-01 2.742917380000000094e+02 2.080075300000000027e+01
1.879999999999999893e+00 2.819999999999999729e-01 2.758708589999999958e+02 2.120870400000000089e+01
1.889999999999999902e+00 2.834999999999999742e-01 2.774521659999999770e+02 2.162274800000000141e+01
1.899999999999999911e+00 2.849999999999999756e-01 2.790356790000000160e+02 2.204293300000000144e+01
1.909999999999999920e+00 2.864999999999999769e-01 2.806214209999999980e+02 2.246930400000000105e+01
1.919999999999999929e+00 2.879999999999999782e-01 2.822094109999999887e+02 2.290190300000000079e+01
1.929999999999999938e+00 2.894999999999999796e-01 2.837996709999999894e+02 2.334077399999999969e+01
1.939999999999999947e+00 2.909999999999999809e-01 2.853922210000000064e+02 2.378596100000000035e+01
1.949999999999999956e+00 2.924999999999999822e-01 2.869870819999999867e+02 2.423750300000000024e+01
1.959999999999999964e+00 2.939999999999999836e-01 2.885842749999999910e+02 2.469544199999999989e+01
1.969999999999999973e+00 2.954999999999999849e-01 2.901838200000000256e+02 2.515981800000000135e+01
1.979999999999999982e+00 2.969999999999999862e-01 2.917857399999999757e+02 2.563066800000000001e+01
1.989999999999999991e+00 2.984999999999999876e-01 2.933900540000000206e+02 2.610803100000000043e+01
2.000000000000000000e+00 2.999999999999999889e-01 2.949967829999999935e+02 2.659194199999999952e+01
2.009999999999999787e+00 3.014999999999999902e-01 2.966059480000000121e+02 2.708243900000000082e+01
2.020000000000000018e+00 3.029999999999999916e-01 2.982175700000000234e+02 2.757955499999999915e+01
2.029999999999999805e+00 3.044999999999999929e-01 2.998316689999999767e+02 2.808332300000000004e+01
2.040000000000000036e+00 3.059999999999999942e-01 3.014482659999999896e+02 2.859377699999999933e+01
2.049999999999999822e+00 3.074999999999999956e-01 3.030673820000000092e+02 2.911094800000000049e+01
2.060000000000000053e+00 3.089999999999999969e-01 3.046890369999999848e+02 2.963486500000000134e+01
2.069999999999999840e+00 3.104999999999999982e-01 3.063132519999999772e+02 3.016555899999999824e+01
2.080000000000000071e+00 3.119999999999999996e-01 3.079400469999999927e+02 3.070305600000000013e+01
2.089999999999999858e+00 3.135000000000000009e-01 3.095694429999999784e+02 3.124738400000000027e+01
2.100000000000000089e+00 3.150000000000000022e-01 3.112014589999999998e+02 3.179856900000000053e+01
2.109999999999999876e+00 3.165000000000000036e-01 3.128361160000000041e+02 3.235663499999999715e+01
2.120000000000000107e+00 3.180000000000000049e-01 3.144734349999999949e+02 3.292160599999999704e+01
2.129999999999999893e+00 3.195000000000000062e-01 3.161134349999999813e+02 3.349350400000000150e+01
2.140000000000000124e+00 3.210000000000000075e-01 3.177561360000000263e+02 3.407235000000000014e+01
2.149999999999999911e+00 3.225000000000000089e-01 3.194015580000000227e+02 3.465816399999999931e+01
2.160000000000000142e+00 3.240000000000000102e-01 3.210497209999999768e+02 3.525096599999999825e+01
2.169999999999999929e+00 3.255000000000000115e-01 3.227006450000000086e+02 3.585077199999999920e+01
2.180000000000000160e+00 3.270000000000000129e-01 3.243543490000000133e+02 3.645759900000000187e+01
2.189999999999999947e+00 3.285000000000000142e-01 3.260108529999999973e+02 3.707146300000000139e+01
2.200000000000000178e+00 3.300000000000000155e-01 3.276701760000000263e+02 3.769237900000000252e+01
2.209999999999999964e+00 3.315000000000000169e-01 3.293323369999999954e+02 3.832035799999999881e+01
2.220000000000000195e+00 3.330000000000000182e-01 3.309973560000000248e+02 3.895541399999999754e+01
2.229999999999999982e+00 3.345000000000000195e-01 3.326652510000000120e+02 3.959755599999999731e+01
2.240000000000000213e+00 3.360000000000000209e-01 3.343360420000000204e+02 4.024679600000000335e+01
2.250000000000000000e+00 3.375000000000000222e-01 3.360097470000000044e+02 4.090314200000000255e+01
2.259999999999999787e+00 3.390000000000000235e-01 3.376863849999999729e+02 4.156660099999999858e+01
2.270000000000000018e+00 3.405000000000000249e-01 3.393659739999999942e+02 4.223718099999999964e+01
2.279999999999999805e+00 3.420000000000000262e-01 3.410485330000000204e+02 4.291488600000000275e+01
2.290000000000000036e+00 3.435000000000000275e-01 3.427340800000000058e+02 4.359972100000000239e+01
2.299999999999999822e+00 3.449999999999999734e-01 3.444226340000000164e+02 4.429169100000000014e+01
2.310000000000000053e+00 3.464999999999999747e-01 3.461142110000000116e+02 4.499079600000000312e+01
2.319999999999999840e+00 3.479999999999999760e-01 3.478088300000000004e+02 4.569704000000000121e+01
2.330000000000000071e+00 3.494999999999999774e-01 3.495065089999999941e+02 4.641042300000000154e+01
2.339999999999999858e+00 3.509999999999999787e-01 3.512072640000000092e+02 4.713094300000000203e+01
2.350000000000000089e+00 3.524999999999999800e-01 3.529111149999999952e+02 4.785860100000000017e+01
2.359999999999999876e+00 3.539999999999999813e-01 3.546180759999999736e+02 4.859339400000000353e+01
2.370000000000000107e+00 3.554999999999999827e-01 3.563281670000000076e+02 4.933531899999999837e+01
2.379999999999999893e+00 3.569999999999999840e-01 3.580414020000000050e+02 5.008437200000000189e+01
2.390000000000000124e+00 3.584999999999999853e-01 3.597577999999999747e+02 5.084054799999999830e+01
2.399999999999999911e+00 3.599999999999999867e-01 3.614773769999999899e+02 5.160384299999999769e+01
2.410000000000000142e+00 3.614999999999999880e-01 3.632001490000000103e+02 5.237424899999999894e+01
2.419999999999999929e+00 3.629999999999999893e-01 3.649261329999999930e+02 5.315176000000000300e+01
2.430000000000000160e+00 3.644999999999999907e-01 3.666553440000000137e+02 5.393636800000000164e+01
2.439999999999999947e+00 3.659999999999999920e-01 3.683877979999999752e+02 5.472806400000000338e+01
2.450000000000000178e+00 3.674999999999999933e-01 3.701235120000000052e+02 5.552683999999999997e+01
2.459999999999999964e+00 3.689999999999999947e-01 3.718625000000000114e+02 5.633268400000000042e+01
2.470000000000000195e+00 3.704999999999999960e-01 3.736047790000000077e+02 5.714558799999999650e+01
2.479999999999999982e+00 3.719999999999999973e-01 3.753503630000000157e+02 5.796553899999999970e+01
2.490000000000000213e+00 3.734999999999999987e-01 3.770992669999999976e+02 5.879252600000000228e+01
2.500000000000000000e+00 3.750000000000000000e-01 3.788515059999999721e+02 5.962653699999999901e+01
2.509999999999999787e+00 3.765000000000000013e-01 3.806070960000000127e+02 6.046755799999999681e+01
2.520000000000000018e+00 3.780000000000000027e-01 3.823660499999999729e+02 6.131557699999999755e+01
2.529999999999999805e+00 3.795000000000000040e-01 3.841283839999999827e+02 6.217057899999999648e+01
2.540000000000000036e+00 3.810000000000000053e-01 3.858941100000000120e+02 6.303255000000000052e+01
2.549999999999999822e+00 3.825000000000000067e-01 3.876632440000000202e+02 6.390147499999999781e+01
2.560000000000000053e+00 3.840000000000000080e-01 3.894357989999999745e+02 6.477733800000000031e+01
2.569999999999999840e+00 3.855000000000000093e-01 3.912117880000000127e+02 6.566012399999999616e+01
2.580000000000000071e+00 3.870000000000000107e-01 3.929912269999999808e+02 6.654981700000000444e+01
2.589999999999999858e+00 3.885000000000000120e-01 3.947741270000000213e+02 6.744639999999999702e+01
2.600000000000000089e+00 3.900000000000000133e-01 3.965605009999999879e+02 6.834985700000000008e+01
2.609999999999999876e+00 3.915000000000000147e-01 3.983503640000000132e+02 6.926016900000000476e+01
2.620000000000000107e+00 3.930000000000000160e-01 4.001437280000000101e+02 7.017731899999999712e+01
2.629999999999999893e+00 3.945000000000000173e-01 4.019406060000000025e+02 7.110129000000000588e+01
2.640000000000000124e+00 3.960000000000000187e-01 4.037410090000000196e+02 7.203206299999999374e+01
2.649999999999999911e+00 3.975000000000000200e-01 4.055449510000000259e+02 7.296961899999999446e+01
2.660000000000000142e+00 3.990000000000000213e-01 4.073524439999999913e+02 7.391394099999999412e+01
2.669999999999999929e+00 4.005000000000000226e-01 4.091634990000000016e+02 7.486500800000000311e+01
2.680000000000000160e+00 4.020000000000000240e-01 4.109781300000000215e+02 7.582280299999999329e+01
2.689999999999999947e+00 4.035000000000000253e-01 4.127963460000000282e+02 7.678730500000000347e+01
2.700000000000000178e+00 4.050000000000000266e-01 4.146181609999999864e+02 7.775849499999999637e+01
2.709999999999999964e+00 4.064999999999999725e-01 4.164435839999999871e+02 7.873635299999999404e+01
2.720000000000000195e+00 4.079999999999999738e-01 4.182726289999999949e+02 7.972086000000000183e+01
2.729999999999999982e+00 4.094999999999999751e-01 4.201053049999999871e+02 8.071199400000000423e+01
2.740000000000000213e+00 4.109999999999999765e-01 4.219416239999999902e+02 8.170973800000000153e+01
2.750000000000000000e+00 4.124999999999999778e-01 4.237815959999999791e+02 8.271406899999999496e+01
2.759999999999999787e+00 4.139999999999999791e-01 4.256252319999999827e+02 8.372496700000000658e+01
2.770000000000000018e+00 4.154999999999999805e-01 4.274725429999999733e+02 8.474241299999999910e+01
2.779999999999999805e+00 4.169999999999999818e-01 4.293235379999999850e+02 8.576638599999999713e+01
2.790000000000000036e+00 4.184999999999999831e-01 4.311782289999999875e+02 8.679686499999999683e+01
2.799999999999999822e+00 4.199999999999999845e-01 4.330366250000000150e+02 8.783383000000000607e+01
2.810000000000000053e+00 4.214999999999999858e-01 4.348987349999999878e+02 8.887725899999999513e+01
2.819999999999999840e+00 4.229999999999999871e-01 4.367645709999999895e+02 8.992713299999999776e+01
2.830000000000000071e+00 4.244999999999999885e-01 4.386341409999999996e+02 9.098342999999999847e+01
2.839999999999999858e+00 4.259999999999999898e-01 4.405074539999999956e+02 9.204613100000000259e+01
2.850000000000000089e+00 4.274999999999999911e-01 4.423845210000000066e+02 9.311521299999999712e+01
2.859999999999999876e+00 4.289999999999999925e-01 4.442653500000000122e+02 9.419065799999999911e+01
2.870000000000000107e+00 4.304999999999999938e-01 4.461499509999999873e+02 9.527244299999999555e+01
2.879999999999999893e+00 4.319999999999999951e-01 4.480383320000000253e+02 9.636054900000000600e+01
2.890000000000000124e+00 4.334999999999999964e-01 4.499305019999999899e+02 9.745495499999999822e+01
2.899999999999999911e+00 4.349999999999999978e-01 4.518264689999999746e+02 9.855563999999999680e+01
2.910000000000000142e+00 4.364999999999999991e-01 4.537262430000000109e+02 9.966258399999999540e+01
2.919999999999999929e+00 4.380000000000000004e-01 4.556298320000000217e+02 1.007757660000000044e+02
2.930000000000000160e+00 4.395000000000000018e-01 4.575372429999999895e+02 1.018951670000000007e+02
2.939999999999999947e+00 4.410000000000000031e-01 4.594484860000000026e+02 1.030207659999999947e+02
2.950000000000000178e+00 4.425000000000000044e-01 4.613635669999999891e+02 1.041525419999999968e+02
2.959999999999999964e+00 4.440000000000000058e-01 4.632824959999999805e+02 1.052904759999999982e+02
2.970000000000000195e+00 4.455000000000000071e-01 4.652052790000000186e+02 1.064345480000000066e+02
2.979999999999999982e+00 4.470000000000000084e-01 4.671319250000000238e+02 1.075847380000000015e+02
2.990000000000000213e+00 4.485000000000000098e-01 4.690624399999999810e+02 1.087410260000000051e+02
3.000000000000000000e+00 4.500000000000000111e-01 4.709968329999999810e+02 1.099033919999999966e+02
3.009999999999999787e+00 4.515000000000000124e-01 4.729351110000000062e+02 1.110718169999999958e+02
3.020000000000000018e+00 4.530000000000000138e-01 4.748772799999999847e+02 1.122462819999999937e+02
3.029999999999999805e+00 4.545000000000000151e-01 4.768233490000000074e+02 1.134267669999999981e+02
3.040000000000000036e+00 4.560000000000000164e-01 4.787733230000000049e+02 1.146132520000000028e+02
3.049999999999999822e+00 4.575000000000000178e-01 4.807272100000000137e+02 1.158057199999999938e+02
3.060000000000000053e+00 4.590000000000000191e-01 4.826850170000000162e+02 1.170041499999999957e+02
3.069999999999999840e+00 4.605000000000000204e-01 4.846467489999999998e+02 1.182085239999999970e+02
3.080000000000000071e+00 4.620000000000000218e-01 4.866124149999999986e+02 1.194188240000000008e+02
3.089999999999999858e+00 4.635000000000000231e-01 4.885820190000000025e+02 1.206350309999999979e+02
3.100000000000000089e+00 4.650000000000000244e-01 4.905555689999999913e+02 1.218571259999999938e+02
3.109999999999999876e+00 4.665000000000000258e-01 4.925330710000000067e+02 1.230850910000000056e+02
3.120000000000000107e+00 4.680000000000000271e-01 4.945145299999999793e+02 1.243189079999999933e+02
3.129999999999999893e+00 4.694999999999999729e-01 4.964999540000000025e+02 1.255585590000000025e+02
3.140000000000000124e+00 4.709999999999999742e-01 4.984893470000000093e+02 1.268040270000000049e+02
3.149999999999999911e+00 4.724999999999999756e-01 5.004827159999999822e+02 1.280552930000000060e+02
3.160000000000000142e+00 4.739999999999999769e-01 5.024800670000000196e+02 1.293123410000000035e+02
3.169999999999999929e+00 4.754999999999999782e-01 5.044814039999999977e+02 1.305751520000000028e+02
3.180000000000000160e+00 4.769999999999999796e-01 5.064867340000000127e+02 1.318437089999999898e+02
3.189999999999999947e+00 4.784999999999999809e-01 5.084960629999999924e+02 1.331179970000000026e+02
3.200000000000000178e+00 4.799999999999999822e-01 5.105093949999999836e+02 1.343979960000000062e+02
3.209999999999999964e+00 4.814999999999999836e-01 5.125267360000000281e+02 1.356836920000000077e+02
3.220000000000000195e+00 4.829999999999999849e-01 5.145480909999999994e+02 1.369750669999999957e+02
3.229999999999999982e+00 4.844999999999999862e-01 5.165734650000000556e+02 1.382721040000000130e+02
3.240000000000000213e+00 4.859999999999999876e-01 5.186028639999999541e+02 1.395747880000000123e+02
3.250000000000000000e+00 4.874999999999999889e-01 5.206362920000000258e+02 1.408831020000000080e+02
3.259999999999999787e+00 4.889999999999999902e-01 5.226737540000000308e+02 1.421970310000000097e+02
3.270000000000000018e+00 4.904999999999999916e-01 5.247152549999999565e+02 1.435165590000000009e+02
3.279999999999999805e+00 4.919999999999999929e-01 5.267608000000000175e+02 1.448416689999999960e+02
3.290000000000000036e+00 4.934999999999999942e-01 5.288103939999999739e+02 1.461723470000000020e+02
3.299999999999999822e+00 4.949999999999999956e-01 5.308640400000000454e+02 1.475085760000000050e+02
3.310000000000000053e+00 4.964999999999999969e-01 5.329217449999999872e+02 1.488503430000000094e+02
3.319999999999999840e+00 4.979999999999999982e-01 5.349835110000000213e+02 1.501976319999999987e+02
3.330000000000000071e+00 4.994999999999999996e-01 5.370493430000000217e+02 1.515504270000000133e+02
3.339999999999999858e+00 5.010000000000000009e-01 5.391192459999999755e+02 1.529087150000000008e+02
3.350000000000000089e+00 5.024999999999999467e-01 5.411932249999999840e+02 1.542724800000000016e+02
3.359999999999999876e+00 5.040000000000000036e-01 5.432712820000000420e+02 1.556417089999999916e+02
3.370000000000000107e+00 5.054999999999999494e-01 5.453534220000000232e+02 1.570163860000000113e+02
3.379999999999999893e+00 5.070000000000000062e-01 5.474396500000000287e+02 1.583964990000000057e+02
3.390000000000000124e+00 5.084999999999999520e-01 5.495299690000000510e+02 1.597820319999999867e+02
3.399999999999999911e+00 5.100000000000000089e-01 5.516243829999999662e+02 1.611729730000000131e+02
3.410000000000000142e+00 5.114999999999999547e-01 5.537228959999999915e+02 1.625693060000000116e+02
3.419999999999999929e+00 5.130000000000000115e-01 5.558255110000000059e+02 1.639710200000000100e+02
3.430000000000000160e+00 5.144999999999999574e-01 5.579322339999999940e+02 1.653780999999999892e+02
3.439999999999999947e+00 5.160000000000000142e-01 5.600430659999999534e+02 1.667905340000000081e+02
3.450000000000000178e+00 5.174999999999999600e-01 5.621580109999999877e+02 1.682083069999999907e+02
3.459999999999999964e+00 5.190000000000000169e-01 5.642770739999999705e+02 1.696314079999999933e+02
3.470000000000000195e+00 5.204999999999999627e-01 5.664002580000000080e+02 1.710598239999999919e+02
3.479999999999999982e+00 5.220000000000000195e-01 5.685275659999999789e+02 1.724935409999999933e+02
3.490000000000000213e+00 5.234999999999999654e-01 5.706590009999999893e+02 1.739325469999999996e+02
3.500000000000000000e+00 5.250000000000000222e-01 5.727945670000000291e+02 1.753768310000000099e+02
3.509999999999999787e+00 5.264999999999999680e-01 5.749342669999999771e+02 1.768263790000000029e+02
3.520000000000000018e+00 5.280000000000000249e-01 5.770781050000000505e+02 1.782811790000000087e+02
3.529999999999999805e+00 5.294999999999999707e-01 5.792260830000000169e+02 1.797412199999999984e+02
3.540000000000000036e+00 5.310000000000000275e-01 5.813782039999999824e+02 1.812064900000000023e+02
3.549999999999999822e+00 5.324999999999999734e-01 5.835344720000000507e+02 1.826769779999999912e+02
3.560000000000000053e+00 5.340000000000000302e-01 5.856948889999999892e+02 1.841526700000000005e+02
3.569999999999999840e+00 5.354999999999999760e-01 5.878594590000000153e+02 1.856335569999999962e+02
3.580000000000000071e+00 5.370000000000000329e-01 5.900281840000000102e+02 1.871196260000000109e+02
3.589999999999999858e+00 5.384999999999999787e-01 5.922010679999999638e+02 1.886108670000000131e+02
3.600000000000000089e+00 5.400000000000000355e-01 5.943781119999999873e+02 1.901072690000000023e+02
3.609999999999999876e+00 5.414999999999999813e-01 5.965593209999999544e+02 1.916088210000000061e+02
3.620000000000000107e+00 5.430000000000000382e-01 5.987446959999999763e+02 1.931155109999999979e+02
3.629999999999999893e+00 5.444999999999999840e-01 6.009342400000000453e+02 1.946273290000000031e+02
3.640000000000000124e+00 5.460000000000000409e-01 6.031279560000000401e+02 1.961442649999999901e+02
3.649999999999999911e+00 5.474999999999999867e-01 6.053258459999999559e+02 1.976663079999999866e+02
3.660000000000000142e+00 5.490000000000000435e-01 6.075279140000000098e+02 1.991934489999999869e+02
3.669999999999999929e+00 5.504999999999999893e-01 6.097341609999999719e+02 2.007256749999999954e+02
3.680000000000000160e+00 5.520000000000000462e-01 6.119445899999999483e+02 2.022629790000000014e+02
3.689999999999999947e+00 5.534999999999999920e-01 6.141592030000000477e+02 2.038053490000000068e+02
3.700000000000000178e+00 5.550000000000000488e-01 6.163780030000000352e+02 2.053527760000000058e+02
3.709999999999999964e+00 5.564999999999999947e-01 6.186009910000000218e+02 2.069052499999999952e+02
3.720000000000000195e+00 5.580000000000000515e-01 6.208281719999999950e+02 2.084627619999999979e+02
3.729999999999999982e+00 5.594999999999999973e-01 6.230595459999999548e+02 2.100253020000000106e+02
3.740000000000000213e+00 5.610000000000000542e-01 6.252951150000000098e+02 2.115928600000000017e+02
3.750000000000000000e+00 5.625000000000000000e-01 6.275348830000000362e+02 2.131654269999999940e+02
3.759999999999999787e+00 5.639999999999999458e-01 6.297788510000000315e+02 2.147429950000000076e+02
3.770000000000000018e+00 5.655000000000000027e-01 6.320270209999999906e+02 2.163255540000000110e+02
3.779999999999999805e+00 5.669999999999999485e-01 6.342793960000000197e+02 2.179130940000000010e+02
3.790000000000000036e+00 5.685000000000000053e-01 6.365359770000000026e+02 2.195056079999999952e+02
3.799999999999999822e+00 5.699999999999999512e-01 6.387967660000000478e+02 2.211030869999999879e+02
3.810000000000000053e+00 5.715000000000000080e-01 6.410617660000000342e+02 2.227055210000000045e+02
3.819999999999999840e+00 5.729999999999999538e-01 6.433309789999999566e+02 2.243129020000000082e+02
3.830000000000000071e+00 5.745000000000000107e-01 6.456044050000000425e+02 2.259252219999999909e+02
3.839999999999999858e+00 5.759999999999999565e-01 6.478820480000000543e+02 2.275424730000000011e+02
3.850000000000000089e+00 5.775000000000000133e-01 6.501639079999999922e+02 2.291646450000000073e+02
3.859999999999999876e+00 5.789999999999999591e-01 6.524499889999999596e+02 2.307917319999999961e+02
3.870000000000000107e+00 5.805000000000000160e-01 6.547402909999999565e+02 2.324237239999999929e+02
3.879999999999999893e+00 5.819999999999999618e-01 6.570348159999999780e+02 2.340606139999999868e+02
3.890000000000000124e+00 5.835000000000000187e-01 6.593335670000000164e+02 2.357023949999999957e+02
3.899999999999999911e+00 5.849999999999999645e-01 6.616365439999999580e+02 2.373490569999999877e+02
3.910000000000000142e+00 5.865000000000000213e-01 6.639437500000000227e+02 2.390005930000000092e+02
3.919999999999999929e+00 5.879999999999999671e-01 6.662551859999999806e+02 2.406569969999999898e+02
3.930000000000000160e+00 5.895000000000000240e-01 6.685708540000000539e+02 2.423182600000000093e+02
3.939999999999999947e+00 5.909999999999999698e-01 6.708907540000000154e+02 2.439843740000000025e+02
3.950000000000000178e+00 5.925000000000000266e-01 6.732148899999999685e+02 2.456553330000000130e+02
3.959999999999999964e+00 5.939999999999999725e-01 6.755432620000000270e+02 2.473311290000000042e+02
3.970000000000000195e+00 5.955000000000000293e-01 6.778758729999999559e+02 2.490117549999999937e+02
3.979999999999999982e+00 5.969999999999999751e-01 6.802127219999999852e+02 2.506972039999999993e+02
3.990000000000000213e+00 5.985000000000000320e-01 6.825538119999999935e+02 2.523874680000000126e+02
4.000000000000000000e+00 5.999999999999999778e-01 6.848991449999999759e+02 2.540825419999999895e+02
4.009999999999999787e+00 6.015000000000000346e-01 6.872487210000000459e+02 2.557824170000000095e+02
4.019999999999999574e+00 6.029999999999999805e-01 6.896025429999999687e+02 2.574870869999999741e+02
4.030000000000000249e+00 6.045000000000000373e-01 6.919606099999999742e+02 2.591965460000000121e+02
4.040000000000000036e+00 6.059999999999999831e-01 6.943229260000000522e+02 2.609107859999999732e+02
4.049999999999999822e+00 6.075000000000000400e-01 6.966894909999999754e+02 2.626298019999999838e+02
4.059999999999999609e+00 6.089999999999999858e-01 6.990603059999999687e+02 2.643535860000000071e+02
4.070000000000000284e+00 6.105000000000000426e-01 7.014353720000000294e+02 2.660821320000000014e+02
4.080000000000000071e+00 6.119999999999999885e-01 7.038146920000000364e+02 2.678154339999999820e+02
4.089999999999999858e+00 6.135000000000000453e-01 7.061982649999999921e+02 2.695534860000000208e+02
4.099999999999999645e+00 6.149999999999999911e-01 7.085860940000000028e+02 2.712962810000000218e+02
4.110000000000000320e+00 6.165000000000000480e-01 7.109781799999999521e+02 2.730438130000000001e+02
4.120000000000000107e+00 6.179999999999999938e-01 7.133745229999999538e+02 2.747960760000000278e+02
4.129999999999999893e+00 6.195000000000000506e-01 7.157751250000000027e+02 2.765530650000000037e+02
4.139999999999999680e+00 6.209999999999999964e-01 7.181799869999999828e+02 2.783147720000000049e+02
4.150000000000000355e+00 6.225000000000000533e-01 7.205891100000000051e+02 2.800811929999999847e+02
4.160000000000000142e+00 6.239999999999999991e-01 7.230024949999999535e+02 2.818523220000000151e+02
4.169999999999999929e+00 6.254999999999999449e-01 7.254201430000000528e+02 2.836281520000000000e+02
4.179999999999999716e+00 6.270000000000000018e-01 7.278420549999999594e+02 2.854086780000000090e+02
4.190000000000000391e+00 6.284999999999999476e-01 7.302682330000000093e+02 2.871938940000000002e+02
4.200000000000000178e+00 6.300000000000000044e-01 7.326986759999999776e+02 2.889837949999999864e+02
4.209999999999999964e+00 6.314999999999999503e-01 7.351333879999999681e+02 2.907783759999999802e+02
4.219999999999999751e+00 6.330000000000000071e-01 7.375723669999999856e+02 2.925776299999999992e+02
4.230000000000000426e+00 6.344999999999999529e-01 7.400156150000000252e+02 2.943815529999999967e+02
4.240000000000000213e+00 6.360000000000000098e-01 7.424631339999999682e+02 2.961901389999999878e+02
4.250000000000000000e+00 6.374999999999999556e-01 7.449149240000000418e+02 2.980033839999999827e+02
4.259999999999999787e+00 6.390000000000000124e-01 7.473709850000000188e+02 2.998212800000000016e+02
4.269999999999999574e+00 6.404999999999999583e-01 7.498313190000000077e+02 3.016438249999999925e+02
4.280000000000000249e+00 6.420000000000000151e-01 7.522959280000000035e+02 3.034710119999999733e+02
4.290000000000000036e+00 6.434999999999999609e-01 7.547648100000000113e+02 3.053028360000000134e+02
4.299999999999999822e+00 6.450000000000000178e-01 7.572379680000000235e+02 3.071392930000000092e+02
4.309999999999999609e+00 6.464999999999999636e-01 7.597154020000000401e+02 3.089803769999999759e+02
4.320000000000000284e+00 6.480000000000000204e-01 7.621971140000000560e+02 3.108260839999999803e+02
4.330000000000000071e+00 6.494999999999999662e-01 7.646831029999999600e+02 3.126764079999999808e+02
4.339999999999999858e+00 6.510000000000000231e-01 7.671733699999999772e+02 3.145313459999999850e+02
4.349999999999999645e+00 6.524999999999999689e-01 7.696679169999999885e+02 3.163908920000000080e+02
4.360000000000000320e+00 6.540000000000000258e-01 7.721667439999999942e+02 3.182550420000000031e+02
4.370000000000000107e+00 6.554999999999999716e-01 7.746698519999999917e+02 3.201237909999999829e+02
4.379999999999999893e+00 6.570000000000000284e-01 7.771772419999999784e+02 3.219971340000000168e+02
4.389999999999999680e+00 6.584999999999999742e-01 7.796889139999999543e+02 3.238750670000000014e+02
4.400000000000000355e+00 6.600000000000000311e-01 7.822048680000000331e+02 3.257575860000000034e+02
4.410000000000000142e+00 6.614999999999999769e-01 7.847251069999999800e+02 3.276446849999999813e+02
4.419999999999999929e+00 6.630000000000000338e-01 7.872496290000000272e+02 3.295363609999999994e+02
4.429999999999999716e+00 6.644999999999999796e-01 7.897784370000000536e+02 3.314326100000000110e+02
4.440000000000000391e+00 6.660000000000000364e-01 7.923115309999999454e+02 3.333334259999999745e+02
4.450000000000000178e+00 6.674999999999999822e-01 7.948489100000000462e+02 3.352388060000000110e+02
4.459999999999999964e+00 6.690000000000000391e-01 7.973905770000000075e+02 3.371487460000000169e+02
4.469999999999999751e+00 6.704999999999999849e-01 7.999365309999999454e+02 3.390632410000000050e+02
4.480000000000000426e+00 6.720000000000000417e-01 8.024867729999999710e+02 3.409822879999999827e+02
4.490000000000000213e+00 6.734999999999999876e-01 8.050413029999999708e+02 3.429058810000000221e+02
4.500000000000000000e+00 6.750000000000000444e-01 8.076001230000000533e+02 3.448340180000000146e+02
4.509999999999999787e+00 6.764999999999999902e-01 8.101632329999999911e+02 3.467666939999999727e+02
4.519999999999999574e+00 6.780000000000000471e-01 8.127306330000000116e+02 3.487039050000000202e+02
4.530000000000000249e+00 6.794999999999999929e-01 8.153023239999999987e+02 3.506456479999999942e+02
4.540000000000000036e+00 6.810000000000000497e-01 8.178783069999999498e+02 3.525919180000000210e+02
4.549999999999999822e+00 6.824999999999999956e-01 8.204585809999999810e+02 3.545427119999999945e+02
4.559999999999999609e+00 6.840000000000000524e-01 8.230431479999999738e+02 3.564980249999999842e+02
4.570000000000000284e+00 6.854999999999999982e-01 8.256320070000000442e+02 3.584578549999999950e+02
4.580000000000000071e+00 6.870000000000000551e-01 8.282251599999999598e+02 3.604221969999999828e+02
4.589999999999999858e+00 6.885000000000000009e-01 8.308226069999999481e+02 3.623910470000000146e+02
4.599999999999999645e+00 6.899999999999999467e-01 8.334243490000000065e+02 3.643644029999999816e+02
4.610000000000000320e+00 6.915000000000000036e-01 8.360303850000000239e+02 3.663422600000000102e+02
4.620000000000000107e+00 6.929999999999999494e-01 8.386407159999999976e+02 3.683246149999999943e+02
4.629999999999999893e+00 6.945000000000000062e-01 8.412553430000000390e+02 3.703114649999999983e+02
4.639999999999999680e+00 6.959999999999999520e-01 8.438742660000000342e+02 3.723028049999999780e+02
4.650000000000000355e+00 6.975000000000000089e-01 8.464974859999999808e+02 3.742986329999999953e+02
4.660000000000000142e+00 6.989999999999999547e-01 8.491250019999999950e+02 3.762989450000000033e+02
4.669999999999999929e+00 7.005000000000000115e-01 8.517568159999999580e+02 3.783037370000000124e+02
4.679999999999999716e+00 7.019999999999999574e-01 8.543929269999999860e+02 3.803130070000000273e+02
4.690000000000000391e+00 7.035000000000000142e-01 8.570333369999999604e+02 3.823267500000000041e+02
4.700000000000000178e+00 7.049999999999999600e-01 8.596780449999999973e+02 3.843449650000000020e+02
4.709999999999999964e+00 7.065000000000000169e-01 8.623270519999999806e+02 3.863676459999999793e+02
4.719999999999999751e+00 7.079999999999999627e-01 8.649803580000000238e+02 3.883947919999999954e+02
4.730000000000000426e+00 7.095000000000000195e-01 8.676379640000000109e+02 3.904263990000000035e+02
4.740000000000000213e+00 7.109999999999999654e-01 8.702998689999999442e+02 3.924624630000000138e+02
4.750000000000000000e+00 7.125000000000000222e-01 8.729660750000000462e+02 3.945029819999999745e+02
4.759999999999999787e+00 7.139999999999999680e-01 8.756365809999999783e+02 3.965479530000000068e+02
4.769999999999999574e+00 7.155000000000000249e-01 8.783113879999999654e+02 3.985973720000000071e+02
4.780000000000000249e+00 7.169999999999999707e-01 8.809904970000000048e+02 4.006512369999999805e+02
4.790000000000000036e+00 7.185000000000000275e-01 8.836739059999999881e+02 4.027095439999999940e+02
4.799999999999999822e+00 7.199999999999999734e-01 8.863616180000000213e+02 4.047722909999999956e+02
4.809999999999999609e+00 7.215000000000000302e-01 8.890536309999999958e+02 4.068394739999999956e+02
4.820000000000000284e+00 7.229999999999999760e-01 8.917499470000000201e+02 4.089110900000000015e+02
4.830000000000000071e+00 7.245000000000000329e-01 8.944505649999999832e+02 4.109871380000000158e+02
4.839999999999999858e+00 7.259999999999999787e-01 8.971554859999999962e+02 4.130676129999999944e+02
4.849999999999999645e+00 7.275000000000000355e-01 8.998647099999999455e+02 4.151525129999999990e+02
4.860000000000000320e+00 7.289999999999999813e-01 9.025782369999999446e+02 4.172418349999999805e+02
4.870000000000000107e+00 7.305000000000000382e-01 9.052960679999999911e+02 4.193355770000000007e+02
4.879999999999999893e+00 7.319999999999999840e-01 9.080182029999999713e+02 4.214337350000000129e+02
4.889999999999999680e+00 7.335000000000000409e-01 9.107446419999999989e+02 4.235363070000000221e+02
4.900000000000000355e+00 7.349999999999999867e-01 9.134753849999999602e+02 4.256432899999999790e+02
4.910000000000000142e+00 7.365000000000000435e-01 9.162104329999999663e+02 4.277546820000000025e+02
4.919999999999999929e+00 7.379999999999999893e-01 9.189497850000000199e+02 4.298704799999999864e+02
4.929999999999999716e+00 7.395000000000000462e-01 9.216934420000000046e+02 4.319906799999999976e+02
4.940000000000000391e+00 7.409999999999999920e-01 9.244414040000000341e+02 4.341152809999999818e+02
4.950000000000000178e+00 7.425000000000000488e-01 9.271936709999999948e+02 4.362442810000000009e+02
4.959999999999999964e+00 7.439999999999999947e-01 9.299502439999999979e+02 4.383776750000000106e+02
4.969999999999999751e+00 7.455000000000000515e-01 9.327111230000000432e+02 4.405154630000000111e+02
4.980000000000000426e+00 7.469999999999999973e-01 9.354763070000000198e+02 4.426576410000000124e+02
4.990000000000000213e+00 7.485000000000000542e-01 9.382457970000000387e+02 4.448042060000000220e+02
5.000000000000000000e+00 7.500000000000000000e-01 9.410195939999999837e+02 4.469551579999999831e+02
5.009999999999999787e+00 7.514999999999999458e-01 9.437976959999999735e+02 4.491104920000000220e+02
5.019999999999999574e+00 7.530000000000000027e-01 9.465801050000000032e+02 4.512702059999999733e+02
5.030000000000000249e+00 7.544999999999999485e-01 9.493668209999999590e+02 4.534342990000000100e+02
5.040000000000000036e+00 7.560000000000000053e-01 9.521578429999999571e+02 4.556027669999999716e+02
5.049999999999999822e+00 7.574999999999999512e-01 9.549531729999999925e+02 4.577756089999999745e+02
5.059999999999999609e+00 7.590000000000000080e-01 9.577528089999999565e+02 4.599528220000000260e+02
5.070000000000000284e+00 7.604999999999999538e-01 9.605567519999999604e+02 4.621344040000000177e+02
5.080000000000000071e+00 7.620000000000000107e-01 9.633650030000000015e+02 4.643203520000000140e+02
5.089999999999999858e+00 7.634999999999999565e-01 9.661775609999999688e+02 4.665106640000000198e+02
5.099999999999999645e+00 7.650000000000000133e-01 9.689944259999999758e+02 4.687053379999999834e+02
5.110000000000000320e+00 7.664999999999999591e-01 9.718155990000000202e+02 4.709043720000000235e+02
5.120000000000000107e+00 7.680000000000000160e-01 9.746410799999999881e+02 4.731077629999999772e+02
5.129999999999999893e+00 7.694999999999999618e-01 9.774708679999999958e+02 4.753155090000000200e+02
5.139999999999999680e+00 7.710000000000000187e-01 9.803049640000000409e+02 4.775276089999999840e+02
5.150000000000000355e+00 7.724999999999999645e-01 9.831433680000000095e+02 4.797440589999999929e+02
5.160000000000000142e+00 7.740000000000000213e-01 9.859860810000000129e+02 4.819648589999999899e+02
5.169999999999999929e+00 7.754999999999999671e-01 9.888331010000000560e+02 4.841900039999999876e+02
5.179999999999999716e+00 7.770000000000000240e-01 9.916844290000000228e+02 4.864194949999999835e+02
5.190000000000000391e+00 7.784999999999999698e-01 9.945400660000000244e+02 4.886533279999999877e+02
5.200000000000000178e+00 7.800000000000000266e-01 9.974000109999999495e+02 4.908915010000000052e+02
5.209999999999999964e+00 7.814999999999999725e-01 1.000264264000000026e+03 4.931340129999999817e+02
5.219999999999999751e+00 7.830000000000000293e-01 1.003132826000000023e+03 4.953808609999999817e+02
5.230000000000000426e+00 7.844999999999999751e-01 1.006005695999999944e+03 4.976320440000000076e+02
5.240000000000000213e+00 7.860000000000000320e-01 1.008882874000000015e+03 4.998875580000000127e+02
5.250000000000000000e+00 7.874999999999999778e-01 1.011764361000000008e+03 5.021474039999999945e+02
5.259999999999999787e+00 7.890000000000000346e-01 1.014650157000000036e+03 5.044115770000000225e+02
5.269999999999999574e+00 7.904999999999999805e-01 1.017540261999999984e+03 5.066800769999999829e+02
5.280000000000000249e+00 7.920000000000000373e-01 1.020434674999999970e+03 5.089529019999999946e+02
5.290000000000000036e+00 7.934999999999999831e-01 1.023333395999999993e+03 5.112300490000000082e+02
5.299999999999999822e+00 7.950000000000000400e-01 1.026236427000000049e+03 5.135115170000000262e+02
5.309999999999999609e+00 7.964999999999999858e-01 1.029143765999999914e+03 5.157973040000000537e+02
5.320000000000000284e+00 7.980000000000000426e-01 1.032055413999999928e+03 5.180874079999999822e+02
5.330000000000000071e+00 7.994999999999999885e-01 1.034971371000000090e+03 5.203818270000000439e+02
5.339999999999999858e+00 8.010000000000000453e-01 1.037891636000000062e+03 5.226805590000000166e+02
5.349999999999999645e+00 8.024999999999999911e-01 1.040816209999999955e+03 5.249836030000000164e+02
5.360000000000000320e+00 8.040000000000000480e-01 1.043745092999999997e+03 5.272909570000000485e+02
5.370000000000000107e+00 8.054999999999999938e-01 1.046678284999999960e+03 5.296026180000000068e+02
5.379999999999999893e+00 8.070000000000000506e-01 1.049615786000000071e+03 5.319185860000000048e+02
5.389999999999999680e+00 8.084999999999999964e-01 1.052557594999999992e+03 5.342388580000000502e+02
5.400000000000000355e+00 8.100000000000000533e-01 1.055503713000000062e+03 5.365634330000000318e+02
5.410000000000000142e+00 8.114999999999999991e-01 1.058454140000000052e+03 5.388923089999999547e+02
5.419999999999999929e+00 8.129999999999999449e-01 1.061408875999999964e+03 5.412254840000000513e+02
5.429999999999999716e+00 8.145000000000000018e-01 1.064367919999999913e+03 5.435629559999999856e+02
5.440000000000000391e+00 8.159999999999999476e-01 1.067331273000000010e+03 5.459047249999999849e+02
5.450000000000000178e+00 8.175000000000000044e-01 1.070298935000000029e+03 5.482507869999999457e+02
5.459999999999999964e+00 8.189999999999999503e-01 1.073270905000000084e+03 5.506011419999999816e+02
5.469999999999999751e+00 8.205000000000000071e-01 1.076247184000000061e+03 5.529557879999999841e+02
5.480000000000000426e+00 8.219999999999999529e-01 1.079227771000000075e+03 5.553147239999999556e+02
5.490000000000000213e+00 8.235000000000000098e-01 1.082212667000000010e+03 5.576779470000000174e+02
5.500000000000000000e+00 8.249999999999999556e-01 1.085201872000000094e+03 5.600454559999999447e+02
5.509999999999999787e+00 8.265000000000000124e-01 1.088195384999999987e+03 5.624172489999999698e+02
5.519999999999999574e+00 8.279999999999999583e-01 1.091193205999999918e+03 5.647933249999999816e+02
5.530000000000000249e+00 8.295000000000000151e-01 1.094195335999999998e+03 5.671736829999999827e+02
5.540000000000000036e+00 8.309999999999999609e-01 1.097201773999999887e+03 5.695583209999999781e+02
5.549999999999999822e+00 8.325000000000000178e-01 1.100212520999999924e+03 5.719472359999999753e+02
5.559999999999999609e+00 8.339999999999999636e-01 1.103227574999999888e+03 5.743404289999999719e+02
5.570000000000000284e+00 8.355000000000000204e-01 1.106246938000000000e+03 5.767378959999999779e+02
5.580000000000000071e+00 8.369999999999999662e-01 1.109270608999999922e+03 5.791396369999999933e+02
5.589999999999999858e+00 8.385000000000000231e-01 1.112298586999999998e+03 5.815456510000000208e+02
5.599999999999999645e+00 8.399999999999999689e-01 1.115330873999999994e+03 5.839559349999999540e+02
5.610000000000000320e+00 8.415000000000000258e-01 1.118367469000000028e+03 5.863704880000000230e+02
5.620000000000000107e+00 8.429999999999999716e-01 1.121408370999999988e+03 5.887893100000000004e+02
5.629999999999999893e+00 8.445000000000000284e-01 1.124453582000000097e+03 5.912123970000000099e+02
5.639999999999999680e+00 8.459999999999999742e-01 1.127503099999999904e+03 5.936397500000000491e+02
5.650000000000000355e+00 8.475000000000000311e-01 1.130556925000000092e+03 5.960713660000000118e+02
5.660000000000000142e+00 8.489999999999999769e-01 1.133615058000000090e+03 5.985072440000000142e+02
5.669999999999999929e+00 8.505000000000000338e-01 1.136677498000000014e+03 6.009473819999999478e+02
5.679999999999999716e+00 8.519999999999999796e-01 1.139744245999999976e+03 6.033917800000000398e+02
5.690000000000000391e+00 8.535000000000000364e-01 1.142815301000000090e+03 6.058404359999999542e+02
5.700000000000000178e+00 8.549999999999999822e-01 1.145890664000000015e+03 6.082933490000000347e+02
5.709999999999999964e+00 8.565000000000000391e-01 1.148970332999999982e+03 6.107505169999999453e+02
5.719999999999999751e+00 8.579999999999999849e-01 1.152054309000000103e+03 6.132119380000000319e+02
5.730000000000000426e+00 8.595000000000000417e-01 1.155142593000000033e+03 6.156776119999999537e+02
5.740000000000000213e+00 8.609999999999999876e-01 1.158235183000000006e+03 6.181475370000000567e+02
5.750000000000000000e+00 8.625000000000000444e-01 1.161332079000000022e+03 6.206217129999999997e+02
5.759999999999999787e+00 8.639999999999999902e-01 1.164433283000000074e+03 6.231001360000000204e+02
5.769999999999999574e+00 8.655000000000000471e-01 1.167538792999999941e+03 6.255828070000000025e+02
5.780000000000000249e+00 8.669999999999999929e-01 1.170648609000000079e+03 6.280697239999999510e+02
5.790000000000000036e+00 8.685000000000000497e-01 1.173762731000000031e+03 6.305608859999999822e+02
5.799999999999999822e+00 8.699999999999999956e-01 1.176881159999999909e+03 6.330562909999999874e+02
5.809999999999999609e+00 8.715000000000000524e-01 1.180003895000000057e+03 6.355559379999999692e+02
5.820000000000000284e+00 8.729999999999999982e-01 1.183130936000000020e+03 6.380598260000000437e+02
5.830000000000000071e+00 8.745000000000000551e-01 1.186262281999999914e+03 6.405679539999999861e+02
5.839999999999999858e+00 8.760000000000000009e-01 1.189397934999999961e+03 6.430803200000000288e+02
5.849999999999999645e+00 8.774999999999999467e-01 1.192537892999999940e+03 6.455969239999999445e+02
5.860000000000000320e+00 8.790000000000000036e-01 1.195682156000000077e+03 6.481177639999999656e+02
5.870000000000000107e+00 8.804999999999999494e-01 1.198830725000000029e+03 6.506428379999999834e+02
5.879999999999999893e+00 8.820000000000000062e-01 1.201983600000000024e+03 6.531721459999999979e+02
5.889999999999999680e+00 8.834999999999999520e-01 1.205140779000000066e+03 6.557056870000000117e+02
5.900000000000000355e+00 8.850000000000000089e-01 1.208302263000000039e+03 6.582434580000000324e+02
5.910000000000000142e+00 8.864999999999999547e-01 1.211468051999999943e+03 6.607854599999999436e+02
5.919999999999999929e+00 8.880000000000000115e-01 1.214638146000000006e+03 6.633316909999999780e+02
5.929999999999999716e+00 8.894999999999999574e-01 1.217812545000000000e+03 6.658821500000000242e+02
5.940000000000000391e+00 8.910000000000000142e-01 1.220991248000000041e+03 6.684368349999999737e+02
5.950000000000000178e+00 8.924999999999999600e-01 1.224174256000000014e+03 6.709957460000000538e+02
5.959999999999999964e+00 8.940000000000000169e-01 1.227361568000000034e+03 6.735588810000000421e+02
5.969999999999999751e+00 8.954999999999999627e-01 1.230553182999999990e+03 6.761262400000000525e+02
5.980000000000000426e+00 8.970000000000000195e-01 1.233749103000000105e+03 6.786978199999999788e+02
5.990000000000000213e+00 8.984999999999999654e-01 1.236949327000000039e+03 6.812736220000000458e+02
6.000000000000000000e+00 9.000000000000000222e-01 1.240153853999999910e+03 6.838536440000000312e+02
6.009999999999999787e+00 9.014999999999999680e-01 1.243362685000000056e+03 6.864378840000000537e+02
6.019999999999999574e+00 9.030000000000000249e-01 1.246575818999999910e+03 6.890263419999999996e+02
6.030000000000000249e+00 9.044999999999999707e-01 1.249793257000000040e+03 6.916190179999999827e+02
6.040000000000000036e+00 9.060000000000000275e-01 1.253014998000000105e+03 6.942159080000000131e+02
6.049999999999999822e+00 9.074999999999999734e-01 1.256241042000000107e+03 6.968170139999999719e+02
6.059999999999999609e+00 9.090000000000000302e-01 1.259471387999999934e+03 6.994223329999999805e+02
6.070000000000000284e+00 9.104999999999999760e-01 1.262706036999999924e+03 7.020318640000000414e+02
6.080000000000000071e+00 9.120000000000000329e-01 1.265944989000000078e+03 7.046456070000000409e+02
6.089999999999999858e+00 9.134999999999999787e-01 1.269188243000000057e+03 7.072635599999999840e+02
6.099999999999999645e+00 9.150000000000000355e-01 1.272435799000000088e+03 7.098857229999999845e+02
6.110000000000000320e+00 9.164999999999999813e-01 1.275687658000000056e+03 7.125120950000000448e+02
6.120000000000000107e+00 9.180000000000000382e-01 1.278943817999999965e+03 7.151426729999999452e+02
6.129999999999999893e+00 9.194999999999999840e-01 1.282204279999999926e+03 7.177774580000000242e+02
6.139999999999999680e+00 9.210000000000000409e-01 1.285469043999999940e+03 7.204164489999999432e+02
6.150000000000000355e+00 9.224999999999999867e-01 1.288738108999999895e+03 7.230596440000000484e+02
6.160000000000000142e+00 9.240000000000000435e-01 1.292011475999999902e+03 7.257070429999999988e+02
6.169999999999999929e+00 9.254999999999999893e-01 1.295289142999999967e+03 7.283586440000000266e+02
6.179999999999999716e+00 9.270000000000000462e-01 1.298571112000000085e+03 7.310144460000000208e+02
6.190000000000000391e+00 9.284999999999999920e-01 1.301857381000000032e+03 7.336744489999999814e+02
6.200000000000000178e+00 9.300000000000000488e-01 1.305147950999999921e+03 7.363386520000000246e+02
6.209999999999999964e+00 9.314999999999999947e-01 1.308442821999999978e+03 7.390070540000000392e+02
6.219999999999999751e+00 9.330000000000000515e-01 1.311741993000000093e+03 7.416796530000000303e+02
6.230000000000000426e+00 9.344999999999999973e-01 1.315045464000000038e+03 7.443564489999999978e+02
6.240000000000000213e+00 9.360000000000000542e-01 1.318353235000000041e+03 7.470374409999999443e+02
6.250000000000000000e+00 9.375000000000000000e-01 1.321665306000000101e+03 7.497226279999999861e+02
6.259999999999999787e+00 9.389999999999999458e-01 1.324981676000000107e+03 7.524120090000000118e+02
6.269999999999999574e+00 9.405000000000000027e-01 1.328302345999999943e+03 7.551055830000000242e+02
6.280000000000000249e+00 9.419999999999999485e-01 1.331627314999999953e+03 7.578033490000000256e+02
6.290000000000000036e+00 9.435000000000000053e-01 1.334956584000000021e+03 7.605053070000000162e+02
6.299999999999999822e+00 9.449999999999999512e-01 1.338290150999999923e+03 7.632114550000000008e+02
6.309999999999999609e+00 9.465000000000000080e-01 1.341628017000000000e+03 7.659217929999999797e+02
6.320000000000000284e+00 9.479999999999999538e-01 1.344970182000000023e+03 7.686363189999999577e+02
6.330000000000000071e+00 9.495000000000000107e-01 1.348316645999999992e+03 7.713550330000000486e+02
6.339999999999999858e+00 9.509999999999999565e-01 1.351667406999999912e+03 7.740779350000000250e+02
6.349999999999999645e+00 9.525000000000000133e-01 1.355022467000000006e+03 7.768050220000000081e+02
6.360000000000000320e+00 9.539999999999999591e-01 1.358381824000000051e+03 7.795362949999999955e+02
6.370000000000000107e+00 9.555000000000000160e-01 1.361745480000000043e+03 7.822717519999999922e+02
6.379999999999999893e+00 9.569999999999999618e-01 1.365113432999999986e+03 7.850113920000000007e+02
6.389999999999999680e+00 9.585000000000000187e-01 1.368485683000000108e+03 7.877552150000000211e+02
6.400000000000000355e+00 9.599999999999999645e-01 1.371862229999999954e+03 7.905032210000000532e+02
6.410000000000000142e+00 9.615000000000000213e-01 1.375243075000000090e+03 7.932554069999999911e+02
6.419999999999999929e+00 9.629999999999999671e-01 1.378628216000000066e+03 7.960117729999999483e+02
6.429999999999999716e+00 9.645000000000000240e-01 1.382017653999999993e+03 7.987723190000000386e+02
6.440000000000000391e+00 9.659999999999999698e-01 1.385411389000000099e+03 8.015370440000000372e+02
6.450000000000000178e+00 9.675000000000000266e-01 1.388809418999999934e+03 8.043059459999999490e+02
6.459999999999999964e+00 9.689999999999999725e-01 1.392211745999999948e+03 8.070790250000000015e+02
6.469999999999999751e+00 9.705000000000000293e-01 1.395618369000000030e+03 8.098562809999999672e+02
6.480000000000000426e+00 9.719999999999999751e-01 1.399029287999999951e+03 8.126377119999999650e+02
6.490000000000000213e+00 9.735000000000000320e-01 1.402444502000000057e+03 8.154233169999999973e+02
6.500000000000000000e+00 9.749999999999999778e-01 1.405864010999999891e+03 8.182130969999999479e+02
6.509999999999999787e+00 9.765000000000000346e-01 1.409287816000000021e+03 8.210070490000000518e+02
6.519999999999999574e+00 9.779999999999999805e-01 1.412715916000000107e+03 8.238051739999999654e+02
6.530000000000000249e+00 9.795000000000000373e-01 1.416148310000000038e+03 8.266074710000000323e+02
6.540000000000000036e+00 9.809999999999999831e-01 1.419584998999999925e+03 8.294139380000000301e+02
6.549999999999999822e+00 9.825000000000000400e-01 1.423025982999999997e+03 8.322245749999999589e+02
6.559999999999999609e+00 9.839999999999999858e-01 1.426471260000000029e+03 8.350393810000000485e+02
6.570000000000000284e+00 9.855000000000000426e-01 1.429920832000000019e+03 8.378583559999999579e+02
6.580000000000000071e+00 9.869999999999999885e-01 1.433374698000000080e+03 8.406814990000000307e+02
6.589999999999999858e+00 9.885000000000000453e-01 1.436832857000000104e+03 8.435088090000000420e+02
6.599999999999999645e+00 9.899999999999999911e-01 1.440295309999999972e+03 8.463402849999999944e+02
6.610000000000000320e+00 9.915000000000000480e-01 1.443762056000000030e+03 8.491759260000000040e+02
6.620000000000000107e+00 9.929999999999999938e-01 1.447233095000000048e+03 8.520157329999999547e+02
6.629999999999999893e+00 9.945000000000000506e-01 1.450708427000000029e+03 8.548597039999999652e+02
6.639999999999999680e+00 9.959999999999999964e-01 1.454188051000000087e+03 8.577078380000000379e+02
6.650000000000000355e+00 9.975000000000000533e-01 1.457671968000000106e+03 8.605601339999999482e+02
6.660000000000000142e+00 9.989999999999999991e-01 1.461160178000000087e+03 8.634165930000000344e+02
6.669999999999999929e+00 1.000499999999999945e+00 1.464652679000000035e+03 8.662772129999999606e+02
6.679999999999999716e+00 1.002000000000000002e+00 1.468149472999999944e+03 8.691419939999999542e+02
6.690000000000000391e+00 1.003500000000000059e+00 1.471650558000000046e+03 8.720109340000000202e+02
6.700000000000000178e+00 1.004999999999999893e+00 1.475155933999999888e+03 8.748840340000000424e+02
6.709999999999999964e+00 1.006499999999999950e+00 1.478665602000000035e+03 8.777612930000000233e+02
6.719999999999999751e+00 1.008000000000000007e+00 1.482179562000000033e+03 8.806427089999999680e+02
6.730000000000000426e+00 1.009500000000000064e+00 1.485697812000000113e+03 8.835282819999999901e+02
6.740000000000000213e+00 1.010999999999999899e+00 1.489220352000000048e+03 8.864180119999999761e+02
6.750000000000000000e+00 1.012499999999999956e+00 1.492747182999999950e+03 8.893118980000000420e+02
6.759999999999999787e+00 1.014000000000000012e+00 1.496278305000000046e+03 8.922099379999999655e+02
6.769999999999999574e+00 1.015500000000000069e+00 1.499813716999999997e+03 8.951121339999999691e+02
6.780000000000000249e+00 1.016999999999999904e+00 1.503353417999999920e+03 8.980184829999999465e+02
6.790000000000000036e+00 1.018499999999999961e+00 1.506897410000000036e+03 9.009289850000000115e+02
6.799999999999999822e+00 1.020000000000000018e+00 1.510445690000000013e+03 9.038436400000000503e+02
6.809999999999999609e+00 1.021500000000000075e+00 1.513998260000000073e+03 9.067624469999999519e+02
6.820000000000000284e+00 1.022999999999999909e+00 1.517555119999999988e+03 9.096854049999999461e+02
6.830000000000000071e+00 1.024499999999999966e+00 1.521116267999999991e+03 9.126125140000000329e+02
6.839999999999999858e+00 1.026000000000000023e+00 1.524681704999999965e+03 9.155437729999999874e+02
6.849999999999999645e+00 1.027500000000000080e+00 1.528251430000000028e+03 9.184791810000000396e+02
6.860000000000000320e+00 1.028999999999999915e+00 1.531825444000000061e+03 9.214187369999999646e+02
6.870000000000000107e+00 1.030499999999999972e+00 1.535403745000000072e+03 9.243624419999999873e+02
6.879999999999999893e+00 1.032000000000000028e+00 1.538986335000000054e+03 9.273102949999999964e+02
6.889999999999999680e+00 1.033500000000000085e+00 1.542573212000000012e+03 9.302622939999999971e+02
6.900000000000000355e+00 1.034999999999999920e+00 1.546164377000000059e+03 9.332184389999999894e+02
6.910000000000000142e+00 1.036499999999999977e+00 1.549759829000000082e+03 9.361787299999999732e+02
6.919999999999999929e+00 1.038000000000000034e+00 1.553359568000000081e+03 9.391431669999999485e+02
6.929999999999999716e+00 1.039500000000000091e+00 1.556963594000000057e+03 9.421117470000000367e+02
6.940000000000000391e+00 1.040999999999999925e+00 1.560571907000000010e+03 9.450844720000000052e+02
6.950000000000000178e+00 1.042499999999999982e+00 1.564184506000000056e+03 9.480613389999999754e+02
6.959999999999999964e+00 1.044000000000000039e+00 1.567801390999999967e+03 9.510423500000000558e+02
6.969999999999999751e+00 1.045500000000000096e+00 1.571422561999999971e+03 9.540275020000000268e+02
6.980000000000000426e+00 1.046999999999999931e+00 1.575048019000000068e+03 9.570167959999999994e+02
6.990000000000000213e+00 1.048499999999999988e+00 1.578677762000000030e+03 9.600102309999999761e+02
7.000000000000000000e+00 1.050000000000000044e+00 1.582311789999999974e+03 9.630078059999999596e+02
7.009999999999999787e+00 1.051500000000000101e+00 1.585950104000000010e+03 9.660095209999999497e+02
7.019999999999999574e+00 1.052999999999999936e+00 1.589592701999999917e+03 9.690153739999999516e+02
7.030000000000000249e+00 1.054499999999999993e+00 1.593239585999999917e+03 9.720253669999999602e+02
7.040000000000000036e+00 1.056000000000000050e+00 1.596890752999999904e+03 9.750394979999999805e+02
7.049999999999999822e+00 1.057500000000000107e+00 1.600546205000000100e+03 9.780577660000000151e+02
7.059999999999999609e+00 1.058999999999999941e+00 1.604205942000000050e+03 9.810801709999999503e+02
7.070000000000000284e+00 1.060499999999999998e+00 1.607869961999999987e+03 9.841067120000000159e+02
7.080000000000000071e+00 1.062000000000000055e+00 1.611538266000000021e+03 9.871373889999999847e+02
7.089999999999999858e+00 1.063499999999999890e+00 1.615210853999999927e+03 9.901722019999999702e+02
7.099999999999999645e+00 1.064999999999999947e+00 1.618887725000000046e+03 9.932111489999999776e+02
7.110000000000000320e+00 1.066500000000000004e+00 1.622568878999999924e+03 9.962542300000000068e+02
7.120000000000000107e+00 1.068000000000000060e+00 1.626254316000000017e+03 9.993014449999999442e+02
7.129999999999999893e+00 1.069499999999999895e+00 1.629944034999999985e+03 1.002352793000000020e+03
7.139999999999999680e+00 1.070999999999999952e+00 1.633638036999999940e+03 1.005408273000000008e+03
7.150000000000000355e+00 1.072500000000000009e+00 1.637336322000000109e+03 1.008467886000000021e+03
7.160000000000000142e+00 1.074000000000000066e+00 1.641038888000000043e+03 1.011531629999999950e+03
7.169999999999999929e+00 1.075499999999999901e+00 1.644745736999999963e+03 1.014599505000000022e+03
7.179999999999999716e+00 1.076999999999999957e+00 1.648456865999999991e+03 1.017671510000000012e+03
7.190000000000000391e+00 1.078500000000000014e+00 1.652172278000000006e+03 1.020747646000000032e+03
7.200000000000000178e+00 1.080000000000000071e+00 1.655891971000000012e+03 1.023827910999999972e+03
7.209999999999999964e+00 1.081499999999999906e+00 1.659615943999999899e+03 1.026912303999999949e+03
7.219999999999999751e+00 1.082999999999999963e+00 1.663344198999999890e+03 1.030000825999999961e+03
7.230000000000000426e+00 1.084500000000000020e+00 1.667076733999999988e+03 1.033093476000000010e+03
7.240000000000000213e+00 1.086000000000000076e+00 1.670813548999999966e+03 1.036190252999999984e+03
7.250000000000000000e+00 1.087499999999999911e+00 1.674554644999999937e+03 1.039291157000000112e+03
7.259999999999999787e+00 1.088999999999999968e+00 1.678300019999999904e+03 1.042396187999999938e+03
7.269999999999999574e+00 1.090500000000000025e+00 1.682049674999999979e+03 1.045505343999999923e+03
7.280000000000000249e+00 1.092000000000000082e+00 1.685803609999999935e+03 1.048618625000000065e+03
7.290000000000000036e+00 1.093499999999999917e+00 1.689561823999999888e+03 1.051736032000000023e+03
7.299999999999999822e+00 1.094999999999999973e+00 1.693324317999999948e+03 1.054857563000000027e+03
7.309999999999999609e+00 1.096500000000000030e+00 1.697091089999999895e+03 1.057983216999999968e+03
7.320000000000000284e+00 1.098000000000000087e+00 1.700862141000000065e+03 1.061112994999999955e+03
7.330000000000000071e+00 1.099499999999999922e+00 1.704637469999999894e+03 1.064246896000000106e+03
7.339999999999999858e+00 1.100999999999999979e+00 1.708417077000000063e+03 1.067384919999999966e+03
7.349999999999999645e+00 1.102500000000000036e+00 1.712200963000000002e+03 1.070527064999999993e+03
7.360000000000000320e+00 1.104000000000000092e+00 1.715989125999999942e+03 1.073673332000000073e+03
7.370000000000000107e+00 1.105499999999999927e+00 1.719781566999999995e+03 1.076823720000000094e+03
7.379999999999999893e+00 1.106999999999999984e+00 1.723578285999999935e+03 1.079978227999999945e+03
7.389999999999999680e+00 1.108500000000000041e+00 1.727379280999999992e+03 1.083136856000000080e+03
7.400000000000000355e+00 1.110000000000000098e+00 1.731184553999999935e+03 1.086299604000000045e+03
7.410000000000000142e+00 1.111499999999999932e+00 1.734994102999999996e+03 1.089466470999999956e+03
7.419999999999999929e+00 1.112999999999999989e+00 1.738807929000000058e+03 1.092637457000000040e+03
7.429999999999999716e+00 1.114500000000000046e+00 1.742626031999999896e+03 1.095812560999999960e+03
7.440000000000000391e+00 1.116000000000000103e+00 1.746448409999999967e+03 1.098991782999999941e+03
7.450000000000000178e+00 1.117499999999999938e+00 1.750275063999999929e+03 1.102175122000000101e+03
7.459999999999999964e+00 1.118999999999999995e+00 1.754105994000000010e+03 1.105362577999999985e+03
7.469999999999999751e+00 1.120500000000000052e+00 1.757941199999999981e+03 1.108554149999999936e+03
7.480000000000000426e+00 1.122000000000000108e+00 1.761780680999999959e+03 1.111749837999999954e+03
7.490000000000000213e+00 1.123499999999999943e+00 1.765624436000000060e+03 1.114949642000000040e+03
7.500000000000000000e+00 1.125000000000000000e+00 1.769472467000000051e+03 1.118153561000000082e+03
7.509999999999999787e+00 1.126500000000000057e+00 1.773324771999999939e+03 1.121361593999999968e+03
7.519999999999999574e+00 1.127999999999999892e+00 1.777181352000000061e+03 1.124573742000000038e+03
7.530000000000000249e+00 1.129499999999999948e+00 1.781042206000000078e+03 1.127790003000000070e+03
7.540000000000000036e+00 1.131000000000000005e+00 1.784907333999999992e+03 1.131010377999999946e+03
7.549999999999999822e+00 1.132500000000000062e+00 1.788776736000000028e+03 1.134234866000000011e+03
7.559999999999999609e+00 1.133999999999999897e+00 1.792650411000000076e+03 1.137463465999999926e+03
7.570000000000000284e+00 1.135499999999999954e+00 1.796528360000000021e+03 1.140696177999999918e+03
7.580000000000000071e+00 1.137000000000000011e+00 1.800410581000000093e+03 1.143933001000000104e+03
7.589999999999999858e+00 1.138500000000000068e+00 1.804297076000000061e+03 1.147173935999999912e+03
7.599999999999999645e+00 1.139999999999999902e+00 1.808187844000000041e+03 1.150418981999999914e+03
7.610000000000000320e+00 1.141499999999999959e+00 1.812082883999999922e+03 1.153668137999999999e+03
7.620000000000000107e+00 1.143000000000000016e+00 1.815982195999999931e+03 1.156921403000000055e+03
7.629999999999999893e+00 1.144500000000000073e+00 1.819885780000000068e+03 1.160178779000000077e+03
7.639999999999999680e+00 1.145999999999999908e+00 1.823793636000000106e+03 1.163440262999999959e+03
7.650000000000000355e+00 1.147499999999999964e+00 1.827705764000000045e+03 1.166705856000000040e+03
7.660000000000000142e+00 1.149000000000000021e+00 1.831622163000000000e+03 1.169975558000000092e+03
7.669999999999999929e+00 1.150500000000000078e+00 1.835542834000000084e+03 1.173249366999999893e+03
7.679999999999999716e+00 1.151999999999999913e+00 1.839467775000000074e+03 1.176527284000000009e+03
7.690000000000000391e+00 1.153499999999999970e+00 1.843396987000000081e+03 1.179809306999999990e+03
7.700000000000000178e+00 1.155000000000000027e+00 1.847330470000000105e+03 1.183095438000000058e+03
7.709999999999999964e+00 1.156500000000000083e+00 1.851268223999999918e+03 1.186385674000000108e+03
7.719999999999999751e+00 1.157999999999999918e+00 1.855210246999999981e+03 1.189680016999999907e+03
7.730000000000000426e+00 1.159499999999999975e+00 1.859156539999999950e+03 1.192978464999999915e+03
7.740000000000000213e+00 1.161000000000000032e+00 1.863107103000000052e+03 1.196281017999999904e+03
7.750000000000000000e+00 1.162500000000000089e+00 1.867061936000000060e+03 1.199587676000000101e+03
7.759999999999999787e+00 1.163999999999999924e+00 1.871021038000000090e+03 1.202898437999999942e+03
7.769999999999999574e+00 1.165499999999999980e+00 1.874984408999999914e+03 1.206213304000000107e+03
7.780000000000000249e+00 1.167000000000000037e+00 1.878952048000000104e+03 1.209532273000000032e+03
7.790000000000000036e+00 1.168500000000000094e+00 1.882923956999999973e+03 1.212855346000000054e+03
7.799999999999999822e+00 1.169999999999999929e+00 1.886900133999999980e+03 1.216182520999999952e+03
7.809999999999999609e+00 1.171499999999999986e+00 1.890880578999999898e+03 1.219513799000000063e+03
7.820000000000000284e+00 1.173000000000000043e+00 1.894865291999999954e+03 1.222849177999999938e+03
7.830000000000000071e+00 1.174500000000000099e+00 1.898854272999999921e+03 1.226188660000000027e+03
7.839999999999999858e+00 1.175999999999999934e+00 1.902847522000000026e+03 1.229532241999999997e+03
7.849999999999999645e+00 1.177499999999999991e+00 1.906845037999999931e+03 1.232879924999999957e+03
7.860000000000000320e+00 1.179000000000000048e+00 1.910846821000000091e+03 1.236231708999999910e+03
7.870000000000000107e+00 1.180500000000000105e+00 1.914852871000000050e+03 1.239587592999999970e+03
7.879999999999999893e+00 1.181999999999999940e+00 1.918863188000000036e+03 1.242947576999999910e+03
7.889999999999999680e+00 1.183499999999999996e+00 1.922877772000000050e+03 1.246311660000000074e+03
7.900000000000000355e+00 1.185000000000000053e+00 1.926896621000000096e+03 1.249679842000000008e+03
7.910000000000000142e+00 1.186500000000000110e+00 1.930919736999999941e+03 1.253052122999999938e+03
7.919999999999999929e+00 1.187999999999999945e+00 1.934947118999999930e+03 1.256428501999999980e+03
7.929999999999999716e+00 1.189500000000000002e+00 1.938978765999999951e+03 1.259808978999999908e+03
7.940000000000000391e+00 1.191000000000000059e+00 1.943014678999999887e+03 1.263193553999999949e+03
7.950000000000000178e+00 1.192499999999999893e+00 1.947054857999999967e+03 1.266582225999999991e+03
7.959999999999999964e+00 1.193999999999999950e+00 1.951099300999999969e+03 1.269974995000000035e+03
7.969999999999999751e+00 1.195500000000000007e+00 1.955148009000000002e+03 1.273371859999999970e+03
7.980000000000000426e+00 1.197000000000000064e+00 1.959200982000000067e+03 1.276772821000000022e+03
7.990000000000000213e+00 1.198499999999999899e+00 1.963258219000000054e+03 1.280177879000000075e+03
8.000000000000000000e+00 1.199999999999999956e+00 1.967319719999999961e+03 1.283587031000000025e+03
8.009999999999999787e+00 1.201500000000000012e+00 1.971385485999999901e+03 1.287000279000000091e+03
8.019999999999999574e+00 1.203000000000000069e+00 1.975455515000000105e+03 1.290417621999999938e+03
8.029999999999999361e+00 1.204499999999999904e+00 1.979529808000000003e+03 1.293839058999999907e+03
8.039999999999999147e+00 1.205999999999999961e+00 1.983608363999999938e+03 1.297264589999999998e+03
8.050000000000000711e+00 1.207500000000000018e+00 1.987691182999999910e+03 1.300694214999999986e+03
8.060000000000000497e+00 1.209000000000000075e+00 1.991778266000000031e+03 1.304127932999999985e+03
8.070000000000000284e+00 1.210499999999999909e+00 1.995869611000000077e+03 1.307565745000000106e+03
8.080000000000000071e+00 1.211999999999999966e+00 1.999965218000000050e+03 1.311007648999999901e+03
8.089999999999999858e+00 1.213500000000000023e+00 2.004065088000000060e+03 1.314453645000000051e+03
8.099999999999999645e+00 1.215000000000000080e+00 2.008169219999999996e+03 1.317903733999999986e+03
8.109999999999999432e+00 1.216499999999999915e+00 2.012277614000000085e+03 1.321357913999999937e+03
8.119999999999999218e+00 1.217999999999999972e+00 2.016390268999999989e+03 1.324816186000000016e+03
8.130000000000000782e+00 1.219500000000000028e+00 2.020507186000000047e+03 1.328278549000000112e+03
8.140000000000000568e+00 1.221000000000000085e+00 2.024628363999999920e+03 1.331745002000000113e+03
8.150000000000000355e+00 1.222499999999999920e+00 2.028753803999999946e+03 1.335215545999999904e+03
8.160000000000000142e+00 1.223999999999999977e+00 2.032883503999999903e+03 1.338690180000000055e+03
8.169999999999999929e+00 1.225500000000000034e+00 2.037017464999999902e+03 1.342168904000000111e+03
8.179999999999999716e+00 1.227000000000000091e+00 2.041155686000000060e+03 1.345651718000000074e+03
8.189999999999999503e+00 1.228499999999999925e+00 2.045298166999999921e+03 1.349138619999999946e+03
8.199999999999999289e+00 1.229999999999999982e+00 2.049444908999999825e+03 1.352629611999999952e+03
8.210000000000000853e+00 1.231500000000000039e+00 2.053595910000000003e+03 1.356124690999999984e+03
8.220000000000000639e+00 1.233000000000000096e+00 2.057751170999999886e+03 1.359623859000000039e+03
8.230000000000000426e+00 1.234499999999999931e+00 2.061910691000000043e+03 1.363127115000000003e+03
8.240000000000000213e+00 1.235999999999999988e+00 2.066074470000000019e+03 1.366634459000000106e+03
8.250000000000000000e+00 1.237500000000000044e+00 2.070242509000000155e+03 1.370145888999999897e+03
8.259999999999999787e+00 1.239000000000000101e+00 2.074414806000000226e+03 1.373661407000000054e+03
8.269999999999999574e+00 1.240499999999999936e+00 2.078591360999999779e+03 1.377181010999999899e+03
8.279999999999999361e+00 1.241999999999999993e+00 2.082772175000000061e+03 1.380704701999999997e+03
8.289999999999999147e+00 1.243500000000000050e+00 2.086957246999999825e+03 1.384232477999999901e+03
8.300000000000000711e+00 1.245000000000000107e+00 2.091146576999999979e+03 1.387764341000000059e+03
8.310000000000000497e+00 1.246499999999999941e+00 2.095340165000000070e+03 1.391300287999999910e+03
8.320000000000000284e+00 1.247999999999999998e+00 2.099538010000000213e+03 1.394840320999999904e+03
8.330000000000000071e+00 1.249500000000000055e+00 2.103740112999999837e+03 1.398384438999999929e+03
8.339999999999999858e+00 1.250999999999999890e+00 2.107946472999999969e+03 1.401932641000000103e+03
8.349999999999999645e+00 1.252499999999999947e+00 2.112157088999999814e+03 1.405484926999999971e+03
8.359999999999999432e+00 1.254000000000000004e+00 2.116371963000000051e+03 1.409041298000000097e+03
8.369999999999999218e+00 1.255500000000000060e+00 2.120591092000000117e+03 1.412601750999999922e+03
8.380000000000000782e+00 1.256999999999999895e+00 2.124814477999999781e+03 1.416166289000000006e+03
8.390000000000000568e+00 1.258499999999999952e+00 2.129042120000000068e+03 1.419734909000000016e+03
8.400000000000000355e+00 1.260000000000000009e+00 2.133274018000000069e+03 1.423307612000000063e+03
8.410000000000000142e+00 1.261500000000000066e+00 2.137510171999999784e+03 1.426884397000000035e+03
8.419999999999999929e+00 1.262999999999999901e+00 2.141750580999999784e+03 1.430465265000000045e+03
8.429999999999999716e+00 1.264499999999999957e+00 2.145995245000000068e+03 1.434050214000000096e+03
8.439999999999999503e+00 1.266000000000000014e+00 2.150244164000000183e+03 1.437639245000000074e+03
8.449999999999999289e+00 1.267500000000000071e+00 2.154497338000000127e+03 1.441232357000000093e+03
8.460000000000000853e+00 1.268999999999999906e+00 2.158754766999999902e+03 1.444829549999999927e+03
8.470000000000000639e+00 1.270499999999999963e+00 2.163016450000000077e+03 1.448430824000000030e+03
8.480000000000000426e+00 1.272000000000000020e+00 2.167282387000000199e+03 1.452036178999999947e+03
8.490000000000000213e+00 1.273500000000000076e+00 2.171552579000000151e+03 1.455645612999999912e+03
8.500000000000000000e+00 1.274999999999999911e+00 2.175827024000000165e+03 1.459259127999999919e+03
8.509999999999999787e+00 1.276499999999999968e+00 2.180105721999999787e+03 1.462876721999999972e+03
8.519999999999999574e+00 1.278000000000000025e+00 2.184388675000000148e+03 1.466498395000000073e+03
8.529999999999999361e+00 1.279500000000000082e+00 2.188675879999999779e+03 1.470124146999999994e+03
8.539999999999999147e+00 1.280999999999999917e+00 2.192967337999999927e+03 1.473753977999999961e+03
8.550000000000000711e+00 1.282499999999999973e+00 2.197263049000000137e+03 1.477387887999999975e+03
8.560000000000000497e+00 1.284000000000000030e+00 2.201563012999999955e+03 1.481025875999999926e+03
8.570000000000000284e+00 1.285500000000000087e+00 2.205867228999999952e+03 1.484667942000000039e+03
8.580000000000000071e+00 1.286999999999999922e+00 2.210175697000000127e+03 1.488314084999999977e+03
8.589999999999999858e+00 1.288499999999999979e+00 2.214488417000000027e+03 1.491964306000000079e+03
8.599999999999999645e+00 1.290000000000000036e+00 2.218805389000000105e+03 1.495618604000000005e+03
8.609999999999999432e+00 1.291500000000000092e+00 2.223126612000000023e+03 1.499276978999999983e+03
8.619999999999999218e+00 1.292999999999999927e+00 2.227452087000000120e+03 1.502939429999999902e+03
8.630000000000000782e+00 1.294499999999999984e+00 2.231781813000000056e+03 1.506605958000000101e+03
8.640000000000000568e+00 1.296000000000000041e+00 2.236115789999999834e+03 1.510276562000000013e+03
8.650000000000000355e+00 1.297500000000000098e+00 2.240454017000000022e+03 1.513951240999999982e+03
8.660000000000000142e+00 1.298999999999999932e+00 2.244796495000000050e+03 1.517629995999999892e+03
8.669999999999999929e+00 1.300499999999999989e+00 2.249143223999999918e+03 1.521312826999999970e+03
8.679999999999999716e+00 1.302000000000000046e+00 2.253494203000000198e+03 1.524999731999999995e+03
8.689999999999999503e+00 1.303500000000000103e+00 2.257849431000000095e+03 1.528690712999999960e+03
8.699999999999999289e+00 1.304999999999999938e+00 2.262208908999999949e+03 1.532385766999999987e+03
8.710000000000000853e+00 1.306499999999999995e+00 2.266572637000000213e+03 1.536084896000000072e+03
8.720000000000000639e+00 1.308000000000000052e+00 2.270940614000000096e+03 1.539788099000000102e+03
8.730000000000000426e+00 1.309500000000000108e+00 2.275312840999999935e+03 1.543495376000000078e+03
8.740000000000000213e+00 1.310999999999999943e+00 2.279689315999999963e+03 1.547206725999999890e+03
8.750000000000000000e+00 1.312500000000000000e+00 2.284070040000000063e+03 1.550922148999999990e+03
8.759999999999999787e+00 1.314000000000000057e+00 2.288455011999999897e+03 1.554641646000000037e+03
8.769999999999999574e+00 1.315499999999999892e+00 2.292844232999999804e+03 1.558365215000000035e+03
8.779999999999999361e+00 1.316999999999999948e+00 2.297237701999999899e+03 1.562092855999999983e+03
8.789999999999999147e+00 1.318500000000000005e+00 2.301635419000000184e+03 1.565824569999999994e+03
8.800000000000000711e+00 1.320000000000000062e+00 2.306037382999999863e+03 1.569560355000000072e+03
8.810000000000000497e+00 1.321499999999999897e+00 2.310443595000000187e+03 1.573300212999999985e+03
8.820000000000000284e+00 1.322999999999999954e+00 2.314854054999999789e+03 1.577044141999999965e+03
8.830000000000000071e+00 1.324500000000000011e+00 2.319268760999999813e+03 1.580792142000000013e+03
8.839999999999999858e+00 1.326000000000000068e+00 2.323687715000000026e+03 1.584544212999999900e+03
8.849999999999999645e+00 1.327499999999999902e+00 2.328110915000000205e+03 1.588300353999999970e+03
8.859999999999999432e+00 1.328999999999999959e+00 2.332538360999999895e+03 1.592060566999999992e+03
8.869999999999999218e+00 1.330500000000000016e+00 2.336970053999999891e+03 1.595824849000000086e+03
8.880000000000000782e+00 1.332000000000000073e+00 2.341405994000000192e+03 1.599593202000000019e+03
8.890000000000000568e+00 1.333499999999999908e+00 2.345846179000000120e+03 1.603365624000000025e+03
8.900000000000000355e+00 1.334999999999999964e+00 2.350290610000000015e+03 1.607142115999999987e+03
8.910000000000000142e+00 1.336500000000000021e+00 2.354739285999999993e+03 1.610922677000000022e+03
8.919999999999999929e+00 1.338000000000000078e+00 2.359192207999999937e+03 1.614707306999999901e+03
8.929999999999999716e+00 1.339499999999999913e+00 2.363649374000000080e+03 1.618496006000000079e+03
8.939999999999999503e+00 1.340999999999999970e+00 2.368110786000000189e+03 1.622288774000000103e+03
8.949999999999999289e+00 1.342500000000000027e+00 2.372576442999999927e+03 1.626085610000000088e+03
8.960000000000000853e+00 1.344000000000000083e+00 2.377046343999999863e+03 1.629886514000000034e+03
8.970000000000000639e+00 1.345499999999999918e+00 2.381520488999999998e+03 1.633691485999999941e+03
8.980000000000000426e+00 1.346999999999999975e+00 2.385998879000000215e+03 1.637500524999999925e+03
8.990000000000000213e+00 1.348500000000000032e+00 2.390481511999999839e+03 1.641313632000000098e+03
9.000000000000000000e+00 1.350000000000000089e+00 2.394968389999999999e+03 1.645130805999999893e+03
9.009999999999999787e+00 1.351499999999999924e+00 2.399459510000000137e+03 1.648952048000000104e+03
9.019999999999999574e+00 1.352999999999999980e+00 2.403954874999999902e+03 1.652777354999999943e+03
9.029999999999999361e+00 1.354500000000000037e+00 2.408454482000000098e+03 1.656606729999999970e+03
9.039999999999999147e+00 1.356000000000000094e+00 2.412958332000000155e+03 1.660440170000000080e+03
9.050000000000000711e+00 1.357499999999999929e+00 2.417466425999999956e+03 1.664277677000000040e+03
9.060000000000000497e+00 1.358999999999999986e+00 2.421978760999999849e+03 1.668119249000000082e+03
9.070000000000000284e+00 1.360500000000000043e+00 2.426495339000000058e+03 1.671964887999999974e+03
9.080000000000000071e+00 1.362000000000000099e+00 2.431016160000000127e+03 1.675814591000000064e+03
9.089999999999999858e+00 1.363499999999999934e+00 2.435541221999999834e+03 1.679668359999999893e+03
9.099999999999999645e+00 1.364999999999999991e+00 2.440070525999999973e+03 1.683526192999999921e+03
9.109999999999999432e+00 1.366500000000000048e+00 2.444604072000000087e+03 1.687388091000000031e+03
9.119999999999999218e+00 1.368000000000000105e+00 2.449141858999999840e+03 1.691254053999999996e+03
9.130000000000000782e+00 1.369499999999999940e+00 2.453683888000000024e+03 1.695124080999999933e+03
9.140000000000000568e+00 1.370999999999999996e+00 2.458230156999999963e+03 1.698998172000000068e+03
9.150000000000000355e+00 1.372500000000000053e+00 2.462780666999999994e+03 1.702876326999999947e+03
9.160000000000000142e+00 1.374000000000000110e+00 2.467335418000000118e+03 1.706758544999999913e+03
9.169999999999999929e+00 1.375499999999999945e+00 2.471894408999999996e+03 1.710644827000000078e+03
9.179999999999999716e+00 1.377000000000000002e+00 2.476457640999999967e+03 1.714535172000000102e+03
9.189999999999999503e+00 1.378500000000000059e+00 2.481025113000000147e+03 1.718429579999999987e+03
9.199999999999999289e+00 1.379999999999999893e+00 2.485596824000000197e+03 1.722328050999999959e+03
9.210000000000000853e+00 1.381499999999999950e+00 2.490172775000000001e+03 1.726230583999999908e+03
9.220000000000000639e+00 1.383000000000000007e+00 2.494752966000000015e+03 1.730137179999999944e+03
9.230000000000000426e+00 1.384500000000000064e+00 2.499337395999999899e+03 1.734047837999999956e+03
9.240000000000000213e+00 1.385999999999999899e+00 2.503926065000000108e+03 1.737962557000000061e+03
9.250000000000000000e+00 1.387499999999999956e+00 2.508518973000000187e+03 1.741881339000000025e+03
9.259999999999999787e+00 1.389000000000000012e+00 2.513116120000000137e+03 1.745804180999999971e+03
9.269999999999999574e+00 1.390500000000000069e+00 2.517717505000000074e+03 1.749731084999999894e+03
9.279999999999999361e+00 1.391999999999999904e+00 2.522323127999999997e+03 1.753662051000000019e+03
9.289999999999999147e+00 1.393499999999999961e+00 2.526932989999999791e+03 1.757597076999999899e+03
9.300000000000000711e+00 1.395000000000000018e+00 2.531547090000000026e+03 1.761536162999999988e+03
9.310000000000000497e+00 1.396500000000000075e+00 2.536165426999999909e+03 1.765479309999999941e+03
9.320000000000000284e+00 1.397999999999999909e+00 2.540788001999999778e+03 1.769426517999999987e+03
9.330000000000000071e+00 1.399499999999999966e+00 2.545414814000000206e+03 1.773377784999999903e+03
9.339999999999999858e+00 1.401000000000000023e+00 2.550045864000000165e+03 1.777333112000000028e+03
9.349999999999999645e+00 1.402500000000000080e+00 2.554681151000000227e+03 1.781292498999999907e+03
9.359999999999999432e+00 1.403999999999999915e+00 2.559320674000000054e+03 1.785255945000000111e+03
9.369999999999999218e+00 1.405499999999999972e+00 2.563964433999999983e+03 1.789223451000000068e+03
9.380000000000000782e+00 1.407000000000000028e+00 2.568612430000000131e+03 1.793195015000000012e+03
9.390000000000000568e+00 1.408500000000000085e+00 2.573264662999999928e+03 1.797170638000000054e+03
9.400000000000000355e+00 1.409999999999999920e+00 2.577921131999999943e+03 1.801150319999999965e+03
9.410000000000000142e+00 1.411499999999999977e+00 2.582581835999999839e+03 1.805134060999999974e+03
9.419999999999999929e+00 1.413000000000000034e+00 2.587246775999999954e+03 1.809121859000000086e+03
9.429999999999999716e+00 1.414500000000000091e+00 2.591915951999999834e+03 1.813113716000000068e+03
9.439999999999999503e+00 1.415999999999999925e+00 2.596589363000000048e+03 1.817109629999999925e+03
9.449999999999999289e+00 1.417499999999999982e+00 2.601267009000000144e+03 1.821109601999999995e+03
9.460000000000000853e+00 1.419000000000000039e+00 2.605948890000000119e+03 1.825113632000000052e+03
9.470000000000000639e+00 1.420500000000000096e+00 2.610635005999999976e+03 1.829121718999999985e+03
9.480000000000000426e+00 1.421999999999999931e+00 2.615325355999999829e+03 1.833133861999999908e+03
9.490000000000000213e+00 1.423499999999999988e+00 2.620019941000000017e+03 1.837150063000000046e+03
9.500000000000000000e+00 1.425000000000000044e+00 2.624718760000000202e+03 1.841170319999999947e+03
9.509999999999999787e+00 1.426500000000000101e+00 2.629421812999999929e+03 1.845194633999999951e+03
9.519999999999999574e+00 1.427999999999999936e+00 2.634129099000000224e+03 1.849223003999999946e+03
9.529999999999999361e+00 1.429499999999999993e+00 2.638840619999999944e+03 1.853255431000000044e+03
9.539999999999999147e+00 1.431000000000000050e+00 2.643556372999999894e+03 1.857291913000000022e+03
9.550000000000000711e+00 1.432500000000000107e+00 2.648276359999999841e+03 1.861332450000000108e+03
9.560000000000000497e+00 1.433999999999999941e+00 2.653000579999999900e+03 1.865377044000000069e+03
9.570000000000000284e+00 1.435499999999999998e+00 2.657729033000000072e+03 1.869425692000000026e+03
9.580000000000000071e+00 1.437000000000000055e+00 2.662461718000000019e+03 1.873478395999999975e+03
9.589999999999999858e+00 1.438499999999999890e+00 2.667198636000000079e+03 1.877535155000000032e+03
9.599999999999999645e+00 1.439999999999999947e+00 2.671939786999999797e+03 1.881595968000000084e+03
9.609999999999999432e+00 1.441500000000000004e+00 2.676685168999999860e+03 1.885660836999999901e+03
9.619999999999999218e+00 1.443000000000000060e+00 2.681434784000000036e+03 1.889729759000000058e+03
9.630000000000000782e+00 1.444499999999999895e+00 2.686188630000000103e+03 1.893802736000000095e+03
9.640000000000000568e+00 1.445999999999999952e+00 2.690946707000000060e+03 1.897879766999999902e+03
9.650000000000000355e+00 1.447500000000000009e+00 2.695709017000000131e+03 1.901960851000000048e+03
9.660000000000000142e+00 1.449000000000000066e+00 2.700475557000000208e+03 1.906045988999999963e+03
9.669999999999999929e+00 1.450499999999999901e+00 2.705246328000000176e+03 1.910135181000000102e+03
9.679999999999999716e+00 1.451999999999999957e+00 2.710021330000000034e+03 1.914228425999999899e+03
9.689999999999999503e+00 1.453500000000000014e+00 2.714800562999999784e+03 1.918325724999999920e+03
9.699999999999999289e+00 1.455000000000000071e+00 2.719584025999999994e+03 1.922427075999999943e+03
9.710000000000000853e+00 1.456499999999999906e+00 2.724371720000000096e+03 1.926532480000000078e+03
9.720000000000000639e+00 1.457999999999999963e+00 2.729163644000000204e+03 1.930641935999999987e+03
9.730000000000000426e+00 1.459500000000000020e+00 2.733959796999999980e+03 1.934755445000000009e+03
9.740000000000000213e+00 1.461000000000000076e+00 2.738760181000000102e+03 1.938873006000000032e+03
9.750000000000000000e+00 1.462499999999999911e+00 2.743564793999999893e+03 1.942994619000000057e+03
9.759999999999999787e+00 1.463999999999999968e+00 2.748373635999999806e+03 1.947120284000000083e+03
9.769999999999999574e+00 1.465500000000000025e+00 2.753186706999999842e+03 1.951250001000000111e+03
9.779999999999999361e+00 1.467000000000000082e+00 2.758004007999999885e+03 1.955383769000000029e+03
9.789999999999999147e+00 1.468499999999999917e+00 2.762825537000000168e+03 1.959521588999999949e+03
9.800000000000000711e+00 1.469999999999999973e+00 2.767651295000000118e+03 1.963663459999999986e+03
9.810000000000000497e+00 1.471500000000000030e+00 2.772481280999999854e+03 1.967809381999999914e+03
9.820000000000000284e+00 1.473000000000000087e+00 2.777315496000000167e+03 1.971959354000000076e+03
9.830000000000000071e+00 1.474499999999999922e+00 2.782153938999999809e+03 1.976113378000000012e+03
9.839999999999999858e+00 1.475999999999999979e+00 2.786996610000000146e+03 1.980271451000000070e+03
9.849999999999999645e+00 1.477500000000000036e+00 2.791843507999999929e+03 1.984433575000000019e+03
9.859999999999999432e+00 1.479000000000000092e+00 2.796694633999999951e+03 1.988599750000000085e+03
9.869999999999999218e+00 1.480499999999999927e+00 2.801549986999999874e+03 1.992769974000000047e+03
9.880000000000000782e+00 1.481999999999999984e+00 2.806409568000000036e+03 1.996944248000000016e+03
9.890000000000000568e+00 1.483500000000000041e+00 2.811273376000000098e+03 2.001122571000000107e+03
9.900000000000000355e+00 1.485000000000000098e+00 2.816141410000000178e+03 2.005304943999999978e+03
9.910000000000000142e+00 1.486499999999999932e+00 2.821013671000000159e+03 2.009491367000000082e+03
9.919999999999999929e+00 1.487999999999999989e+00 2.825890159000000040e+03 2.013681837999999971e+03
9.929999999999999716e+00 1.489500000000000046e+00 2.830770872999999938e+03 2.017876359000000093e+03
9.939999999999999503e+00 1.491000000000000103e+00 2.835655812999999853e+03 2.022074928000000000e+03
9.949999999999999289e+00 1.492499999999999938e+00 2.840544978999999785e+03 2.026277546000000029e+03
9.960000000000000853e+00 1.493999999999999995e+00 2.845438371000000188e+03 2.030484212000000070e+03
9.970000000000000639e+00 1.495500000000000052e+00 2.850335987999999816e+03 2.034694927000000007e+03
9.980000000000000426e+00 1.497000000000000108e+00 2.855237830999999915e+03 2.038909689000000071e+03
9.990000000000000213e+00 1.498499999999999943e+00 2.860143899000000147e+03 2.043128500000000031e+03
1.000000000000000000e+01 1.500000000000000000e+00 2.865054192000000057e+03 2.047351357999999891e+03
1.000999999999999979e+01 1.501500000000000057e+00 2.869968710000000101e+03 2.051578264000000217e+03
1.001999999999999957e+01 1.502999999999999892e+00 2.874887451999999939e+03 2.055809217999999873e+03
1.002999999999999936e+01 1.504499999999999948e+00 2.879810419999999795e+03 2.060044218999999885e+03
1.003999999999999915e+01 1.506000000000000005e+00 2.884737611000000015e+03 2.064283266999999796e+03
1.005000000000000071e+01 1.507500000000000062e+00 2.889669026999999915e+03 2.068526362000000063e+03
1.006000000000000050e+01 1.508999999999999897e+00 2.894604667000000063e+03 2.072773503999999775e+03
1.007000000000000028e+01 1.510499999999999954e+00 2.899544530000000123e+03 2.077024691999999959e+03
1.008000000000000007e+01 1.512000000000000011e+00 2.904488616999999977e+03 2.081279927000000043e+03
1.008999999999999986e+01 1.513500000000000068e+00 2.909436928000000080e+03 2.085539209000000028e+03
1.009999999999999964e+01 1.514999999999999902e+00 2.914389462000000094e+03 2.089802536000000146e+03
1.010999999999999943e+01 1.516499999999999959e+00 2.919346219000000019e+03 2.094069910000000164e+03
1.011999999999999922e+01 1.518000000000000016e+00 2.924307198999999855e+03 2.098341328999999860e+03
1.013000000000000078e+01 1.519500000000000073e+00 2.929272402000000056e+03 2.102616794999999911e+03
1.014000000000000057e+01 1.520999999999999908e+00 2.934241826999999830e+03 2.106896305000000211e+03
1.015000000000000036e+01 1.522499999999999964e+00 2.939215474999999969e+03 2.111179861999999957e+03
1.016000000000000014e+01 1.524000000000000021e+00 2.944193345000000136e+03 2.115467462999999952e+03
1.016999999999999993e+01 1.525500000000000078e+00 2.949175436999999874e+03 2.119759109999999964e+03
1.017999999999999972e+01 1.526999999999999913e+00 2.954161751000000095e+03 2.124054801000000225e+03
1.018999999999999950e+01 1.528499999999999970e+00 2.959152286999999887e+03 2.128354537000000164e+03
1.019999999999999929e+01 1.530000000000000027e+00 2.964147043999999823e+03 2.132658317999999781e+03
1.021000000000000085e+01 1.531500000000000083e+00 2.969146022999999786e+03 2.136966143000000102e+03
1.022000000000000064e+01 1.532999999999999918e+00 2.974149222999999893e+03 2.141278013000000101e+03
1.023000000000000043e+01 1.534499999999999975e+00 2.979156644000000142e+03 2.145593926999999894e+03
1.024000000000000021e+01 1.536000000000000032e+00 2.984168285000000196e+03 2.149913884999999937e+03
1.025000000000000000e+01 1.537500000000000089e+00 2.989184147999999823e+03 2.154237885999999889e+03
1.025999999999999979e+01 1.538999999999999924e+00 2.994204231000000163e+03 2.158565931999999975e+03
1.026999999999999957e+01 1.540499999999999980e+00 2.999228533999999854e+03 2.162898020999999972e+03
1.027999999999999936e+01 1.542000000000000037e+00 3.004257058000000143e+03 2.167234152999999878e+03
1.028999999999999915e+01 1.543500000000000094e+00 3.009289800999999898e+03 2.171574329000000034e+03
1.030000000000000071e+01 1.544999999999999929e+00 3.014326763999999912e+03 2.175918548000000101e+03
1.031000000000000050e+01 1.546499999999999986e+00 3.019367947000000186e+03 2.180266809000000194e+03
1.032000000000000028e+01 1.548000000000000043e+00 3.024413349999999809e+03 2.184619114000000081e+03
1.033000000000000007e+01 1.549500000000000099e+00 3.029462970999999925e+03 2.188975460999999996e+03
1.033999999999999986e+01 1.550999999999999934e+00 3.034516811999999845e+03 2.193335850999999820e+03
1.034999999999999964e+01 1.552499999999999991e+00 3.039574872000000141e+03 2.197700283000000127e+03
1.035999999999999943e+01 1.554000000000000048e+00 3.044637150000000020e+03 2.202068757000000005e+03
1.036999999999999922e+01 1.555500000000000105e+00 3.049703648000000157e+03 2.206441273999999794e+03
1.038000000000000078e+01 1.556999999999999940e+00 3.054774362999999994e+03 2.210817832000000180e+03
1.039000000000000057e+01 1.558499999999999996e+00 3.059849297000000206e+03 2.215198432000000139e+03
1.040000000000000036e+01 1.560000000000000053e+00 3.064928449000000001e+03 2.219583074000000124e+03
1.041000000000000014e+01 1.561500000000000110e+00 3.070011818999999832e+03 2.223971758000000136e+03
1.041999999999999993e+01 1.562999999999999945e+00 3.075099407000000156e+03 2.228364481999999953e+03
1.042999999999999972e+01 1.564500000000000002e+00 3.080191213000000062e+03 2.232761247999999796e+03
1.043999999999999950e+01 1.566000000000000059e+00 3.085287236000000121e+03 2.237162054999999782e+03
1.044999999999999929e+01 1.567499999999999893e+00 3.090387475999999879e+03 2.241566902999999911e+03
1.046000000000000085e+01 1.568999999999999950e+00 3.095491932999999790e+03 2.245975792000000183e+03
1.047000000000000064e+01 1.570500000000000007e+00 3.100600606999999854e+03 2.250388720999999805e+03
1.048000000000000043e+01 1.572000000000000064e+00 3.105713498000000072e+03 2.254805691000000024e+03
1.049000000000000021e+01 1.573499999999999899e+00 3.110830605000000105e+03 2.259226701000000048e+03
1.050000000000000000e+01 1.574999999999999956e+00 3.115951928999999836e+03 2.263651750999999877e+03
1.050999999999999979e+01 1.576500000000000012e+00 3.121077468999999837e+03 2.268080841999999848e+03
1.051999999999999957e+01 1.578000000000000069e+00 3.126207225999999991e+03 2.272513972000000194e+03
1.052999999999999936e+01 1.579499999999999904e+00 3.131341198000000077e+03 2.276951141999999891e+03
1.053999999999999915e+01 1.580999999999999961e+00 3.136479385999999977e+03 2.281392351999999846e+03
1.055000000000000071e+01 1.582500000000000018e+00 3.141621788999999808e+03 2.285837602000000061e+03
1.056000000000000050e+01 1.584000000000000075e+00 3.146768407999999908e+03 2.290286889999999858e+03
1.057000000000000028e+01 1.585499999999999909e+00 3.151919242999999824e+03 2.294740217999999913e+03
1.058000000000000007e+01 1.586999999999999966e+00 3.157074291999999787e+03 2.299197585999999774e+03
1.058999999999999986e+01 1.588500000000000023e+00 3.162233556000000135e+03 2.303658992000000126e+03
1.059999999999999964e+01 1.590000000000000080e+00 3.167397034999999960e+03 2.308124436999999944e+03
1.060999999999999943e+01 1.591499999999999915e+00 3.172564729000000170e+03 2.312593919999999798e+03
1.061999999999999922e+01 1.592999999999999972e+00 3.177736636999999973e+03 2.317067442000000028e+03
1.063000000000000078e+01 1.594500000000000028e+00 3.182912758999999824e+03 2.321545003000000179e+03
1.064000000000000057e+01 1.596000000000000085e+00 3.188093095000000176e+03 2.326026601999999912e+03
1.065000000000000036e+01 1.597499999999999920e+00 3.193277645000000120e+03 2.330512239000000136e+03
1.066000000000000014e+01 1.598999999999999977e+00 3.198466409000000112e+03 2.335001913999999942e+03
1.066999999999999993e+01 1.600500000000000034e+00 3.203659387000000152e+03 2.339495626999999786e+03
1.067999999999999972e+01 1.602000000000000091e+00 3.208856577999999899e+03 2.343993378000000121e+03
1.068999999999999950e+01 1.603499999999999925e+00 3.214057981999999811e+03 2.348495166000000154e+03
1.069999999999999929e+01 1.604999999999999982e+00 3.219263600000000224e+03 2.353000992000000224e+03
1.071000000000000085e+01 1.606500000000000039e+00 3.224473430000000008e+03 2.357510854999999992e+03
1.072000000000000064e+01 1.608000000000000096e+00 3.229687472999999954e+03 2.362024754999999914e+03
1.073000000000000043e+01 1.609499999999999931e+00 3.234905729000000065e+03 2.366542692999999872e+03
1.074000000000000021e+01 1.610999999999999988e+00 3.240128197000000000e+03 2.371064667000000100e+03
1.075000000000000000e+01 1.612500000000000044e+00 3.245354878000000099e+03 2.375590678000000025e+03
1.075999999999999979e+01 1.614000000000000101e+00 3.250585770000000139e+03 2.380120726000000104e+03
1.076999999999999957e+01 1.615499999999999936e+00 3.255820874999999887e+03 2.384654810999999881e+03
1.077999999999999936e+01 1.616999999999999993e+00 3.261060191000000032e+03 2.389192931999999928e+03
1.078999999999999915e+01 1.618500000000000050e+00 3.266303719000000001e+03 2.393735088999999789e+03
1.080000000000000071e+01 1.620000000000000107e+00 3.271551458999999795e+03 2.398281281999999919e+03
1.081000000000000050e+01 1.621499999999999941e+00 3.276803409000000102e+03 2.402831512000000203e+03
1.082000000000000028e+01 1.622999999999999998e+00 3.282059570999999778e+03 2.407385776999999962e+03
1.083000000000000007e+01 1.624500000000000055e+00 3.287319943999999850e+03 2.411944077999999990e+03
1.083999999999999986e+01 1.625999999999999890e+00 3.292584527999999864e+03 2.416506414999999834e+03
1.084999999999999964e+01 1.627499999999999947e+00 3.297853321999999935e+03 2.421072787999999946e+03
1.085999999999999943e+01 1.629000000000000004e+00 3.303126326999999947e+03 2.425643195000000105e+03
1.086999999999999922e+01 1.630500000000000060e+00 3.308403542000000016e+03 2.430217638000000079e+03
1.088000000000000078e+01 1.631999999999999895e+00 3.313684968000000026e+03 2.434796116999999867e+03
1.089000000000000057e+01 1.633499999999999952e+00 3.318970603000000210e+03 2.439378630000000157e+03
1.090000000000000036e+01 1.635000000000000009e+00 3.324260447999999997e+03 2.443965177999999923e+03
1.091000000000000014e+01 1.636500000000000066e+00 3.329554502999999841e+03 2.448555761000000075e+03
1.091999999999999993e+01 1.637999999999999901e+00 3.334852768000000196e+03 2.453150377999999819e+03
1.092999999999999972e+01 1.639499999999999957e+00 3.340155241999999816e+03 2.457749029999999948e+03
1.093999999999999950e+01 1.641000000000000014e+00 3.345461925000000065e+03 2.462351717000000008e+03
1.094999999999999929e+01 1.642500000000000071e+00 3.350772817000000032e+03 2.466958438000000115e+03
1.096000000000000085e+01 1.643999999999999906e+00 3.356087918000000172e+03 2.471569191999999930e+03
1.097000000000000064e+01 1.645499999999999963e+00 3.361407228000000032e+03 2.476183981000000131e+03
1.098000000000000043e+01 1.647000000000000020e+00 3.366730746000000181e+03 2.480802803999999924e+03
1.099000000000000021e+01 1.648500000000000076e+00 3.372058473000000049e+03 2.485425661000000218e+03
1.100000000000000000e+01 1.649999999999999911e+00 3.377390408000000207e+03 2.490052551000000221e+03
1.100999999999999979e+01 1.651499999999999968e+00 3.382726551000000200e+03 2.494683474999999817e+03
1.101999999999999957e+01 1.653000000000000025e+00 3.388066902000000027e+03 2.499318432000000030e+03
1.102999999999999936e+01 1.654500000000000082e+00 3.393411459999999806e+03 2.503957421999999951e+03
1.103999999999999915e+01 1.655999999999999917e+00 3.398760227000000214e+03 2.508600445999999920e+03
1.105000000000000071e+01 1.657499999999999973e+00 3.404113201000000117e+03 2.513247503000000052e+03
1.106000000000000050e+01 1.659000000000000030e+00 3.409470381999999972e+03 2.517898592000000008e+03
1.107000000000000028e+01 1.660500000000000087e+00 3.414831769999999779e+03 2.522553715000000011e+03
1.108000000000000007e+01 1.661999999999999922e+00 3.420197365999999874e+03 2.527212869999999839e+03
1.108999999999999986e+01 1.663499999999999979e+00 3.425567168000000038e+03 2.531876057999999830e+03
1.109999999999999964e+01 1.665000000000000036e+00 3.430941177000000152e+03 2.536543278000000100e+03
1.110999999999999943e+01 1.666500000000000092e+00 3.436319391999999880e+03 2.541214530000000195e+03
1.111999999999999922e+01 1.667999999999999927e+00 3.441701814000000013e+03 2.545889814999999999e+03
1.113000000000000078e+01 1.669499999999999984e+00 3.447088442000000214e+03 2.550569132000000081e+03
1.114000000000000057e+01 1.671000000000000041e+00 3.452479276000000027e+03 2.555252480000000105e+03
1.115000000000000036e+01 1.672500000000000098e+00 3.457874315000000024e+03 2.559939860999999837e+03
1.116000000000000014e+01 1.673999999999999932e+00 3.463273560999999972e+03 2.564631272999999965e+03
1.116999999999999993e+01 1.675499999999999989e+00 3.468677012000000104e+03 2.569326716999999917e+03
1.117999999999999972e+01 1.677000000000000046e+00 3.474084668999999849e+03 2.574026193000000148e+03
1.118999999999999950e+01 1.678500000000000103e+00 3.479496530999999777e+03 2.578729699999999866e+03
1.119999999999999929e+01 1.679999999999999938e+00 3.484912597999999889e+03 2.583437237999999979e+03
1.121000000000000085e+01 1.681499999999999995e+00 3.490332870000000185e+03 2.588148807000000033e+03
1.122000000000000064e+01 1.683000000000000052e+00 3.495757345999999870e+03 2.592864407000000028e+03
1.123000000000000043e+01 1.684500000000000108e+00 3.501186028000000078e+03 2.597584038999999848e+03
1.124000000000000021e+01 1.685999999999999943e+00 3.506618914000000132e+03 2.602307701000000179e+03
1.125000000000000000e+01 1.687500000000000000e+00 3.512056004000000030e+03 2.607035393000000113e+03
1.125999999999999979e+01 1.689000000000000057e+00 3.517497297999999773e+03 2.611767116999999871e+03
1.126999999999999957e+01 1.690499999999999892e+00 3.522942797000000155e+03 2.616502869999999803e+03
1.127999999999999936e+01 1.691999999999999948e+00 3.528392499000000043e+03 2.621242655000000013e+03
1.128999999999999915e+01 1.693500000000000005e+00 3.533846404999999777e+03 2.625986468999999943e+03
1.130000000000000071e+01 1.695000000000000062e+00 3.539304514999999810e+03 2.630734312999999929e+03
1.131000000000000050e+01 1.696499999999999897e+00 3.544766827999999805e+03 2.635486187999999856e+03
1.132000000000000028e+01 1.697999999999999954e+00 3.550233344000000216e+03 2.640242091999999957e+03
1.133000000000000007e+01 1.699500000000000011e+00 3.555704063000000133e+03 2.645002026999999998e+03
1.133999999999999986e+01 1.701000000000000068e+00 3.561178985999999895e+03 2.649765989999999874e+03
1.134999999999999964e+01 1.702499999999999902e+00 3.566658111000000190e+03 2.654533984000000146e+03
1.135999999999999943e+01 1.703999999999999959e+00 3.572141438999999991e+03 2.659306007000000136e+03
1.136999999999999922e+01 1.705500000000000016e+00 3.577628968999999870e+03 2.664082058999999845e+03
1.138000000000000078e+01 1.707000000000000073e+00 3.583120702000000165e+03 2.668862140000000181e+03
1.139000000000000057e+01 1.708499999999999908e+00 3.588616637000000082e+03 2.673646251000000120e+03
1.140000000000000036e+01 1.709999999999999964e+00 3.594116774000000078e+03 2.678434390999999778e+03
1.141000000000000014e+01 1.711500000000000021e+00 3.599621111999999812e+03 2.683226559000000179e+03
1.141999999999999993e+01 1.713000000000000078e+00 3.605129652999999962e+03 2.688022755999999845e+03
1.142999999999999972e+01 1.714499999999999913e+00 3.610642394999999851e+03 2.692822982000000138e+03
1.143999999999999950e+01 1.715999999999999970e+00 3.616159337999999934e+03 2.697627237000000150e+03
1.144999999999999929e+01 1.717500000000000027e+00 3.621680483000000095e+03 2.702435519999999997e+03
1.146000000000000085e+01 1.719000000000000083e+00 3.627205828999999994e+03 2.707247831000000133e+03
1.147000000000000064e+01 1.720499999999999918e+00 3.632735376000000088e+03 2.712064170000000104e+03
1.148000000000000043e+01 1.721999999999999975e+00 3.638269123999999920e+03 2.716884537999999793e+03
1.149000000000000021e+01 1.723500000000000032e+00 3.643807072000000062e+03 2.721708934000000227e+03
1.150000000000000000e+01 1.725000000000000089e+00 3.649349220999999943e+03 2.726537357000000156e+03
1.150999999999999979e+01 1.726499999999999924e+00 3.654895571000000018e+03 2.731369808999999805e+03
1.151999999999999957e+01 1.727999999999999980e+00 3.660446120000000064e+03 2.736206287999999859e+03
1.152999999999999936e+01 1.729500000000000037e+00 3.666000869999999850e+03 2.741046795000000202e+03
1.153999999999999915e+01 1.731000000000000094e+00 3.671559819999999945e+03 2.745891329000000042e+03
1.155000000000000071e+01 1.732499999999999929e+00 3.677122969000000012e+03 2.750739889999999832e+03
1.156000000000000050e+01 1.733999999999999986e+00 3.682690317999999934e+03 2.755592478999999912e+03
1.157000000000000028e+01 1.735500000000000043e+00 3.688261867000000166e+03 2.760449094999999943e+03
1.158000000000000007e+01 1.737000000000000099e+00 3.693837614000000031e+03 2.765309737999999925e+03
1.158999999999999986e+01 1.738499999999999934e+00 3.699417561000000205e+03 2.770174407999999858e+03
1.159999999999999964e+01 1.739999999999999991e+00 3.705001706999999897e+03 2.775043105000000196e+03
1.160999999999999943e+01 1.741500000000000048e+00 3.710590052000000014e+03 2.779915829000000031e+03
1.161999999999999922e+01 1.743000000000000105e+00 3.716182596000000103e+03 2.784792578999999932e+03
1.163000000000000078e+01 1.744499999999999940e+00 3.721779337999999825e+03 2.789673355999999785e+03
1.164000000000000057e+01 1.745999999999999996e+00 3.727380278999999973e+03 2.794558159000000160e+03
1.165000000000000036e+01 1.747500000000000053e+00 3.732985418000000209e+03 2.799446989000000031e+03
1.166000000000000014e+01 1.749000000000000110e+00 3.738594755000000077e+03 2.804339844000000085e+03
1.166999999999999993e+01 1.750499999999999945e+00 3.744208290000000034e+03 2.809236726000000090e+03
1.167999999999999972e+01 1.752000000000000002e+00 3.749826023000000077e+03 2.814137634000000162e+03
1.168999999999999950e+01 1.753500000000000059e+00 3.755447954000000209e+03 2.819042567999999847e+03
1.169999999999999929e+01 1.754999999999999893e+00 3.761074082999999973e+03 2.823951528000000053e+03
1.171000000000000085e+01 1.756499999999999950e+00 3.766704408000000058e+03 2.828864512999999988e+03
1.172000000000000064e+01 1.758000000000000007e+00 3.772338930999999775e+03 2.833781523999999990e+03
1.173000000000000043e+01 1.759500000000000064e+00 3.777977651000000151e+03 2.838702560000000176e+03
1.174000000000000021e+01 1.760999999999999899e+00 3.783620567999999821e+03 2.843627621999999974e+03
1.175000000000000000e+01 1.762499999999999956e+00 3.789267682000000150e+03 2.848556708999999955e+03
1.175999999999999979e+01 1.764000000000000012e+00 3.794918992999999773e+03 2.853489822000000004e+03
1.176999999999999957e+01 1.765500000000000069e+00 3.800574500000000171e+03 2.858426958999999897e+03
1.177999999999999936e+01 1.766999999999999904e+00 3.806234202999999980e+03 2.863368121999999858e+03
1.178999999999999915e+01 1.768499999999999961e+00 3.811898102999999992e+03 2.868313309000000118e+03
1.180000000000000071e+01 1.770000000000000018e+00 3.817566198999999870e+03 2.873262521000000106e+03
1.181000000000000050e+01 1.771500000000000075e+00 3.823238491000000067e+03 2.878215757999999823e+03
1.182000000000000028e+01 1.772999999999999909e+00 3.828914977999999792e+03 2.883173020000000179e+03
1.183000000000000007e+01 1.774499999999999966e+00 3.834595662000000175e+03 2.888134305999999924e+03
1.183999999999999986e+01 1.776000000000000023e+00 3.840280540000000201e+03 2.893099615999999969e+03
1.184999999999999964e+01 1.777500000000000080e+00 3.845969614000000092e+03 2.898068951000000197e+03
1.185999999999999943e+01 1.778999999999999915e+00 3.851662883999999849e+03 2.903042308999999932e+03
1.186999999999999922e+01 1.780499999999999972e+00 3.857360348000000158e+03 2.908019691999999850e+03
1.188000000000000078e+01 1.782000000000000028e+00 3.863062007999999878e+03 2.913001099000000067e+03
1.189000000000000057e+01 1.783500000000000085e+00 3.868767862000000150e+03 2.917986530000000130e+03
1.190000000000000036e+01 1.784999999999999920e+00 3.874477910999999949e+03 2.922975985000000037e+03
1.191000000000000014e+01 1.786499999999999977e+00 3.880192153999999846e+03 2.927969462999999905e+03
1.191999999999999993e+01 1.788000000000000034e+00 3.885910592000000179e+03 2.932966965000000073e+03
1.192999999999999972e+01 1.789500000000000091e+00 3.891633224000000155e+03 2.937968491000000085e+03
1.193999999999999950e+01 1.790999999999999925e+00 3.897360049999999774e+03 2.942974040000000059e+03
1.194999999999999929e+01 1.792499999999999982e+00 3.903091069999999945e+03 2.947983611999999994e+03
1.196000000000000085e+01 1.794000000000000039e+00 3.908826284000000214e+03 2.952997206999999889e+03
1.197000000000000064e+01 1.795500000000000096e+00 3.914565690999999788e+03 2.958014826000000085e+03
1.198000000000000043e+01 1.796999999999999931e+00 3.920309291999999914e+03 2.963036467999999786e+03
1.199000000000000021e+01 1.798499999999999988e+00 3.926057085999999799e+03 2.968062132000000020e+03


==> anc/Fig2/Fig2a/EOS_PCSB1_zeta_0.01.out <==
# nb/n0, nb( fm ^{-3}), epsilon (MeV fm^{-3}), p (MeV fm^{-3})
5.944266666666666902e-10 8.916400000000000094e-11 8.302999999999999638e-08 6.274400000000000003e-13
6.075399999999999514e-10 9.113099999999999529e-11 8.486199999999999584e-08 6.505399999999999725e-13
6.209466666666667186e-10 9.314200000000000520e-11 8.673400000000000096e-08 6.744500000000000191e-13
6.346466666666666816e-10 9.519700000000000482e-11 8.864800000000000076e-08 6.991999999999999893e-13
6.486466666666667366e-10 9.729700000000000274e-11 9.060399999999999525e-08 7.248000000000000014e-13
6.629600000000000557e-10 9.944400000000000319e-11 9.260299999999999879e-08 7.512800000000000057e-13
6.776000000000000176e-10 1.016399999999999975e-10 9.464599999999999928e-08 7.786799999999999697e-13
6.925333333333332786e-10 1.038799999999999944e-10 9.673399999999999786e-08 8.070200000000000287e-13
7.077999999999999753e-10 1.061699999999999937e-10 9.886899999999999680e-08 8.363200000000000149e-13
7.234666666666666913e-10 1.085200000000000037e-10 1.010499999999999950e-07 8.666300000000000140e-13
7.393999999999999489e-10 1.109099999999999949e-10 1.032799999999999957e-07 8.979600000000000431e-13
7.557333333333333292e-10 1.133599999999999968e-10 1.055600000000000003e-07 9.303600000000000868e-13
7.724000000000000417e-10 1.158600000000000011e-10 1.078899999999999953e-07 9.638499999999999774e-13
7.894000000000000864e-10 1.184100000000000078e-10 1.102699999999999941e-07 9.984700000000000864e-13
8.068666666666666307e-10 1.210299999999999946e-10 1.126999999999999967e-07 1.034199999999999976e-12
8.246666666666667140e-10 1.236999999999999968e-10 1.151900000000000011e-07 1.071199999999999919e-12
8.428666666666667132e-10 1.264299999999999966e-10 1.177299999999999961e-07 1.109400000000000099e-12
8.614666666666666283e-10 1.292199999999999942e-10 1.203299999999999929e-07 1.148900000000000083e-12
8.804666666666666661e-10 1.320699999999999896e-10 1.229800000000000067e-07 1.189700000000000070e-12
8.998666666666667232e-10 1.349800000000000085e-10 1.256900000000000091e-07 1.231900000000000032e-12
9.197333333333333833e-10 1.379600000000000075e-10 1.284700000000000115e-07 1.275499999999999967e-12
9.400000000000000627e-10 1.410000000000000042e-10 1.312999999999999912e-07 1.320500000000000078e-12
9.607333333333333451e-10 1.441100000000000069e-10 1.341999999999999973e-07 1.366999999999999931e-12
9.819333333333332305e-10 1.472899999999999897e-10 1.371599999999999921e-07 1.414999999999999928e-12
1.003600000000000133e-09 1.505400000000000044e-10 1.401900000000000132e-07 1.464600000000000040e-12
1.025733333333333431e-09 1.538599999999999991e-10 1.432799999999999966e-07 1.515900000000000033e-12
1.048400000000000019e-09 1.572600000000000081e-10 1.464400000000000063e-07 1.568899999999999908e-12
1.071533333333333417e-09 1.607299999999999971e-10 1.496699999999999896e-07 1.623700000000000038e-12
1.095200000000000106e-09 1.642800000000000004e-10 1.529699999999999993e-07 1.680300000000000019e-12
1.119333333333333397e-09 1.679000000000000096e-10 1.563499999999999938e-07 1.738899999999999992e-12
1.144000000000000185e-09 1.716000000000000071e-10 1.597999999999999883e-07 1.799399999999999987e-12
1.169266666666666744e-09 1.753900000000000013e-10 1.633299999999999941e-07 1.861999999999999942e-12
1.195066666666666800e-09 1.792600000000000096e-10 1.669299999999999999e-07 1.926699999999999858e-12
1.221466666666666626e-09 1.832199999999999887e-10 1.706099999999999905e-07 1.993699999999999876e-12
1.248400000000000156e-09 1.872600000000000079e-10 1.743800000000000037e-07 2.063099999999999964e-12
1.275933333333333456e-09 1.913899999999999977e-10 1.782199999999999905e-07 2.134900000000000122e-12
1.304066666666666734e-09 1.956100000000000100e-10 1.821600000000000112e-07 2.209299999999999886e-12
1.332866666666666675e-09 1.999300000000000013e-10 1.861799999999999903e-07 2.286400000000000032e-12
1.362266666666666595e-09 2.043399999999999892e-10 1.902800000000000071e-07 2.366300000000000126e-12
1.392333333333333385e-09 2.088500000000000077e-10 1.944800000000000050e-07 2.449300000000000075e-12
1.423066666666666840e-09 2.134600000000000053e-10 1.987699999999999991e-07 2.535399999999999880e-12
1.454466666666666752e-09 2.181700000000000076e-10 2.031600000000000007e-07 2.624899999999999852e-12
1.486533333333333329e-09 2.229799999999999889e-10 2.076399999999999985e-07 2.717999999999999930e-12
1.519333333333333463e-09 2.279000000000000092e-10 2.122200000000000038e-07 2.814900000000000052e-12
1.552866666666666743e-09 2.329299999999999908e-10 2.169100000000000014e-07 2.915800000000000157e-12
1.587133333333333374e-09 2.380699999999999854e-10 2.216899999999999953e-07 3.021000000000000153e-12
1.622133333333333357e-09 2.433199999999999931e-10 2.265800000000000079e-07 3.130899999999999917e-12
1.657933333333333378e-09 2.486899999999999963e-10 2.315800000000000130e-07 3.245700000000000195e-12
1.694533333333333437e-09 2.541799999999999949e-10 2.366900000000000105e-07 3.365500000000000149e-12
1.731866666666666849e-09 2.597800000000000066e-10 2.419099999999999738e-07 3.489599999999999994e-12
1.770066666666666779e-09 2.655099999999999961e-10 2.472499999999999938e-07 3.618000000000000134e-12
1.809133333333333435e-09 2.713700000000000152e-10 2.527099999999999911e-07 3.750799999999999729e-12
1.849066666666666816e-09 2.773600000000000121e-10 2.582800000000000072e-07 3.888299999999999901e-12
1.889866666666666510e-09 2.834799999999999868e-10 2.639800000000000120e-07 4.030499999999999840e-12
1.931533333333333550e-09 2.897299999999999911e-10 2.698100000000000053e-07 4.177499999999999921e-12
1.974200000000000069e-09 2.961299999999999897e-10 2.757599999999999758e-07 4.329700000000000019e-12
2.017733333333333521e-09 3.026600000000000178e-10 2.818399999999999879e-07 4.486999999999999763e-12
2.062266666666666866e-09 3.093399999999999885e-10 2.880599999999999999e-07 4.649599999999999898e-12
2.107733333333333417e-09 3.161600000000000229e-10 2.944200000000000119e-07 4.817799999999999929e-12
2.154266666666666548e-09 3.231399999999999822e-10 3.009100000000000124e-07 4.991700000000000228e-12
2.201799999999999986e-09 3.302699999999999876e-10 3.075500000000000243e-07 5.171499999999999926e-12
2.250400000000000418e-09 3.375600000000000213e-10 3.143399999999999944e-07 5.357300000000000205e-12
2.299999999999999916e-09 3.449999999999999977e-10 3.212700000000000174e-07 5.549399999999999760e-12
2.350800000000000195e-09 3.526200000000000190e-10 3.283600000000000101e-07 5.747899999999999772e-12
2.402666666666667055e-09 3.604000000000000169e-10 3.356100000000000254e-07 5.953099999999999746e-12
2.455666666666666769e-09 3.683500000000000256e-10 3.430099999999999990e-07 6.165199999999999620e-12
2.509866666666666437e-09 3.764799999999999759e-10 3.505800000000000066e-07 6.384400000000000140e-12
2.565200000000000199e-09 3.847799999999999885e-10 3.583199999999999951e-07 6.611000000000000002e-12
2.621799999999999776e-09 3.932699999999999768e-10 3.662200000000000063e-07 6.845100000000000388e-12
2.679666666666666822e-09 4.019499999999999923e-10 3.743000000000000098e-07 7.087100000000000367e-12
2.738800000000000096e-09 4.108199999999999834e-10 3.825600000000000057e-07 7.337299999999999442e-12
2.799200000000000012e-09 4.198800000000000018e-10 3.909999999999999940e-07 7.595899999999999976e-12
2.861000000000000357e-09 4.291500000000000121e-10 3.996299999999999859e-07 7.863199999999999857e-12
2.924066666666666930e-09 4.386099999999999981e-10 4.084499999999999815e-07 8.139600000000000577e-12
2.988600000000000206e-09 4.482900000000000102e-10 4.174599999999999807e-07 8.425399999999999218e-12
3.054533333333333497e-09 4.581800000000000143e-10 4.266699999999999951e-07 8.721000000000000503e-12
3.121933333333333906e-09 4.682900000000000445e-10 4.360800000000000244e-07 9.026900000000000643e-12
3.190800000000000603e-09 4.786200000000000491e-10 4.457099999999999856e-07 9.343300000000000386e-12
3.261199999999999864e-09 4.891799999999999589e-10 4.555400000000000147e-07 9.670899999999999919e-12
3.333200000000000029e-09 4.999799999999999630e-10 4.655899999999999756e-07 1.000999999999999955e-11
3.406733333333333170e-09 5.110099999999999755e-10 4.758599999999999743e-07 1.036100000000000078e-11
3.481866666666666803e-09 5.222799999999999790e-10 4.863599999999999691e-07 1.072500000000000045e-11
3.558733333333333886e-09 5.338100000000000416e-10 4.970999999999999713e-07 1.110300000000000065e-11
3.637200000000000220e-09 5.455799999999999916e-10 5.080600000000000112e-07 1.149399999999999929e-11
3.717466666666666692e-09 5.576199999999999831e-10 5.192699999999999640e-07 1.190099999999999947e-11
3.799533333333333303e-09 5.699300000000000161e-10 5.307300000000000414e-07 1.232300000000000070e-11
3.883333333333333365e-09 5.825000000000000047e-10 5.424400000000000318e-07 1.276100000000000025e-11
3.969000000000000666e-09 5.953500000000000172e-10 5.544099999999999994e-07 1.321799999999999962e-11
4.056600000000000240e-09 6.084900000000000360e-10 5.666400000000000500e-07 1.369199999999999942e-11
4.146066666666667052e-09 6.219099999999999752e-10 5.791400000000000362e-07 1.418700000000000003e-11
4.237600000000000339e-09 6.356399999999999887e-10 5.919200000000000223e-07 1.470300000000000147e-11
4.331066666666666724e-09 6.496600000000000086e-10 6.049800000000000082e-07 1.523599999999999849e-11
4.426600000000000410e-09 6.639899999999999994e-10 6.183299999999999524e-07 1.578700000000000129e-11
4.524266666666667256e-09 6.786400000000000470e-10 6.319699999999999607e-07 1.635699999999999907e-11
4.624133333333333950e-09 6.936200000000000305e-10 6.459199999999999499e-07 1.694499999999999939e-11
4.726133333333332977e-09 7.089199999999999673e-10 6.601699999999999617e-07 1.755300000000000003e-11
4.830400000000000194e-09 7.245600000000000291e-10 6.747400000000000187e-07 1.818100000000000099e-11
4.936999999999999805e-09 7.405499999999999915e-10 6.896199999999999508e-07 1.882899999999999903e-11
5.045933333333333465e-09 7.568899999999999578e-10 7.048399999999999508e-07 1.949799999999999952e-11
5.157266666666667035e-09 7.735900000000000138e-10 7.203899999999999544e-07 2.018799999999999920e-11
5.271066666666667200e-09 7.906600000000000387e-10 7.362899999999999842e-07 2.090099999999999909e-11
5.387333333333333962e-09 8.081000000000000322e-10 7.525299999999999761e-07 2.163699999999999919e-11
5.506199999999999866e-09 8.259299999999999592e-10 7.691400000000000170e-07 2.239599999999999949e-11
5.627666666666667396e-09 8.441500000000000266e-10 7.861100000000000426e-07 2.317899999999999888e-11
5.751866666666666615e-09 8.627799999999999923e-10 8.034500000000000112e-07 2.398699999999999947e-11
5.878800000000000006e-09 8.818199999999999596e-10 8.211800000000000515e-07 2.482100000000000016e-11
6.008466666666666742e-09 9.012700000000000320e-10 8.392999999999999517e-07 2.567999999999999882e-11
6.141066666666666884e-09 9.211599999999999499e-10 8.578199999999999879e-07 2.656699999999999858e-11
6.276533333333332918e-09 9.414799999999999376e-10 8.767500000000000125e-07 2.748199999999999942e-11
6.415000000000000698e-09 9.622500000000000634e-10 8.960900000000000255e-07 2.842600000000000025e-11
6.556600000000001119e-09 9.834900000000000852e-10 9.158600000000000497e-07 2.939900000000000105e-11
6.701333333333333353e-09 1.005200000000000003e-09 9.360700000000000434e-07 3.040299999999999960e-11
6.849333333333333256e-09 1.027399999999999988e-09 9.567200000000000066e-07 3.143900000000000124e-11
7.000000000000000643e-09 1.050000000000000096e-09 9.778299999999999620e-07 3.250699999999999952e-11
7.154666666666666775e-09 1.073199999999999975e-09 9.994099999999999739e-07 3.360899999999999866e-11
7.312666666666667264e-09 1.096900000000000007e-09 1.021500000000000088e-06 3.474700000000000290e-11
7.473999999999999626e-09 1.121099999999999985e-09 1.044000000000000084e-06 3.592099999999999931e-11
7.638666666666667172e-09 1.145799999999999910e-09 1.066999999999999906e-06 3.713299999999999859e-11
7.807333333333334290e-09 1.171100000000000019e-09 1.090599999999999985e-06 3.838499999999999850e-11
7.979333333333334110e-09 1.196900000000000075e-09 1.114600000000000094e-06 3.967699999999999906e-11
8.155333333333333502e-09 1.223299999999999901e-09 1.139200000000000037e-06 4.101300000000000225e-11
8.335333333333332467e-09 1.250299999999999911e-09 1.164400000000000024e-06 4.239399999999999727e-11
8.519333333333332659e-09 1.277899999999999899e-09 1.190100000000000049e-06 4.382299999999999694e-11
8.707333333333334077e-09 1.306100000000000070e-09 1.216299999999999900e-06 4.530199999999999902e-11
8.899333333333333414e-09 1.334900000000000012e-09 1.243200000000000015e-06 4.683300000000000128e-11
9.096000000000000849e-09 1.364399999999999962e-09 1.270599999999999956e-06 4.841899999999999715e-11
9.296666666666667857e-09 1.394500000000000096e-09 1.298599999999999942e-06 5.006499999999999720e-11
9.502000000000001309e-09 1.425300000000000031e-09 1.327299999999999980e-06 5.177299999999999921e-11
9.711333333333332678e-09 1.456699999999999943e-09 1.356600000000000064e-06 5.354800000000000084e-11
9.925333333333333800e-09 1.488800000000000070e-09 1.386499999999999981e-06 5.539399999999999762e-11
1.014466666666666658e-08 1.521700000000000029e-09 1.417099999999999951e-06 5.731499999999999802e-11
1.036866666666666746e-08 1.555299999999999996e-09 1.448399999999999973e-06 5.931899999999999957e-11
1.059733333333333313e-08 1.589599999999999970e-09 1.480300000000000040e-06 6.140999999999999783e-11
1.083133333333333377e-08 1.624699999999999983e-09 1.512999999999999956e-06 6.357799999999999748e-11
1.107000000000000086e-08 1.660500000000000004e-09 1.546399999999999924e-06 6.582099999999999429e-11
1.131400000000000126e-08 1.697100000000000064e-09 1.580499999999999945e-06 6.813999999999999682e-11
1.156400000000000019e-08 1.734599999999999986e-09 1.615400000000000026e-06 7.053699999999999640e-11
1.181933333333333408e-08 1.772899999999999947e-09 1.650999999999999948e-06 7.301500000000000584e-11
1.207999999999999964e-08 1.811999999999999947e-09 1.687399999999999929e-06 7.557699999999999916e-11
1.234666666666666704e-08 1.852000000000000015e-09 1.724699999999999979e-06 7.822399999999999788e-11
1.261866666666666610e-08 1.892799999999999916e-09 1.762700000000000081e-06 8.095900000000000188e-11
1.289733333333333388e-08 1.934599999999999916e-09 1.801600000000000039e-06 8.378400000000000246e-11
1.318200000000000184e-08 1.977300000000000193e-09 1.841400000000000064e-06 8.670199999999999952e-11
1.347266666666666667e-08 2.020899999999999918e-09 1.881999999999999938e-06 8.971499999999999728e-11
1.377000000000000022e-08 2.065499999999999950e-09 1.923499999999999880e-06 9.282700000000000422e-11
1.407333333333333230e-08 2.110999999999999845e-09 1.965999999999999896e-06 9.603799999999999447e-11
1.438400000000000161e-08 2.157600000000000077e-09 2.009299999999999973e-06 9.935299999999999802e-11
1.470133333333333468e-08 2.205200000000000202e-09 2.053699999999999921e-06 1.027699999999999977e-10
1.502599999999999836e-08 2.253899999999999837e-09 2.099000000000000147e-06 1.062999999999999974e-10
1.535733333333333572e-08 2.303600000000000193e-09 2.145300000000000026e-06 1.099399999999999972e-10
1.569600000000000039e-08 2.354400000000000059e-09 2.192599999999999980e-06 1.136899999999999972e-10
1.604266666666666752e-08 2.406399999999999879e-09 2.240999999999999804e-06 1.175600000000000056e-10
1.639666666666666857e-08 2.459500000000000037e-09 2.290499999999999923e-06 1.215500000000000094e-10
1.675800000000000024e-08 2.513700000000000119e-09 2.341000000000000117e-06 1.256600000000000086e-10
1.712800000000000289e-08 2.569200000000000186e-09 2.392699999999999978e-06 1.298900000000000033e-10
1.750599999999999807e-08 2.625899999999999793e-09 2.445399999999999914e-06 1.342500000000000017e-10
1.789200000000000232e-08 2.683800000000000183e-09 2.499400000000000159e-06 1.387400000000000038e-10
1.828666666666666762e-08 2.743000000000000144e-09 2.554600000000000071e-06 1.433600000000000095e-10
1.869066666666666913e-08 2.803600000000000121e-09 2.610899999999999854e-06 1.481099999999999931e-10
1.910266666666666646e-08 2.865400000000000052e-09 2.668499999999999946e-06 1.529999999999999886e-10
1.952399999999999999e-08 2.928599999999999999e-09 2.727399999999999925e-06 1.580400000000000043e-10
1.995533333333333494e-08 2.993299999999999993e-09 2.787599999999999789e-06 1.632099999999999978e-10
2.039533333333333425e-08 3.059299999999999972e-09 2.849099999999999962e-06 1.685300000000000115e-10
2.084533333333333497e-08 3.126799999999999997e-09 2.911999999999999817e-06 1.739900000000000113e-10
2.130533333333333379e-08 3.195800000000000069e-09 2.976199999999999982e-06 1.796000000000000054e-10
2.177533333333333403e-08 3.266300000000000187e-09 3.041900000000000048e-06 1.853700000000000020e-10
2.225600000000000090e-08 3.338399999999999970e-09 3.108999999999999795e-06 1.912800000000000105e-10
2.274666666666666587e-08 3.411999999999999798e-09 3.177599999999999866e-06 1.973600000000000040e-10
2.324866666666666931e-08 3.487300000000000148e-09 3.247699999999999839e-06 2.035899999999999918e-10
2.376200000000000128e-08 3.564300000000000192e-09 3.319399999999999932e-06 2.099800000000000080e-10
2.428599999999999989e-08 3.642899999999999900e-09 3.392599999999999925e-06 2.165400000000000091e-10
2.482200000000000217e-08 3.723300000000000160e-09 3.467499999999999835e-06 2.232600000000000128e-10
2.536933333333333630e-08 3.805400000000000115e-09 3.543999999999999865e-06 2.301399999999999932e-10
2.592933333333333602e-08 3.889400000000000238e-09 3.622199999999999811e-06 2.372000000000000184e-10
2.650133333333333612e-08 3.975200000000000087e-09 3.702100000000000096e-06 2.444200000000000204e-10
2.708600000000000180e-08 4.062900000000000104e-09 3.783800000000000093e-06 2.517499999999999837e-10
2.768400000000000159e-08 4.152599999999999908e-09 3.867300000000000226e-06 2.591399999999999964e-10
2.829466666666666698e-08 4.244199999999999881e-09 3.952600000000000070e-06 2.665900000000000069e-10
2.891866666666666648e-08 4.337799999999999641e-09 4.039799999999999845e-06 2.741499999999999787e-10
2.955666666666666531e-08 4.433499999999999631e-09 4.128999999999999770e-06 2.818200000000000153e-10
3.020866666666666678e-08 4.531299999999999852e-09 4.220099999999999626e-06 2.896499999999999769e-10
3.087533333333333280e-08 4.631299999999999920e-09 4.313199999999999632e-06 2.976799999999999998e-10
3.155666666666666668e-08 4.733499999999999836e-09 4.408400000000000008e-06 3.059599999999999960e-10
3.225266666666666841e-08 4.837899999999999599e-09 4.505599999999999688e-06 3.145500000000000150e-10
3.296466666666666843e-08 4.944700000000000099e-09 4.605100000000000175e-06 3.235400000000000015e-10
3.369200000000000153e-08 5.053800000000000064e-09 4.706700000000000185e-06 3.329800000000000227e-10
3.443533333333333291e-08 5.165299999999999937e-09 4.810499999999999936e-06 3.427999999999999950e-10
3.519533333333333443e-08 5.279300000000000164e-09 4.916699999999999868e-06 3.529899999999999877e-10
3.597133333333333423e-08 5.395700000000000299e-09 5.025199999999999761e-06 3.635700000000000173e-10
3.676533333333333459e-08 5.514800000000000023e-09 5.136099999999999834e-06 3.745699999999999793e-10
3.757666666666666367e-08 5.636499999999999716e-09 5.249400000000000088e-06 3.859799999999999947e-10
3.840533333333333471e-08 5.760800000000000207e-09 5.365199999999999894e-06 3.978399999999999931e-10
3.925266666666666491e-08 5.887899999999999903e-09 5.483600000000000319e-06 4.101600000000000084e-10
4.011866666666666751e-08 6.017799999999999630e-09 5.604599999999999669e-06 4.229600000000000056e-10
4.100400000000000109e-08 6.150599999999999833e-09 5.728299999999999857e-06 4.362600000000000010e-10
4.190866666666666567e-08 6.286299999999999685e-09 5.854700000000000035e-06 4.500800000000000112e-10
4.283333333333333307e-08 6.424999999999999630e-09 5.983800000000000205e-06 4.644300000000000185e-10
4.377866666666666852e-08 6.566800000000000112e-09 6.115900000000000177e-06 4.793400000000000218e-10
4.474466666666667201e-08 6.711700000000000305e-09 6.250800000000000360e-06 4.948199999999999518e-10
4.573200000000000214e-08 6.859799999999999824e-09 6.388799999999999716e-06 5.108999999999999625e-10
4.674066666666667214e-08 7.011100000000000325e-09 6.529700000000000349e-06 5.276000000000000185e-10
4.777200000000000584e-08 7.165800000000000215e-09 6.673800000000000375e-06 5.449399999999999814e-10
4.882600000000000324e-08 7.323900000000000320e-09 6.821099999999999795e-06 5.629300000000000403e-10
4.990333333333332954e-08 7.485499999999999432e-09 6.971600000000000302e-06 5.815899999999999531e-10
5.100466666666666983e-08 7.650700000000000474e-09 7.125400000000000422e-06 6.009499999999999772e-10
5.212999999999999762e-08 7.819499999999999312e-09 7.282600000000000374e-06 6.210199999999999917e-10
5.327999999999999799e-08 7.991999999999999699e-09 7.443300000000000377e-06 6.418099999999999788e-10
5.445533333333333616e-08 8.168300000000000424e-09 7.607599999999999804e-06 6.633400000000000068e-10
5.565666666666667072e-08 8.348500000000000277e-09 7.775500000000000347e-06 6.856199999999999547e-10
5.688466666666666689e-08 8.532699999999999703e-09 7.947000000000000315e-06 7.086600000000000116e-10
5.814000000000000975e-08 8.721000000000000800e-09 8.122400000000000363e-06 7.324699999999999532e-10
5.942266666666667281e-08 8.913400000000000260e-09 8.301600000000000274e-06 7.570499999999999862e-10
6.073400000000000637e-08 9.110100000000000625e-09 8.484800000000000485e-06 7.824099999999999896e-10
6.207400000000000381e-08 9.311100000000000241e-09 8.671999999999999303e-06 8.085299999999999987e-10
6.344333333333333697e-08 9.516499999999999552e-09 8.863400000000000553e-06 8.354000000000000310e-10
6.484333333333333627e-08 9.726499999999999448e-09 9.058900000000000630e-06 8.630199999999999832e-10
6.627400000000000172e-08 9.941099999999999927e-09 9.258800000000000190e-06 8.913500000000000291e-10
6.790600000000001262e-08 1.018590000000000057e-08 9.488110000000000540e-06 1.054460000000000100e-09
7.045466666666667525e-08 1.056819999999999996e-08 9.844219999999999406e-06 1.106829999999999992e-09
7.309866666666666901e-08 1.096480000000000002e-08 1.021359999999999992e-05 1.163010000000000102e-09
7.584199999999999845e-08 1.137630000000000010e-08 1.059700000000000035e-05 1.220500000000000076e-09
7.868800000000000951e-08 1.180320000000000077e-08 1.099459999999999973e-05 1.281979999999999951e-09
8.164133333333333885e-08 1.224620000000000017e-08 1.140730000000000003e-05 1.346539999999999984e-09
8.470466666666667381e-08 1.270570000000000008e-08 1.183530000000000000e-05 1.413839999999999948e-09
8.788399999999999471e-08 1.318259999999999954e-08 1.227949999999999991e-05 1.486270000000000080e-09
9.118200000000000214e-08 1.367730000000000032e-08 1.274030000000000065e-05 1.560010000000000075e-09
9.460400000000000460e-08 1.419059999999999937e-08 1.321850000000000058e-05 1.639089999999999972e-09
9.815399999999999337e-08 1.472309999999999934e-08 1.371450000000000058e-05 1.722059999999999945e-09
1.018380000000000150e-07 1.527570000000000092e-08 1.422919999999999922e-05 1.808509999999999993e-09
1.056593333333333359e-07 1.584889999999999973e-08 1.476319999999999953e-05 1.901719999999999922e-09
1.096246666666666614e-07 1.644369999999999854e-08 1.531719999999999965e-05 1.996319999999999988e-09
1.137386666666666676e-07 1.706079999999999882e-08 1.589199999999999963e-05 2.097950000000000184e-09
1.180073333333333351e-07 1.770109999999999960e-08 1.648849999999999977e-05 2.204520000000000159e-09
1.224360000000000251e-07 1.836540000000000112e-08 1.710730000000000136e-05 2.315519999999999879e-09
1.270306666666666784e-07 1.905459999999999911e-08 1.774929999999999962e-05 2.435270000000000008e-09
1.317980000000000265e-07 1.976970000000000133e-08 1.841539999999999990e-05 2.556719999999999832e-09
1.367439999999999968e-07 2.051160000000000018e-08 1.910640000000000057e-05 2.687239999999999914e-09
1.418759999999999927e-07 2.128139999999999891e-08 1.982350000000000087e-05 2.824059999999999862e-09
1.471999999999999946e-07 2.207999999999999985e-08 2.056739999999999895e-05 2.966609999999999954e-09
1.527246666666666701e-07 2.290870000000000052e-08 2.133930000000000082e-05 3.120260000000000142e-09
1.584559999999999996e-07 2.376839999999999994e-08 2.214009999999999831e-05 3.276260000000000017e-09
1.644026666666666771e-07 2.466039999999999892e-08 2.297100000000000080e-05 3.443769999999999989e-09
1.705726666666666589e-07 2.558589999999999950e-08 2.383310000000000056e-05 3.619359999999999793e-09
1.769740000000000070e-07 2.654610000000000038e-08 2.472750000000000000e-05 3.802400000000000022e-09
1.836153333333333360e-07 2.754229999999999907e-08 2.565549999999999856e-05 3.999310000000000327e-09
1.905059999999999987e-07 2.857589999999999848e-08 2.661829999999999890e-05 4.199800000000000324e-09
1.976553333333333479e-07 2.964830000000000152e-08 2.761720000000000047e-05 4.414650000000000260e-09
2.050733333333333419e-07 3.076099999999999996e-08 2.865369999999999978e-05 4.639919999999999834e-09
2.127693333333333335e-07 3.191540000000000003e-08 2.972899999999999946e-05 4.874939999999999711e-09
2.207539999999999927e-07 3.311309999999999890e-08 3.084469999999999964e-05 5.127039999999999699e-09
2.290386666666667009e-07 3.435580000000000248e-08 3.200220000000000338e-05 5.384780000000000093e-09
2.376339999999999956e-07 3.564509999999999802e-08 3.320320000000000086e-05 5.660219999999999713e-09
2.465519999999999965e-07 3.698279999999999682e-08 3.444930000000000236e-05 5.949110000000000356e-09
2.558046666666666376e-07 3.837069999999999696e-08 3.574209999999999784e-05 6.250869999999999943e-09
2.654046666666666706e-07 3.981070000000000191e-08 3.708339999999999803e-05 6.573300000000000038e-09
2.753653333333333734e-07 4.130480000000000072e-08 3.847520000000000052e-05 6.904750000000000170e-09
2.856993333333333387e-07 4.285489999999999684e-08 3.991910000000000206e-05 7.257680000000000109e-09
2.964206666666666884e-07 4.446309999999999797e-08 4.141710000000000026e-05 7.628040000000000058e-09
3.075453333333333346e-07 4.613180000000000152e-08 4.297150000000000015e-05 8.015450000000000481e-09
3.190866666666667142e-07 4.786300000000000315e-08 4.458409999999999890e-05 8.427459999999999351e-09
3.310613333333333184e-07 4.965919999999999908e-08 4.625730000000000179e-05 8.853790000000000297e-09
3.434860000000000093e-07 5.152289999999999875e-08 4.799330000000000008e-05 9.305809999999999735e-09
3.563760000000000143e-07 5.345640000000000081e-08 4.979429999999999859e-05 9.780450000000000073e-09
3.697506666666667237e-07 5.546260000000000325e-08 5.166309999999999669e-05 1.027769999999999978e-08
3.836266666666666819e-07 5.754400000000000229e-08 5.360189999999999920e-05 1.080379999999999944e-08
3.980233333333333855e-07 5.970350000000000254e-08 5.561349999999999871e-05 1.135220000000000056e-08
4.129606666666666454e-07 6.194409999999999416e-08 5.770060000000000114e-05 1.193090000000000064e-08
4.284586666666666429e-07 6.426879999999999379e-08 5.986599999999999908e-05 1.253900000000000064e-08
4.445379999999999801e-07 6.668069999999999701e-08 6.211269999999999910e-05 1.317720000000000036e-08
4.612206666666666818e-07 6.918309999999999698e-08 6.444370000000000100e-05 1.384849999999999990e-08
4.785293333333333522e-07 7.177940000000000547e-08 6.686210000000000482e-05 1.455390000000000038e-08
4.964880000000000185e-07 7.447320000000000541e-08 6.937130000000000444e-05 1.529409999999999995e-08
5.151206666666667608e-07 7.726810000000000618e-08 7.197480000000000078e-05 1.607229999999999960e-08
5.344519999999999738e-07 8.016779999999999607e-08 7.467580000000000084e-05 1.689039999999999949e-08
5.545093333333333218e-07 8.317639999999999827e-08 7.747829999999999984e-05 1.774550000000000164e-08
5.753193333333333606e-07 8.629790000000000409e-08 8.038599999999999912e-05 1.865120000000000028e-08
5.969100000000000160e-07 8.953650000000000240e-08 8.340280000000000046e-05 1.959660000000000158e-08
6.193106666666666899e-07 9.289660000000000613e-08 8.653269999999999907e-05 2.059119999999999978e-08
6.425526666666667335e-07 9.638290000000000473e-08 8.978010000000000461e-05 2.163840000000000005e-08
6.666666666666667071e-07 9.999999999999999547e-08 9.314939999999999960e-05 2.272630000000000082e-08
6.916866666666667022e-07 1.037530000000000027e-07 9.664530000000000115e-05 2.388789999999999978e-08
7.176466666666667043e-07 1.076469999999999977e-07 1.002729999999999935e-04 2.509390000000000079e-08
7.445733333333333752e-07 1.116859999999999983e-07 1.040350000000000026e-04 2.636340000000000101e-08
7.725200000000000380e-07 1.158780000000000004e-07 1.079399999999999999e-04 2.770210000000000094e-08
8.015066666666667154e-07 1.202260000000000073e-07 1.119900000000000035e-04 2.908499999999999872e-08
8.315866666666666248e-07 1.247379999999999884e-07 1.161930000000000037e-04 3.057189999999999862e-08
8.628000000000000232e-07 1.294200000000000035e-07 1.205539999999999981e-04 3.210820000000000292e-08
8.951733333333333606e-07 1.342760000000000041e-07 1.250769999999999953e-04 3.372600000000000038e-08
9.287733333333333438e-07 1.393160000000000016e-07 1.297720000000000037e-04 3.543339999999999884e-08
9.636266666666667404e-07 1.445440000000000005e-07 1.346420000000000028e-04 3.718929999999999937e-08
9.997866666666668736e-07 1.499680000000000099e-07 1.396939999999999944e-04 3.908660000000000273e-08
1.037313333333333282e-06 1.555969999999999870e-07 1.449380000000000004e-04 4.103950000000000164e-08
1.076240000000000007e-06 1.614359999999999905e-07 1.503769999999999868e-04 4.309599999999999759e-08
1.116626666666666800e-06 1.674940000000000041e-07 1.560199999999999868e-04 4.526600000000000312e-08
1.158533333333333411e-06 1.737800000000000116e-07 1.618749999999999909e-04 4.749290000000000171e-08
1.202013333333333374e-06 1.803019999999999955e-07 1.679499999999999895e-04 4.990029999999999983e-08
1.247120000000000013e-06 1.870679999999999914e-07 1.742530000000000001e-04 5.237389999999999757e-08
1.293926666666666780e-06 1.940890000000000117e-07 1.807930000000000019e-04 5.497670000000000021e-08
1.342480000000000147e-06 2.013720000000000114e-07 1.875769999999999966e-04 5.771609999999999759e-08
1.392866666666666844e-06 2.089300000000000054e-07 1.946170000000000105e-04 6.053180000000000473e-08
1.445133333333333343e-06 2.167700000000000015e-07 2.019199999999999912e-04 6.355339999999999521e-08
1.499366666666666587e-06 2.249049999999999880e-07 2.094979999999999922e-04 6.665919999999999910e-08
1.555640000000000025e-06 2.333460000000000038e-07 2.173599999999999925e-04 6.991510000000000644e-08
1.614020000000000049e-06 2.421030000000000074e-07 2.255179999999999913e-04 7.330860000000000305e-08
1.674593333333333388e-06 2.511889999999999870e-07 2.339809999999999948e-04 7.680130000000000361e-08
1.737433333333333281e-06 2.606149999999999815e-07 2.427610000000000022e-04 8.039669999999999887e-08
1.802639999999999947e-06 2.703959999999999815e-07 2.518719999999999900e-04 8.429249999999999859e-08
1.870286666666666840e-06 2.805430000000000260e-07 2.613240000000000072e-04 8.853540000000000014e-08
1.940479999999999758e-06 2.910719999999999742e-07 2.711319999999999919e-04 9.298320000000000374e-08
2.013300000000000273e-06 3.019949999999999987e-07 2.813070000000000089e-04 9.766050000000000288e-08
2.088860000000000190e-06 3.133289999999999862e-07 2.918640000000000232e-04 1.025640000000000044e-07
2.167246666666666450e-06 3.250869999999999781e-07 3.028169999999999842e-04 1.077130000000000064e-07
2.248580000000000247e-06 3.372869999999999947e-07 3.141810000000000197e-04 1.131260000000000033e-07
2.332966666666666957e-06 3.499450000000000012e-07 3.259720000000000022e-04 1.187960000000000005e-07
2.420520000000000078e-06 3.630779999999999905e-07 3.382050000000000052e-04 1.247659999999999937e-07
2.511359999999999957e-06 3.767039999999999829e-07 3.508979999999999868e-04 1.310130000000000099e-07
2.605606666666666942e-06 3.908409999999999989e-07 3.640660000000000207e-04 1.375789999999999907e-07
2.703393333333333388e-06 4.055090000000000083e-07 3.777289999999999879e-04 1.444780000000000050e-07
2.804846666666666918e-06 4.207270000000000060e-07 3.919050000000000094e-04 1.517009999999999897e-07
2.910106666666666737e-06 4.365159999999999894e-07 4.066119999999999891e-04 1.593149999999999942e-07
3.019320000000000172e-06 4.528979999999999835e-07 4.218720000000000022e-04 1.672650000000000092e-07
3.132626666666666853e-06 4.698939999999999856e-07 4.377040000000000227e-04 1.756299999999999918e-07
3.250186666666666961e-06 4.875280000000000229e-07 4.541300000000000176e-04 1.844139999999999995e-07
3.372166666666667104e-06 5.058250000000000444e-07 4.711730000000000237e-04 1.936049999999999923e-07
3.498713333333333763e-06 5.248070000000000221e-07 4.888549999999999536e-04 2.033040000000000052e-07
3.630020000000000102e-06 5.445030000000000153e-07 5.072009999999999843e-04 2.134049999999999975e-07
3.766246666666667149e-06 5.649370000000000512e-07 5.262360000000000215e-04 2.240429999999999899e-07
3.907586666666666799e-06 5.861379999999999775e-07 5.459840000000000092e-04 2.352069999999999964e-07
4.054233333333333486e-06 6.081349999999999593e-07 5.664739999999999706e-04 2.468750000000000186e-07
4.206379999999999527e-06 6.309569999999999502e-07 5.877330000000000054e-04 2.591999999999999917e-07
4.364239999999999909e-06 6.546359999999999864e-07 6.097900000000000282e-04 2.719950000000000212e-07
4.528026666666667079e-06 6.792039999999999984e-07 6.326749999999999692e-04 2.854770000000000092e-07
4.697953333333333482e-06 7.046930000000000223e-07 6.564179999999999755e-04 2.996020000000000116e-07
4.874259999999999814e-06 7.311389999999999932e-07 6.810520000000000245e-04 3.143310000000000107e-07
5.057186666666666770e-06 7.585779999999999519e-07 7.066110000000000013e-04 3.298710000000000029e-07
5.246973333333334199e-06 7.870460000000000451e-07 7.331290000000000072e-04 3.459039999999999983e-07
5.443879999999999961e-06 8.165819999999999729e-07 7.606419999999999588e-04 3.626950000000000062e-07
5.648180000000000698e-06 8.472270000000000200e-07 7.891870000000000048e-04 3.799279999999999859e-07
5.860153333333333129e-06 8.790229999999999694e-07 8.188050000000000319e-04 3.959839999999999809e-07
6.080073333333333897e-06 9.120109999999999998e-07 8.495329999999999722e-04 4.142959999999999929e-07
6.308246666666667121e-06 9.462370000000000046e-07 8.814139999999999605e-04 4.338340000000000187e-07
6.544986666666666315e-06 9.817479999999999049e-07 9.144929999999999466e-04 4.542200000000000002e-07
6.790600000000000680e-06 1.018590000000000017e-06 9.488110000000000337e-04 4.757460000000000038e-07
7.045466666666666307e-06 1.056819999999999904e-06 9.844219999999999880e-04 4.984520000000000220e-07
7.309866666666667536e-06 1.096480000000000088e-06 1.021360000000000020e-03 5.219659999999999505e-07
7.584199999999999316e-06 1.137629999999999897e-06 1.059700000000000008e-03 5.472960000000000324e-07
7.868800000000001640e-06 1.180320000000000077e-06 1.099460000000000021e-03 5.734299999999999672e-07
8.164133333333333726e-06 1.224620000000000017e-06 1.140729999999999956e-03 6.010739999999999731e-07
8.470466666666666216e-06 1.270569999999999975e-06 1.183529999999999912e-03 6.300970000000000338e-07
8.788400000000000424e-06 1.318259999999999894e-06 1.227950000000000005e-03 6.601549999999999712e-07
9.118200000000000214e-06 1.367730000000000032e-06 1.274029999999999998e-03 6.922310000000000263e-07
9.460400000000000089e-06 1.419060000000000056e-06 1.321850000000000065e-03 7.253400000000000086e-07
9.815399999999999231e-06 1.472309999999999927e-06 1.371449999999999969e-03 7.595039999999999961e-07
1.018380000000000065e-05 1.527570000000000013e-06 1.422920000000000044e-03 7.950679999999999829e-07
1.056593333333333333e-05 1.584889999999999999e-06 1.476319999999999933e-03 8.336530000000000336e-07
1.096246666666666709e-05 1.644370000000000106e-06 1.531720000000000087e-03 8.725080000000000199e-07
1.137386666666666623e-05 1.706079999999999935e-06 1.589200000000000031e-03 9.145459999999999891e-07
1.180073333333333377e-05 1.770110000000000066e-06 1.648850000000000099e-03 9.583950000000000795e-07
1.224360000000000082e-05 1.836539999999999953e-06 1.710729999999999933e-03 1.003740000000000066e-06
1.270306666666666699e-05 1.905459999999999964e-06 1.774930000000000084e-03 1.051849999999999933e-06
1.317980000000000043e-05 1.976969999999999895e-06 1.841540000000000017e-03 1.092520000000000045e-06
1.367440000000000074e-05 2.051160000000000111e-06 1.910639999999999908e-03 1.146529999999999931e-06
1.418759999999999948e-05 2.128139999999999838e-06 1.982349999999999911e-03 1.203280000000000065e-06
1.471999999999999967e-05 2.207999999999999866e-06 2.056740000000000044e-03 1.262800000000000005e-06
1.527246666666666648e-05 2.290869999999999972e-06 2.133930000000000028e-03 1.325179999999999906e-06
1.584560000000000292e-05 2.376840000000000100e-06 2.214010000000000197e-03 1.390839999999999926e-06
1.644026666666666909e-05 2.466040000000000025e-06 2.297099999999999836e-03 1.459559999999999922e-06
1.705726666666666674e-05 2.558590000000000096e-06 2.383310000000000029e-03 1.531779999999999969e-06
1.769740000000000102e-05 2.654609999999999813e-06 2.472750000000000122e-03 1.607539999999999901e-06
1.836153333333333370e-05 2.754229999999999802e-06 2.565550000000000209e-03 1.686860000000000058e-06
1.905060000000000019e-05 2.857590000000000113e-06 2.661830000000000012e-03 1.770459999999999986e-06
1.976553333333333246e-05 2.964829999999999954e-06 2.761720000000000060e-03 1.857879999999999905e-06
2.050733333333333610e-05 3.076100000000000076e-06 2.865369999999999896e-03 1.949760000000000116e-06
2.127693333333333632e-05 3.191540000000000109e-06 2.972900000000000108e-03 2.046140000000000030e-06
2.207539999999999874e-05 3.311309999999999811e-06 3.084470000000000180e-03 2.147070000000000180e-06
2.290386666666666934e-05 3.435580000000000063e-06 3.200220000000000148e-03 2.253360000000000055e-06
2.376340000000000358e-05 3.564510000000000199e-06 3.320319999999999869e-03 2.364550000000000087e-06
2.465520000000000070e-05 3.698280000000000106e-06 3.444930000000000127e-03 2.481430000000000059e-06
2.558046666666666672e-05 3.837069999999999670e-06 3.574209999999999974e-03 2.603969999999999990e-06
2.654046666666667108e-05 3.981070000000000324e-06 3.708340000000000074e-03 2.732420000000000005e-06
2.753653333333333310e-05 4.130479999999999966e-06 3.847520000000000107e-03 2.867500000000000074e-06
2.856993333333333578e-05 4.285490000000000028e-06 3.991910000000000423e-03 3.008930000000000090e-06
2.964206666666666863e-05 4.446309999999999956e-06 4.141709999999999836e-03 3.157559999999999801e-06
3.075453333333333177e-05 4.613179999999999596e-06 4.297149999999999581e-03 3.313330000000000090e-06
3.190866666666666824e-05 4.786300000000000236e-06 4.458410000000000324e-03 3.476769999999999917e-06
3.310613333333333141e-05 4.965919999999999882e-06 4.625729999999999772e-03 3.648389999999999809e-06
3.434859999999999839e-05 5.152289999999999928e-06 4.799330000000000089e-03 3.828229999999999598e-06
3.563760000000000587e-05 5.345640000000000373e-06 4.979429999999999967e-03 3.939569999999999959e-06
3.697506666666667110e-05 5.546260000000000325e-06 5.166310000000000346e-03 4.133160000000000252e-06
3.836266666666667116e-05 5.754400000000000335e-06 5.360189999999999920e-03 4.337120000000000074e-06
3.980233333333333686e-05 5.970350000000000360e-06 5.561349999999999627e-03 4.551649999999999865e-06
4.129606666666667258e-05 6.194410000000000210e-06 5.770059999999999599e-03 4.776959999999999915e-06
4.284586666666666916e-05 6.426879999999999697e-06 5.986599999999999908e-03 5.014030000000000171e-06
4.445380000000000457e-05 6.668070000000000178e-06 6.211269999999999639e-03 5.262780000000000119e-06
4.612206666666667009e-05 6.918310000000000174e-06 6.444369999999999613e-03 5.524239999999999815e-06
4.785293333333333056e-05 7.177939999999999753e-06 6.686209999999999723e-03 5.798879999999999950e-06
4.964880000000000481e-05 7.447320000000000383e-06 6.937129999999999685e-03 6.087089999999999855e-06
5.151206666666666422e-05 7.726809999999999294e-06 7.197480000000000024e-03 6.390159999999999988e-06
5.344520000000000119e-05 8.016779999999999501e-06 7.467579999999999704e-03 6.708030000000000385e-06
5.545093333333332795e-05 8.317639999999999192e-06 7.747829999999999821e-03 7.042059999999999624e-06
5.753193333333333055e-05 8.629789999999999244e-06 8.038599999999999912e-03 7.392840000000000017e-06
5.969100000000000160e-05 8.953650000000000240e-06 8.340280000000000263e-03 7.760889999999999822e-06
6.193106666666668085e-05 9.289660000000000772e-06 8.653269999999999365e-03 8.147869999999999969e-06
6.425526666666666784e-05 9.638289999999999838e-06 8.978009999999999810e-03 8.553700000000000791e-06
6.666666666666666986e-05 1.000000000000000082e-05 9.314940000000000719e-03 8.980109999999999644e-06
6.916866666666666725e-05 1.037530000000000043e-05 9.664529999999999302e-03 9.427869999999999572e-06
7.176466666666666747e-05 1.076470000000000046e-05 1.002729999999999941e-02 9.897650000000000011e-06
7.445733333333334303e-05 1.116860000000000010e-05 1.040349999999999955e-02 1.039160000000000059e-05
7.725199999999999830e-05 1.158779999999999941e-05 1.079399999999999978e-02 1.090949999999999948e-05
8.015066666666667832e-05 1.202260000000000073e-05 1.119900000000000062e-02 1.145370000000000013e-05
8.315866666666667391e-05 1.247380000000000075e-05 1.161930000000000081e-02 1.202509999999999944e-05
8.628000000000000740e-05 1.294200000000000077e-05 1.205540000000000084e-02 1.262459999999999937e-05
8.951733333333333775e-05 1.342759999999999998e-05 1.250770000000000007e-02 1.325490000000000077e-05
9.287733333333334624e-05 1.393160000000000058e-05 1.297719999999999950e-02 1.391590000000000004e-05
9.636266666666666472e-05 1.445440000000000005e-05 1.346420000000000082e-02 1.461029999999999969e-05
9.997866666666666534e-05 1.499680000000000014e-05 1.396939999999999987e-02 1.533950000000000111e-05
1.037313333333333341e-04 1.555969999999999944e-05 1.449379999999999939e-02 1.605059999999999842e-05
1.076239999999999982e-04 1.614359999999999905e-05 1.503769999999999933e-02 1.676489999999999936e-05
1.116626666666666707e-04 1.674939999999999925e-05 1.560199999999999955e-02 1.747899999999999985e-05
1.158533333333333241e-04 1.737799999999999862e-05 1.618750000000000050e-02 1.808459999999999961e-05
1.202013333333333306e-04 1.803019999999999891e-05 1.679500000000000090e-02 1.891510000000000123e-05
1.247119999999999945e-04 1.870679999999999850e-05 1.742530000000000120e-02 1.980909999999999979e-05
1.293926666666666788e-04 1.940889999999999979e-05 1.807929999999999954e-02 2.074580000000000049e-05
1.342480000000000062e-04 2.013720000000000093e-05 1.875769999999999868e-02 2.172449999999999842e-05
1.392866666666666895e-04 2.089300000000000139e-05 1.946169999999999844e-02 2.274890000000000169e-05
1.445133333333333242e-04 2.167699999999999930e-05 2.019200000000000161e-02 2.382090000000000092e-05
1.499366666666666773e-04 2.249050000000000092e-05 2.094980000000000106e-02 2.494110000000000080e-05
1.555639999999999898e-04 2.333459999999999847e-05 2.173599999999999838e-02 2.611449999999999874e-05
1.614020000000000244e-04 2.421030000000000095e-05 2.255180000000000032e-02 2.733999999999999912e-05
1.674593333333333582e-04 2.511890000000000103e-05 2.339810000000000154e-02 2.862259999999999934e-05
1.737433333333333408e-04 2.606150000000000111e-05 2.427609999999999837e-02 2.996330000000000160e-05
1.802640000000000210e-04 2.703960000000000112e-05 2.518719999999999987e-02 3.093460000000000025e-05
1.870286666666666671e-04 2.805430000000000006e-05 2.613240000000000007e-02 3.209970000000000032e-05
1.940480000000000232e-04 2.910720000000000145e-05 2.711320000000000049e-02 3.351799999999999994e-05
2.013300000000000256e-04 3.019950000000000114e-05 2.813070000000000154e-02 3.519549999999999870e-05
2.088860000000000055e-04 3.133289999999999947e-05 2.918640000000000123e-02 3.695810000000000111e-05
2.167246666666667026e-04 3.250870000000000268e-05 3.028170000000000167e-02 3.880580000000000037e-05
2.248580000000000077e-04 3.372870000000000116e-05 3.141809999999999742e-02 4.074819999999999723e-05
2.332966666666666652e-04 3.499449999999999843e-05 3.259719999999999979e-02 4.278610000000000020e-05
2.420520000000000061e-04 3.630779999999999820e-05 3.382050000000000334e-02 4.492049999999999792e-05
2.511360000000000025e-04 3.767039999999999766e-05 3.508979999999999738e-02 4.717089999999999928e-05
2.605606666666667078e-04 3.908410000000000074e-05 3.640659999999999730e-02 4.952390000000000199e-05
2.703393333333333490e-04 4.055089999999999829e-05 3.777289999999999814e-02 5.199789999999999897e-05
2.804846666666667020e-04 4.207270000000000123e-05 3.919050000000000311e-02 5.459540000000000248e-05
2.910106666666666619e-04 4.365160000000000063e-05 4.066120000000000151e-02 5.730689999999999845e-05
3.019320000000000359e-04 4.528980000000000131e-05 4.218720000000000109e-02 6.017739999999999748e-05
3.132626666666666650e-04 4.698940000000000110e-05 4.377040000000000097e-02 6.316980000000000631e-05
3.250186666666666927e-04 4.875279999999999848e-05 4.541300000000000198e-02 6.631610000000000022e-05
3.372166666666666867e-04 5.058249999999999894e-05 4.711730000000000085e-02 6.962149999999999741e-05
3.498713333333333458e-04 5.248070000000000052e-05 4.888549999999999840e-02 7.306050000000000294e-05
3.630020000000000187e-04 5.445030000000000280e-05 5.072009999999999713e-02 7.671410000000000468e-05
3.766246666666666861e-04 5.649369999999999750e-05 5.262359999999999954e-02 8.051100000000000216e-05
3.907586666666666426e-04 5.861379999999999775e-05 5.459839999999999832e-02 8.450259999999999965e-05
4.054233333333333452e-04 6.081350000000000313e-05 5.664740000000000053e-02 8.869569999999999852e-05
4.206380000000000340e-04 6.309569999999999968e-05 5.877330000000000054e-02 9.304450000000000676e-05
4.364239999999999808e-04 6.546359999999999441e-05 6.097899999999999848e-02 9.767310000000000510e-05
4.528026666666666740e-04 6.792040000000000111e-05 6.326750000000000429e-02 1.024670000000000068e-04
4.697953333333333313e-04 7.046929999999999969e-05 6.564180000000000015e-02 1.074999999999999974e-04
4.874260000000000051e-04 7.311389999999999805e-05 6.810520000000000462e-02 1.127719999999999970e-04
5.057186666666666939e-04 7.585780000000000409e-05 7.066110000000000446e-02 1.182130000000000013e-04
5.246973333333333420e-04 7.870459999999999858e-05 7.331290000000000029e-02 1.239670000000000008e-04
5.648180000000000258e-04 8.472270000000000115e-05 7.891869999999999441e-02 1.273249999999999914e-04
5.860146666666666854e-04 8.790220000000000011e-05 8.188040000000000596e-02 1.334399999999999963e-04
6.080073333333334100e-04 9.120110000000000337e-05 8.495329999999999548e-02 1.398880000000000132e-04
6.308246666666667392e-04 9.462370000000000004e-05 8.814139999999999475e-02 1.466419999999999963e-04
6.544986666666667433e-04 9.817480000000000065e-05 9.144929999999999726e-02 1.537099999999999903e-04
6.790599999999999935e-04 1.018590000000000017e-04 9.488109999999999600e-02 1.611220000000000068e-04
7.045466666666666544e-04 1.056819999999999955e-04 9.844219999999999360e-02 1.688360000000000078e-04
7.309866666666667333e-04 1.096480000000000046e-04 1.021360000000000046e-01 1.768259999999999906e-04
7.584199999999999926e-04 1.137630000000000016e-04 1.059699999999999948e-01 1.850809999999999988e-04
7.868800000000000013e-04 1.180319999999999975e-04 1.099460000000000021e-01 1.932570000000000099e-04
8.164133333333333659e-04 1.224619999999999940e-04 1.140729999999999938e-01 1.998939999999999940e-04
8.470466666666667029e-04 1.270570000000000000e-04 1.183529999999999999e-01 2.095479999999999934e-04
8.788400000000000899e-04 1.318260000000000081e-04 1.227950000000000014e-01 2.196359999999999957e-04
9.118200000000000350e-04 1.367729999999999998e-04 1.274029999999999885e-01 2.301650000000000028e-04
9.460399999999999886e-04 1.419059999999999929e-04 1.321849999999999969e-01 2.411190000000000067e-04
9.815400000000001467e-04 1.472310000000000003e-04 1.371449999999999891e-01 2.525129999999999996e-04
1.018380000000000153e-03 1.527570000000000013e-04 1.422920000000000018e-01 2.642659999999999801e-04
1.056593333333333360e-03 1.584889999999999932e-04 1.476320000000000132e-01 2.762479999999999884e-04
1.096246666666666689e-03 1.644369999999999979e-04 1.531720000000000026e-01 2.852910000000000168e-04
1.137386666666666745e-03 1.706079999999999901e-04 1.589200000000000057e-01 2.989199999999999908e-04
1.180073333333333391e-03 1.770110000000000032e-04 1.648850000000000038e-01 3.131620000000000215e-04
1.224360000000000075e-03 1.836540000000000004e-04 1.710730000000000028e-01 3.279910000000000247e-04
1.270306666666666659e-03 1.905459999999999880e-04 1.774930000000000119e-01 3.434360000000000234e-04
1.317980000000000063e-03 1.976969999999999878e-04 1.841540000000000121e-01 3.594870000000000227e-04
1.367440000000000148e-03 2.051160000000000060e-04 1.910640000000000116e-01 3.760859999999999767e-04
1.418760000000000030e-03 2.128139999999999990e-04 1.982349999999999945e-01 3.931909999999999832e-04
1.472000000000000001e-03 2.208000000000000002e-04 2.056739999999999957e-01 4.105129999999999912e-04
1.527246666666666648e-03 2.290869999999999972e-04 2.133929999999999993e-01 4.269780000000000038e-04
1.584560000000000048e-03 2.376839999999999964e-04 2.214009999999999867e-01 4.387069999999999859e-04
1.644026666666666570e-03 2.466039999999999855e-04 2.297099999999999975e-01 4.544659999999999954e-04
1.705726666666666606e-03 2.558589999999999910e-04 2.383309999999999873e-01 4.713149999999999827e-04
1.769739999999999898e-03 2.654609999999999847e-04 2.472749999999999948e-01 4.866030000000000030e-04
1.836153333333333465e-03 2.754230000000000090e-04 2.565549999999999775e-01 5.004319999999999819e-04
1.905060000000000087e-03 2.857590000000000130e-04 2.661830000000000029e-01 5.129520000000000043e-04
1.976553333333333409e-03 2.964830000000000004e-04 2.761719999999999731e-01 5.245449999999999592e-04
2.050733333333333488e-03 3.076099999999999906e-04 2.865369999999999862e-01 5.356449999999999580e-04
2.127693333333333537e-03 3.191539999999999872e-04 2.972899999999999987e-01 5.463310000000000518e-04
2.207540000000000457e-03 3.311310000000000251e-04 3.084470000000000267e-01 5.568650000000000292e-04
2.290386666666666907e-03 3.435579999999999927e-04 3.200219999999999732e-01 5.673469999999999468e-04
2.376339999999999789e-03 3.564509999999999792e-04 3.320319999999999938e-01 5.778380000000000061e-04
2.465520000000000125e-03 3.698279999999999970e-04 3.444929999999999937e-01 5.884899999999999983e-04
2.558046666666666767e-03 3.837070000000000042e-04 3.574209999999999887e-01 5.992890000000000283e-04
2.654046666666666499e-03 3.981069999999999748e-04 3.708339999999999970e-01 6.103369999999999672e-04
2.753646666666666534e-03 4.130469999999999910e-04 3.847510000000000097e-01 6.216540000000000217e-04
2.856993333333333537e-03 4.285490000000000198e-04 3.991910000000000180e-01 6.331859999999999919e-04
2.964206666666666795e-03 4.446310000000000193e-04 4.141710000000000114e-01 6.448579999999999980e-04
3.075453333333333285e-03 4.613180000000000037e-04 4.297150000000000136e-01 6.562990000000000533e-04
3.190866666666666851e-03 4.786300000000000168e-04 4.458409999999999873e-01 6.673679999999999977e-04
3.310613333333333602e-03 4.965920000000000186e-04 4.625730000000000119e-01 6.785689999999999604e-04
3.434860000000000083e-03 5.152289999999999691e-04 4.799329999999999985e-01 6.907709999999999632e-04
3.563760000000000018e-03 5.345639999999999593e-04 4.979430000000000245e-01 7.045200000000000377e-04
3.697506666666666893e-03 5.546260000000000122e-04 5.166309999999999514e-01 7.194729999999999875e-04
3.836266666666666818e-03 5.754399999999999793e-04 5.360190000000000232e-01 7.353429999999999559e-04
3.980233333333333713e-03 5.970349999999999919e-04 5.561350000000000460e-01 7.519939999999999698e-04
4.129606666666666391e-03 6.194409999999999803e-04 5.770060000000000189e-01 7.693840000000000184e-04
4.284586666666667133e-03 6.426879999999999832e-04 5.986599999999999699e-01 7.876200000000000518e-04
4.445379999999999644e-03 6.668069999999999466e-04 6.211269999999999847e-01 8.066479999999999788e-04
4.612206666666666954e-03 6.918309999999999564e-04 6.444370000000000376e-01 8.265969999999999871e-04
4.785293333333333517e-03 7.177940000000000058e-04 6.686210000000000209e-01 8.474720000000000473e-04
4.964880000000000508e-03 7.447320000000000112e-04 6.937140000000000528e-01 8.693180000000000004e-04
5.151206666666666503e-03 7.726809999999999972e-04 7.197480000000000544e-01 8.922669999999999733e-04
5.344520000000000173e-03 8.016780000000000043e-04 7.467580000000000329e-01 9.162659999999999989e-04
5.545093333333334096e-03 8.317640000000000276e-04 7.747829999999999995e-01 9.414700000000000239e-04
5.753193333333334221e-03 8.629790000000000464e-04 8.038600000000000190e-01 9.679000000000000537e-04
5.969099999999999753e-03 8.953649999999999630e-04 8.340279999999999916e-01 9.955949999999999436e-04
6.193106666666667488e-03 9.289660000000000365e-04 8.653269999999999573e-01 1.024729999999999955e-03
6.425526666666667164e-03 9.638290000000000312e-04 8.978009999999999602e-01 1.055240000000000041e-03
6.666666666666667095e-03 1.000000000000000021e-03 9.314940000000000442e-01 1.087290000000000088e-03
6.916866666666666996e-03 1.037530000000000049e-03 9.664530000000000065e-01 1.120969999999999996e-03
7.176466666666666584e-03 1.076469999999999944e-03 1.002729999999999899e+00 1.156279999999999981e-03
7.445733333333332676e-03 1.116859999999999901e-03 1.040350000000000108e+00 1.193430000000000098e-03
7.725200000000000643e-03 1.158780000000000096e-03 1.079399999999999915e+00 1.232369999999999993e-03
8.015066666666665826e-03 1.202259999999999917e-03 1.119899999999999896e+00 1.273299999999999996e-03
8.315866666666666199e-03 1.247379999999999973e-03 1.161929999999999907e+00 1.316270000000000027e-03
8.628000000000000252e-03 1.294199999999999908e-03 1.205540000000000056e+00 1.361269999999999928e-03
8.951733333333333070e-03 1.342759999999999917e-03 1.250769999999999937e+00 1.408479999999999932e-03
9.287733333333334299e-03 1.393160000000000058e-03 1.297719999999999985e+00 1.457670000000000103e-03
9.636266666666667285e-03 1.445440000000000093e-03 1.346419999999999950e+00 1.508860000000000106e-03
9.997866666666667401e-03 1.499679999999999980e-03 1.396940000000000071e+00 1.562089999999999920e-03
1.037313333333333455e-02 1.555970000000000053e-03 1.449379999999999891e+00 1.617839999999999947e-03
1.076240000000000009e-02 1.614360000000000014e-03 1.503770000000000051e+00 1.677000000000000105e-03
1.116626666666666740e-02 1.674939999999999979e-03 1.560200000000000031e+00 1.739730000000000096e-03
1.158533333333333463e-02 1.737800000000000065e-03 1.618749999999999911e+00 1.806319999999999931e-03
1.202013333333333371e-02 1.803020000000000013e-03 1.679499999999999993e+00 1.876489999999999972e-03
1.247119999999999999e-02 1.870679999999999999e-03 1.742529999999999912e+00 1.950289999999999923e-03
1.293926666666666767e-02 1.940890000000000020e-03 1.807930000000000037e+00 2.027999999999999855e-03
1.342480000000000062e-02 2.013720000000000093e-03 1.875769999999999937e+00 2.109549999999999967e-03
1.392866666666666732e-02 2.089300000000000098e-03 1.946169999999999956e+00 2.195260000000000093e-03
1.445133333333333339e-02 2.167699999999999835e-03 2.019200000000000106e+00 2.285259999999999896e-03
1.499366666666666556e-02 2.249049999999999834e-03 2.094980000000000064e+00 2.379669999999999962e-03
1.555639999999999974e-02 2.333459999999999875e-03 2.173599999999999977e+00 2.478929999999999849e-03
1.614020000000000038e-02 2.421029999999999797e-03 2.255180000000000184e+00 2.583059999999999870e-03
1.674593333333333420e-02 2.511890000000000130e-03 2.339809999999999945e+00 2.692459999999999819e-03
1.737433333333333191e-02 2.606149999999999786e-03 2.427610000000000046e+00 2.807309999999999927e-03
1.802640000000000145e-02 2.703960000000000044e-03 2.518720000000000070e+00 2.927770000000000112e-03
1.870286666666666486e-02 2.805429999999999816e-03 2.613239999999999785e+00 3.054310000000000185e-03
1.940479999999999983e-02 2.910719999999999887e-03 2.711320000000000174e+00 3.186909999999999830e-03
2.013300000000000159e-02 3.019949999999999978e-03 2.813070000000000181e+00 3.326149999999999940e-03
2.088860000000000022e-02 3.133289999999999947e-03 2.918639999999999901e+00 3.472289999999999838e-03
2.167246666666666766e-02 3.250869999999999888e-03 3.028169999999999806e+00 3.625520000000000131e-03
2.248580000000000023e-02 3.372870000000000035e-03 3.141809999999999992e+00 3.786449999999999799e-03
2.332966666666666522e-02 3.499449999999999870e-03 3.259720000000000173e+00 3.955039999999999945e-03
2.420520000000000310e-02 3.630780000000000118e-03 3.382050000000000001e+00 4.131939999999999745e-03
2.511360000000000328e-02 3.767040000000000145e-03 3.508980000000000210e+00 4.317429999999999705e-03
2.605606666666666904e-02 3.908410000000000183e-03 3.640660000000000007e+00 4.511720000000000314e-03
2.703393333333333273e-02 4.055089999999999910e-03 3.777289999999999814e+00 4.715620000000000228e-03
2.804846666666666738e-02 4.207269999999999933e-03 3.919049999999999923e+00 4.929180000000000020e-03
2.910106666666666814e-02 4.365159999999999874e-03 4.066119999999999735e+00 5.153229999999999963e-03
3.019320000000000337e-02 4.528980000000000158e-03 4.218720000000000248e+00 5.388119999999999715e-03
3.132626666666667170e-02 4.698940000000000408e-03 4.377040000000000042e+00 5.634100000000000392e-03
3.250193333333333684e-02 4.875290000000000006e-03 4.541299999999999670e+00 5.892180000000000334e-03
3.372166666666667062e-02 5.058250000000000246e-03 4.711730000000000196e+00 6.162319999999999777e-03
3.498713333333332981e-02 5.248069999999999645e-03 4.888550000000000395e+00 6.445440000000000197e-03
3.630020000000000469e-02 5.445030000000000009e-03 5.072009999999999685e+00 6.742190000000000336e-03
3.766246666666666493e-02 5.649369999999999913e-03 5.262360000000000149e+00 7.052710000000000229e-03
3.907586666666666708e-02 5.861380000000000236e-03 5.459839999999999804e+00 7.378410000000000177e-03
4.054233333333333300e-02 6.081350000000000124e-03 5.664740000000000109e+00 7.719199999999999846e-03
4.206379999999999841e-02 6.309569999999999589e-03 5.877329999999999721e+00 8.076689999999999217e-03
4.364240000000000480e-02 6.546360000000000200e-03 6.097900000000000098e+00 8.451240000000000488e-03
4.528026666666666589e-02 6.792040000000000056e-03 6.326749999999999652e+00 8.843560000000000310e-03
4.697953333333333703e-02 7.046929999999999861e-03 6.564180000000000348e+00 9.255209999999999826e-03
4.874260000000000398e-02 7.311390000000000076e-03 6.810520000000000351e+00 9.686230000000000534e-03
5.057186666666667330e-02 7.585780000000000300e-03 7.066110000000000113e+00 1.013810000000000058e-02
5.246973333333333073e-02 7.870459999999999262e-03 7.331290000000000084e+00 1.061229999999999986e-02
5.443880000000000940e-02 8.165820000000000717e-03 7.606419999999999959e+00 1.110889999999999968e-02
5.648180000000000561e-02 8.472270000000000495e-03 7.891869999999999941e+00 1.163040000000000081e-02
5.860146666666666421e-02 8.790219999999999631e-03 8.188040000000000873e+00 1.217700000000000032e-02
6.080073333333334273e-02 9.120110000000000716e-03 8.495329999999999160e+00 1.275079999999999963e-02
6.308246666666667002e-02 9.462369999999999462e-03 8.814140000000000086e+00 1.335360000000000019e-02
6.544986666666667563e-02 9.817479999999999957e-03 9.144930000000000447e+00 1.398590000000000076e-02
6.790599999999999414e-02 1.018589999999999947e-02 9.488110000000000710e+00 1.465149999999999959e-02
7.045466666666666544e-02 1.056819999999999982e-02 9.844219999999999970e+00 1.535060000000000070e-02
7.309866666666667290e-02 1.096480000000000024e-02 1.021359999999999957e+01 1.608729999999999882e-02
7.584200000000000663e-02 1.137630000000000065e-02 1.059699999999999953e+01 1.686280000000000071e-02
7.868800000000000794e-02 1.180319999999999980e-02 1.099460000000000015e+01 1.767989999999999839e-02
8.164133333333334352e-02 1.224620000000000049e-02 1.140729999999999933e+01 1.854269999999999877e-02
8.470466666666667810e-02 1.270570000000000033e-02 1.183530000000000015e+01 1.945269999999999985e-02
8.788400000000000378e-02 1.318259999999999918e-02 1.227950000000000053e+01 2.041420000000000040e-02
9.118199999999999916e-02 1.367729999999999987e-02 1.274029999999999951e+01 2.143240000000000076e-02
9.460399999999999365e-02 1.419059999999999939e-02 1.321850000000000058e+01 2.250889999999999835e-02
9.815400000000000513e-02 1.472309999999999938e-02 1.371449999999999925e+01 2.365159999999999832e-02
1.018379999999999980e-01 1.527569999999999970e-02 1.422920000000000051e+01 2.486350000000000018e-02
1.056593333333333273e-01 1.584889999999999910e-02 1.476319999999999943e+01 2.614999999999999963e-02
1.096246666666666619e-01 1.644369999999999860e-02 1.531719999999999970e+01 2.752229999999999954e-02
1.137386666666666823e-01 1.706080000000000096e-02 1.589199999999999946e+01 2.898109999999999922e-02
1.180073333333333391e-01 1.770110000000000086e-02 1.648849999999999838e+01 3.054010000000000058e-02
1.224360000000000032e-01 1.836540000000000047e-02 1.710729999999999862e+01 3.220429999999999821e-02
1.270306666666666806e-01 1.905460000000000140e-02 1.774930000000000163e+01 3.398400000000000032e-02
1.317980000000000262e-01 1.976970000000000116e-02 1.841540000000000177e+01 3.589459999999999873e-02
1.367440000000000044e-01 2.051160000000000136e-02 1.910640000000000072e+01 3.794140000000000013e-02
1.418760000000000021e-01 2.128139999999999893e-02 1.982349999999999923e+01 4.014460000000000250e-02
1.471999999999999975e-01 2.207999999999999893e-02 2.056739999999999924e+01 4.251309999999999811e-02
1.527246666666666752e-01 2.290870000000000059e-02 2.133930000000000149e+01 4.506729999999999764e-02
1.584559999999999858e-01 2.376839999999999856e-02 2.214010000000000034e+01 4.782390000000000252e-02
1.644026666666666692e-01 2.466039999999999899e-02 2.297100000000000009e+01 5.080260000000000331e-02
1.705726666666666780e-01 2.558590000000000170e-02 2.383310000000000173e+01 5.403059999999999807e-02
1.769739999999999924e-01 2.654609999999999956e-02 2.472749999999999915e+01 5.752449999999999924e-02
1.836153333333333249e-01 2.754229999999999873e-02 2.565549999999999997e+01 6.131860000000000088e-02
1.905060000000000087e-01 2.857590000000000130e-02 2.661830000000000140e+01 6.543899999999999717e-02
1.976553333333333218e-01 2.964829999999999896e-02 2.761720000000000041e+01 6.991650000000000642e-02
2.050733333333333297e-01 3.076100000000000015e-02 2.865370000000000061e+01 7.478990000000000637e-02
2.127693333333333103e-01 3.191539999999999655e-02 2.972899999999999920e+01 8.009969999999999590e-02
2.207540000000000058e-01 3.311309999999999948e-02 3.084469999999999956e+01 8.590939999999999688e-02
2.290386666666666682e-01 3.435579999999999884e-02 3.200220000000000198e+01 9.247829999999999939e-02
2.376340000000000119e-01 3.564509999999999901e-02 3.320320000000000249e+01 9.593069999999999375e-02
2.558046666666666802e-01 3.837070000000000064e-02 3.574210000000000065e+01 9.687339999999999840e-02
2.654046666666666776e-01 3.981069999999999748e-02 3.708339999999999748e+01 1.057730000000000059e-01
2.753646666666667020e-01 4.130469999999999975e-02 3.847509999999999764e+01 1.145599999999999952e-01
2.856993333333333607e-01 4.285490000000000133e-02 3.991910000000000025e+01 1.234859999999999985e-01
2.964206666666666656e-01 4.446309999999999846e-02 4.141709999999999781e+01 1.331859999999999988e-01
3.075453333333333372e-01 4.613180000000000058e-02 4.297149999999999892e+01 1.438959999999999961e-01
3.190866666666666851e-01 4.786300000000000276e-02 4.458409999999999940e+01 1.556069999999999953e-01
3.310613333333333741e-01 4.965920000000000056e-02 4.625730000000000075e+01 1.684360000000000024e-01
3.434860000000000135e-01 5.152290000000000342e-02 4.799329999999999785e+01 1.824540000000000051e-01
3.563760000000000261e-01 5.345640000000000114e-02 4.979429999999999978e+01 1.977980000000000016e-01
3.697506666666666719e-01 5.546260000000000079e-02 5.166310000000000002e+01 2.145739999999999870e-01
3.836266666666666714e-01 5.754399999999999793e-02 5.360190000000000055e+01 2.329189999999999872e-01
3.980233333333333401e-01 5.970349999999999963e-02 5.561350000000000193e+01 2.529819999999999847e-01
4.129606666666666981e-01 6.194410000000000194e-02 5.770060000000000144e+01 2.749110000000000165e-01
4.284586666666667099e-01 6.426880000000000093e-02 5.986599999999999966e+01 2.988899999999999890e-01
4.445379999999999887e-01 6.668069999999999553e-02 6.211269999999999669e+01 3.250990000000000268e-01
4.612206666666666677e-01 6.918309999999999738e-02 6.444370000000000687e+01 3.537730000000000041e-01
4.785293333333333066e-01 7.177939999999999321e-02 6.686209999999999809e+01 3.851609999999999756e-01
4.964880000000000404e-01 7.447320000000000328e-02 6.937130000000000507e+01 4.195180000000000020e-01
5.000000000000000000e-01 7.499999999999999722e-02 7.098791699999999594e+01 4.794700000000000073e-01
5.100000000000000089e-01 7.649999999999999856e-02 7.241748800000000585e+01 5.021020000000000483e-01
5.200000000000000178e-01 7.799999999999999989e-02 7.384750999999999976e+01 5.253790000000000404e-01
5.300000000000000266e-01 7.950000000000000122e-02 7.527798500000000104e+01 5.493120000000000225e-01
5.400000000000000355e-01 8.100000000000000255e-02 7.670891899999999453e+01 5.739140000000000352e-01
5.500000000000000444e-01 8.250000000000000389e-02 7.814031400000000360e+01 5.991980000000000084e-01
5.600000000000000533e-01 8.400000000000000522e-02 7.957217500000000143e+01 6.251799999999999580e-01
5.699999999999999512e-01 8.550000000000000655e-02 8.100450700000000381e+01 6.518739999999999535e-01
5.799999999999999600e-01 8.699999999999999400e-02 8.243731300000000317e+01 6.792939999999999534e-01
5.899999999999999689e-01 8.849999999999999534e-02 8.387059800000000109e+01 7.074570000000000025e-01
5.999999999999999778e-01 8.999999999999999667e-02 8.530436699999999917e+01 7.363800000000000345e-01
6.099999999999999867e-01 9.149999999999999800e-02 8.673862499999999898e+01 7.660789999999999544e-01
6.199999999999999956e-01 9.299999999999999933e-02 8.817337499999999295e+01 7.965719999999999468e-01
6.300000000000000044e-01 9.450000000000000067e-02 8.960862400000000605e+01 8.278769999999999740e-01
6.400000000000000133e-01 9.600000000000000200e-02 9.104437699999999722e+01 8.600139999999999452e-01
6.500000000000000222e-01 9.750000000000000333e-02 9.248063799999999901e+01 8.930000000000000160e-01
6.600000000000000311e-01 9.900000000000000466e-02 9.391741399999999373e+01 9.268560000000000132e-01
6.700000000000000400e-01 1.005000000000000060e-01 9.535470899999999972e+01 9.616019999999999568e-01
6.800000000000000488e-01 1.019999999999999934e-01 9.679252999999999929e+01 9.972600000000000353e-01
6.899999999999999467e-01 1.034999999999999948e-01 9.823088099999999656e+01 1.033848000000000100e+00
6.999999999999999556e-01 1.049999999999999961e-01 9.966976999999999975e+01 1.071390999999999982e+00
7.099999999999999645e-01 1.064999999999999974e-01 1.011092019999999962e+02 1.109909000000000034e+00
7.199999999999999734e-01 1.079999999999999988e-01 1.025491839999999968e+02 1.149424999999999919e+00
7.299999999999999822e-01 1.095000000000000001e-01 1.039897210000000030e+02 1.189961999999999964e+00
7.399999999999999911e-01 1.110000000000000014e-01 1.054308209999999946e+02 1.231543000000000054e+00
7.500000000000000000e-01 1.125000000000000028e-01 1.068724899999999991e+02 1.274191999999999991e+00
7.600000000000000089e-01 1.140000000000000041e-01 1.083147349999999989e+02 1.317933000000000021e+00
7.700000000000000178e-01 1.155000000000000054e-01 1.097575630000000046e+02 1.362791000000000086e+00
7.800000000000000266e-01 1.170000000000000068e-01 1.112009800000000013e+02 1.408787999999999929e+00
7.900000000000000355e-01 1.184999999999999942e-01 1.126449920000000020e+02 1.455332999999999988e+00
8.000000000000000444e-01 1.199999999999999956e-01 1.140895969999999977e+02 1.502599999999999936e+00
8.100000000000000533e-01 1.214999999999999969e-01 1.155347979999999950e+02 1.550791999999999948e+00
8.199999999999999512e-01 1.229999999999999982e-01 1.169806009999999930e+02 1.600000000000000089e+00
8.299999999999999600e-01 1.244999999999999996e-01 1.184270099999999957e+02 1.650287999999999977e+00
8.399999999999999689e-01 1.260000000000000009e-01 1.198740319999999997e+02 1.701707000000000081e+00
8.499999999999999778e-01 1.275000000000000022e-01 1.213216730000000041e+02 1.754302000000000028e+00
8.599999999999999867e-01 1.290000000000000036e-01 1.227699389999999937e+02 1.808116000000000057e+00
8.699999999999999956e-01 1.305000000000000049e-01 1.242188390000000027e+02 1.863186000000000009e+00
8.800000000000000044e-01 1.320000000000000062e-01 1.256683790000000016e+02 1.919550000000000090e+00
8.900000000000000133e-01 1.335000000000000075e-01 1.271185669999999988e+02 1.977241999999999944e+00
9.000000000000000222e-01 1.350000000000000089e-01 1.285694110000000023e+02 2.036296999999999802e+00
9.100000000000000311e-01 1.365000000000000102e-01 1.300209189999999921e+02 2.096748999999999974e+00
9.200000000000000400e-01 1.380000000000000115e-01 1.314730989999999906e+02 2.158630000000000049e+00
9.300000000000000488e-01 1.395000000000000129e-01 1.329259600000000034e+02 2.221973999999999894e+00
9.399999999999999467e-01 1.409999999999999865e-01 1.343795090000000130e+02 2.286811999999999845e+00
9.499999999999999556e-01 1.424999999999999878e-01 1.358337569999999914e+02 2.353175999999999934e+00
9.599999999999999645e-01 1.439999999999999891e-01 1.372887110000000064e+02 2.421097000000000055e+00
9.699999999999999734e-01 1.454999999999999905e-01 1.387443810000000042e+02 2.490606999999999793e+00
9.799999999999999822e-01 1.469999999999999918e-01 1.402007749999999930e+02 2.561736999999999931e+00
9.899999999999999911e-01 1.484999999999999931e-01 1.416579040000000020e+02 2.634517999999999915e+00
1.000000000000000000e+00 1.499999999999999944e-01 1.431157770000000085e+02 2.708979999999999944e+00
1.010000000000000009e+00 1.514999999999999958e-01 1.445744029999999896e+02 2.785155000000000047e+00
1.020000000000000018e+00 1.529999999999999971e-01 1.460337910000000079e+02 2.863071999999999839e+00
1.030000000000000027e+00 1.544999999999999984e-01 1.474939520000000073e+02 2.942762999999999796e+00
1.040000000000000036e+00 1.559999999999999998e-01 1.489548959999999909e+02 3.024256999999999973e+00
1.050000000000000044e+00 1.575000000000000011e-01 1.504166319999999928e+02 3.107585999999999959e+00
1.060000000000000053e+00 1.590000000000000024e-01 1.518791699999999878e+02 3.192778000000000116e+00
1.070000000000000062e+00 1.605000000000000038e-01 1.533425210000000050e+02 3.279865000000000030e+00
1.080000000000000071e+00 1.620000000000000051e-01 1.548066949999999906e+02 3.368876000000000204e+00
1.090000000000000080e+00 1.635000000000000064e-01 1.562717020000000048e+02 3.459842000000000084e+00
1.100000000000000089e+00 1.650000000000000078e-01 1.577375519999999938e+02 3.552792000000000172e+00
1.110000000000000098e+00 1.665000000000000091e-01 1.592042570000000126e+02 3.647756999999999916e+00
1.120000000000000107e+00 1.680000000000000104e-01 1.606718260000000100e+02 3.744765000000000121e+00
1.129999999999999893e+00 1.695000000000000118e-01 1.621402710000000127e+02 3.843847999999999931e+00
1.139999999999999902e+00 1.710000000000000131e-01 1.636096019999999953e+02 3.945034000000000152e+00
1.149999999999999911e+00 1.724999999999999867e-01 1.650798299999999870e+02 4.048353999999999786e+00
1.159999999999999920e+00 1.739999999999999880e-01 1.665509649999999908e+02 4.153837000000000224e+00
1.169999999999999929e+00 1.754999999999999893e-01 1.680230200000000025e+02 4.261512999999999884e+00
1.179999999999999938e+00 1.769999999999999907e-01 1.694960039999999992e+02 4.371410000000000018e+00
1.189999999999999947e+00 1.784999999999999920e-01 1.709699290000000076e+02 4.483558999999999628e+00
1.199999999999999956e+00 1.799999999999999933e-01 1.724448059999999998e+02 4.597990000000000244e+00
1.209999999999999964e+00 1.814999999999999947e-01 1.739206460000000050e+02 4.714730000000000310e+00
1.219999999999999973e+00 1.829999999999999960e-01 1.753974599999999953e+02 4.833809999999999718e+00
1.229999999999999982e+00 1.844999999999999973e-01 1.768752599999999973e+02 4.955258999999999858e+00
1.239999999999999991e+00 1.859999999999999987e-01 1.783540580000000091e+02 5.079106000000000343e+00
1.250000000000000000e+00 1.875000000000000000e-01 1.798338640000000055e+02 5.205379999999999896e+00
1.260000000000000009e+00 1.890000000000000013e-01 1.813146889999999871e+02 5.334109999999999907e+00
1.270000000000000018e+00 1.905000000000000027e-01 1.827965470000000039e+02 5.465324999999999989e+00
1.280000000000000027e+00 1.920000000000000040e-01 1.842794470000000047e+02 5.599053999999999753e+00
1.290000000000000036e+00 1.935000000000000053e-01 1.857634020000000135e+02 5.735324999999999562e+00
1.300000000000000044e+00 1.950000000000000067e-01 1.872484240000000000e+02 5.874168000000000056e+00
1.310000000000000053e+00 1.965000000000000080e-01 1.887345229999999958e+02 6.015609999999999680e+00
1.320000000000000062e+00 1.980000000000000093e-01 1.902217119999999966e+02 6.159680999999999962e+00
1.330000000000000071e+00 1.995000000000000107e-01 1.917100030000000004e+02 6.306408000000000236e+00
1.340000000000000080e+00 2.010000000000000120e-01 1.931994060000000104e+02 6.455820000000000114e+00
1.350000000000000089e+00 2.025000000000000133e-01 1.946899349999999913e+02 6.607946000000000097e+00
1.360000000000000098e+00 2.039999999999999869e-01 1.961816010000000006e+02 6.762812000000000268e+00
1.370000000000000107e+00 2.054999999999999882e-01 1.976744160000000079e+02 6.920448000000000377e+00
1.379999999999999893e+00 2.069999999999999896e-01 1.991683910000000139e+02 7.080880999999999759e+00
1.389999999999999902e+00 2.084999999999999909e-01 2.006635400000000118e+02 7.244138999999999662e+00
1.399999999999999911e+00 2.099999999999999922e-01 2.021598730000000046e+02 7.410249000000000308e+00
1.409999999999999920e+00 2.114999999999999936e-01 2.036574029999999880e+02 7.579239000000000281e+00
1.419999999999999929e+00 2.129999999999999949e-01 2.051561409999999910e+02 7.751136999999999944e+00
1.429999999999999938e+00 2.144999999999999962e-01 2.066561010000000067e+02 7.925969000000000264e+00
1.439999999999999947e+00 2.159999999999999976e-01 2.081572930000000099e+02 8.103761999999999688e+00
1.449999999999999956e+00 2.174999999999999989e-01 2.096597309999999936e+02 8.284542999999999324e+00
1.459999999999999964e+00 2.190000000000000002e-01 2.111634249999999895e+02 8.468339999999999534e+00
1.469999999999999973e+00 2.205000000000000016e-01 2.126683889999999906e+02 8.655177999999999372e+00
1.479999999999999982e+00 2.220000000000000029e-01 2.141746339999999975e+02 8.845083999999999946e+00
1.489999999999999991e+00 2.235000000000000042e-01 2.156821730000000059e+02 9.038083999999999563e+00
1.500000000000000000e+00 2.250000000000000056e-01 2.171910169999999880e+02 9.234204999999999330e+00
1.510000000000000009e+00 2.265000000000000069e-01 2.187011799999999937e+02 9.433471000000000828e+00
1.520000000000000018e+00 2.280000000000000082e-01 2.202126729999999952e+02 9.635908999999999835e+00
1.530000000000000027e+00 2.295000000000000095e-01 2.217255069999999932e+02 9.841544000000000736e+00
1.540000000000000036e+00 2.310000000000000109e-01 2.232396970000000067e+02 1.005040100000000081e+01
1.550000000000000044e+00 2.325000000000000122e-01 2.247552530000000104e+02 1.026250600000000013e+01
1.560000000000000053e+00 2.340000000000000135e-01 2.262721879999999999e+02 1.047788199999999925e+01
1.570000000000000062e+00 2.354999999999999871e-01 2.277905140000000017e+02 1.069655500000000004e+01
1.580000000000000071e+00 2.369999999999999885e-01 2.293102440000000115e+02 1.091854799999999948e+01
1.590000000000000080e+00 2.384999999999999898e-01 2.308313890000000015e+02 1.114388499999999915e+01
1.600000000000000089e+00 2.399999999999999911e-01 2.323539619999999957e+02 1.137259199999999915e+01
1.610000000000000098e+00 2.414999999999999925e-01 2.338779749999999922e+02 1.160468900000000048e+01
1.620000000000000107e+00 2.429999999999999938e-01 2.354034399999999891e+02 1.184020199999999967e+01
1.629999999999999893e+00 2.444999999999999951e-01 2.369303700000000106e+02 1.207915299999999981e+01
1.639999999999999902e+00 2.459999999999999964e-01 2.384587760000000003e+02 1.232156499999999966e+01
1.649999999999999911e+00 2.474999999999999978e-01 2.399886710000000107e+02 1.256745899999999949e+01
1.659999999999999920e+00 2.489999999999999991e-01 2.415200670000000116e+02 1.281685799999999986e+01
1.669999999999999929e+00 2.505000000000000004e-01 2.430529750000000035e+02 1.306978400000000029e+01
1.679999999999999938e+00 2.520000000000000018e-01 2.445874090000000081e+02 1.332625799999999927e+01
1.689999999999999947e+00 2.535000000000000031e-01 2.461233799999999974e+02 1.358629999999999960e+01
1.699999999999999956e+00 2.550000000000000044e-01 2.476608999999999980e+02 1.384993300000000005e+01
1.709999999999999964e+00 2.565000000000000058e-01 2.491999820000000057e+02 1.411717499999999959e+01
1.719999999999999973e+00 2.580000000000000071e-01 2.507406369999999924e+02 1.438804799999999950e+01
1.729999999999999982e+00 2.595000000000000084e-01 2.522828780000000108e+02 1.466257000000000055e+01
1.739999999999999991e+00 2.610000000000000098e-01 2.538267160000000047e+02 1.494076199999999943e+01
1.750000000000000000e+00 2.625000000000000111e-01 2.553721630000000005e+02 1.522264099999999942e+01
1.760000000000000009e+00 2.640000000000000124e-01 2.569192320000000223e+02 1.550822699999999976e+01
1.770000000000000018e+00 2.655000000000000138e-01 2.584679340000000138e+02 1.579753700000000016e+01
1.780000000000000027e+00 2.670000000000000151e-01 2.600182810000000018e+02 1.609058999999999884e+01
1.790000000000000036e+00 2.685000000000000164e-01 2.615702840000000151e+02 1.638740299999999905e+01
1.800000000000000044e+00 2.700000000000000178e-01 2.631239570000000185e+02 1.668799200000000127e+01
1.810000000000000053e+00 2.715000000000000191e-01 2.646793099999999868e+02 1.699237400000000164e+01
1.820000000000000062e+00 2.730000000000000204e-01 2.662363550000000032e+02 1.730056599999999989e+01
1.830000000000000071e+00 2.745000000000000218e-01 2.677951039999999807e+02 1.761258300000000077e+01
1.840000000000000080e+00 2.760000000000000231e-01 2.693555690000000027e+02 1.792843999999999838e+01
1.850000000000000089e+00 2.775000000000000244e-01 2.709177599999999870e+02 1.824815200000000104e+01
1.860000000000000098e+00 2.790000000000000258e-01 2.724816910000000121e+02 1.857173299999999827e+01
1.870000000000000107e+00 2.805000000000000271e-01 2.740473709999999983e+02 1.889919799999999839e+01
1.879999999999999893e+00 2.819999999999999729e-01 2.756148130000000265e+02 1.923055899999999951e+01
1.889999999999999902e+00 2.834999999999999742e-01 2.771840280000000121e+02 1.956583099999999931e+01
1.899999999999999911e+00 2.849999999999999756e-01 2.787550269999999841e+02 1.990502400000000094e+01
1.909999999999999920e+00 2.864999999999999769e-01 2.803278209999999717e+02 2.024815299999999851e+01
1.919999999999999929e+00 2.879999999999999782e-01 2.819024229999999989e+02 2.059522700000000128e+01
1.929999999999999938e+00 2.894999999999999796e-01 2.834788419999999860e+02 2.094625900000000129e+01
1.939999999999999947e+00 2.909999999999999809e-01 2.850570910000000140e+02 2.130125800000000069e+01
1.949999999999999956e+00 2.924999999999999822e-01 2.866371790000000033e+02 2.166023600000000116e+01
1.959999999999999964e+00 2.939999999999999836e-01 2.882191189999999779e+02 2.202320200000000128e+01
1.969999999999999973e+00 2.954999999999999849e-01 2.898029210000000262e+02 2.239016499999999965e+01
1.979999999999999982e+00 2.969999999999999862e-01 2.913885960000000068e+02 2.276113399999999842e+01
1.989999999999999991e+00 2.984999999999999876e-01 2.929761540000000082e+02 2.313611600000000124e+01
2.000000000000000000e+00 2.999999999999999889e-01 2.945656070000000000e+02 2.351512100000000061e+01
2.009999999999999787e+00 3.014999999999999902e-01 2.961569650000000138e+02 2.389815499999999915e+01
2.020000000000000018e+00 3.029999999999999916e-01 2.977502390000000219e+02 2.428522600000000153e+01
2.029999999999999805e+00 3.044999999999999929e-01 2.993454380000000015e+02 2.467633800000000122e+01
2.040000000000000036e+00 3.059999999999999942e-01 3.009425749999999766e+02 2.507149899999999931e+01
2.049999999999999822e+00 3.074999999999999956e-01 3.025416579999999840e+02 2.547071400000000096e+01
2.060000000000000053e+00 3.089999999999999969e-01 3.041426989999999932e+02 2.587398699999999963e+01
2.069999999999999840e+00 3.104999999999999982e-01 3.057457069999999817e+02 2.628132300000000043e+01
2.080000000000000071e+00 3.119999999999999996e-01 3.073506929999999784e+02 2.669272499999999937e+01
2.089999999999999858e+00 3.135000000000000009e-01 3.089576660000000174e+02 2.710819800000000157e+01
2.100000000000000089e+00 3.150000000000000022e-01 3.105666380000000117e+02 2.752774399999999844e+01
2.109999999999999876e+00 3.165000000000000036e-01 3.121776160000000004e+02 2.795136600000000016e+01
2.120000000000000107e+00 3.180000000000000049e-01 3.137906120000000101e+02 2.837906500000000065e+01
2.129999999999999893e+00 3.195000000000000062e-01 3.154056350000000180e+02 2.881084299999999843e+01
2.140000000000000124e+00 3.210000000000000075e-01 3.170226949999999988e+02 2.924670100000000161e+01
2.149999999999999911e+00 3.225000000000000089e-01 3.186418009999999867e+02 2.968664000000000058e+01
2.160000000000000142e+00 3.240000000000000102e-01 3.202629630000000134e+02 3.013065900000000141e+01
2.169999999999999929e+00 3.255000000000000115e-01 3.218861899999999991e+02 3.057875900000000158e+01
2.180000000000000160e+00 3.270000000000000129e-01 3.235114909999999782e+02 3.103093799999999902e+01
2.189999999999999947e+00 3.285000000000000142e-01 3.251388749999999845e+02 3.148719600000000085e+01
2.200000000000000178e+00 3.300000000000000155e-01 3.267683529999999905e+02 3.194753000000000043e+01
2.209999999999999964e+00 3.315000000000000169e-01 3.283999319999999784e+02 3.241193899999999672e+01
2.220000000000000195e+00 3.330000000000000182e-01 3.300336219999999798e+02 3.288041900000000339e+01
2.229999999999999982e+00 3.345000000000000195e-01 3.316694309999999746e+02 3.335296799999999706e+01
2.240000000000000213e+00 3.360000000000000209e-01 3.333073679999999968e+02 3.382958200000000204e+01
2.250000000000000000e+00 3.375000000000000222e-01 3.349474420000000237e+02 3.431025799999999748e+01
2.259999999999999787e+00 3.390000000000000235e-01 3.365896609999999782e+02 3.479499100000000311e+01
2.270000000000000018e+00 3.405000000000000249e-01 3.382340350000000058e+02 3.528377600000000314e+01
2.279999999999999805e+00 3.420000000000000262e-01 3.398805699999999774e+02 3.577660800000000307e+01
2.290000000000000036e+00 3.435000000000000275e-01 3.415292759999999817e+02 3.627348200000000134e+01
2.299999999999999822e+00 3.449999999999999734e-01 3.431801600000000008e+02 3.677439100000000138e+01
2.310000000000000053e+00 3.464999999999999747e-01 3.448332310000000120e+02 3.727933000000000163e+01
2.319999999999999840e+00 3.479999999999999760e-01 3.464884969999999953e+02 3.778829199999999844e+01
2.330000000000000071e+00 3.494999999999999774e-01 3.481459649999999897e+02 3.830127000000000237e+01
2.339999999999999858e+00 3.509999999999999787e-01 3.498056429999999750e+02 3.881825500000000062e+01
2.350000000000000089e+00 3.524999999999999800e-01 3.514675389999999879e+02 3.933924199999999871e+01
2.359999999999999876e+00 3.539999999999999813e-01 3.531316610000000082e+02 3.986422000000000310e+01
2.370000000000000107e+00 3.554999999999999827e-01 3.547980150000000208e+02 4.039318200000000303e+01
2.379999999999999893e+00 3.569999999999999840e-01 3.564666100000000029e+02 4.092611999999999739e+01
2.390000000000000124e+00 3.584999999999999853e-01 3.581374519999999961e+02 4.146302299999999974e+01
2.399999999999999911e+00 3.599999999999999867e-01 3.598105489999999804e+02 4.200388300000000186e+01
2.410000000000000142e+00 3.614999999999999880e-01 3.614859079999999949e+02 4.254868900000000309e+01
2.419999999999999929e+00 3.629999999999999893e-01 3.631635360000000219e+02 4.309743100000000027e+01
2.430000000000000160e+00 3.644999999999999907e-01 3.648434389999999894e+02 4.365010000000000190e+01
2.439999999999999947e+00 3.659999999999999920e-01 3.665256249999999909e+02 4.420668400000000275e+01
2.450000000000000178e+00 3.674999999999999933e-01 3.682100990000000138e+02 4.476717299999999966e+01
2.459999999999999964e+00 3.689999999999999947e-01 3.698968699999999785e+02 4.533155399999999702e+01
2.470000000000000195e+00 3.704999999999999960e-01 3.715859419999999886e+02 4.589981800000000334e+01
2.479999999999999982e+00 3.719999999999999973e-01 3.732773240000000214e+02 4.647195099999999712e+01
2.490000000000000213e+00 3.734999999999999987e-01 3.749710190000000125e+02 4.704794199999999904e+01
2.500000000000000000e+00 3.750000000000000000e-01 3.766670359999999960e+02 4.762777799999999928e+01
2.509999999999999787e+00 3.765000000000000013e-01 3.783653800000000160e+02 4.821144699999999972e+01
2.520000000000000018e+00 3.780000000000000027e-01 3.800660570000000007e+02 4.879893700000000223e+01
2.529999999999999805e+00 3.795000000000000040e-01 3.817690719999999942e+02 4.939023300000000205e+01
2.540000000000000036e+00 3.810000000000000053e-01 3.834744319999999789e+02 4.998532399999999853e+01
2.549999999999999822e+00 3.825000000000000067e-01 3.851821429999999964e+02 5.058419500000000113e+01
2.560000000000000053e+00 3.840000000000000080e-01 3.868922099999999773e+02 5.118683200000000255e+01
2.569999999999999840e+00 3.855000000000000093e-01 3.886046370000000252e+02 5.179322299999999757e+01
2.580000000000000071e+00 3.870000000000000107e-01 3.903194320000000062e+02 5.240335300000000274e+01
2.589999999999999858e+00 3.885000000000000120e-01 3.920365990000000238e+02 5.301720799999999656e+01
2.600000000000000089e+00 3.900000000000000133e-01 3.937561430000000087e+02 5.363477400000000017e+01
2.609999999999999876e+00 3.915000000000000147e-01 3.954780690000000050e+02 5.425603499999999713e+01
2.620000000000000107e+00 3.930000000000000160e-01 3.972023829999999975e+02 5.488097700000000145e+01
2.629999999999999893e+00 3.945000000000000173e-01 3.989290889999999763e+02 5.550958599999999876e+01
2.640000000000000124e+00 3.960000000000000187e-01 4.006581919999999855e+02 5.614184699999999850e+01
2.649999999999999911e+00 3.975000000000000200e-01 4.023896970000000124e+02 5.677774300000000096e+01
2.660000000000000142e+00 3.990000000000000213e-01 4.041236079999999902e+02 5.741726100000000343e+01
2.669999999999999929e+00 4.005000000000000226e-01 4.058599300000000198e+02 5.806038399999999911e+01
2.680000000000000160e+00 4.020000000000000240e-01 4.075986679999999751e+02 5.870709800000000200e+01
2.689999999999999947e+00 4.035000000000000253e-01 4.093398250000000189e+02 5.935738599999999821e+01
2.700000000000000178e+00 4.050000000000000266e-01 4.110834070000000224e+02 6.001123199999999969e+01
2.709999999999999964e+00 4.064999999999999725e-01 4.128294169999999781e+02 6.066862199999999916e+01
2.720000000000000195e+00 4.079999999999999738e-01 4.145778589999999895e+02 6.132953799999999944e+01
2.729999999999999982e+00 4.094999999999999751e-01 4.163287369999999896e+02 6.199396500000000287e+01
2.740000000000000213e+00 4.109999999999999765e-01 4.180820560000000228e+02 6.266188799999999759e+01
2.750000000000000000e+00 4.124999999999999778e-01 4.198378180000000270e+02 6.333328900000000061e+01
2.759999999999999787e+00 4.139999999999999791e-01 4.215960279999999898e+02 6.400815199999999550e+01
2.770000000000000018e+00 4.154999999999999805e-01 4.233566900000000146e+02 6.468646099999999421e+01
2.779999999999999805e+00 4.169999999999999818e-01 4.251198069999999802e+02 6.536820000000000164e+01
2.790000000000000036e+00 4.184999999999999831e-01 4.268853819999999928e+02 6.605335300000000132e+01
2.799999999999999822e+00 4.199999999999999845e-01 4.286534189999999853e+02 6.674190199999999606e+01
2.810000000000000053e+00 4.214999999999999858e-01 4.304239210000000071e+02 6.743383099999999786e+01
2.819999999999999840e+00 4.229999999999999871e-01 4.321968919999999912e+02 6.812912400000000446e+01
2.830000000000000071e+00 4.244999999999999885e-01 4.339723339999999894e+02 6.882776400000000194e+01
2.839999999999999858e+00 4.259999999999999898e-01 4.357502499999999941e+02 6.952973400000000481e+01
2.850000000000000089e+00 4.274999999999999911e-01 4.375306439999999952e+02 7.023501799999999662e+01
2.859999999999999876e+00 4.289999999999999925e-01 4.393135189999999852e+02 7.094359900000000607e+01
2.870000000000000107e+00 4.304999999999999938e-01 4.410988770000000159e+02 7.165546100000000251e+01
2.879999999999999893e+00 4.319999999999999951e-01 4.428867210000000227e+02 7.237058600000000297e+01
2.890000000000000124e+00 4.334999999999999964e-01 4.446770539999999983e+02 7.308895800000000520e+01
2.899999999999999911e+00 4.349999999999999978e-01 4.464698779999999942e+02 7.381055999999999528e+01
2.910000000000000142e+00 4.364999999999999991e-01 4.482651950000000056e+02 7.453537500000000193e+01
2.919999999999999929e+00 4.380000000000000004e-01 4.500630090000000223e+02 7.526338699999999449e+01
2.930000000000000160e+00 4.395000000000000018e-01 4.518633219999999824e+02 7.599457900000000166e+01
2.939999999999999947e+00 4.410000000000000031e-01 4.536661359999999945e+02 7.672893500000000699e+01
2.950000000000000178e+00 4.425000000000000044e-01 4.554714529999999968e+02 7.746643600000000163e+01
2.959999999999999964e+00 4.440000000000000058e-01 4.572792749999999842e+02 7.820706800000000669e+01
2.970000000000000195e+00 4.455000000000000071e-01 4.590896040000000085e+02 7.895081199999999910e+01
2.979999999999999982e+00 4.470000000000000084e-01 4.609024430000000052e+02 7.969765300000000252e+01
2.990000000000000213e+00 4.485000000000000098e-01 4.627177929999999719e+02 8.044757400000000302e+01
3.000000000000000000e+00 4.500000000000000111e-01 4.645356570000000147e+02 8.120055800000000090e+01
3.009999999999999787e+00 4.515000000000000124e-01 4.663560350000000199e+02 8.195658899999999392e+01
3.020000000000000018e+00 4.530000000000000138e-01 4.681789309999999773e+02 8.271564999999999657e+01
3.029999999999999805e+00 4.545000000000000151e-01 4.700043440000000032e+02 8.347772500000000662e+01
3.040000000000000036e+00 4.560000000000000164e-01 4.718322779999999739e+02 8.424279699999999593e+01
3.049999999999999822e+00 4.575000000000000178e-01 4.736627340000000004e+02 8.501085000000000491e+01
3.060000000000000053e+00 4.590000000000000191e-01 4.754957120000000259e+02 8.578186700000000542e+01
3.069999999999999840e+00 4.605000000000000204e-01 4.773312149999999860e+02 8.655583300000000690e+01
3.080000000000000071e+00 4.620000000000000218e-01 4.791692439999999920e+02 8.733272999999999797e+01
3.089999999999999858e+00 4.635000000000000231e-01 4.810097999999999843e+02 8.811254300000000228e+01
3.100000000000000089e+00 4.650000000000000244e-01 4.828528840000000173e+02 8.889525600000000338e+01
3.109999999999999876e+00 4.665000000000000258e-01 4.846984979999999723e+02 8.968085200000000157e+01
3.120000000000000107e+00 4.680000000000000271e-01 4.865466420000000198e+02 9.046931600000000628e+01
3.129999999999999893e+00 4.694999999999999729e-01 4.883973179999999843e+02 9.126063100000000361e+01
3.140000000000000124e+00 4.709999999999999742e-01 4.902505269999999769e+02 9.205478100000000552e+01
3.149999999999999911e+00 4.724999999999999756e-01 4.921062699999999950e+02 9.285175099999999304e+01
3.160000000000000142e+00 4.739999999999999769e-01 4.939645469999999818e+02 9.365152500000000657e+01
3.169999999999999929e+00 4.754999999999999782e-01 4.958253589999999917e+02 9.445408799999999871e+01
3.180000000000000160e+00 4.769999999999999796e-01 4.976887070000000222e+02 9.525942200000000071e+01
3.189999999999999947e+00 4.784999999999999809e-01 4.995545930000000112e+02 9.606751400000000274e+01
3.200000000000000178e+00 4.799999999999999822e-01 5.014230150000000208e+02 9.687834700000000510e+01
3.209999999999999964e+00 4.814999999999999836e-01 5.032939759999999865e+02 9.769190600000000302e+01
3.220000000000000195e+00 4.829999999999999849e-01 5.051674760000000219e+02 9.850817600000000596e+01
3.229999999999999982e+00 4.844999999999999862e-01 5.070435150000000135e+02 9.932714099999999746e+01
3.240000000000000213e+00 4.859999999999999876e-01 5.089220930000000180e+02 1.001487860000000012e+02
3.250000000000000000e+00 4.874999999999999889e-01 5.108032119999999736e+02 1.009730959999999982e+02
3.259999999999999787e+00 4.889999999999999902e-01 5.126868709999999965e+02 1.018000559999999979e+02
3.270000000000000018e+00 4.904999999999999916e-01 5.145730700000000297e+02 1.026296509999999955e+02
3.279999999999999805e+00 4.919999999999999929e-01 5.164618110000000115e+02 1.034618660000000006e+02
3.290000000000000036e+00 4.934999999999999942e-01 5.183530929999999444e+02 1.042966870000000057e+02
3.299999999999999822e+00 4.949999999999999956e-01 5.202469160000000556e+02 1.051340969999999970e+02
3.310000000000000053e+00 4.964999999999999969e-01 5.221432810000000018e+02 1.059740840000000048e+02
3.319999999999999840e+00 4.979999999999999982e-01 5.240421870000000126e+02 1.068166319999999985e+02
3.330000000000000071e+00 4.994999999999999996e-01 5.259436349999999720e+02 1.076617260000000016e+02
3.339999999999999858e+00 5.010000000000000009e-01 5.278476249999999936e+02 1.085093530000000044e+02
3.350000000000000089e+00 5.024999999999999467e-01 5.297541559999999663e+02 1.093594980000000021e+02
3.359999999999999876e+00 5.040000000000000036e-01 5.316632290000000012e+02 1.102121470000000016e+02
3.370000000000000107e+00 5.054999999999999494e-01 5.335748429999999871e+02 1.110672849999999983e+02
3.379999999999999893e+00 5.070000000000000062e-01 5.354889980000000378e+02 1.119248989999999964e+02
3.390000000000000124e+00 5.084999999999999520e-01 5.374056940000000395e+02 1.127849750000000029e+02
3.399999999999999911e+00 5.100000000000000089e-01 5.393249309999999923e+02 1.136474979999999988e+02
3.410000000000000142e+00 5.114999999999999547e-01 5.412467080000000124e+02 1.145124560000000002e+02
3.419999999999999929e+00 5.130000000000000115e-01 5.431710259999999835e+02 1.153798330000000050e+02
3.430000000000000160e+00 5.144999999999999574e-01 5.450978830000000244e+02 1.162496170000000006e+02
3.439999999999999947e+00 5.160000000000000142e-01 5.470272790000000214e+02 1.171217939999999942e+02
3.450000000000000178e+00 5.174999999999999600e-01 5.489592139999999745e+02 1.179963510000000042e+02
3.459999999999999964e+00 5.190000000000000169e-01 5.508936879999999974e+02 1.188732729999999975e+02
3.470000000000000195e+00 5.204999999999999627e-01 5.528306989999999814e+02 1.197525490000000019e+02
3.479999999999999982e+00 5.220000000000000195e-01 5.547702480000000378e+02 1.206341639999999984e+02
3.490000000000000213e+00 5.234999999999999654e-01 5.567123340000000553e+02 1.215181070000000005e+02
3.500000000000000000e+00 5.250000000000000222e-01 5.586569550000000390e+02 1.224043620000000061e+02
3.509999999999999787e+00 5.264999999999999680e-01 5.606041129999999839e+02 1.232929189999999977e+02
3.520000000000000018e+00 5.280000000000000249e-01 5.625538040000000137e+02 1.241837629999999990e+02
3.529999999999999805e+00 5.294999999999999707e-01 5.645060300000000097e+02 1.250768819999999977e+02
3.540000000000000036e+00 5.310000000000000275e-01 5.664607889999999770e+02 1.259722639999999956e+02
3.549999999999999822e+00 5.324999999999999734e-01 5.684180810000000292e+02 1.268698959999999971e+02
3.560000000000000053e+00 5.340000000000000302e-01 5.703779050000000552e+02 1.277697650000000067e+02
3.569999999999999840e+00 5.354999999999999760e-01 5.723402589999999464e+02 1.286718590000000120e+02
3.580000000000000071e+00 5.370000000000000329e-01 5.743051430000000437e+02 1.295761660000000006e+02
3.589999999999999858e+00 5.384999999999999787e-01 5.762725560000000087e+02 1.304826730000000055e+02
3.600000000000000089e+00 5.400000000000000355e-01 5.782424979999999550e+02 1.313913679999999999e+02
3.609999999999999876e+00 5.414999999999999813e-01 5.802149660000000040e+02 1.323022400000000118e+02
3.620000000000000107e+00 5.430000000000000382e-01 5.821899610000000393e+02 1.332152759999999887e+02
3.629999999999999893e+00 5.444999999999999840e-01 5.841674809999999525e+02 1.341304639999999893e+02
3.640000000000000124e+00 5.460000000000000409e-01 5.861475249999999733e+02 1.350477940000000103e+02
3.649999999999999911e+00 5.474999999999999867e-01 5.881300919999999905e+02 1.359672520000000020e+02
3.660000000000000142e+00 5.490000000000000435e-01 5.901151820000000043e+02 1.368888269999999920e+02
3.669999999999999929e+00 5.504999999999999893e-01 5.921027910000000247e+02 1.378125080000000082e+02
3.680000000000000160e+00 5.520000000000000462e-01 5.940929210000000467e+02 1.387382829999999956e+02
3.689999999999999947e+00 5.534999999999999920e-01 5.960855689999999640e+02 1.396661420000000078e+02
3.700000000000000178e+00 5.550000000000000488e-01 5.980807350000000042e+02 1.405960719999999924e+02
3.709999999999999964e+00 5.564999999999999947e-01 6.000784169999999449e+02 1.415280620000000056e+02
3.720000000000000195e+00 5.580000000000000515e-01 6.020786130000000185e+02 1.424621019999999874e+02
3.729999999999999982e+00 5.594999999999999973e-01 6.040813229999999976e+02 1.433981799999999964e+02
3.740000000000000213e+00 5.610000000000000542e-01 6.060865459999999985e+02 1.443362860000000012e+02
3.750000000000000000e+00 5.625000000000000000e-01 6.080942790000000286e+02 1.452764080000000035e+02
3.759999999999999787e+00 5.639999999999999458e-01 6.101045219999999745e+02 1.462185360000000003e+02
3.770000000000000018e+00 5.655000000000000027e-01 6.121172739999999521e+02 1.471626589999999908e+02
3.779999999999999805e+00 5.669999999999999485e-01 6.141325319999999692e+02 1.481087660000000028e+02
3.790000000000000036e+00 5.685000000000000053e-01 6.161502960000000257e+02 1.490568470000000048e+02
3.799999999999999822e+00 5.699999999999999512e-01 6.181705640000000130e+02 1.500068919999999935e+02
3.810000000000000053e+00 5.715000000000000080e-01 6.201933350000000473e+02 1.509588889999999992e+02
3.819999999999999840e+00 5.729999999999999538e-01 6.222186070000000200e+02 1.519128300000000138e+02
3.830000000000000071e+00 5.745000000000000107e-01 6.242463780000000497e+02 1.528687020000000132e+02
3.839999999999999858e+00 5.759999999999999565e-01 6.262766480000000229e+02 1.538264969999999892e+02
3.850000000000000089e+00 5.775000000000000133e-01 6.283094149999999445e+02 1.547862049999999954e+02
3.859999999999999876e+00 5.789999999999999591e-01 6.303446770000000470e+02 1.557478140000000053e+02
3.870000000000000107e+00 5.805000000000000160e-01 6.323824329999999918e+02 1.567113160000000107e+02
3.879999999999999893e+00 5.819999999999999618e-01 6.344226800000000139e+02 1.576767010000000084e+02
3.890000000000000124e+00 5.835000000000000187e-01 6.364654189999999971e+02 1.586439579999999978e+02
3.899999999999999911e+00 5.849999999999999645e-01 6.385106459999999515e+02 1.596130780000000016e+02
3.910000000000000142e+00 5.865000000000000213e-01 6.405583599999999933e+02 1.605840520000000140e+02
3.919999999999999929e+00 5.879999999999999671e-01 6.426085600000000113e+02 1.615568700000000035e+02
3.930000000000000160e+00 5.895000000000000240e-01 6.446612450000000081e+02 1.625315219999999954e+02
3.939999999999999947e+00 5.909999999999999698e-01 6.467164109999999937e+02 1.635079990000000123e+02
3.950000000000000178e+00 5.925000000000000266e-01 6.487740579999999682e+02 1.644862919999999917e+02
3.959999999999999964e+00 5.939999999999999725e-01 6.508341840000000502e+02 1.654663909999999873e+02
3.970000000000000195e+00 5.955000000000000293e-01 6.528967880000000150e+02 1.664482879999999909e+02
3.979999999999999982e+00 5.969999999999999751e-01 6.549618669999999838e+02 1.674319729999999993e+02
3.990000000000000213e+00 5.985000000000000320e-01 6.570294199999999591e+02 1.684174370000000067e+02
4.000000000000000000e+00 5.999999999999999778e-01 6.590994439999999486e+02 1.694046710000000076e+02
4.009999999999999787e+00 6.015000000000000346e-01 6.611719399999999496e+02 1.703936669999999935e+02
4.019999999999999574e+00 6.029999999999999805e-01 6.632469029999999748e+02 1.713844149999999900e+02
4.030000000000000249e+00 6.045000000000000373e-01 6.653243340000000217e+02 1.723769069999999886e+02
4.040000000000000036e+00 6.059999999999999831e-01 6.674042289999999866e+02 1.733711340000000121e+02
4.049999999999999822e+00 6.075000000000000400e-01 6.694865869999999859e+02 1.743670869999999979e+02
4.059999999999999609e+00 6.089999999999999858e-01 6.715714070000000220e+02 1.753647579999999948e+02
4.070000000000000284e+00 6.105000000000000426e-01 6.736586859999999888e+02 1.763641389999999944e+02
4.080000000000000071e+00 6.119999999999999885e-01 6.757484230000000025e+02 1.773652209999999911e+02
4.089999999999999858e+00 6.135000000000000453e-01 6.778406149999999570e+02 1.783679950000000076e+02
4.099999999999999645e+00 6.149999999999999911e-01 6.799352609999999686e+02 1.793724530000000073e+02
4.110000000000000320e+00 6.165000000000000480e-01 6.820323590000000422e+02 1.803785880000000077e+02
4.120000000000000107e+00 6.179999999999999938e-01 6.841319079999999531e+02 1.813863910000000033e+02
4.129999999999999893e+00 6.195000000000000506e-01 6.862339040000000523e+02 1.823958529999999882e+02
4.139999999999999680e+00 6.209999999999999964e-01 6.883383460000000014e+02 1.834069680000000062e+02
4.150000000000000355e+00 6.225000000000000533e-01 6.904452330000000302e+02 1.844197259999999972e+02
4.160000000000000142e+00 6.239999999999999991e-01 6.925545620000000326e+02 1.854341200000000072e+02
4.169999999999999929e+00 6.254999999999999449e-01 6.946663320000000112e+02 1.864501419999999996e+02
4.179999999999999716e+00 6.270000000000000018e-01 6.967805399999999736e+02 1.874677839999999946e+02
4.190000000000000391e+00 6.284999999999999476e-01 6.988971850000000359e+02 1.884870390000000100e+02
4.200000000000000178e+00 6.300000000000000044e-01 7.010162639999999783e+02 1.895078990000000090e+02
4.209999999999999964e+00 6.314999999999999503e-01 7.031377750000000333e+02 1.905303570000000093e+02
4.219999999999999751e+00 6.330000000000000071e-01 7.052617169999999760e+02 1.915544040000000052e+02
4.230000000000000426e+00 6.344999999999999529e-01 7.073880880000000388e+02 1.925800329999999860e+02
4.240000000000000213e+00 6.360000000000000098e-01 7.095168850000000020e+02 1.936072369999999978e+02
4.250000000000000000e+00 6.374999999999999556e-01 7.116481069999999818e+02 1.946360090000000014e+02
4.259999999999999787e+00 6.390000000000000124e-01 7.137817509999999857e+02 1.956663399999999911e+02
4.269999999999999574e+00 6.404999999999999583e-01 7.159178150000000187e+02 1.966982250000000079e+02
4.280000000000000249e+00 6.420000000000000151e-01 7.180562979999999698e+02 1.977316549999999893e+02
4.290000000000000036e+00 6.434999999999999609e-01 7.201971979999999576e+02 1.987666240000000073e+02
4.299999999999999822e+00 6.450000000000000178e-01 7.223405109999999922e+02 1.998031239999999968e+02
4.309999999999999609e+00 6.464999999999999636e-01 7.244862369999999601e+02 2.008411490000000015e+02
4.320000000000000284e+00 6.480000000000000204e-01 7.266343729999999823e+02 2.018806910000000130e+02
4.330000000000000071e+00 6.494999999999999662e-01 7.287849169999999503e+02 2.029217439999999897e+02
4.339999999999999858e+00 6.510000000000000231e-01 7.309378669999999829e+02 2.039643000000000086e+02
4.349999999999999645e+00 6.524999999999999689e-01 7.330932209999999714e+02 2.050083529999999996e+02
4.360000000000000320e+00 6.540000000000000258e-01 7.352509770000000344e+02 2.060538960000000088e+02
4.370000000000000107e+00 6.554999999999999716e-01 7.374111329999999498e+02 2.071009229999999945e+02
4.379999999999999893e+00 6.570000000000000284e-01 7.395736859999999524e+02 2.081494260000000054e+02
4.389999999999999680e+00 6.584999999999999742e-01 7.417386350000000448e+02 2.091993989999999997e+02
4.400000000000000355e+00 6.600000000000000311e-01 7.439059770000000071e+02 2.102508359999999925e+02
4.410000000000000142e+00 6.614999999999999769e-01 7.460757109999999557e+02 2.113037290000000041e+02
4.419999999999999929e+00 6.630000000000000338e-01 7.482478330000000142e+02 2.123580729999999903e+02
4.429999999999999716e+00 6.644999999999999796e-01 7.504223429999999553e+02 2.134138609999999971e+02
4.440000000000000391e+00 6.660000000000000364e-01 7.525992380000000139e+02 2.144710870000000114e+02
4.450000000000000178e+00 6.674999999999999822e-01 7.547785149999999703e+02 2.155297449999999913e+02
4.459999999999999964e+00 6.690000000000000391e-01 7.569601730000000543e+02 2.165898270000000139e+02
4.469999999999999751e+00 6.704999999999999849e-01 7.591442090000000462e+02 2.176513280000000066e+02
4.480000000000000426e+00 6.720000000000000417e-01 7.613306219999999485e+02 2.187142420000000129e+02
4.490000000000000213e+00 6.734999999999999876e-01 7.635194089999999960e+02 2.197785629999999912e+02
4.500000000000000000e+00 6.750000000000000444e-01 7.657105679999999666e+02 2.208442839999999876e+02
4.509999999999999787e+00 6.764999999999999902e-01 7.679040959999999814e+02 2.219113999999999862e+02
4.519999999999999574e+00 6.780000000000000471e-01 7.700999930000000404e+02 2.229799040000000048e+02
4.530000000000000249e+00 6.794999999999999929e-01 7.722982550000000401e+02 2.240497909999999990e+02
4.540000000000000036e+00 6.810000000000000497e-01 7.744988799999999856e+02 2.251210539999999867e+02
4.549999999999999822e+00 6.824999999999999956e-01 7.767018659999999954e+02 2.261936880000000087e+02
4.559999999999999609e+00 6.840000000000000524e-01 7.789072109999999611e+02 2.272676879999999926e+02
4.570000000000000284e+00 6.854999999999999982e-01 7.811149130000000014e+02 2.283430459999999869e+02
4.580000000000000071e+00 6.870000000000000551e-01 7.833249690000000101e+02 2.294197580000000016e+02
4.589999999999999858e+00 6.885000000000000009e-01 7.855373779999999897e+02 2.304978179999999952e+02
4.599999999999999645e+00 6.899999999999999467e-01 7.877521369999999479e+02 2.315772200000000112e+02
4.610000000000000320e+00 6.915000000000000036e-01 7.899692440000000033e+02 2.326579580000000078e+02
4.620000000000000107e+00 6.929999999999999494e-01 7.921886970000000474e+02 2.337400279999999952e+02
4.629999999999999893e+00 6.945000000000000062e-01 7.944104929999999740e+02 2.348234229999999911e+02
4.639999999999999680e+00 6.959999999999999520e-01 7.966346310000000130e+02 2.359081380000000081e+02
4.650000000000000355e+00 6.975000000000000089e-01 7.988611079999999447e+02 2.369941680000000019e+02
4.660000000000000142e+00 6.989999999999999547e-01 8.010899220000000014e+02 2.380815069999999878e+02
4.669999999999999929e+00 7.005000000000000115e-01 8.033210709999999608e+02 2.391701500000000067e+02
4.679999999999999716e+00 7.019999999999999574e-01 8.055545519999999442e+02 2.402600919999999860e+02
4.690000000000000391e+00 7.035000000000000142e-01 8.077903629999999566e+02 2.413513260000000002e+02
4.700000000000000178e+00 7.049999999999999600e-01 8.100285030000000006e+02 2.424438490000000002e+02
4.709999999999999964e+00 7.065000000000000169e-01 8.122689679999999726e+02 2.435376550000000009e+02
4.719999999999999751e+00 7.079999999999999627e-01 8.145117569999999887e+02 2.446327389999999866e+02
4.730000000000000426e+00 7.095000000000000195e-01 8.167568680000000541e+02 2.457290950000000009e+02
4.740000000000000213e+00 7.109999999999999654e-01 8.190042979999999488e+02 2.468267179999999996e+02
4.750000000000000000e+00 7.125000000000000222e-01 8.212540440000000217e+02 2.479256049999999902e+02
4.759999999999999787e+00 7.139999999999999680e-01 8.235061060000000452e+02 2.490257479999999930e+02
4.769999999999999574e+00 7.155000000000000249e-01 8.257604800000000296e+02 2.501271439999999870e+02
4.780000000000000249e+00 7.169999999999999707e-01 8.280171639999999798e+02 2.512297880000000134e+02
4.790000000000000036e+00 7.185000000000000275e-01 8.302761570000000120e+02 2.523336740000000020e+02
4.799999999999999822e+00 7.199999999999999734e-01 8.325374550000000227e+02 2.534387989999999888e+02
4.809999999999999609e+00 7.215000000000000302e-01 8.348010570000000143e+02 2.545451559999999915e+02
4.820000000000000284e+00 7.229999999999999760e-01 8.370669609999999921e+02 2.556527409999999918e+02
4.830000000000000071e+00 7.245000000000000329e-01 8.393351629999999659e+02 2.567615499999999997e+02
4.839999999999999858e+00 7.259999999999999787e-01 8.416056630000000496e+02 2.578715770000000020e+02
4.849999999999999645e+00 7.275000000000000355e-01 8.438784570000000258e+02 2.589828190000000063e+02
4.860000000000000320e+00 7.289999999999999813e-01 8.461535430000000133e+02 2.600952700000000277e+02
4.870000000000000107e+00 7.305000000000000382e-01 8.484309200000000146e+02 2.612089260000000195e+02
4.879999999999999893e+00 7.319999999999999840e-01 8.507105850000000373e+02 2.623237809999999968e+02
4.889999999999999680e+00 7.335000000000000409e-01 8.529925359999999728e+02 2.634398330000000215e+02
4.900000000000000355e+00 7.349999999999999867e-01 8.552767700000000559e+02 2.645570749999999975e+02
4.910000000000000142e+00 7.365000000000000435e-01 8.575632849999999507e+02 2.656755049999999869e+02
4.919999999999999929e+00 7.379999999999999893e-01 8.598520800000000008e+02 2.667951160000000073e+02
4.929999999999999716e+00 7.395000000000000462e-01 8.621431509999999889e+02 2.679159050000000093e+02
4.940000000000000391e+00 7.409999999999999920e-01 8.644364970000000312e+02 2.690378670000000056e+02
4.950000000000000178e+00 7.425000000000000488e-01 8.667321160000000191e+02 2.701609980000000064e+02
4.959999999999999964e+00 7.439999999999999947e-01 8.690300039999999626e+02 2.712852940000000217e+02
4.969999999999999751e+00 7.455000000000000515e-01 8.713301599999999780e+02 2.724107500000000073e+02
4.980000000000000426e+00 7.469999999999999973e-01 8.736325829999999542e+02 2.735373630000000276e+02
4.990000000000000213e+00 7.485000000000000542e-01 8.759372680000000173e+02 2.746651269999999840e+02
5.000000000000000000e+00 7.500000000000000000e-01 8.782442150000000538e+02 2.757940380000000005e+02
5.009999999999999787e+00 7.514999999999999458e-01 8.805534199999999601e+02 2.769240930000000276e+02
5.019999999999999574e+00 7.530000000000000027e-01 8.828648829999999634e+02 2.780552880000000187e+02
5.030000000000000249e+00 7.544999999999999485e-01 8.851785989999999629e+02 2.791876169999999888e+02
5.040000000000000036e+00 7.560000000000000053e-01 8.874945689999999558e+02 2.803210770000000025e+02
5.049999999999999822e+00 7.574999999999999512e-01 8.898127879999999550e+02 2.814556650000000104e+02
5.059999999999999609e+00 7.590000000000000080e-01 8.921332549999999628e+02 2.825913750000000277e+02
5.070000000000000284e+00 7.604999999999999538e-01 8.944559669999999869e+02 2.837282040000000052e+02
5.080000000000000071e+00 7.620000000000000107e-01 8.967809230000000298e+02 2.848661480000000097e+02
5.089999999999999858e+00 7.634999999999999565e-01 8.991081199999999853e+02 2.860052039999999920e+02
5.099999999999999645e+00 7.650000000000000133e-01 9.014375569999999698e+02 2.871453660000000241e+02
5.110000000000000320e+00 7.664999999999999591e-01 9.037692289999999957e+02 2.882866309999999999e+02
5.120000000000000107e+00 7.680000000000000160e-01 9.061031359999999495e+02 2.894289959999999837e+02
5.129999999999999893e+00 7.694999999999999618e-01 9.084392759999999498e+02 2.905724559999999883e+02
5.139999999999999680e+00 7.710000000000000187e-01 9.107776450000000068e+02 2.917170070000000237e+02
5.150000000000000355e+00 7.724999999999999645e-01 9.131182430000000068e+02 2.928626469999999813e+02
5.160000000000000142e+00 7.740000000000000213e-01 9.154610659999999598e+02 2.940093699999999899e+02
5.169999999999999929e+00 7.754999999999999671e-01 9.178061119999999846e+02 2.951571739999999977e+02
5.179999999999999716e+00 7.770000000000000240e-01 9.201533789999999726e+02 2.963060540000000174e+02
5.190000000000000391e+00 7.784999999999999698e-01 9.225028660000000400e+02 2.974560069999999996e+02
5.200000000000000178e+00 7.800000000000000266e-01 9.248545689999999695e+02 2.986070290000000114e+02
5.209999999999999964e+00 7.814999999999999725e-01 9.272084859999999935e+02 2.997591170000000034e+02
5.219999999999999751e+00 7.830000000000000293e-01 9.295646160000000009e+02 3.009122669999999857e+02
5.230000000000000426e+00 7.844999999999999751e-01 9.319229569999999967e+02 3.020664750000000254e+02
5.240000000000000213e+00 7.860000000000000320e-01 9.342835049999999910e+02 3.032217380000000162e+02
5.250000000000000000e+00 7.874999999999999778e-01 9.366462579999999889e+02 3.043780530000000226e+02
5.259999999999999787e+00 7.890000000000000346e-01 9.390112149999999929e+02 3.055354150000000004e+02
5.269999999999999574e+00 7.904999999999999805e-01 9.413783740000000080e+02 3.066938210000000140e+02
5.280000000000000249e+00 7.920000000000000373e-01 9.437477320000000418e+02 3.078532680000000141e+02
5.290000000000000036e+00 7.934999999999999831e-01 9.461192859999999882e+02 3.090137520000000109e+02
5.299999999999999822e+00 7.950000000000000400e-01 9.484930349999999635e+02 3.101752700000000118e+02
5.309999999999999609e+00 7.964999999999999858e-01 9.508689769999999726e+02 3.113378180000000270e+02
5.320000000000000284e+00 7.980000000000000426e-01 9.532471090000000231e+02 3.125013940000000048e+02
5.330000000000000071e+00 7.994999999999999885e-01 9.556274290000000065e+02 3.136659930000000145e+02
5.339999999999999858e+00 8.010000000000000453e-01 9.580099360000000388e+02 3.148316130000000044e+02
5.349999999999999645e+00 8.024999999999999911e-01 9.603946250000000191e+02 3.159982489999999871e+02
5.360000000000000320e+00 8.040000000000000480e-01 9.627814969999999448e+02 3.171659000000000219e+02
5.370000000000000107e+00 8.054999999999999938e-01 9.651705480000000534e+02 3.183345600000000104e+02
5.379999999999999893e+00 8.070000000000000506e-01 9.675617760000000089e+02 3.195042290000000094e+02
5.389999999999999680e+00 8.084999999999999964e-01 9.699551790000000437e+02 3.206749009999999771e+02
5.400000000000000355e+00 8.100000000000000533e-01 9.723507550000000492e+02 3.218465729999999780e+02
5.410000000000000142e+00 8.114999999999999991e-01 9.747485020000000304e+02 3.230192440000000147e+02
5.419999999999999929e+00 8.129999999999999449e-01 9.771484169999999949e+02 3.241929089999999860e+02
5.429999999999999716e+00 8.145000000000000018e-01 9.795504989999999452e+02 3.253675650000000132e+02
5.440000000000000391e+00 8.159999999999999476e-01 9.819547440000000051e+02 3.265432089999999903e+02
5.450000000000000178e+00 8.175000000000000044e-01 9.843611519999999473e+02 3.277198379999999815e+02
5.459999999999999964e+00 8.189999999999999503e-01 9.867697200000000066e+02 3.288974489999999946e+02
5.469999999999999751e+00 8.205000000000000071e-01 9.891804449999999633e+02 3.300760389999999802e+02
5.480000000000000426e+00 8.219999999999999529e-01 9.915933260000000473e+02 3.312556050000000027e+02
5.490000000000000213e+00 8.235000000000000098e-01 9.940083600000000388e+02 3.324361440000000130e+02
5.500000000000000000e+00 8.249999999999999556e-01 9.964255460000000539e+02 3.336176520000000210e+02
5.509999999999999787e+00 8.265000000000000124e-01 9.988448799999999892e+02 3.348001279999999724e+02
5.519999999999999574e+00 8.279999999999999583e-01 1.001266361999999958e+03 3.359835669999999936e+02
5.530000000000000249e+00 8.295000000000000151e-01 1.003689987999999971e+03 3.371679669999999760e+02
5.540000000000000036e+00 8.309999999999999609e-01 1.006115757000000031e+03 3.383533239999999864e+02
5.549999999999999822e+00 8.325000000000000178e-01 1.008543666000000030e+03 3.395396370000000275e+02
5.559999999999999609e+00 8.339999999999999636e-01 1.010973713999999973e+03 3.407269019999999955e+02
5.570000000000000284e+00 8.355000000000000204e-01 1.013405897999999979e+03 3.419151160000000118e+02
5.580000000000000071e+00 8.369999999999999662e-01 1.015840216000000055e+03 3.431042770000000246e+02
5.589999999999999858e+00 8.385000000000000231e-01 1.018276665999999977e+03 3.442943809999999871e+02
5.599999999999999645e+00 8.399999999999999689e-01 1.020715245999999979e+03 3.454854260000000181e+02
5.610000000000000320e+00 8.415000000000000258e-01 1.023155952999999954e+03 3.466774090000000115e+02
5.620000000000000107e+00 8.429999999999999716e-01 1.025598786999999902e+03 3.478703269999999748e+02
5.629999999999999893e+00 8.445000000000000284e-01 1.028043742999999949e+03 3.490641769999999724e+02
5.639999999999999680e+00 8.459999999999999742e-01 1.030490821000000096e+03 3.502589570000000094e+02
5.650000000000000355e+00 8.475000000000000311e-01 1.032940018000000009e+03 3.514546639999999798e+02
5.660000000000000142e+00 8.489999999999999769e-01 1.035391333000000031e+03 3.526512940000000071e+02
5.669999999999999929e+00 8.505000000000000338e-01 1.037844761999999946e+03 3.538488469999999779e+02
5.679999999999999716e+00 8.519999999999999796e-01 1.040300304000000096e+03 3.550473180000000184e+02
5.690000000000000391e+00 8.535000000000000364e-01 1.042757957000000033e+03 3.562467050000000199e+02
5.700000000000000178e+00 8.549999999999999822e-01 1.045217718999999988e+03 3.574470049999999901e+02
5.709999999999999964e+00 8.565000000000000391e-01 1.047679587000000083e+03 3.586482159999999908e+02
5.719999999999999751e+00 8.579999999999999849e-01 1.050143559999999979e+03 3.598503360000000271e+02
5.730000000000000426e+00 8.595000000000000417e-01 1.052609635000000026e+03 3.610533609999999953e+02
5.740000000000000213e+00 8.609999999999999876e-01 1.055077809999999999e+03 3.622572890000000143e+02
5.750000000000000000e+00 8.625000000000000444e-01 1.057548084000000017e+03 3.634621169999999779e+02
5.759999999999999787e+00 8.639999999999999902e-01 1.060020453999999972e+03 3.646678430000000048e+02
5.769999999999999574e+00 8.655000000000000471e-01 1.062494918000000098e+03 3.658744639999999890e+02
5.780000000000000249e+00 8.669999999999999929e-01 1.064971473000000060e+03 3.670819779999999923e+02
5.790000000000000036e+00 8.685000000000000497e-01 1.067450119000000086e+03 3.682903830000000198e+02
5.799999999999999822e+00 8.699999999999999956e-01 1.069930853000000070e+03 3.694996750000000247e+02
5.809999999999999609e+00 8.715000000000000524e-01 1.072413671999999906e+03 3.707098520000000121e+02
5.820000000000000284e+00 8.729999999999999982e-01 1.074898574999999937e+03 3.719209119999999871e+02
5.830000000000000071e+00 8.745000000000000551e-01 1.077385559999999941e+03 3.731328530000000114e+02
5.839999999999999858e+00 8.760000000000000009e-01 1.079874624000000040e+03 3.743456709999999816e+02
5.849999999999999645e+00 8.774999999999999467e-01 1.082365765000000010e+03 3.755593650000000139e+02
5.860000000000000320e+00 8.790000000000000036e-01 1.084858981999999969e+03 3.767739320000000021e+02
5.870000000000000107e+00 8.804999999999999494e-01 1.087354272999999921e+03 3.779893700000000081e+02
5.879999999999999893e+00 8.820000000000000062e-01 1.089851634999999987e+03 3.792056749999999852e+02
5.889999999999999680e+00 8.834999999999999520e-01 1.092351065999999946e+03 3.804228469999999902e+02
5.900000000000000355e+00 8.850000000000000089e-01 1.094852564000000029e+03 3.816408819999999764e+02
5.910000000000000142e+00 8.864999999999999547e-01 1.097356127999999899e+03 3.828597790000000032e+02
5.919999999999999929e+00 8.880000000000000115e-01 1.099861754000000019e+03 3.840795340000000238e+02
5.929999999999999716e+00 8.894999999999999574e-01 1.102369441999999935e+03 3.853001459999999838e+02
5.940000000000000391e+00 8.910000000000000142e-01 1.104879188999999997e+03 3.865216130000000021e+02
5.950000000000000178e+00 8.924999999999999600e-01 1.107390992999999980e+03 3.877439309999999750e+02
5.959999999999999964e+00 8.940000000000000169e-01 1.109904851999999892e+03 3.889670990000000188e+02
5.969999999999999751e+00 8.954999999999999627e-01 1.112420763999999963e+03 3.901911150000000248e+02
5.980000000000000426e+00 8.970000000000000195e-01 1.114938726999999972e+03 3.914159760000000006e+02
5.990000000000000213e+00 8.984999999999999654e-01 1.117458738999999923e+03 3.926416790000000105e+02
6.000000000000000000e+00 9.000000000000000222e-01 1.119980798000000050e+03 3.938682239999999979e+02
6.009999999999999787e+00 9.014999999999999680e-01 1.122504901999999902e+03 3.950956069999999727e+02
6.019999999999999574e+00 9.030000000000000249e-01 1.125031048000000055e+03 3.963238269999999943e+02
6.030000000000000249e+00 9.044999999999999707e-01 1.127559236000000055e+03 3.975528800000000160e+02
6.040000000000000036e+00 9.060000000000000275e-01 1.130089463000000023e+03 3.987827659999999810e+02
6.049999999999999822e+00 9.074999999999999734e-01 1.132621726000000081e+03 4.000134820000000104e+02
6.059999999999999609e+00 9.090000000000000302e-01 1.135156025000000000e+03 4.012450249999999983e+02
6.070000000000000284e+00 9.104999999999999760e-01 1.137692356000000018e+03 4.024773940000000039e+02
6.080000000000000071e+00 9.120000000000000329e-01 1.140230718000000024e+03 4.037105859999999780e+02
6.089999999999999858e+00 9.134999999999999787e-01 1.142771109999999908e+03 4.049445999999999799e+02
6.099999999999999645e+00 9.150000000000000355e-01 1.145313527999999906e+03 4.061794330000000173e+02
6.110000000000000320e+00 9.164999999999999813e-01 1.147857970999999907e+03 4.074150829999999814e+02
6.120000000000000107e+00 9.180000000000000382e-01 1.150404436999999916e+03 4.086515489999999886e+02
6.129999999999999893e+00 9.194999999999999840e-01 1.152952925000000050e+03 4.098888269999999920e+02
6.139999999999999680e+00 9.210000000000000409e-01 1.155503431000000091e+03 4.111269159999999943e+02
6.150000000000000355e+00 9.224999999999999867e-01 1.158055955000000040e+03 4.123658149999999978e+02
6.160000000000000142e+00 9.240000000000000435e-01 1.160610492999999906e+03 4.136055200000000127e+02
6.169999999999999929e+00 9.254999999999999893e-01 1.163167044999999916e+03 4.148460299999999847e+02
6.179999999999999716e+00 9.270000000000000462e-01 1.165725607999999966e+03 4.160873429999999757e+02
6.190000000000000391e+00 9.284999999999999920e-01 1.168286180000000058e+03 4.173294569999999908e+02
6.200000000000000178e+00 9.300000000000000488e-01 1.170848758999999973e+03 4.185723709999999755e+02
6.209999999999999964e+00 9.314999999999999947e-01 1.173413344000000052e+03 4.198160809999999969e+02
6.219999999999999751e+00 9.330000000000000515e-01 1.175979931999999962e+03 4.210605860000000007e+02
6.230000000000000426e+00 9.344999999999999973e-01 1.178548522000000048e+03 4.223058839999999918e+02
6.240000000000000213e+00 9.360000000000000542e-01 1.181119110999999975e+03 4.235519729999999754e+02
6.250000000000000000e+00 9.375000000000000000e-01 1.183691698000000088e+03 4.247988510000000133e+02
6.259999999999999787e+00 9.389999999999999458e-01 1.186266280000000052e+03 4.260465169999999944e+02
6.269999999999999574e+00 9.405000000000000027e-01 1.188842857000000095e+03 4.272949679999999830e+02
6.280000000000000249e+00 9.419999999999999485e-01 1.191421423999999888e+03 4.285442029999999818e+02
6.290000000000000036e+00 9.435000000000000053e-01 1.194001981999999998e+03 4.297942189999999982e+02
6.299999999999999822e+00 9.449999999999999512e-01 1.196584528000000091e+03 4.310450149999999780e+02
6.309999999999999609e+00 9.465000000000000080e-01 1.199169059000000061e+03 4.322965889999999831e+02
6.320000000000000284e+00 9.479999999999999538e-01 1.201755574999999908e+03 4.335489390000000185e+02
6.330000000000000071e+00 9.495000000000000107e-01 1.204344072999999980e+03 4.348020629999999755e+02
6.339999999999999858e+00 9.509999999999999565e-01 1.206934551000000056e+03 4.360559589999999730e+02
6.349999999999999645e+00 9.525000000000000133e-01 1.209527008000000023e+03 4.373106260000000134e+02
6.360000000000000320e+00 9.539999999999999591e-01 1.212121441000000004e+03 4.385660619999999881e+02
6.370000000000000107e+00 9.555000000000000160e-01 1.214717848000000004e+03 4.398222640000000183e+02
6.379999999999999893e+00 9.569999999999999618e-01 1.217316229000000021e+03 4.410792319999999904e+02
6.389999999999999680e+00 9.585000000000000187e-01 1.219916580000000067e+03 4.423369620000000282e+02
6.400000000000000355e+00 9.599999999999999645e-01 1.222518898999999919e+03 4.435954550000000154e+02
6.410000000000000142e+00 9.615000000000000213e-01 1.225123186000000032e+03 4.448547070000000190e+02
6.419999999999999929e+00 9.629999999999999671e-01 1.227729438000000073e+03 4.461147169999999846e+02
6.429999999999999716e+00 9.645000000000000240e-01 1.230337653000000046e+03 4.473754829999999743e+02
6.440000000000000391e+00 9.659999999999999698e-01 1.232947830000000067e+03 4.486370039999999904e+02
6.450000000000000178e+00 9.675000000000000266e-01 1.235559966000000031e+03 4.498992779999999811e+02
6.459999999999999964e+00 9.689999999999999725e-01 1.238174058999999943e+03 4.511623030000000085e+02
6.469999999999999751e+00 9.705000000000000293e-01 1.240790109000000029e+03 4.524260770000000207e+02
6.480000000000000426e+00 9.719999999999999751e-01 1.243408112000000074e+03 4.536905980000000227e+02
6.490000000000000213e+00 9.735000000000000320e-01 1.246028066999999965e+03 4.549558660000000145e+02
6.500000000000000000e+00 9.749999999999999778e-01 1.248649971999999934e+03 4.562218780000000038e+02
6.509999999999999787e+00 9.765000000000000346e-01 1.251273826000000099e+03 4.574886329999999930e+02
6.519999999999999574e+00 9.779999999999999805e-01 1.253899625999999898e+03 4.587561279999999897e+02
6.530000000000000249e+00 9.795000000000000373e-01 1.256527370999999903e+03 4.600243629999999939e+02
6.540000000000000036e+00 9.809999999999999831e-01 1.259157058000000006e+03 4.612933350000000132e+02
6.549999999999999822e+00 9.825000000000000400e-01 1.261788686000000098e+03 4.625630429999999933e+02
6.559999999999999609e+00 9.839999999999999858e-01 1.264422254000000066e+03 4.638334859999999935e+02
6.570000000000000284e+00 9.855000000000000426e-01 1.267057757999999922e+03 4.651046610000000214e+02
6.580000000000000071e+00 9.869999999999999885e-01 1.269695197999999891e+03 4.663765680000000202e+02
6.589999999999999858e+00 9.885000000000000453e-01 1.272334571000000096e+03 4.676492039999999974e+02
6.599999999999999645e+00 9.899999999999999911e-01 1.274975875999999971e+03 4.689225680000000125e+02
6.610000000000000320e+00 9.915000000000000480e-01 1.277619110999999975e+03 4.701966580000000135e+02
6.620000000000000107e+00 9.929999999999999938e-01 1.280264274999999998e+03 4.714714730000000031e+02
6.629999999999999893e+00 9.945000000000000506e-01 1.282911364000000049e+03 4.727470109999999863e+02
6.639999999999999680e+00 9.959999999999999964e-01 1.285560377999999901e+03 4.740232700000000250e+02
6.650000000000000355e+00 9.975000000000000533e-01 1.288211313999999902e+03 4.753002500000000055e+02
6.660000000000000142e+00 9.989999999999999991e-01 1.290864170999999942e+03 4.765779479999999921e+02
6.669999999999999929e+00 1.000499999999999945e+00 1.293518947000000026e+03 4.778563629999999876e+02
6.679999999999999716e+00 1.002000000000000002e+00 1.296175641000000041e+03 4.791354929999999968e+02
6.690000000000000391e+00 1.003500000000000059e+00 1.298834250000000111e+03 4.804153380000000197e+02
6.700000000000000178e+00 1.004999999999999893e+00 1.301494772000000012e+03 4.816958940000000098e+02
6.709999999999999964e+00 1.006499999999999950e+00 1.304157206000000087e+03 4.829771620000000212e+02
6.719999999999999751e+00 1.008000000000000007e+00 1.306821549999999888e+03 4.842591380000000072e+02
6.730000000000000426e+00 1.009500000000000064e+00 1.309487802999999985e+03 4.855418230000000221e+02
6.740000000000000213e+00 1.010999999999999899e+00 1.312155962000000045e+03 4.868252140000000168e+02
6.750000000000000000e+00 1.012499999999999956e+00 1.314826025000000072e+03 4.881093089999999961e+02
6.759999999999999787e+00 1.014000000000000012e+00 1.317497992000000067e+03 4.893941080000000170e+02
6.769999999999999574e+00 1.015500000000000069e+00 1.320171859000000040e+03 4.906796090000000277e+02
6.780000000000000249e+00 1.016999999999999904e+00 1.322847625999999991e+03 4.919658109999999738e+02
6.790000000000000036e+00 1.018499999999999961e+00 1.325525290999999925e+03 4.932527109999999766e+02
6.799999999999999822e+00 1.020000000000000018e+00 1.328204850999999962e+03 4.945403089999999793e+02
6.809999999999999609e+00 1.021500000000000075e+00 1.330886304999999993e+03 4.958286029999999869e+02
6.820000000000000284e+00 1.022999999999999909e+00 1.333569651999999905e+03 4.971175920000000019e+02
6.830000000000000071e+00 1.024499999999999966e+00 1.336254889000000048e+03 4.984072739999999726e+02
6.839999999999999858e+00 1.026000000000000023e+00 1.338942015000000083e+03 4.996976470000000177e+02
6.849999999999999645e+00 1.027500000000000080e+00 1.341631028000000015e+03 5.009887110000000234e+02
6.860000000000000320e+00 1.028999999999999915e+00 1.344321926000000076e+03 5.022804649999999924e+02
6.870000000000000107e+00 1.030499999999999972e+00 1.347014707999999928e+03 5.035729049999999916e+02
6.879999999999999893e+00 1.032000000000000028e+00 1.349709370999999919e+03 5.048660320000000183e+02
6.889999999999999680e+00 1.033500000000000085e+00 1.352405915000000050e+03 5.061598440000000210e+02
6.900000000000000355e+00 1.034999999999999920e+00 1.355104336999999987e+03 5.074543390000000045e+02
6.910000000000000142e+00 1.036499999999999977e+00 1.357804634999999962e+03 5.087495170000000257e+02
6.919999999999999929e+00 1.038000000000000034e+00 1.360506808000000092e+03 5.100453749999999786e+02
6.929999999999999716e+00 1.039500000000000091e+00 1.363210855000000038e+03 5.113419119999999793e+02
6.940000000000000391e+00 1.040999999999999925e+00 1.365916772000000037e+03 5.126391280000000279e+02
6.950000000000000178e+00 1.042499999999999982e+00 1.368624559999999974e+03 5.139370199999999613e+02
6.959999999999999964e+00 1.044000000000000039e+00 1.371334215000000086e+03 5.152355870000000095e+02
6.969999999999999751e+00 1.045500000000000096e+00 1.374045736999999917e+03 5.165348289999999452e+02
6.980000000000000426e+00 1.046999999999999931e+00 1.376759123000000045e+03 5.178347430000000031e+02
6.990000000000000213e+00 1.048499999999999988e+00 1.379474371999999903e+03 5.191353279999999586e+02
7.000000000000000000e+00 1.050000000000000044e+00 1.382191481999999951e+03 5.204365840000000389e+02
7.009999999999999787e+00 1.051500000000000101e+00 1.384910452000000078e+03 5.217385080000000244e+02
7.019999999999999574e+00 1.052999999999999936e+00 1.387631278999999950e+03 5.230410990000000311e+02
7.030000000000000249e+00 1.054499999999999993e+00 1.390353961999999910e+03 5.243443569999999454e+02
7.040000000000000036e+00 1.056000000000000050e+00 1.393078500000000076e+03 5.256482799999999997e+02
7.049999999999999822e+00 1.057500000000000107e+00 1.395804889999999887e+03 5.269528659999999718e+02
7.059999999999999609e+00 1.058999999999999941e+00 1.398533130999999912e+03 5.282581139999999778e+02
7.070000000000000284e+00 1.060499999999999998e+00 1.401263220999999930e+03 5.295640240000000176e+02
7.080000000000000071e+00 1.062000000000000055e+00 1.403995159000000058e+03 5.308705929999999853e+02
7.089999999999999858e+00 1.063499999999999890e+00 1.406728943000000072e+03 5.321778209999999945e+02
7.099999999999999645e+00 1.064999999999999947e+00 1.409464570999999978e+03 5.334857060000000502e+02
7.110000000000000320e+00 1.066500000000000004e+00 1.412202041999999892e+03 5.347942470000000412e+02
7.120000000000000107e+00 1.068000000000000060e+00 1.414941354000000047e+03 5.361034419999999727e+02
7.129999999999999893e+00 1.069499999999999895e+00 1.417682504000000108e+03 5.374132909999999583e+02
7.139999999999999680e+00 1.070999999999999952e+00 1.420425492999999960e+03 5.387237930000000006e+02
7.150000000000000355e+00 1.072500000000000009e+00 1.423170317000000068e+03 5.400349449999999933e+02
7.160000000000000142e+00 1.074000000000000066e+00 1.425916975999999977e+03 5.413467480000000478e+02
7.169999999999999929e+00 1.075499999999999901e+00 1.428665467000000035e+03 5.426591989999999441e+02
7.179999999999999716e+00 1.076999999999999957e+00 1.431415788999999904e+03 5.439722970000000259e+02
7.190000000000000391e+00 1.078500000000000014e+00 1.434167940000000044e+03 5.452860419999999522e+02
7.200000000000000178e+00 1.080000000000000071e+00 1.436921918999999889e+03 5.466004309999999577e+02
7.209999999999999964e+00 1.081499999999999906e+00 1.439677723999999898e+03 5.479154650000000402e+02
7.219999999999999751e+00 1.082999999999999963e+00 1.442435353000000077e+03 5.492311409999999796e+02
7.230000000000000426e+00 1.084500000000000020e+00 1.445194805000000088e+03 5.505474590000000035e+02
7.240000000000000213e+00 1.086000000000000076e+00 1.447956077999999934e+03 5.518644160000000056e+02
7.250000000000000000e+00 1.087499999999999911e+00 1.450719170000000076e+03 5.531820129999999835e+02
7.259999999999999787e+00 1.088999999999999968e+00 1.453484079999999949e+03 5.545002480000000560e+02
7.269999999999999574e+00 1.090500000000000025e+00 1.456250806999999895e+03 5.558191199999999981e+02
7.280000000000000249e+00 1.092000000000000082e+00 1.459019348000000036e+03 5.571386270000000422e+02
7.290000000000000036e+00 1.093499999999999917e+00 1.461789702000000034e+03 5.584587689999999611e+02
7.299999999999999822e+00 1.094999999999999973e+00 1.464561866999999893e+03 5.597795449999999846e+02
7.309999999999999609e+00 1.096500000000000030e+00 1.467335841999999957e+03 5.611009520000000066e+02
7.320000000000000284e+00 1.098000000000000087e+00 1.470111625000000004e+03 5.624229900000000271e+02
7.330000000000000071e+00 1.099499999999999922e+00 1.472889214999999922e+03 5.637456590000000460e+02
7.339999999999999858e+00 1.100999999999999979e+00 1.475668609000000060e+03 5.650689559999999574e+02
7.349999999999999645e+00 1.102500000000000036e+00 1.478449806999999964e+03 5.663928809999999885e+02
7.360000000000000320e+00 1.104000000000000092e+00 1.481232807000000093e+03 5.677174330000000282e+02
7.370000000000000107e+00 1.105499999999999927e+00 1.484017605999999887e+03 5.690426099999999678e+02
7.379999999999999893e+00 1.106999999999999984e+00 1.486804204000000027e+03 5.703684110000000373e+02
7.389999999999999680e+00 1.108500000000000041e+00 1.489592599000000064e+03 5.716948360000000093e+02
7.400000000000000355e+00 1.110000000000000098e+00 1.492382790000000114e+03 5.730218830000000025e+02
7.410000000000000142e+00 1.111499999999999932e+00 1.495174774000000070e+03 5.743495510000000195e+02
7.419999999999999929e+00 1.112999999999999989e+00 1.497968550000000050e+03 5.756778389999999490e+02
7.429999999999999716e+00 1.114500000000000046e+00 1.500764116000000058e+03 5.770067460000000210e+02
7.440000000000000391e+00 1.116000000000000103e+00 1.503561472000000094e+03 5.783362700000000132e+02
7.450000000000000178e+00 1.117499999999999938e+00 1.506360615000000053e+03 5.796664120000000366e+02
7.459999999999999964e+00 1.118999999999999995e+00 1.509161544000000049e+03 5.809971689999999853e+02
7.469999999999999751e+00 1.120500000000000052e+00 1.511964257000000089e+03 5.823285409999999729e+02
7.480000000000000426e+00 1.122000000000000108e+00 1.514768753000000061e+03 5.836605270000000019e+02
7.490000000000000213e+00 1.123499999999999943e+00 1.517575029999999970e+03 5.849931249999999636e+02
7.500000000000000000e+00 1.125000000000000000e+00 1.520383086999999932e+03 5.863263349999999718e+02
7.509999999999999787e+00 1.126500000000000057e+00 1.523192921999999953e+03 5.876601550000000316e+02
7.519999999999999574e+00 1.127999999999999892e+00 1.526004533000000038e+03 5.889945840000000317e+02
7.530000000000000249e+00 1.129499999999999948e+00 1.528817919000000074e+03 5.903296219999999721e+02
7.540000000000000036e+00 1.131000000000000005e+00 1.531633078000000069e+03 5.916652669999999716e+02
7.549999999999999822e+00 1.132500000000000062e+00 1.534450008999999909e+03 5.930015190000000302e+02
7.559999999999999609e+00 1.133999999999999897e+00 1.537268710999999939e+03 5.943383760000000393e+02
7.570000000000000284e+00 1.135499999999999954e+00 1.540089181000000053e+03 5.956758370000000014e+02
7.580000000000000071e+00 1.137000000000000011e+00 1.542911417999999912e+03 5.970139010000000326e+02
7.589999999999999858e+00 1.138500000000000068e+00 1.545735421000000088e+03 5.983525680000000193e+02
7.599999999999999645e+00 1.139999999999999902e+00 1.548561189000000013e+03 5.996918359999999666e+02
7.610000000000000320e+00 1.141499999999999959e+00 1.551388717999999926e+03 6.010317049999999881e+02
7.620000000000000107e+00 1.143000000000000016e+00 1.554218008999999938e+03 6.023721719999999777e+02
7.629999999999999893e+00 1.144500000000000073e+00 1.557049058999999943e+03 6.037132380000000467e+02
7.639999999999999680e+00 1.145999999999999908e+00 1.559881867999999940e+03 6.050549009999999726e+02
7.650000000000000355e+00 1.147499999999999964e+00 1.562716433000000052e+03 6.063971609999999828e+02
7.660000000000000142e+00 1.149000000000000021e+00 1.565552752999999939e+03 6.077400149999999712e+02
7.669999999999999929e+00 1.150500000000000078e+00 1.568390826000000061e+03 6.090834650000000465e+02
7.679999999999999716e+00 1.151999999999999913e+00 1.571230651000000080e+03 6.104275069999999914e+02
7.690000000000000391e+00 1.153499999999999970e+00 1.574072227000000112e+03 6.117721420000000307e+02
7.700000000000000178e+00 1.155000000000000027e+00 1.576915551000000050e+03 6.131173690000000533e+02
7.709999999999999964e+00 1.156500000000000083e+00 1.579760622999999896e+03 6.144631859999999506e+02
7.719999999999999751e+00 1.157999999999999918e+00 1.582607441000000108e+03 6.158095919999999523e+02
7.730000000000000426e+00 1.159499999999999975e+00 1.585456003999999893e+03 6.171565869999999450e+02
7.740000000000000213e+00 1.161000000000000032e+00 1.588306309000000056e+03 6.185041700000000446e+02
7.750000000000000000e+00 1.162500000000000089e+00 1.591158355999999912e+03 6.198523390000000290e+02
7.759999999999999787e+00 1.163999999999999924e+00 1.594012142999999924e+03 6.212010950000000093e+02
7.769999999999999574e+00 1.165499999999999980e+00 1.596867668000000094e+03 6.225504349999999931e+02
7.780000000000000249e+00 1.167000000000000037e+00 1.599724930000000086e+03 6.239003589999999804e+02
7.790000000000000036e+00 1.168500000000000094e+00 1.602583928000000014e+03 6.252508659999999736e+02
7.799999999999999822e+00 1.169999999999999929e+00 1.605444660000000113e+03 6.266019549999999754e+02
7.809999999999999609e+00 1.171499999999999986e+00 1.608307123999999931e+03 6.279536249999999882e+02
7.820000000000000284e+00 1.173000000000000043e+00 1.611171319000000040e+03 6.293058750000000146e+02
7.830000000000000071e+00 1.174500000000000099e+00 1.614037244000000101e+03 6.306587050000000545e+02
7.839999999999999858e+00 1.175999999999999934e+00 1.616904896999999892e+03 6.320121129999999994e+02
7.849999999999999645e+00 1.177499999999999991e+00 1.619774276999999984e+03 6.333660989999999629e+02
7.860000000000000320e+00 1.179000000000000048e+00 1.622645381999999927e+03 6.347206609999999500e+02
7.870000000000000107e+00 1.180500000000000105e+00 1.625518209999999954e+03 6.360757989999999609e+02
7.879999999999999893e+00 1.181999999999999940e+00 1.628392761000000064e+03 6.374315110000000004e+02
7.889999999999999680e+00 1.183499999999999996e+00 1.631269033000000036e+03 6.387877979999999525e+02
7.900000000000000355e+00 1.185000000000000053e+00 1.634147024000000101e+03 6.401446570000000520e+02
7.910000000000000142e+00 1.186500000000000110e+00 1.637026732999999922e+03 6.415020889999999554e+02
7.919999999999999929e+00 1.187999999999999945e+00 1.639908157999999958e+03 6.428600920000000087e+02
7.929999999999999716e+00 1.189500000000000002e+00 1.642791298999999981e+03 6.442186649999999872e+02
7.940000000000000391e+00 1.191000000000000059e+00 1.645676153000000113e+03 6.455778080000000045e+02
7.950000000000000178e+00 1.192499999999999893e+00 1.648562719000000016e+03 6.469375199999999495e+02
7.959999999999999964e+00 1.193999999999999950e+00 1.651450994999999921e+03 6.482977990000000545e+02
7.969999999999999751e+00 1.195500000000000007e+00 1.654340981000000056e+03 6.496586449999999786e+02
7.980000000000000426e+00 1.197000000000000064e+00 1.657232674999999972e+03 6.510200569999999516e+02
7.990000000000000213e+00 1.198499999999999899e+00 1.660126076000000012e+03 6.523820349999999735e+02
8.000000000000000000e+00 1.199999999999999956e+00 1.663021181000000070e+03 6.537445760000000519e+02
8.009999999999999787e+00 1.201500000000000012e+00 1.665917989000000034e+03 6.551076819999999543e+02
8.019999999999999574e+00 1.203000000000000069e+00 1.668816499999999905e+03 6.564713490000000320e+02
8.029999999999999361e+00 1.204499999999999904e+00 1.671716711999999916e+03 6.578355790000000525e+02
8.039999999999999147e+00 1.205999999999999961e+00 1.674618623000000071e+03 6.592003700000000208e+02
8.050000000000000711e+00 1.207500000000000018e+00 1.677522230999999920e+03 6.605657200000000557e+02
8.060000000000000497e+00 1.209000000000000075e+00 1.680427535999999918e+03 6.619316300000000410e+02
8.070000000000000284e+00 1.210499999999999909e+00 1.683334536000000071e+03 6.632980989999999792e+02
8.080000000000000071e+00 1.211999999999999966e+00 1.686243230000000040e+03 6.646651249999999891e+02
8.089999999999999858e+00 1.213500000000000023e+00 1.689153616000000056e+03 6.660327079999999569e+02
8.099999999999999645e+00 1.215000000000000080e+00 1.692065693000000010e+03 6.674008469999999988e+02
8.109999999999999432e+00 1.216499999999999915e+00 1.694979458999999906e+03 6.687695410000000038e+02
8.119999999999999218e+00 1.217999999999999972e+00 1.697894913000000088e+03 6.701387899999999718e+02
8.130000000000000782e+00 1.219500000000000028e+00 1.700812053999999989e+03 6.715085920000000215e+02
8.140000000000000568e+00 1.221000000000000085e+00 1.703730880000000070e+03 6.728789460000000417e+02
8.150000000000000355e+00 1.222499999999999920e+00 1.706651389000000108e+03 6.742498530000000301e+02
8.160000000000000142e+00 1.223999999999999977e+00 1.709573581999999988e+03 6.756213109999999915e+02
8.169999999999999929e+00 1.225500000000000034e+00 1.712497454999999945e+03 6.769933190000000423e+02
8.179999999999999716e+00 1.227000000000000091e+00 1.715423007999999982e+03 6.783658769999999549e+02
8.189999999999999503e+00 1.228499999999999925e+00 1.718350239000000101e+03 6.797389829999999620e+02
8.199999999999999289e+00 1.229999999999999982e+00 1.721279146999999966e+03 6.811126379999999472e+02
8.210000000000000853e+00 1.231500000000000039e+00 1.724209730999999920e+03 6.824868400000000292e+02
8.220000000000000639e+00 1.233000000000000096e+00 1.727141988000000083e+03 6.838615879999999834e+02
8.230000000000000426e+00 1.234499999999999931e+00 1.730075919000000113e+03 6.852368810000000394e+02
8.240000000000000213e+00 1.235999999999999988e+00 1.733011520999999902e+03 6.866127199999999675e+02
8.250000000000000000e+00 1.237500000000000044e+00 1.735948793000000023e+03 6.879891020000000026e+02
8.259999999999999787e+00 1.239000000000000101e+00 1.738887733999999909e+03 6.893660280000000284e+02
8.269999999999999574e+00 1.240499999999999936e+00 1.741828340999999909e+03 6.907434960000000501e+02
8.279999999999999361e+00 1.241999999999999993e+00 1.744770614999999907e+03 6.921215059999999539e+02
8.289999999999999147e+00 1.243500000000000050e+00 1.747714553999999907e+03 6.935000579999999673e+02
8.300000000000000711e+00 1.245000000000000107e+00 1.750660155999999915e+03 6.948791489999999840e+02
8.310000000000000497e+00 1.246499999999999941e+00 1.753607418999999936e+03 6.962587800000000016e+02
8.320000000000000284e+00 1.247999999999999998e+00 1.756556342999999970e+03 6.976389490000000251e+02
8.330000000000000071e+00 1.249500000000000055e+00 1.759506926999999905e+03 6.990196570000000520e+02
8.339999999999999858e+00 1.250999999999999890e+00 1.762459168000000091e+03 7.004009009999999762e+02
8.349999999999999645e+00 1.252499999999999947e+00 1.765413064999999960e+03 7.017826820000000225e+02
8.359999999999999432e+00 1.254000000000000004e+00 1.768368617999999969e+03 7.031649989999999661e+02
8.369999999999999218e+00 1.255500000000000060e+00 1.771325824999999895e+03 7.045478510000000369e+02
8.380000000000000782e+00 1.256999999999999895e+00 1.774284683999999970e+03 7.059312370000000101e+02
8.390000000000000568e+00 1.258499999999999952e+00 1.777245194000000083e+03 7.073151569999999992e+02
8.400000000000000355e+00 1.260000000000000009e+00 1.780207353999999896e+03 7.086996090000000095e+02
8.410000000000000142e+00 1.261500000000000066e+00 1.783171162999999979e+03 7.100845940000000382e+02
8.419999999999999929e+00 1.262999999999999901e+00 1.786136617999999999e+03 7.114701099999999769e+02
8.429999999999999716e+00 1.264499999999999957e+00 1.789103720000000067e+03 7.128561560000000554e+02
8.439999999999999503e+00 1.266000000000000014e+00 1.792072466000000077e+03 7.142427320000000464e+02
8.449999999999999289e+00 1.267500000000000071e+00 1.795042854999999918e+03 7.156298379999999497e+02
8.460000000000000853e+00 1.268999999999999906e+00 1.798014885999999933e+03 7.170174710000000005e+02
8.470000000000000639e+00 1.270499999999999963e+00 1.800988556999999901e+03 7.184056329999999662e+02
8.480000000000000426e+00 1.272000000000000020e+00 1.803963868000000048e+03 7.197943219999999656e+02
8.490000000000000213e+00 1.273500000000000076e+00 1.806940816999999925e+03 7.211835360000000037e+02
8.500000000000000000e+00 1.274999999999999911e+00 1.809919401999999991e+03 7.225732769999999618e+02
8.509999999999999787e+00 1.276499999999999968e+00 1.812899623000000020e+03 7.239635419999999613e+02
8.519999999999999574e+00 1.278000000000000025e+00 1.815881476999999904e+03 7.253543319999999994e+02
8.529999999999999361e+00 1.279500000000000082e+00 1.818864964999999984e+03 7.267456449999999677e+02
8.539999999999999147e+00 1.280999999999999917e+00 1.821850083000000041e+03 7.281374809999999798e+02
8.550000000000000711e+00 1.282499999999999973e+00 1.824836831999999958e+03 7.295298390000000381e+02
8.560000000000000497e+00 1.284000000000000030e+00 1.827825209999999970e+03 7.309227180000000317e+02
8.570000000000000284e+00 1.285500000000000087e+00 1.830815215000000080e+03 7.323161179999999604e+02
8.580000000000000071e+00 1.286999999999999922e+00 1.833806845999999950e+03 7.337100380000000541e+02
8.589999999999999858e+00 1.288499999999999979e+00 1.836800101999999924e+03 7.351044779999999719e+02
8.599999999999999645e+00 1.290000000000000036e+00 1.839794981999999891e+03 7.364994359999999460e+02
8.609999999999999432e+00 1.291500000000000092e+00 1.842791484000000082e+03 7.378949119999999766e+02
8.619999999999999218e+00 1.292999999999999927e+00 1.845789606999999933e+03 7.392909059999999499e+02
8.630000000000000782e+00 1.294499999999999984e+00 1.848789350000000013e+03 7.406874159999999847e+02
8.640000000000000568e+00 1.296000000000000041e+00 1.851790711999999985e+03 7.420844419999999673e+02
8.650000000000000355e+00 1.297500000000000098e+00 1.854793689999999970e+03 7.434819830000000138e+02
8.660000000000000142e+00 1.298999999999999932e+00 1.857798285000000078e+03 7.448800390000000107e+02
8.669999999999999929e+00 1.300499999999999989e+00 1.860804493999999977e+03 7.462786089999999604e+02
8.679999999999999716e+00 1.302000000000000046e+00 1.863812316999999894e+03 7.476776919999999791e+02
8.689999999999999503e+00 1.303500000000000103e+00 1.866821752000000060e+03 7.490772879999999532e+02
8.699999999999999289e+00 1.304999999999999938e+00 1.869832797999999912e+03 7.504773959999999988e+02
8.710000000000000853e+00 1.306499999999999995e+00 1.872845452999999907e+03 7.518780150000000049e+02
8.720000000000000639e+00 1.308000000000000052e+00 1.875859717000000046e+03 7.532791449999999713e+02
8.730000000000000426e+00 1.309500000000000108e+00 1.878875588000000107e+03 7.546807850000000144e+02
8.740000000000000213e+00 1.310999999999999943e+00 1.881893064000000095e+03 7.560829340000000229e+02
8.750000000000000000e+00 1.312500000000000000e+00 1.884912145999999893e+03 7.574855919999999969e+02
8.759999999999999787e+00 1.314000000000000057e+00 1.887932829999999967e+03 7.588887580000000526e+02
8.769999999999999574e+00 1.315499999999999892e+00 1.890955116999999973e+03 7.602924309999999650e+02
8.779999999999999361e+00 1.316999999999999948e+00 1.893979004000000032e+03 7.616966109999999617e+02
8.789999999999999147e+00 1.318500000000000005e+00 1.897004492000000027e+03 7.631012980000000425e+02
8.800000000000000711e+00 1.320000000000000062e+00 1.900031576999999970e+03 7.645064899999999852e+02
8.810000000000000497e+00 1.321499999999999897e+00 1.903060259000000087e+03 7.659121860000000197e+02
8.820000000000000284e+00 1.322999999999999954e+00 1.906090537999999924e+03 7.673183880000000272e+02
8.830000000000000071e+00 1.324500000000000011e+00 1.909122411000000056e+03 7.687250920000000178e+02
8.839999999999999858e+00 1.326000000000000068e+00 1.912155876999999919e+03 7.701322999999999865e+02
8.849999999999999645e+00 1.327499999999999902e+00 1.915190935999999965e+03 7.715400100000000521e+02
8.859999999999999432e+00 1.328999999999999959e+00 1.918227585000000090e+03 7.729482219999999870e+02
8.869999999999999218e+00 1.330500000000000016e+00 1.921265824000000066e+03 7.743569350000000213e+02
8.880000000000000782e+00 1.332000000000000073e+00 1.924305652000000009e+03 7.757661480000000438e+02
8.890000000000000568e+00 1.333499999999999908e+00 1.927347066999999925e+03 7.771758610000000544e+02
8.900000000000000355e+00 1.334999999999999964e+00 1.930390067000000045e+03 7.785860740000000533e+02
8.910000000000000142e+00 1.336500000000000021e+00 1.933434653000000026e+03 7.799967850000000453e+02
8.919999999999999929e+00 1.338000000000000078e+00 1.936480821999999989e+03 7.814079940000000306e+02
8.929999999999999716e+00 1.339499999999999913e+00 1.939528573999999935e+03 7.828197010000000091e+02
8.939999999999999503e+00 1.340999999999999970e+00 1.942577905999999984e+03 7.842319049999999834e+02
8.949999999999999289e+00 1.342500000000000027e+00 1.945628819000000021e+03 7.856446039999999584e+02
8.960000000000000853e+00 1.344000000000000083e+00 1.948681309999999939e+03 7.870578000000000429e+02
8.970000000000000639e+00 1.345499999999999918e+00 1.951735378999999966e+03 7.884714900000000171e+02
8.980000000000000426e+00 1.346999999999999975e+00 1.954791024000000107e+03 7.898856749999999920e+02
8.990000000000000213e+00 1.348500000000000032e+00 1.957848244000000022e+03 7.913003539999999703e+02
9.000000000000000000e+00 1.350000000000000089e+00 1.960907038000000057e+03 7.927155259999999544e+02
9.009999999999999787e+00 1.351499999999999924e+00 1.963967405000000099e+03 7.941311899999999468e+02
9.019999999999999574e+00 1.352999999999999980e+00 1.967029342999999926e+03 7.955473469999999452e+02
9.029999999999999361e+00 1.354500000000000037e+00 1.970092851999999993e+03 7.969639949999999544e+02
9.039999999999999147e+00 1.356000000000000094e+00 1.973157930000000079e+03 7.983811339999999745e+02
9.050000000000000711e+00 1.357499999999999929e+00 1.976224574999999959e+03 7.997987630000000081e+02
9.060000000000000497e+00 1.358999999999999986e+00 1.979292787999999973e+03 8.012168820000000551e+02
9.070000000000000284e+00 1.360500000000000043e+00 1.982362564999999904e+03 8.026354900000000043e+02
9.080000000000000071e+00 1.362000000000000099e+00 1.985433907000000090e+03 8.040545859999999720e+02
9.089999999999999858e+00 1.363499999999999934e+00 1.988506812999999966e+03 8.054741709999999557e+02
9.099999999999999645e+00 1.364999999999999991e+00 1.991581280000000106e+03 8.068942429999999604e+02
9.109999999999999432e+00 1.366500000000000048e+00 1.994657308000000057e+03 8.083148019999999860e+02
9.119999999999999218e+00 1.368000000000000105e+00 1.997734895999999935e+03 8.097358470000000352e+02
9.130000000000000782e+00 1.369499999999999940e+00 2.000814041999999972e+03 8.111573769999999968e+02
9.140000000000000568e+00 1.370999999999999996e+00 2.003894745000000057e+03 8.125793929999999818e+02
9.150000000000000355e+00 1.372500000000000053e+00 2.006977004000000079e+03 8.140018939999999930e+02
9.160000000000000142e+00 1.374000000000000110e+00 2.010060819000000038e+03 8.154248780000000352e+02
9.169999999999999929e+00 1.375499999999999945e+00 2.013146187000000054e+03 8.168483459999999923e+02
9.179999999999999716e+00 1.377000000000000002e+00 2.016233107000000018e+03 8.182722959999999830e+02
9.189999999999999503e+00 1.378500000000000059e+00 2.019321578999999929e+03 8.196967290000000048e+02
9.199999999999999289e+00 1.379999999999999893e+00 2.022411601999999903e+03 8.211216439999999466e+02
9.210000000000000853e+00 1.381499999999999950e+00 2.025503173000000061e+03 8.225470390000000407e+02
9.220000000000000639e+00 1.383000000000000007e+00 2.028596291999999949e+03 8.239729160000000547e+02
9.230000000000000426e+00 1.384500000000000064e+00 2.031690957999999910e+03 8.253992719999999963e+02
9.240000000000000213e+00 1.385999999999999899e+00 2.034787170000000060e+03 8.268261079999999765e+02
9.250000000000000000e+00 1.387499999999999956e+00 2.037884925999999950e+03 8.282534229999999980e+02
9.259999999999999787e+00 1.389000000000000012e+00 2.040984224999999924e+03 8.296812159999999494e+02
9.269999999999999574e+00 1.390500000000000069e+00 2.044085066999999981e+03 8.311094880000000558e+02
9.279999999999999361e+00 1.391999999999999904e+00 2.047187449999999899e+03 8.325382359999999835e+02
9.289999999999999147e+00 1.393499999999999961e+00 2.050291372000000138e+03 8.339674619999999550e+02
9.300000000000000711e+00 1.395000000000000018e+00 2.053396832999999788e+03 8.353971629999999777e+02
9.310000000000000497e+00 1.396500000000000075e+00 2.056503831999999875e+03 8.368273410000000467e+02
9.320000000000000284e+00 1.397999999999999909e+00 2.059612367000000177e+03 8.382579930000000559e+02
9.330000000000000071e+00 1.399499999999999966e+00 2.062722436999999900e+03 8.396891200000000026e+02
9.339999999999999858e+00 1.401000000000000023e+00 2.065834041999999954e+03 8.411207220000000007e+02
9.349999999999999645e+00 1.402500000000000080e+00 2.068947178999999778e+03 8.425527970000000550e+02
9.359999999999999432e+00 1.403999999999999915e+00 2.072061849000000166e+03 8.439853450000000521e+02
9.369999999999999218e+00 1.405499999999999972e+00 2.075178049000000101e+03 8.454183649999999943e+02
9.380000000000000782e+00 1.407000000000000028e+00 2.078295779000000039e+03 8.468518569999999954e+02
9.390000000000000568e+00 1.408500000000000085e+00 2.081415037000000211e+03 8.482858210000000554e+02
9.400000000000000355e+00 1.409999999999999920e+00 2.084535823000000164e+03 8.497202559999999494e+02
9.410000000000000142e+00 1.411499999999999977e+00 2.087658135000000129e+03 8.511551610000000210e+02
9.419999999999999929e+00 1.413000000000000034e+00 2.090781972000000223e+03 8.525905370000000403e+02
9.429999999999999716e+00 1.414500000000000091e+00 2.093907333000000108e+03 8.540263810000000149e+02
9.439999999999999503e+00 1.415999999999999925e+00 2.097034216999999899e+03 8.554626940000000559e+02
9.449999999999999289e+00 1.417499999999999982e+00 2.100162623000000167e+03 8.568994760000000497e+02
9.460000000000000853e+00 1.419000000000000039e+00 2.103292548999999781e+03 8.583367259999999987e+02
9.470000000000000639e+00 1.420500000000000096e+00 2.106423995000000104e+03 8.597744430000000193e+02
9.480000000000000426e+00 1.421999999999999931e+00 2.109556959999999890e+03 8.612126260000000002e+02
9.490000000000000213e+00 1.423499999999999988e+00 2.112691440999999941e+03 8.626512760000000526e+02
9.500000000000000000e+00 1.425000000000000044e+00 2.115827439000000140e+03 8.640903919999999516e+02
9.509999999999999787e+00 1.426500000000000101e+00 2.118964951999999812e+03 8.655299730000000409e+02
9.519999999999999574e+00 1.427999999999999936e+00 2.122103978999999981e+03 8.669700189999999793e+02
9.529999999999999361e+00 1.429499999999999993e+00 2.125244518999999855e+03 8.684105289999999968e+02
9.539999999999999147e+00 1.431000000000000050e+00 2.128386571000000004e+03 8.698515029999999797e+02
9.550000000000000711e+00 1.432500000000000107e+00 2.131530133000000205e+03 8.712929410000000416e+02
9.560000000000000497e+00 1.433999999999999941e+00 2.134675205000000005e+03 8.727348409999999603e+02
9.570000000000000284e+00 1.435499999999999998e+00 2.137821785000000091e+03 8.741772029999999631e+02
9.580000000000000071e+00 1.437000000000000055e+00 2.140969873000000007e+03 8.756200270000000501e+02
9.589999999999999858e+00 1.438499999999999890e+00 2.144119467999999870e+03 8.770633119999999963e+02
9.599999999999999645e+00 1.439999999999999947e+00 2.147270567000000028e+03 8.785070580000000291e+02
9.609999999999999432e+00 1.441500000000000004e+00 2.150423170999999911e+03 8.799512650000000349e+02
9.619999999999999218e+00 1.443000000000000060e+00 2.153577276999999867e+03 8.813959310000000187e+02
9.630000000000000782e+00 1.444499999999999895e+00 2.156732885999999780e+03 8.828410569999999780e+02
9.640000000000000568e+00 1.445999999999999952e+00 2.159889994999999999e+03 8.842866410000000315e+02
9.650000000000000355e+00 1.447500000000000009e+00 2.163048604999999952e+03 8.857326839999999493e+02
9.660000000000000142e+00 1.449000000000000066e+00 2.166208712999999989e+03 8.871791849999999613e+02
9.669999999999999929e+00 1.450499999999999901e+00 2.169370318000000225e+03 8.886261429999999564e+02
9.679999999999999716e+00 1.451999999999999957e+00 2.172533421000000089e+03 8.900735580000000482e+02
9.689999999999999503e+00 1.453500000000000014e+00 2.175698018000000047e+03 8.915214290000000119e+02
9.699999999999999289e+00 1.455000000000000071e+00 2.178864110999999866e+03 8.929697569999999587e+02
9.710000000000000853e+00 1.456499999999999906e+00 2.182031696000000011e+03 8.944185390000000098e+02
9.720000000000000639e+00 1.457999999999999963e+00 2.185200773999999910e+03 8.958677770000000464e+02
9.730000000000000426e+00 1.459500000000000020e+00 2.188371342999999797e+03 8.973174689999999600e+02
9.740000000000000213e+00 1.461000000000000076e+00 2.191543401999999787e+03 8.987676159999999754e+02
9.750000000000000000e+00 1.462499999999999911e+00 2.194716949999999997e+03 9.002182159999999840e+02
9.759999999999999787e+00 1.463999999999999968e+00 2.197891986999999972e+03 9.016692689999999857e+02
9.769999999999999574e+00 1.465500000000000025e+00 2.201068510000000060e+03 9.031207749999999805e+02
9.779999999999999361e+00 1.467000000000000082e+00 2.204246518999999807e+03 9.045727329999999711e+02
9.789999999999999147e+00 1.468499999999999917e+00 2.207426012999999784e+03 9.060251419999999598e+02
9.800000000000000711e+00 1.469999999999999973e+00 2.210606991000000107e+03 9.074780029999999442e+02
9.810000000000000497e+00 1.471500000000000030e+00 2.213789451999999983e+03 9.089313150000000405e+02
9.820000000000000284e+00 1.473000000000000087e+00 2.216973394000000098e+03 9.103850760000000264e+02
9.830000000000000071e+00 1.474499999999999922e+00 2.220158816999999999e+03 9.118392880000000105e+02
9.839999999999999858e+00 1.475999999999999979e+00 2.223345718999999917e+03 9.132939489999999978e+02
9.849999999999999645e+00 1.477500000000000036e+00 2.226534099999999853e+03 9.147490599999999858e+02
9.859999999999999432e+00 1.479000000000000092e+00 2.229723958999999923e+03 9.162046179999999822e+02
9.869999999999999218e+00 1.480499999999999927e+00 2.232915293999999903e+03 9.176606249999999818e+02
9.880000000000000782e+00 1.481999999999999984e+00 2.236108103999999912e+03 9.191170789999999897e+02
9.890000000000000568e+00 1.483500000000000041e+00 2.239302388999999948e+03 9.205739800000000059e+02
9.900000000000000355e+00 1.485000000000000098e+00 2.242498146999999790e+03 9.220313280000000304e+02
9.910000000000000142e+00 1.486499999999999932e+00 2.245695377999999891e+03 9.234891219999999521e+02
9.919999999999999929e+00 1.487999999999999989e+00 2.248894079000000147e+03 9.249473619999999983e+02
9.929999999999999716e+00 1.489500000000000046e+00 2.252094250999999986e+03 9.264060480000000553e+02
9.939999999999999503e+00 1.491000000000000103e+00 2.255295892000000094e+03 9.278651780000000144e+02
9.949999999999999289e+00 1.492499999999999938e+00 2.258499001000000135e+03 9.293247519999999895e+02
9.960000000000000853e+00 1.493999999999999995e+00 2.261703578000000107e+03 9.307847709999999779e+02
9.970000000000000639e+00 1.495500000000000052e+00 2.264909619999999904e+03 9.322452329999999847e+02
9.980000000000000426e+00 1.497000000000000108e+00 2.268117127999999866e+03 9.337061380000000099e+02
9.990000000000000213e+00 1.498499999999999943e+00 2.271326098999999886e+03 9.351674860000000535e+02
1.000000000000000000e+01 1.500000000000000000e+00 2.274536533999999847e+03 9.366292760000000044e+02
1.000999999999999979e+01 1.501500000000000057e+00 2.277748430999999982e+03 9.380915079999999762e+02
1.001999999999999957e+01 1.502999999999999892e+00 2.280961788000000070e+03 9.395541809999999714e+02
1.002999999999999936e+01 1.504499999999999948e+00 2.284176605999999992e+03 9.410172949999999901e+02
1.003999999999999915e+01 1.506000000000000005e+00 2.287392882000000100e+03 9.424808500000000322e+02
1.005000000000000071e+01 1.507500000000000062e+00 2.290610616999999820e+03 9.439448449999999866e+02
1.006000000000000050e+01 1.508999999999999897e+00 2.293829807999999957e+03 9.454092789999999695e+02
1.007000000000000028e+01 1.510499999999999954e+00 2.297050455999999940e+03 9.468741519999999809e+02
1.008000000000000007e+01 1.512000000000000011e+00 2.300272558000000117e+03 9.483394650000000183e+02
1.008999999999999986e+01 1.513500000000000068e+00 2.303496114000000034e+03 9.498052149999999756e+02
1.009999999999999964e+01 1.514999999999999902e+00 2.306721122999999807e+03 9.512714039999999613e+02
1.010999999999999943e+01 1.516499999999999959e+00 2.309947584000000006e+03 9.527380289999999832e+02
1.011999999999999922e+01 1.518000000000000016e+00 2.313175495999999839e+03 9.542050920000000360e+02
1.013000000000000078e+01 1.519500000000000073e+00 2.316404857999999876e+03 9.556725920000000087e+02
1.014000000000000057e+01 1.520999999999999908e+00 2.319635667999999896e+03 9.571405280000000175e+02
1.015000000000000036e+01 1.522499999999999964e+00 2.322867926999999781e+03 9.586088989999999512e+02
1.016000000000000014e+01 1.524000000000000021e+00 2.326101631999999881e+03 9.600777060000000347e+02
1.016999999999999993e+01 1.525500000000000078e+00 2.329336783000000196e+03 9.615469480000000431e+02
1.017999999999999972e+01 1.526999999999999913e+00 2.332573379999999815e+03 9.630166239999999789e+02
1.018999999999999950e+01 1.528499999999999970e+00 2.335811419999999998e+03 9.644867349999999533e+02
1.019999999999999929e+01 1.530000000000000027e+00 2.339050902999999835e+03 9.659572789999999713e+02
1.021000000000000085e+01 1.531500000000000083e+00 2.342291827999999896e+03 9.674282560000000331e+02
1.022000000000000064e+01 1.532999999999999918e+00 2.345534192999999959e+03 9.688996670000000222e+02
1.023000000000000043e+01 1.534499999999999975e+00 2.348777998999999909e+03 9.703715099999999438e+02
1.024000000000000021e+01 1.536000000000000032e+00 2.352023243999999977e+03 9.718437840000000278e+02
1.025000000000000000e+01 1.537500000000000089e+00 2.355269926999999825e+03 9.733164910000000418e+02
1.025999999999999979e+01 1.538999999999999924e+00 2.358518046000000140e+03 9.747896279999999933e+02
1.026999999999999957e+01 1.540499999999999980e+00 2.361767601999999897e+03 9.762631969999999910e+02
1.027999999999999936e+01 1.542000000000000037e+00 2.365018592999999782e+03 9.777371960000000399e+02
1.028999999999999915e+01 1.543500000000000094e+00 2.368271017999999913e+03 9.792116250000000264e+02
1.030000000000000071e+01 1.544999999999999929e+00 2.371524875999999949e+03 9.806864829999999529e+02
1.031000000000000050e+01 1.546499999999999986e+00 2.374780166000000008e+03 9.821617710000000443e+02
1.032000000000000028e+01 1.548000000000000043e+00 2.378036887000000206e+03 9.836374869999999646e+02
1.033000000000000007e+01 1.549500000000000099e+00 2.381295038000000204e+03 9.851136320000000524e+02
1.033999999999999986e+01 1.550999999999999934e+00 2.384554619000000002e+03 9.865902049999999690e+02
1.034999999999999964e+01 1.552499999999999991e+00 2.387815626999999949e+03 9.880672049999999444e+02
1.035999999999999943e+01 1.554000000000000048e+00 2.391078062999999929e+03 9.895446329999999762e+02
1.036999999999999922e+01 1.555500000000000105e+00 2.394341926000000058e+03 9.910224879999999530e+02
1.038000000000000078e+01 1.556999999999999940e+00 2.397607212999999774e+03 9.925007679999999937e+02
1.039000000000000057e+01 1.558499999999999996e+00 2.400873924999999872e+03 9.939794749999999794e+02
1.040000000000000036e+01 1.560000000000000053e+00 2.404142061000000012e+03 9.954586080000000265e+02
1.041000000000000014e+01 1.561500000000000110e+00 2.407411618999999973e+03 9.969381650000000263e+02
1.041999999999999993e+01 1.562999999999999945e+00 2.410682597999999871e+03 9.984181479999999738e+02
1.042999999999999972e+01 1.564500000000000002e+00 2.413954998000000160e+03 9.998985549999999876e+02
1.043999999999999950e+01 1.566000000000000059e+00 2.417228817000000163e+03 1.001379385999999954e+03
1.044999999999999929e+01 1.567499999999999893e+00 2.420504054999999880e+03 1.002860640999999987e+03
1.046000000000000085e+01 1.568999999999999950e+00 2.423780710999999883e+03 1.004342318999999975e+03
1.047000000000000064e+01 1.570500000000000007e+00 2.427058783999999832e+03 1.005824419000000034e+03
1.048000000000000043e+01 1.572000000000000064e+00 2.430338271999999961e+03 1.007306943000000047e+03
1.049000000000000021e+01 1.573499999999999899e+00 2.433619174999999814e+03 1.008789888000000019e+03
1.050000000000000000e+01 1.574999999999999956e+00 2.436901491999999962e+03 1.010273254999999949e+03
1.050999999999999979e+01 1.576500000000000012e+00 2.440185222000000067e+03 1.011757043999999951e+03
1.051999999999999957e+01 1.578000000000000069e+00 2.443470363999999790e+03 1.013241253000000029e+03
1.052999999999999936e+01 1.579499999999999904e+00 2.446756917000000158e+03 1.014725882999999953e+03
1.053999999999999915e+01 1.580999999999999961e+00 2.450044879999999921e+03 1.016210933999999952e+03
1.055000000000000071e+01 1.582500000000000018e+00 2.453334252000000106e+03 1.017696404000000030e+03
1.056000000000000050e+01 1.584000000000000075e+00 2.456625031999999919e+03 1.019182292999999959e+03
1.057000000000000028e+01 1.585499999999999909e+00 2.459917219999999816e+03 1.020668601999999964e+03
1.058000000000000007e+01 1.586999999999999966e+00 2.463210814000000028e+03 1.022155329000000052e+03
1.058999999999999986e+01 1.588500000000000023e+00 2.466505813000000217e+03 1.023642474999999990e+03
1.059999999999999964e+01 1.590000000000000080e+00 2.469802216999999928e+03 1.025130038999999897e+03
1.060999999999999943e+01 1.591499999999999915e+00 2.473100025000000187e+03 1.026618019999999888e+03
1.061999999999999922e+01 1.592999999999999972e+00 2.476399234999999862e+03 1.028106418000000076e+03
1.063000000000000078e+01 1.594500000000000028e+00 2.479699846999999863e+03 1.029595233999999891e+03
1.064000000000000057e+01 1.596000000000000085e+00 2.483001859999999851e+03 1.031084464999999909e+03
1.065000000000000036e+01 1.597499999999999920e+00 2.486305272000000059e+03 1.032574112999999898e+03
1.066000000000000014e+01 1.598999999999999977e+00 2.489610083000000031e+03 1.034064176999999972e+03
1.066999999999999993e+01 1.600500000000000034e+00 2.492916293000000223e+03 1.035554656000000023e+03
1.067999999999999972e+01 1.602000000000000091e+00 2.496223899000000074e+03 1.037045550000000048e+03
1.068999999999999950e+01 1.603499999999999925e+00 2.499532901999999922e+03 1.038536857999999938e+03
1.069999999999999929e+01 1.604999999999999982e+00 2.502843299999999999e+03 1.040028581000000031e+03
1.071000000000000085e+01 1.606500000000000039e+00 2.506155091999999968e+03 1.041520717999999988e+03
1.072000000000000064e+01 1.608000000000000096e+00 2.509468277999999827e+03 1.043013267999999925e+03
1.073000000000000043e+01 1.609499999999999931e+00 2.512782855999999811e+03 1.044506231000000071e+03
1.074000000000000021e+01 1.610999999999999988e+00 2.516098825999999917e+03 1.045999606999999969e+03
1.075000000000000000e+01 1.612500000000000044e+00 2.519416185999999925e+03 1.047493396000000075e+03
1.075999999999999979e+01 1.614000000000000101e+00 2.522734935999999834e+03 1.048987597000000051e+03
1.076999999999999957e+01 1.615499999999999936e+00 2.526055075000000215e+03 1.050482209000000012e+03
1.077999999999999936e+01 1.616999999999999993e+00 2.529376601999999821e+03 1.051977233000000069e+03
1.078999999999999915e+01 1.618500000000000050e+00 2.532699516000000131e+03 1.053472668000000112e+03
1.080000000000000071e+01 1.620000000000000107e+00 2.536023815999999897e+03 1.054968513999999914e+03
1.081000000000000050e+01 1.621499999999999941e+00 2.539349502000000030e+03 1.056464770000000044e+03
1.082000000000000028e+01 1.622999999999999998e+00 2.542676570999999967e+03 1.057961436000000049e+03
1.083000000000000007e+01 1.624500000000000055e+00 2.546005024000000049e+03 1.059458511000000044e+03
1.083999999999999986e+01 1.625999999999999890e+00 2.549334859999999935e+03 1.060955995999999914e+03
1.084999999999999964e+01 1.627499999999999947e+00 2.552666076999999859e+03 1.062453888999999890e+03
1.085999999999999943e+01 1.629000000000000004e+00 2.555998674999999821e+03 1.063952191999999968e+03
1.086999999999999922e+01 1.630500000000000060e+00 2.559332652999999937e+03 1.065450902000000042e+03
1.088000000000000078e+01 1.631999999999999895e+00 2.562668009999999867e+03 1.066950019999999995e+03
1.089000000000000057e+01 1.633499999999999952e+00 2.566004745000000185e+03 1.068449546000000055e+03
1.090000000000000036e+01 1.635000000000000009e+00 2.569342857000000095e+03 1.069949479000000110e+03
1.091000000000000014e+01 1.636500000000000066e+00 2.572682345000000169e+03 1.071449818999999934e+03
1.091999999999999993e+01 1.637999999999999901e+00 2.576023208999999952e+03 1.072950565000000097e+03
1.092999999999999972e+01 1.639499999999999957e+00 2.579365447000000131e+03 1.074451716999999917e+03
1.093999999999999950e+01 1.641000000000000014e+00 2.582709058999999797e+03 1.075953275000000076e+03
1.094999999999999929e+01 1.642500000000000071e+00 2.586054043000000092e+03 1.077455238999999892e+03
1.096000000000000085e+01 1.643999999999999906e+00 2.589400399999999991e+03 1.078957607999999937e+03
1.097000000000000064e+01 1.645499999999999963e+00 2.592748126999999840e+03 1.080460381000000098e+03
1.098000000000000043e+01 1.647000000000000020e+00 2.596097224000000097e+03 1.081963559000000032e+03
1.099000000000000021e+01 1.648500000000000076e+00 2.599447690999999850e+03 1.083467141000000083e+03
1.100000000000000000e+01 1.649999999999999911e+00 2.602799525999999787e+03 1.084971127000000024e+03
1.100999999999999979e+01 1.651499999999999968e+00 2.606152728000000025e+03 1.086475515999999971e+03
1.101999999999999957e+01 1.653000000000000025e+00 2.609507297000000108e+03 1.087980307999999923e+03
1.102999999999999936e+01 1.654500000000000082e+00 2.612863232000000153e+03 1.089485503000000108e+03
1.103999999999999915e+01 1.655999999999999917e+00 2.616220530999999937e+03 1.090991099999999960e+03
1.105000000000000071e+01 1.657499999999999973e+00 2.619579194999999800e+03 1.092497098999999935e+03
1.106000000000000050e+01 1.659000000000000030e+00 2.622939221000000089e+03 1.094003500000000031e+03
1.107000000000000028e+01 1.660500000000000087e+00 2.626300609999999779e+03 1.095510303000000022e+03
1.108000000000000007e+01 1.661999999999999922e+00 2.629663360000000011e+03 1.097017505999999912e+03
1.108999999999999986e+01 1.663499999999999979e+00 2.633027469999999994e+03 1.098525110999999924e+03
1.109999999999999964e+01 1.665000000000000036e+00 2.636392940000000181e+03 1.100033114999999952e+03
1.110999999999999943e+01 1.666500000000000092e+00 2.639759768999999778e+03 1.101541519999999991e+03
1.111999999999999922e+01 1.667999999999999927e+00 2.643127955999999813e+03 1.103050324999999930e+03
1.113000000000000078e+01 1.669499999999999984e+00 2.646497499999999945e+03 1.104559528000000000e+03
1.114000000000000057e+01 1.671000000000000041e+00 2.649868398999999954e+03 1.106069130999999970e+03
1.115000000000000036e+01 1.672500000000000098e+00 2.653240655000000061e+03 1.107579132999999956e+03
1.116000000000000014e+01 1.673999999999999932e+00 2.656614263999999821e+03 1.109089533000000074e+03
1.116999999999999993e+01 1.675499999999999989e+00 2.659989227000000028e+03 1.110600331999999980e+03
1.117999999999999972e+01 1.677000000000000046e+00 2.663365542999999889e+03 1.112111527999999907e+03
1.118999999999999950e+01 1.678500000000000103e+00 2.666743210999999974e+03 1.113623121000000083e+03
1.119999999999999929e+01 1.679999999999999938e+00 2.670122229999999945e+03 1.115135111999999936e+03
1.121000000000000085e+01 1.681499999999999995e+00 2.673502598999999918e+03 1.116647498999999925e+03
1.122000000000000064e+01 1.683000000000000052e+00 2.676884317000000010e+03 1.118160282999999936e+03
1.123000000000000043e+01 1.684500000000000108e+00 2.680267384000000220e+03 1.119673463999999967e+03
1.124000000000000021e+01 1.685999999999999943e+00 2.683651799000000210e+03 1.121187040000000025e+03
1.125000000000000000e+01 1.687500000000000000e+00 2.687037560000000212e+03 1.122701011000000108e+03
1.125999999999999979e+01 1.689000000000000057e+00 2.690424667000000227e+03 1.124215378000000101e+03
1.126999999999999957e+01 1.690499999999999892e+00 2.693813118999999915e+03 1.125730139999999892e+03
1.127999999999999936e+01 1.691999999999999948e+00 2.697202914999999848e+03 1.127245296000000053e+03
1.128999999999999915e+01 1.693500000000000005e+00 2.700594055000000026e+03 1.128760845999999901e+03
1.130000000000000071e+01 1.695000000000000062e+00 2.703986538000000110e+03 1.130276791000000003e+03
1.131000000000000050e+01 1.696499999999999897e+00 2.707380361999999877e+03 1.131793128999999908e+03
1.132000000000000028e+01 1.697999999999999954e+00 2.710775526999999784e+03 1.133309860999999955e+03
1.133000000000000007e+01 1.699500000000000011e+00 2.714172031999999945e+03 1.134826984999999922e+03
1.133999999999999986e+01 1.701000000000000068e+00 2.717569876000000022e+03 1.136344501999999920e+03
1.134999999999999964e+01 1.702499999999999902e+00 2.720969059000000016e+03 1.137862411999999949e+03
1.135999999999999943e+01 1.703999999999999959e+00 2.724369579000000158e+03 1.139380713000000014e+03
1.136999999999999922e+01 1.705500000000000016e+00 2.727771435999999994e+03 1.140899407000000110e+03
1.138000000000000078e+01 1.707000000000000073e+00 2.731174628000000212e+03 1.142418492000000015e+03
1.139000000000000057e+01 1.708499999999999908e+00 2.734579155999999784e+03 1.143937967999999955e+03
1.140000000000000036e+01 1.709999999999999964e+00 2.737985017999999855e+03 1.145457834000000048e+03
1.141000000000000014e+01 1.711500000000000021e+00 2.741392213999999967e+03 1.146978092000000061e+03
1.141999999999999993e+01 1.713000000000000078e+00 2.744800741000000016e+03 1.148498738999999887e+03
1.142999999999999972e+01 1.714499999999999913e+00 2.748210601000000224e+03 1.150019776999999976e+03
1.143999999999999950e+01 1.715999999999999970e+00 2.751621791999999914e+03 1.151541204000000107e+03
1.144999999999999929e+01 1.717500000000000027e+00 2.755034312000000227e+03 1.153063020999999935e+03
1.146000000000000085e+01 1.719000000000000083e+00 2.758448162000000139e+03 1.154585225999999921e+03
1.147000000000000064e+01 1.720499999999999918e+00 2.761863341000000219e+03 1.156107819999999947e+03
1.148000000000000043e+01 1.721999999999999975e+00 2.765279846999999791e+03 1.157630803000000014e+03
1.149000000000000021e+01 1.723500000000000032e+00 2.768697680000000219e+03 1.159154172999999901e+03
1.150000000000000000e+01 1.725000000000000089e+00 2.772116837999999916e+03 1.160677932000000055e+03
1.150999999999999979e+01 1.726499999999999924e+00 2.775537322000000131e+03 1.162202078000000029e+03
1.151999999999999957e+01 1.727999999999999980e+00 2.778959131000000070e+03 1.163726611000000048e+03
1.152999999999999936e+01 1.729500000000000037e+00 2.782382262999999966e+03 1.165251531000000114e+03
1.153999999999999915e+01 1.731000000000000094e+00 2.785806716999999935e+03 1.166776837999999998e+03
1.155000000000000071e+01 1.732499999999999929e+00 2.789232493999999861e+03 1.168302531000000045e+03
1.156000000000000050e+01 1.733999999999999986e+00 2.792659591000000091e+03 1.169828608999999915e+03
1.157000000000000028e+01 1.735500000000000043e+00 2.796088009000000056e+03 1.171355074000000059e+03
1.158000000000000007e+01 1.737000000000000099e+00 2.799517746999999872e+03 1.172881924000000026e+03
1.158999999999999986e+01 1.738499999999999934e+00 2.802948803000000225e+03 1.174409159000000045e+03
1.159999999999999964e+01 1.739999999999999991e+00 2.806381177000000207e+03 1.175936778999999888e+03
1.160999999999999943e+01 1.741500000000000048e+00 2.809814867999999933e+03 1.177464784000000009e+03
1.161999999999999922e+01 1.743000000000000105e+00 2.813249875999999858e+03 1.178993173000000070e+03
1.163000000000000078e+01 1.744499999999999940e+00 2.816686199000000215e+03 1.180521944999999960e+03
1.164000000000000057e+01 1.745999999999999996e+00 2.820123836000000210e+03 1.182051101999999901e+03
1.165000000000000036e+01 1.747500000000000053e+00 2.823562788000000182e+03 1.183580641000000014e+03
1.166000000000000014e+01 1.749000000000000110e+00 2.827003052000000025e+03 1.185110564000000068e+03
1.166999999999999993e+01 1.750499999999999945e+00 2.830444629000000077e+03 1.186640869999999950e+03
1.167999999999999972e+01 1.752000000000000002e+00 2.833887517000000116e+03 1.188171558000000005e+03
1.168999999999999950e+01 1.753500000000000059e+00 2.837331716000000142e+03 1.189702628000000004e+03
1.169999999999999929e+01 1.754999999999999893e+00 2.840777224999999817e+03 1.191234079999999949e+03
1.171000000000000085e+01 1.756499999999999950e+00 2.844224043000000165e+03 1.192765914000000066e+03
1.172000000000000064e+01 1.758000000000000007e+00 2.847672168999999940e+03 1.194298129000000017e+03
1.173000000000000043e+01 1.759500000000000064e+00 2.851121603000000050e+03 1.195830725000000029e+03
1.174000000000000021e+01 1.760999999999999899e+00 2.854572342999999819e+03 1.197363702000000103e+03
1.175000000000000000e+01 1.762499999999999956e+00 2.858024390000000039e+03 1.198897060000000010e+03
1.175999999999999979e+01 1.764000000000000012e+00 2.861477741000000151e+03 1.200430796999999984e+03
1.176999999999999957e+01 1.765500000000000069e+00 2.864932397000000037e+03 1.201964915000000019e+03
1.177999999999999936e+01 1.766999999999999904e+00 2.868388355999999931e+03 1.203499411999999893e+03
1.178999999999999915e+01 1.768499999999999961e+00 2.871845619000000170e+03 1.205034288999999944e+03
1.180000000000000071e+01 1.770000000000000018e+00 2.875304183000000194e+03 1.206569543999999951e+03
1.181000000000000050e+01 1.771500000000000075e+00 2.878764048999999886e+03 1.208105178000000024e+03
1.182000000000000028e+01 1.772999999999999909e+00 2.882225214999999935e+03 1.209641190999999935e+03
1.183000000000000007e+01 1.774499999999999966e+00 2.885687680000000000e+03 1.211177582000000029e+03
1.183999999999999986e+01 1.776000000000000023e+00 2.889151444999999967e+03 1.212714351000000079e+03
1.184999999999999964e+01 1.777500000000000080e+00 2.892616507000000183e+03 1.214251498000000083e+03
1.185999999999999943e+01 1.778999999999999915e+00 2.896082867000000078e+03 1.215789021999999932e+03
1.186999999999999922e+01 1.780499999999999972e+00 2.899550524000000223e+03 1.217326923000000079e+03
1.188000000000000078e+01 1.782000000000000028e+00 2.903019475999999941e+03 1.218865201000000070e+03
1.189000000000000057e+01 1.783500000000000085e+00 2.906489723000000140e+03 1.220403855999999905e+03
1.190000000000000036e+01 1.784999999999999920e+00 2.909961264999999912e+03 1.221942886999999928e+03
1.191000000000000014e+01 1.786499999999999977e+00 2.913434099999999944e+03 1.223482293999999911e+03
1.191999999999999993e+01 1.788000000000000034e+00 2.916908226999999897e+03 1.225022075999999970e+03
1.192999999999999972e+01 1.789500000000000091e+00 2.920383647000000110e+03 1.226562233999999989e+03
1.193999999999999950e+01 1.790999999999999925e+00 2.923860357999999906e+03 1.228102767000000085e+03
1.194999999999999929e+01 1.792499999999999982e+00 2.927338358999999855e+03 1.229643675000000030e+03
1.196000000000000085e+01 1.794000000000000039e+00 2.930817649000000074e+03 1.231184958000000051e+03
1.197000000000000064e+01 1.795500000000000096e+00 2.934298228999999992e+03 1.232726615000000038e+03
1.198000000000000043e+01 1.796999999999999931e+00 2.937780096999999842e+03 1.234268645999999990e+03
1.199000000000000021e+01 1.798499999999999988e+00 2.941263252000000193e+03 1.235811050999999907e+03


==> anc/Fig2/Fig2a/EOS_PCSB2_zeta_0.02.out <==
# nb/n0, nb( fm ^{-3}), epsilon (MeV fm^{-3}), p (MeV fm^{-3})
5.944266666666666902e-10 8.916400000000000094e-11 8.302999999999999638e-08 6.274400000000000003e-13
6.075399999999999514e-10 9.113099999999999529e-11 8.486199999999999584e-08 6.505399999999999725e-13
6.209466666666667186e-10 9.314200000000000520e-11 8.673400000000000096e-08 6.744500000000000191e-13
6.346466666666666816e-10 9.519700000000000482e-11 8.864800000000000076e-08 6.991999999999999893e-13
6.486466666666667366e-10 9.729700000000000274e-11 9.060399999999999525e-08 7.248000000000000014e-13
6.629600000000000557e-10 9.944400000000000319e-11 9.260299999999999879e-08 7.512800000000000057e-13
6.776000000000000176e-10 1.016399999999999975e-10 9.464599999999999928e-08 7.786799999999999697e-13
6.925333333333332786e-10 1.038799999999999944e-10 9.673399999999999786e-08 8.070200000000000287e-13
7.077999999999999753e-10 1.061699999999999937e-10 9.886899999999999680e-08 8.363200000000000149e-13
7.234666666666666913e-10 1.085200000000000037e-10 1.010499999999999950e-07 8.666300000000000140e-13
7.393999999999999489e-10 1.109099999999999949e-10 1.032799999999999957e-07 8.979600000000000431e-13
7.557333333333333292e-10 1.133599999999999968e-10 1.055600000000000003e-07 9.303600000000000868e-13
7.724000000000000417e-10 1.158600000000000011e-10 1.078899999999999953e-07 9.638499999999999774e-13
7.894000000000000864e-10 1.184100000000000078e-10 1.102699999999999941e-07 9.984700000000000864e-13
8.068666666666666307e-10 1.210299999999999946e-10 1.126999999999999967e-07 1.034199999999999976e-12
8.246666666666667140e-10 1.236999999999999968e-10 1.151900000000000011e-07 1.071199999999999919e-12
8.428666666666667132e-10 1.264299999999999966e-10 1.177299999999999961e-07 1.109400000000000099e-12
8.614666666666666283e-10 1.292199999999999942e-10 1.203299999999999929e-07 1.148900000000000083e-12
8.804666666666666661e-10 1.320699999999999896e-10 1.229800000000000067e-07 1.189700000000000070e-12
8.998666666666667232e-10 1.349800000000000085e-10 1.256900000000000091e-07 1.231900000000000032e-12
9.197333333333333833e-10 1.379600000000000075e-10 1.284700000000000115e-07 1.275499999999999967e-12
9.400000000000000627e-10 1.410000000000000042e-10 1.312999999999999912e-07 1.320500000000000078e-12
9.607333333333333451e-10 1.441100000000000069e-10 1.341999999999999973e-07 1.366999999999999931e-12
9.819333333333332305e-10 1.472899999999999897e-10 1.371599999999999921e-07 1.414999999999999928e-12
1.003600000000000133e-09 1.505400000000000044e-10 1.401900000000000132e-07 1.464600000000000040e-12
1.025733333333333431e-09 1.538599999999999991e-10 1.432799999999999966e-07 1.515900000000000033e-12
1.048400000000000019e-09 1.572600000000000081e-10 1.464400000000000063e-07 1.568899999999999908e-12
1.071533333333333417e-09 1.607299999999999971e-10 1.496699999999999896e-07 1.623700000000000038e-12
1.095200000000000106e-09 1.642800000000000004e-10 1.529699999999999993e-07 1.680300000000000019e-12
1.119333333333333397e-09 1.679000000000000096e-10 1.563499999999999938e-07 1.738899999999999992e-12
1.144000000000000185e-09 1.716000000000000071e-10 1.597999999999999883e-07 1.799399999999999987e-12
1.169266666666666744e-09 1.753900000000000013e-10 1.633299999999999941e-07 1.861999999999999942e-12
1.195066666666666800e-09 1.792600000000000096e-10 1.669299999999999999e-07 1.926699999999999858e-12
1.221466666666666626e-09 1.832199999999999887e-10 1.706099999999999905e-07 1.993699999999999876e-12
1.248400000000000156e-09 1.872600000000000079e-10 1.743800000000000037e-07 2.063099999999999964e-12
1.275933333333333456e-09 1.913899999999999977e-10 1.782199999999999905e-07 2.134900000000000122e-12
1.304066666666666734e-09 1.956100000000000100e-10 1.821600000000000112e-07 2.209299999999999886e-12
1.332866666666666675e-09 1.999300000000000013e-10 1.861799999999999903e-07 2.286400000000000032e-12
1.362266666666666595e-09 2.043399999999999892e-10 1.902800000000000071e-07 2.366300000000000126e-12
1.392333333333333385e-09 2.088500000000000077e-10 1.944800000000000050e-07 2.449300000000000075e-12
1.423066666666666840e-09 2.134600000000000053e-10 1.987699999999999991e-07 2.535399999999999880e-12
1.454466666666666752e-09 2.181700000000000076e-10 2.031600000000000007e-07 2.624899999999999852e-12
1.486533333333333329e-09 2.229799999999999889e-10 2.076399999999999985e-07 2.717999999999999930e-12
1.519333333333333463e-09 2.279000000000000092e-10 2.122200000000000038e-07 2.814900000000000052e-12
1.552866666666666743e-09 2.329299999999999908e-10 2.169100000000000014e-07 2.915800000000000157e-12
1.587133333333333374e-09 2.380699999999999854e-10 2.216899999999999953e-07 3.021000000000000153e-12
1.622133333333333357e-09 2.433199999999999931e-10 2.265800000000000079e-07 3.130899999999999917e-12
1.657933333333333378e-09 2.486899999999999963e-10 2.315800000000000130e-07 3.245700000000000195e-12
1.694533333333333437e-09 2.541799999999999949e-10 2.366900000000000105e-07 3.365500000000000149e-12
1.731866666666666849e-09 2.597800000000000066e-10 2.419099999999999738e-07 3.489599999999999994e-12
1.770066666666666779e-09 2.655099999999999961e-10 2.472499999999999938e-07 3.618000000000000134e-12
1.809133333333333435e-09 2.713700000000000152e-10 2.527099999999999911e-07 3.750799999999999729e-12
1.849066666666666816e-09 2.773600000000000121e-10 2.582800000000000072e-07 3.888299999999999901e-12
1.889866666666666510e-09 2.834799999999999868e-10 2.639800000000000120e-07 4.030499999999999840e-12
1.931533333333333550e-09 2.897299999999999911e-10 2.698100000000000053e-07 4.177499999999999921e-12
1.974200000000000069e-09 2.961299999999999897e-10 2.757599999999999758e-07 4.329700000000000019e-12
2.017733333333333521e-09 3.026600000000000178e-10 2.818399999999999879e-07 4.486999999999999763e-12
2.062266666666666866e-09 3.093399999999999885e-10 2.880599999999999999e-07 4.649599999999999898e-12
2.107733333333333417e-09 3.161600000000000229e-10 2.944200000000000119e-07 4.817799999999999929e-12
2.154266666666666548e-09 3.231399999999999822e-10 3.009100000000000124e-07 4.991700000000000228e-12
2.201799999999999986e-09 3.302699999999999876e-10 3.075500000000000243e-07 5.171499999999999926e-12
2.250400000000000418e-09 3.375600000000000213e-10 3.143399999999999944e-07 5.357300000000000205e-12
2.299999999999999916e-09 3.449999999999999977e-10 3.212700000000000174e-07 5.549399999999999760e-12
2.350800000000000195e-09 3.526200000000000190e-10 3.283600000000000101e-07 5.747899999999999772e-12
2.402666666666667055e-09 3.604000000000000169e-10 3.356100000000000254e-07 5.953099999999999746e-12
2.455666666666666769e-09 3.683500000000000256e-10 3.430099999999999990e-07 6.165199999999999620e-12
2.509866666666666437e-09 3.764799999999999759e-10 3.505800000000000066e-07 6.384400000000000140e-12
2.565200000000000199e-09 3.847799999999999885e-10 3.583199999999999951e-07 6.611000000000000002e-12
2.621799999999999776e-09 3.932699999999999768e-10 3.662200000000000063e-07 6.845100000000000388e-12
2.679666666666666822e-09 4.019499999999999923e-10 3.743000000000000098e-07 7.087100000000000367e-12
2.738800000000000096e-09 4.108199999999999834e-10 3.825600000000000057e-07 7.337299999999999442e-12
2.799200000000000012e-09 4.198800000000000018e-10 3.909999999999999940e-07 7.595899999999999976e-12
2.861000000000000357e-09 4.291500000000000121e-10 3.996299999999999859e-07 7.863199999999999857e-12
2.924066666666666930e-09 4.386099999999999981e-10 4.084499999999999815e-07 8.139600000000000577e-12
2.988600000000000206e-09 4.482900000000000102e-10 4.174599999999999807e-07 8.425399999999999218e-12
3.054533333333333497e-09 4.581800000000000143e-10 4.266699999999999951e-07 8.721000000000000503e-12
3.121933333333333906e-09 4.682900000000000445e-10 4.360800000000000244e-07 9.026900000000000643e-12
3.190800000000000603e-09 4.786200000000000491e-10 4.457099999999999856e-07 9.343300000000000386e-12
3.261199999999999864e-09 4.891799999999999589e-10 4.555400000000000147e-07 9.670899999999999919e-12
3.333200000000000029e-09 4.999799999999999630e-10 4.655899999999999756e-07 1.000999999999999955e-11
3.406733333333333170e-09 5.110099999999999755e-10 4.758599999999999743e-07 1.036100000000000078e-11
3.481866666666666803e-09 5.222799999999999790e-10 4.863599999999999691e-07 1.072500000000000045e-11
3.558733333333333886e-09 5.338100000000000416e-10 4.970999999999999713e-07 1.110300000000000065e-11
3.637200000000000220e-09 5.455799999999999916e-10 5.080600000000000112e-07 1.149399999999999929e-11
3.717466666666666692e-09 5.576199999999999831e-10 5.192699999999999640e-07 1.190099999999999947e-11
3.799533333333333303e-09 5.699300000000000161e-10 5.307300000000000414e-07 1.232300000000000070e-11
3.883333333333333365e-09 5.825000000000000047e-10 5.424400000000000318e-07 1.276100000000000025e-11
3.969000000000000666e-09 5.953500000000000172e-10 5.544099999999999994e-07 1.321799999999999962e-11
4.056600000000000240e-09 6.084900000000000360e-10 5.666400000000000500e-07 1.369199999999999942e-11
4.146066666666667052e-09 6.219099999999999752e-10 5.791400000000000362e-07 1.418700000000000003e-11
4.237600000000000339e-09 6.356399999999999887e-10 5.919200000000000223e-07 1.470300000000000147e-11
4.331066666666666724e-09 6.496600000000000086e-10 6.049800000000000082e-07 1.523599999999999849e-11
4.426600000000000410e-09 6.639899999999999994e-10 6.183299999999999524e-07 1.578700000000000129e-11
4.524266666666667256e-09 6.786400000000000470e-10 6.319699999999999607e-07 1.635699999999999907e-11
4.624133333333333950e-09 6.936200000000000305e-10 6.459199999999999499e-07 1.694499999999999939e-11
4.726133333333332977e-09 7.089199999999999673e-10 6.601699999999999617e-07 1.755300000000000003e-11
4.830400000000000194e-09 7.245600000000000291e-10 6.747400000000000187e-07 1.818100000000000099e-11
4.936999999999999805e-09 7.405499999999999915e-10 6.896199999999999508e-07 1.882899999999999903e-11
5.045933333333333465e-09 7.568899999999999578e-10 7.048399999999999508e-07 1.949799999999999952e-11
5.157266666666667035e-09 7.735900000000000138e-10 7.203899999999999544e-07 2.018799999999999920e-11
5.271066666666667200e-09 7.906600000000000387e-10 7.362899999999999842e-07 2.090099999999999909e-11
5.387333333333333962e-09 8.081000000000000322e-10 7.525299999999999761e-07 2.163699999999999919e-11
5.506199999999999866e-09 8.259299999999999592e-10 7.691400000000000170e-07 2.239599999999999949e-11
5.627666666666667396e-09 8.441500000000000266e-10 7.861100000000000426e-07 2.317899999999999888e-11
5.751866666666666615e-09 8.627799999999999923e-10 8.034500000000000112e-07 2.398699999999999947e-11
5.878800000000000006e-09 8.818199999999999596e-10 8.211800000000000515e-07 2.482100000000000016e-11
6.008466666666666742e-09 9.012700000000000320e-10 8.392999999999999517e-07 2.567999999999999882e-11
6.141066666666666884e-09 9.211599999999999499e-10 8.578199999999999879e-07 2.656699999999999858e-11
6.276533333333332918e-09 9.414799999999999376e-10 8.767500000000000125e-07 2.748199999999999942e-11
6.415000000000000698e-09 9.622500000000000634e-10 8.960900000000000255e-07 2.842600000000000025e-11
6.556600000000001119e-09 9.834900000000000852e-10 9.158600000000000497e-07 2.939900000000000105e-11
6.701333333333333353e-09 1.005200000000000003e-09 9.360700000000000434e-07 3.040299999999999960e-11
6.849333333333333256e-09 1.027399999999999988e-09 9.567200000000000066e-07 3.143900000000000124e-11
7.000000000000000643e-09 1.050000000000000096e-09 9.778299999999999620e-07 3.250699999999999952e-11
7.154666666666666775e-09 1.073199999999999975e-09 9.994099999999999739e-07 3.360899999999999866e-11
7.312666666666667264e-09 1.096900000000000007e-09 1.021500000000000088e-06 3.474700000000000290e-11
7.473999999999999626e-09 1.121099999999999985e-09 1.044000000000000084e-06 3.592099999999999931e-11
7.638666666666667172e-09 1.145799999999999910e-09 1.066999999999999906e-06 3.713299999999999859e-11
7.807333333333334290e-09 1.171100000000000019e-09 1.090599999999999985e-06 3.838499999999999850e-11
7.979333333333334110e-09 1.196900000000000075e-09 1.114600000000000094e-06 3.967699999999999906e-11
8.155333333333333502e-09 1.223299999999999901e-09 1.139200000000000037e-06 4.101300000000000225e-11
8.335333333333332467e-09 1.250299999999999911e-09 1.164400000000000024e-06 4.239399999999999727e-11
8.519333333333332659e-09 1.277899999999999899e-09 1.190100000000000049e-06 4.382299999999999694e-11
8.707333333333334077e-09 1.306100000000000070e-09 1.216299999999999900e-06 4.530199999999999902e-11
8.899333333333333414e-09 1.334900000000000012e-09 1.243200000000000015e-06 4.683300000000000128e-11
9.096000000000000849e-09 1.364399999999999962e-09 1.270599999999999956e-06 4.841899999999999715e-11
9.296666666666667857e-09 1.394500000000000096e-09 1.298599999999999942e-06 5.006499999999999720e-11
9.502000000000001309e-09 1.425300000000000031e-09 1.327299999999999980e-06 5.177299999999999921e-11
9.711333333333332678e-09 1.456699999999999943e-09 1.356600000000000064e-06 5.354800000000000084e-11
9.925333333333333800e-09 1.488800000000000070e-09 1.386499999999999981e-06 5.539399999999999762e-11
1.014466666666666658e-08 1.521700000000000029e-09 1.417099999999999951e-06 5.731499999999999802e-11
1.036866666666666746e-08 1.555299999999999996e-09 1.448399999999999973e-06 5.931899999999999957e-11
1.059733333333333313e-08 1.589599999999999970e-09 1.480300000000000040e-06 6.140999999999999783e-11
1.083133333333333377e-08 1.624699999999999983e-09 1.512999999999999956e-06 6.357799999999999748e-11
1.107000000000000086e-08 1.660500000000000004e-09 1.546399999999999924e-06 6.582099999999999429e-11
1.131400000000000126e-08 1.697100000000000064e-09 1.580499999999999945e-06 6.813999999999999682e-11
1.156400000000000019e-08 1.734599999999999986e-09 1.615400000000000026e-06 7.053699999999999640e-11
1.181933333333333408e-08 1.772899999999999947e-09 1.650999999999999948e-06 7.301500000000000584e-11
1.207999999999999964e-08 1.811999999999999947e-09 1.687399999999999929e-06 7.557699999999999916e-11
1.234666666666666704e-08 1.852000000000000015e-09 1.724699999999999979e-06 7.822399999999999788e-11
1.261866666666666610e-08 1.892799999999999916e-09 1.762700000000000081e-06 8.095900000000000188e-11
1.289733333333333388e-08 1.934599999999999916e-09 1.801600000000000039e-06 8.378400000000000246e-11
1.318200000000000184e-08 1.977300000000000193e-09 1.841400000000000064e-06 8.670199999999999952e-11
1.347266666666666667e-08 2.020899999999999918e-09 1.881999999999999938e-06 8.971499999999999728e-11
1.377000000000000022e-08 2.065499999999999950e-09 1.923499999999999880e-06 9.282700000000000422e-11
1.407333333333333230e-08 2.110999999999999845e-09 1.965999999999999896e-06 9.603799999999999447e-11
1.438400000000000161e-08 2.157600000000000077e-09 2.009299999999999973e-06 9.935299999999999802e-11
1.470133333333333468e-08 2.205200000000000202e-09 2.053699999999999921e-06 1.027699999999999977e-10
1.502599999999999836e-08 2.253899999999999837e-09 2.099000000000000147e-06 1.062999999999999974e-10
1.535733333333333572e-08 2.303600000000000193e-09 2.145300000000000026e-06 1.099399999999999972e-10
1.569600000000000039e-08 2.354400000000000059e-09 2.192599999999999980e-06 1.136899999999999972e-10
1.604266666666666752e-08 2.406399999999999879e-09 2.240999999999999804e-06 1.175600000000000056e-10
1.639666666666666857e-08 2.459500000000000037e-09 2.290499999999999923e-06 1.215500000000000094e-10
1.675800000000000024e-08 2.513700000000000119e-09 2.341000000000000117e-06 1.256600000000000086e-10
1.712800000000000289e-08 2.569200000000000186e-09 2.392699999999999978e-06 1.298900000000000033e-10
1.750599999999999807e-08 2.625899999999999793e-09 2.445399999999999914e-06 1.342500000000000017e-10
1.789200000000000232e-08 2.683800000000000183e-09 2.499400000000000159e-06 1.387400000000000038e-10
1.828666666666666762e-08 2.743000000000000144e-09 2.554600000000000071e-06 1.433600000000000095e-10
1.869066666666666913e-08 2.803600000000000121e-09 2.610899999999999854e-06 1.481099999999999931e-10
1.910266666666666646e-08 2.865400000000000052e-09 2.668499999999999946e-06 1.529999999999999886e-10
1.952399999999999999e-08 2.928599999999999999e-09 2.727399999999999925e-06 1.580400000000000043e-10
1.995533333333333494e-08 2.993299999999999993e-09 2.787599999999999789e-06 1.632099999999999978e-10
2.039533333333333425e-08 3.059299999999999972e-09 2.849099999999999962e-06 1.685300000000000115e-10
2.084533333333333497e-08 3.126799999999999997e-09 2.911999999999999817e-06 1.739900000000000113e-10
2.130533333333333379e-08 3.195800000000000069e-09 2.976199999999999982e-06 1.796000000000000054e-10
2.177533333333333403e-08 3.266300000000000187e-09 3.041900000000000048e-06 1.853700000000000020e-10
2.225600000000000090e-08 3.338399999999999970e-09 3.108999999999999795e-06 1.912800000000000105e-10
2.274666666666666587e-08 3.411999999999999798e-09 3.177599999999999866e-06 1.973600000000000040e-10
2.324866666666666931e-08 3.487300000000000148e-09 3.247699999999999839e-06 2.035899999999999918e-10
2.376200000000000128e-08 3.564300000000000192e-09 3.319399999999999932e-06 2.099800000000000080e-10
2.428599999999999989e-08 3.642899999999999900e-09 3.392599999999999925e-06 2.165400000000000091e-10
2.482200000000000217e-08 3.723300000000000160e-09 3.467499999999999835e-06 2.232600000000000128e-10
2.536933333333333630e-08 3.805400000000000115e-09 3.543999999999999865e-06 2.301399999999999932e-10
2.592933333333333602e-08 3.889400000000000238e-09 3.622199999999999811e-06 2.372000000000000184e-10
2.650133333333333612e-08 3.975200000000000087e-09 3.702100000000000096e-06 2.444200000000000204e-10
2.708600000000000180e-08 4.062900000000000104e-09 3.783800000000000093e-06 2.517499999999999837e-10
2.768400000000000159e-08 4.152599999999999908e-09 3.867300000000000226e-06 2.591399999999999964e-10
2.829466666666666698e-08 4.244199999999999881e-09 3.952600000000000070e-06 2.665900000000000069e-10
2.891866666666666648e-08 4.337799999999999641e-09 4.039799999999999845e-06 2.741499999999999787e-10
2.955666666666666531e-08 4.433499999999999631e-09 4.128999999999999770e-06 2.818200000000000153e-10
3.020866666666666678e-08 4.531299999999999852e-09 4.220099999999999626e-06 2.896499999999999769e-10
3.087533333333333280e-08 4.631299999999999920e-09 4.313199999999999632e-06 2.976799999999999998e-10
3.155666666666666668e-08 4.733499999999999836e-09 4.408400000000000008e-06 3.059599999999999960e-10
3.225266666666666841e-08 4.837899999999999599e-09 4.505599999999999688e-06 3.145500000000000150e-10
3.296466666666666843e-08 4.944700000000000099e-09 4.605100000000000175e-06 3.235400000000000015e-10
3.369200000000000153e-08 5.053800000000000064e-09 4.706700000000000185e-06 3.329800000000000227e-10
3.443533333333333291e-08 5.165299999999999937e-09 4.810499999999999936e-06 3.427999999999999950e-10
3.519533333333333443e-08 5.279300000000000164e-09 4.916699999999999868e-06 3.529899999999999877e-10
3.597133333333333423e-08 5.395700000000000299e-09 5.025199999999999761e-06 3.635700000000000173e-10
3.676533333333333459e-08 5.514800000000000023e-09 5.136099999999999834e-06 3.745699999999999793e-10
3.757666666666666367e-08 5.636499999999999716e-09 5.249400000000000088e-06 3.859799999999999947e-10
3.840533333333333471e-08 5.760800000000000207e-09 5.365199999999999894e-06 3.978399999999999931e-10
3.925266666666666491e-08 5.887899999999999903e-09 5.483600000000000319e-06 4.101600000000000084e-10
4.011866666666666751e-08 6.017799999999999630e-09 5.604599999999999669e-06 4.229600000000000056e-10
4.100400000000000109e-08 6.150599999999999833e-09 5.728299999999999857e-06 4.362600000000000010e-10
4.190866666666666567e-08 6.286299999999999685e-09 5.854700000000000035e-06 4.500800000000000112e-10
4.283333333333333307e-08 6.424999999999999630e-09 5.983800000000000205e-06 4.644300000000000185e-10
4.377866666666666852e-08 6.566800000000000112e-09 6.115900000000000177e-06 4.793400000000000218e-10
4.474466666666667201e-08 6.711700000000000305e-09 6.250800000000000360e-06 4.948199999999999518e-10
4.573200000000000214e-08 6.859799999999999824e-09 6.388799999999999716e-06 5.108999999999999625e-10
4.674066666666667214e-08 7.011100000000000325e-09 6.529700000000000349e-06 5.276000000000000185e-10
4.777200000000000584e-08 7.165800000000000215e-09 6.673800000000000375e-06 5.449399999999999814e-10
4.882600000000000324e-08 7.323900000000000320e-09 6.821099999999999795e-06 5.629300000000000403e-10
4.990333333333332954e-08 7.485499999999999432e-09 6.971600000000000302e-06 5.815899999999999531e-10
5.100466666666666983e-08 7.650700000000000474e-09 7.125400000000000422e-06 6.009499999999999772e-10
5.212999999999999762e-08 7.819499999999999312e-09 7.282600000000000374e-06 6.210199999999999917e-10
5.327999999999999799e-08 7.991999999999999699e-09 7.443300000000000377e-06 6.418099999999999788e-10
5.445533333333333616e-08 8.168300000000000424e-09 7.607599999999999804e-06 6.633400000000000068e-10
5.565666666666667072e-08 8.348500000000000277e-09 7.775500000000000347e-06 6.856199999999999547e-10
5.688466666666666689e-08 8.532699999999999703e-09 7.947000000000000315e-06 7.086600000000000116e-10
5.814000000000000975e-08 8.721000000000000800e-09 8.122400000000000363e-06 7.324699999999999532e-10
5.942266666666667281e-08 8.913400000000000260e-09 8.301600000000000274e-06 7.570499999999999862e-10
6.073400000000000637e-08 9.110100000000000625e-09 8.484800000000000485e-06 7.824099999999999896e-10
6.207400000000000381e-08 9.311100000000000241e-09 8.671999999999999303e-06 8.085299999999999987e-10
6.344333333333333697e-08 9.516499999999999552e-09 8.863400000000000553e-06 8.354000000000000310e-10
6.484333333333333627e-08 9.726499999999999448e-09 9.058900000000000630e-06 8.630199999999999832e-10
6.627400000000000172e-08 9.941099999999999927e-09 9.258800000000000190e-06 8.913500000000000291e-10
6.790600000000001262e-08 1.018590000000000057e-08 9.488110000000000540e-06 1.054460000000000100e-09
7.045466666666667525e-08 1.056819999999999996e-08 9.844219999999999406e-06 1.106829999999999992e-09
7.309866666666666901e-08 1.096480000000000002e-08 1.021359999999999992e-05 1.163010000000000102e-09
7.584199999999999845e-08 1.137630000000000010e-08 1.059700000000000035e-05 1.220500000000000076e-09
7.868800000000000951e-08 1.180320000000000077e-08 1.099459999999999973e-05 1.281979999999999951e-09
8.164133333333333885e-08 1.224620000000000017e-08 1.140730000000000003e-05 1.346539999999999984e-09
8.470466666666667381e-08 1.270570000000000008e-08 1.183530000000000000e-05 1.413839999999999948e-09
8.788399999999999471e-08 1.318259999999999954e-08 1.227949999999999991e-05 1.486270000000000080e-09
9.118200000000000214e-08 1.367730000000000032e-08 1.274030000000000065e-05 1.560010000000000075e-09
9.460400000000000460e-08 1.419059999999999937e-08 1.321850000000000058e-05 1.639089999999999972e-09
9.815399999999999337e-08 1.472309999999999934e-08 1.371450000000000058e-05 1.722059999999999945e-09
1.018380000000000150e-07 1.527570000000000092e-08 1.422919999999999922e-05 1.808509999999999993e-09
1.056593333333333359e-07 1.584889999999999973e-08 1.476319999999999953e-05 1.901719999999999922e-09
1.096246666666666614e-07 1.644369999999999854e-08 1.531719999999999965e-05 1.996319999999999988e-09
1.137386666666666676e-07 1.706079999999999882e-08 1.589199999999999963e-05 2.097950000000000184e-09
1.180073333333333351e-07 1.770109999999999960e-08 1.648849999999999977e-05 2.204520000000000159e-09
1.224360000000000251e-07 1.836540000000000112e-08 1.710730000000000136e-05 2.315519999999999879e-09
1.270306666666666784e-07 1.905459999999999911e-08 1.774929999999999962e-05 2.435270000000000008e-09
1.317980000000000265e-07 1.976970000000000133e-08 1.841539999999999990e-05 2.556719999999999832e-09
1.367439999999999968e-07 2.051160000000000018e-08 1.910640000000000057e-05 2.687239999999999914e-09
1.418759999999999927e-07 2.128139999999999891e-08 1.982350000000000087e-05 2.824059999999999862e-09
1.471999999999999946e-07 2.207999999999999985e-08 2.056739999999999895e-05 2.966609999999999954e-09
1.527246666666666701e-07 2.290870000000000052e-08 2.133930000000000082e-05 3.120260000000000142e-09
1.584559999999999996e-07 2.376839999999999994e-08 2.214009999999999831e-05 3.276260000000000017e-09
1.644026666666666771e-07 2.466039999999999892e-08 2.297100000000000080e-05 3.443769999999999989e-09
1.705726666666666589e-07 2.558589999999999950e-08 2.383310000000000056e-05 3.619359999999999793e-09
1.769740000000000070e-07 2.654610000000000038e-08 2.472750000000000000e-05 3.802400000000000022e-09
1.836153333333333360e-07 2.754229999999999907e-08 2.565549999999999856e-05 3.999310000000000327e-09
1.905059999999999987e-07 2.857589999999999848e-08 2.661829999999999890e-05 4.199800000000000324e-09
1.976553333333333479e-07 2.964830000000000152e-08 2.761720000000000047e-05 4.414650000000000260e-09
2.050733333333333419e-07 3.076099999999999996e-08 2.865369999999999978e-05 4.639919999999999834e-09
2.127693333333333335e-07 3.191540000000000003e-08 2.972899999999999946e-05 4.874939999999999711e-09
2.207539999999999927e-07 3.311309999999999890e-08 3.084469999999999964e-05 5.127039999999999699e-09
2.290386666666667009e-07 3.435580000000000248e-08 3.200220000000000338e-05 5.384780000000000093e-09
2.376339999999999956e-07 3.564509999999999802e-08 3.320320000000000086e-05 5.660219999999999713e-09
2.465519999999999965e-07 3.698279999999999682e-08 3.444930000000000236e-05 5.949110000000000356e-09
2.558046666666666376e-07 3.837069999999999696e-08 3.574209999999999784e-05 6.250869999999999943e-09
2.654046666666666706e-07 3.981070000000000191e-08 3.708339999999999803e-05 6.573300000000000038e-09
2.753653333333333734e-07 4.130480000000000072e-08 3.847520000000000052e-05 6.904750000000000170e-09
2.856993333333333387e-07 4.285489999999999684e-08 3.991910000000000206e-05 7.257680000000000109e-09
2.964206666666666884e-07 4.446309999999999797e-08 4.141710000000000026e-05 7.628040000000000058e-09
3.075453333333333346e-07 4.613180000000000152e-08 4.297150000000000015e-05 8.015450000000000481e-09
3.190866666666667142e-07 4.786300000000000315e-08 4.458409999999999890e-05 8.427459999999999351e-09
3.310613333333333184e-07 4.965919999999999908e-08 4.625730000000000179e-05 8.853790000000000297e-09
3.434860000000000093e-07 5.152289999999999875e-08 4.799330000000000008e-05 9.305809999999999735e-09
3.563760000000000143e-07 5.345640000000000081e-08 4.979429999999999859e-05 9.780450000000000073e-09
3.697506666666667237e-07 5.546260000000000325e-08 5.166309999999999669e-05 1.027769999999999978e-08
3.836266666666666819e-07 5.754400000000000229e-08 5.360189999999999920e-05 1.080379999999999944e-08
3.980233333333333855e-07 5.970350000000000254e-08 5.561349999999999871e-05 1.135220000000000056e-08
4.129606666666666454e-07 6.194409999999999416e-08 5.770060000000000114e-05 1.193090000000000064e-08
4.284586666666666429e-07 6.426879999999999379e-08 5.986599999999999908e-05 1.253900000000000064e-08
4.445379999999999801e-07 6.668069999999999701e-08 6.211269999999999910e-05 1.317720000000000036e-08
4.612206666666666818e-07 6.918309999999999698e-08 6.444370000000000100e-05 1.384849999999999990e-08
4.785293333333333522e-07 7.177940000000000547e-08 6.686210000000000482e-05 1.455390000000000038e-08
4.964880000000000185e-07 7.447320000000000541e-08 6.937130000000000444e-05 1.529409999999999995e-08
5.151206666666667608e-07 7.726810000000000618e-08 7.197480000000000078e-05 1.607229999999999960e-08
5.344519999999999738e-07 8.016779999999999607e-08 7.467580000000000084e-05 1.689039999999999949e-08
5.545093333333333218e-07 8.317639999999999827e-08 7.747829999999999984e-05 1.774550000000000164e-08
5.753193333333333606e-07 8.629790000000000409e-08 8.038599999999999912e-05 1.865120000000000028e-08
5.969100000000000160e-07 8.953650000000000240e-08 8.340280000000000046e-05 1.959660000000000158e-08
6.193106666666666899e-07 9.289660000000000613e-08 8.653269999999999907e-05 2.059119999999999978e-08
6.425526666666667335e-07 9.638290000000000473e-08 8.978010000000000461e-05 2.163840000000000005e-08
6.666666666666667071e-07 9.999999999999999547e-08 9.314939999999999960e-05 2.272630000000000082e-08
6.916866666666667022e-07 1.037530000000000027e-07 9.664530000000000115e-05 2.388789999999999978e-08
7.176466666666667043e-07 1.076469999999999977e-07 1.002729999999999935e-04 2.509390000000000079e-08
7.445733333333333752e-07 1.116859999999999983e-07 1.040350000000000026e-04 2.636340000000000101e-08
7.725200000000000380e-07 1.158780000000000004e-07 1.079399999999999999e-04 2.770210000000000094e-08
8.015066666666667154e-07 1.202260000000000073e-07 1.119900000000000035e-04 2.908499999999999872e-08
8.315866666666666248e-07 1.247379999999999884e-07 1.161930000000000037e-04 3.057189999999999862e-08
8.628000000000000232e-07 1.294200000000000035e-07 1.205539999999999981e-04 3.210820000000000292e-08
8.951733333333333606e-07 1.342760000000000041e-07 1.250769999999999953e-04 3.372600000000000038e-08
9.287733333333333438e-07 1.393160000000000016e-07 1.297720000000000037e-04 3.543339999999999884e-08
9.636266666666667404e-07 1.445440000000000005e-07 1.346420000000000028e-04 3.718929999999999937e-08
9.997866666666668736e-07 1.499680000000000099e-07 1.396939999999999944e-04 3.908660000000000273e-08
1.037313333333333282e-06 1.555969999999999870e-07 1.449380000000000004e-04 4.103950000000000164e-08
1.076240000000000007e-06 1.614359999999999905e-07 1.503769999999999868e-04 4.309599999999999759e-08
1.116626666666666800e-06 1.674940000000000041e-07 1.560199999999999868e-04 4.526600000000000312e-08
1.158533333333333411e-06 1.737800000000000116e-07 1.618749999999999909e-04 4.749290000000000171e-08
1.202013333333333374e-06 1.803019999999999955e-07 1.679499999999999895e-04 4.990029999999999983e-08
1.247120000000000013e-06 1.870679999999999914e-07 1.742530000000000001e-04 5.237389999999999757e-08
1.293926666666666780e-06 1.940890000000000117e-07 1.807930000000000019e-04 5.497670000000000021e-08
1.342480000000000147e-06 2.013720000000000114e-07 1.875769999999999966e-04 5.771609999999999759e-08
1.392866666666666844e-06 2.089300000000000054e-07 1.946170000000000105e-04 6.053180000000000473e-08
1.445133333333333343e-06 2.167700000000000015e-07 2.019199999999999912e-04 6.355339999999999521e-08
1.499366666666666587e-06 2.249049999999999880e-07 2.094979999999999922e-04 6.665919999999999910e-08
1.555640000000000025e-06 2.333460000000000038e-07 2.173599999999999925e-04 6.991510000000000644e-08
1.614020000000000049e-06 2.421030000000000074e-07 2.255179999999999913e-04 7.330860000000000305e-08
1.674593333333333388e-06 2.511889999999999870e-07 2.339809999999999948e-04 7.680130000000000361e-08
1.737433333333333281e-06 2.606149999999999815e-07 2.427610000000000022e-04 8.039669999999999887e-08
1.802639999999999947e-06 2.703959999999999815e-07 2.518719999999999900e-04 8.429249999999999859e-08
1.870286666666666840e-06 2.805430000000000260e-07 2.613240000000000072e-04 8.853540000000000014e-08
1.940479999999999758e-06 2.910719999999999742e-07 2.711319999999999919e-04 9.298320000000000374e-08
2.013300000000000273e-06 3.019949999999999987e-07 2.813070000000000089e-04 9.766050000000000288e-08
2.088860000000000190e-06 3.133289999999999862e-07 2.918640000000000232e-04 1.025640000000000044e-07
2.167246666666666450e-06 3.250869999999999781e-07 3.028169999999999842e-04 1.077130000000000064e-07
2.248580000000000247e-06 3.372869999999999947e-07 3.141810000000000197e-04 1.131260000000000033e-07
2.332966666666666957e-06 3.499450000000000012e-07 3.259720000000000022e-04 1.187960000000000005e-07
2.420520000000000078e-06 3.630779999999999905e-07 3.382050000000000052e-04 1.247659999999999937e-07
2.511359999999999957e-06 3.767039999999999829e-07 3.508979999999999868e-04 1.310130000000000099e-07
2.605606666666666942e-06 3.908409999999999989e-07 3.640660000000000207e-04 1.375789999999999907e-07
2.703393333333333388e-06 4.055090000000000083e-07 3.777289999999999879e-04 1.444780000000000050e-07
2.804846666666666918e-06 4.207270000000000060e-07 3.919050000000000094e-04 1.517009999999999897e-07
2.910106666666666737e-06 4.365159999999999894e-07 4.066119999999999891e-04 1.593149999999999942e-07
3.019320000000000172e-06 4.528979999999999835e-07 4.218720000000000022e-04 1.672650000000000092e-07
3.132626666666666853e-06 4.698939999999999856e-07 4.377040000000000227e-04 1.756299999999999918e-07
3.250186666666666961e-06 4.875280000000000229e-07 4.541300000000000176e-04 1.844139999999999995e-07
3.372166666666667104e-06 5.058250000000000444e-07 4.711730000000000237e-04 1.936049999999999923e-07
3.498713333333333763e-06 5.248070000000000221e-07 4.888549999999999536e-04 2.033040000000000052e-07
3.630020000000000102e-06 5.445030000000000153e-07 5.072009999999999843e-04 2.134049999999999975e-07
3.766246666666667149e-06 5.649370000000000512e-07 5.262360000000000215e-04 2.240429999999999899e-07
3.907586666666666799e-06 5.861379999999999775e-07 5.459840000000000092e-04 2.352069999999999964e-07
4.054233333333333486e-06 6.081349999999999593e-07 5.664739999999999706e-04 2.468750000000000186e-07
4.206379999999999527e-06 6.309569999999999502e-07 5.877330000000000054e-04 2.591999999999999917e-07
4.364239999999999909e-06 6.546359999999999864e-07 6.097900000000000282e-04 2.719950000000000212e-07
4.528026666666667079e-06 6.792039999999999984e-07 6.326749999999999692e-04 2.854770000000000092e-07
4.697953333333333482e-06 7.046930000000000223e-07 6.564179999999999755e-04 2.996020000000000116e-07
4.874259999999999814e-06 7.311389999999999932e-07 6.810520000000000245e-04 3.143310000000000107e-07
5.057186666666666770e-06 7.585779999999999519e-07 7.066110000000000013e-04 3.298710000000000029e-07
5.246973333333334199e-06 7.870460000000000451e-07 7.331290000000000072e-04 3.459039999999999983e-07
5.443879999999999961e-06 8.165819999999999729e-07 7.606419999999999588e-04 3.626950000000000062e-07
5.648180000000000698e-06 8.472270000000000200e-07 7.891870000000000048e-04 3.799279999999999859e-07
5.860153333333333129e-06 8.790229999999999694e-07 8.188050000000000319e-04 3.959839999999999809e-07
6.080073333333333897e-06 9.120109999999999998e-07 8.495329999999999722e-04 4.142959999999999929e-07
6.308246666666667121e-06 9.462370000000000046e-07 8.814139999999999605e-04 4.338340000000000187e-07
6.544986666666666315e-06 9.817479999999999049e-07 9.144929999999999466e-04 4.542200000000000002e-07
6.790600000000000680e-06 1.018590000000000017e-06 9.488110000000000337e-04 4.757460000000000038e-07
7.045466666666666307e-06 1.056819999999999904e-06 9.844219999999999880e-04 4.984520000000000220e-07
7.309866666666667536e-06 1.096480000000000088e-06 1.021360000000000020e-03 5.219659999999999505e-07
7.584199999999999316e-06 1.137629999999999897e-06 1.059700000000000008e-03 5.472960000000000324e-07
7.868800000000001640e-06 1.180320000000000077e-06 1.099460000000000021e-03 5.734299999999999672e-07
8.164133333333333726e-06 1.224620000000000017e-06 1.140729999999999956e-03 6.010739999999999731e-07
8.470466666666666216e-06 1.270569999999999975e-06 1.183529999999999912e-03 6.300970000000000338e-07
8.788400000000000424e-06 1.318259999999999894e-06 1.227950000000000005e-03 6.601549999999999712e-07
9.118200000000000214e-06 1.367730000000000032e-06 1.274029999999999998e-03 6.922310000000000263e-07
9.460400000000000089e-06 1.419060000000000056e-06 1.321850000000000065e-03 7.253400000000000086e-07
9.815399999999999231e-06 1.472309999999999927e-06 1.371449999999999969e-03 7.595039999999999961e-07
1.018380000000000065e-05 1.527570000000000013e-06 1.422920000000000044e-03 7.950679999999999829e-07
1.056593333333333333e-05 1.584889999999999999e-06 1.476319999999999933e-03 8.336530000000000336e-07
1.096246666666666709e-05 1.644370000000000106e-06 1.531720000000000087e-03 8.725080000000000199e-07
1.137386666666666623e-05 1.706079999999999935e-06 1.589200000000000031e-03 9.145459999999999891e-07
1.180073333333333377e-05 1.770110000000000066e-06 1.648850000000000099e-03 9.583950000000000795e-07
1.224360000000000082e-05 1.836539999999999953e-06 1.710729999999999933e-03 1.003740000000000066e-06
1.270306666666666699e-05 1.905459999999999964e-06 1.774930000000000084e-03 1.051849999999999933e-06
1.317980000000000043e-05 1.976969999999999895e-06 1.841540000000000017e-03 1.092520000000000045e-06
1.367440000000000074e-05 2.051160000000000111e-06 1.910639999999999908e-03 1.146529999999999931e-06
1.418759999999999948e-05 2.128139999999999838e-06 1.982349999999999911e-03 1.203280000000000065e-06
1.471999999999999967e-05 2.207999999999999866e-06 2.056740000000000044e-03 1.262800000000000005e-06
1.527246666666666648e-05 2.290869999999999972e-06 2.133930000000000028e-03 1.325179999999999906e-06
1.584560000000000292e-05 2.376840000000000100e-06 2.214010000000000197e-03 1.390839999999999926e-06
1.644026666666666909e-05 2.466040000000000025e-06 2.297099999999999836e-03 1.459559999999999922e-06
1.705726666666666674e-05 2.558590000000000096e-06 2.383310000000000029e-03 1.531779999999999969e-06
1.769740000000000102e-05 2.654609999999999813e-06 2.472750000000000122e-03 1.607539999999999901e-06
1.836153333333333370e-05 2.754229999999999802e-06 2.565550000000000209e-03 1.686860000000000058e-06
1.905060000000000019e-05 2.857590000000000113e-06 2.661830000000000012e-03 1.770459999999999986e-06
1.976553333333333246e-05 2.964829999999999954e-06 2.761720000000000060e-03 1.857879999999999905e-06
2.050733333333333610e-05 3.076100000000000076e-06 2.865369999999999896e-03 1.949760000000000116e-06
2.127693333333333632e-05 3.191540000000000109e-06 2.972900000000000108e-03 2.046140000000000030e-06
2.207539999999999874e-05 3.311309999999999811e-06 3.084470000000000180e-03 2.147070000000000180e-06
2.290386666666666934e-05 3.435580000000000063e-06 3.200220000000000148e-03 2.253360000000000055e-06
2.376340000000000358e-05 3.564510000000000199e-06 3.320319999999999869e-03 2.364550000000000087e-06
2.465520000000000070e-05 3.698280000000000106e-06 3.444930000000000127e-03 2.481430000000000059e-06
2.558046666666666672e-05 3.837069999999999670e-06 3.574209999999999974e-03 2.603969999999999990e-06
2.654046666666667108e-05 3.981070000000000324e-06 3.708340000000000074e-03 2.732420000000000005e-06
2.753653333333333310e-05 4.130479999999999966e-06 3.847520000000000107e-03 2.867500000000000074e-06
2.856993333333333578e-05 4.285490000000000028e-06 3.991910000000000423e-03 3.008930000000000090e-06
2.964206666666666863e-05 4.446309999999999956e-06 4.141709999999999836e-03 3.157559999999999801e-06
3.075453333333333177e-05 4.613179999999999596e-06 4.297149999999999581e-03 3.313330000000000090e-06
3.190866666666666824e-05 4.786300000000000236e-06 4.458410000000000324e-03 3.476769999999999917e-06
3.310613333333333141e-05 4.965919999999999882e-06 4.625729999999999772e-03 3.648389999999999809e-06
3.434859999999999839e-05 5.152289999999999928e-06 4.799330000000000089e-03 3.828229999999999598e-06
3.563760000000000587e-05 5.345640000000000373e-06 4.979429999999999967e-03 3.939569999999999959e-06
3.697506666666667110e-05 5.546260000000000325e-06 5.166310000000000346e-03 4.133160000000000252e-06
3.836266666666667116e-05 5.754400000000000335e-06 5.360189999999999920e-03 4.337120000000000074e-06
3.980233333333333686e-05 5.970350000000000360e-06 5.561349999999999627e-03 4.551649999999999865e-06
4.129606666666667258e-05 6.194410000000000210e-06 5.770059999999999599e-03 4.776959999999999915e-06
4.284586666666666916e-05 6.426879999999999697e-06 5.986599999999999908e-03 5.014030000000000171e-06
4.445380000000000457e-05 6.668070000000000178e-06 6.211269999999999639e-03 5.262780000000000119e-06
4.612206666666667009e-05 6.918310000000000174e-06 6.444369999999999613e-03 5.524239999999999815e-06
4.785293333333333056e-05 7.177939999999999753e-06 6.686209999999999723e-03 5.798879999999999950e-06
4.964880000000000481e-05 7.447320000000000383e-06 6.937129999999999685e-03 6.087089999999999855e-06
5.151206666666666422e-05 7.726809999999999294e-06 7.197480000000000024e-03 6.390159999999999988e-06
5.344520000000000119e-05 8.016779999999999501e-06 7.467579999999999704e-03 6.708030000000000385e-06
5.545093333333332795e-05 8.317639999999999192e-06 7.747829999999999821e-03 7.042059999999999624e-06
5.753193333333333055e-05 8.629789999999999244e-06 8.038599999999999912e-03 7.392840000000000017e-06
5.969100000000000160e-05 8.953650000000000240e-06 8.340280000000000263e-03 7.760889999999999822e-06
6.193106666666668085e-05 9.289660000000000772e-06 8.653269999999999365e-03 8.147869999999999969e-06
6.425526666666666784e-05 9.638289999999999838e-06 8.978009999999999810e-03 8.553700000000000791e-06
6.666666666666666986e-05 1.000000000000000082e-05 9.314940000000000719e-03 8.980109999999999644e-06
6.916866666666666725e-05 1.037530000000000043e-05 9.664529999999999302e-03 9.427869999999999572e-06
7.176466666666666747e-05 1.076470000000000046e-05 1.002729999999999941e-02 9.897650000000000011e-06
7.445733333333334303e-05 1.116860000000000010e-05 1.040349999999999955e-02 1.039160000000000059e-05
7.725199999999999830e-05 1.158779999999999941e-05 1.079399999999999978e-02 1.090949999999999948e-05
8.015066666666667832e-05 1.202260000000000073e-05 1.119900000000000062e-02 1.145370000000000013e-05
8.315866666666667391e-05 1.247380000000000075e-05 1.161930000000000081e-02 1.202509999999999944e-05
8.628000000000000740e-05 1.294200000000000077e-05 1.205540000000000084e-02 1.262459999999999937e-05
8.951733333333333775e-05 1.342759999999999998e-05 1.250770000000000007e-02 1.325490000000000077e-05
9.287733333333334624e-05 1.393160000000000058e-05 1.297719999999999950e-02 1.391590000000000004e-05
9.636266666666666472e-05 1.445440000000000005e-05 1.346420000000000082e-02 1.461029999999999969e-05
9.997866666666666534e-05 1.499680000000000014e-05 1.396939999999999987e-02 1.533950000000000111e-05
1.037313333333333341e-04 1.555969999999999944e-05 1.449379999999999939e-02 1.605059999999999842e-05
1.076239999999999982e-04 1.614359999999999905e-05 1.503769999999999933e-02 1.676489999999999936e-05
1.116626666666666707e-04 1.674939999999999925e-05 1.560199999999999955e-02 1.747899999999999985e-05
1.158533333333333241e-04 1.737799999999999862e-05 1.618750000000000050e-02 1.808459999999999961e-05
1.202013333333333306e-04 1.803019999999999891e-05 1.679500000000000090e-02 1.891510000000000123e-05
1.247119999999999945e-04 1.870679999999999850e-05 1.742530000000000120e-02 1.980909999999999979e-05
1.293926666666666788e-04 1.940889999999999979e-05 1.807929999999999954e-02 2.074580000000000049e-05
1.342480000000000062e-04 2.013720000000000093e-05 1.875769999999999868e-02 2.172449999999999842e-05
1.392866666666666895e-04 2.089300000000000139e-05 1.946169999999999844e-02 2.274890000000000169e-05
1.445133333333333242e-04 2.167699999999999930e-05 2.019200000000000161e-02 2.382090000000000092e-05
1.499366666666666773e-04 2.249050000000000092e-05 2.094980000000000106e-02 2.494110000000000080e-05
1.555639999999999898e-04 2.333459999999999847e-05 2.173599999999999838e-02 2.611449999999999874e-05
1.614020000000000244e-04 2.421030000000000095e-05 2.255180000000000032e-02 2.733999999999999912e-05
1.674593333333333582e-04 2.511890000000000103e-05 2.339810000000000154e-02 2.862259999999999934e-05
1.737433333333333408e-04 2.606150000000000111e-05 2.427609999999999837e-02 2.996330000000000160e-05
1.802640000000000210e-04 2.703960000000000112e-05 2.518719999999999987e-02 3.093460000000000025e-05
1.870286666666666671e-04 2.805430000000000006e-05 2.613240000000000007e-02 3.209970000000000032e-05
1.940480000000000232e-04 2.910720000000000145e-05 2.711320000000000049e-02 3.351799999999999994e-05
2.013300000000000256e-04 3.019950000000000114e-05 2.813070000000000154e-02 3.519549999999999870e-05
2.088860000000000055e-04 3.133289999999999947e-05 2.918640000000000123e-02 3.695810000000000111e-05
2.167246666666667026e-04 3.250870000000000268e-05 3.028170000000000167e-02 3.880580000000000037e-05
2.248580000000000077e-04 3.372870000000000116e-05 3.141809999999999742e-02 4.074819999999999723e-05
2.332966666666666652e-04 3.499449999999999843e-05 3.259719999999999979e-02 4.278610000000000020e-05
2.420520000000000061e-04 3.630779999999999820e-05 3.382050000000000334e-02 4.492049999999999792e-05
2.511360000000000025e-04 3.767039999999999766e-05 3.508979999999999738e-02 4.717089999999999928e-05
2.605606666666667078e-04 3.908410000000000074e-05 3.640659999999999730e-02 4.952390000000000199e-05
2.703393333333333490e-04 4.055089999999999829e-05 3.777289999999999814e-02 5.199789999999999897e-05
2.804846666666667020e-04 4.207270000000000123e-05 3.919050000000000311e-02 5.459540000000000248e-05
2.910106666666666619e-04 4.365160000000000063e-05 4.066120000000000151e-02 5.730689999999999845e-05
3.019320000000000359e-04 4.528980000000000131e-05 4.218720000000000109e-02 6.017739999999999748e-05
3.132626666666666650e-04 4.698940000000000110e-05 4.377040000000000097e-02 6.316980000000000631e-05
3.250186666666666927e-04 4.875279999999999848e-05 4.541300000000000198e-02 6.631610000000000022e-05
3.372166666666666867e-04 5.058249999999999894e-05 4.711730000000000085e-02 6.962149999999999741e-05
3.498713333333333458e-04 5.248070000000000052e-05 4.888549999999999840e-02 7.306050000000000294e-05
3.630020000000000187e-04 5.445030000000000280e-05 5.072009999999999713e-02 7.671410000000000468e-05
3.766246666666666861e-04 5.649369999999999750e-05 5.262359999999999954e-02 8.051100000000000216e-05
3.907586666666666426e-04 5.861379999999999775e-05 5.459839999999999832e-02 8.450259999999999965e-05
4.054233333333333452e-04 6.081350000000000313e-05 5.664740000000000053e-02 8.869569999999999852e-05
4.206380000000000340e-04 6.309569999999999968e-05 5.877330000000000054e-02 9.304450000000000676e-05
4.364239999999999808e-04 6.546359999999999441e-05 6.097899999999999848e-02 9.767310000000000510e-05
4.528026666666666740e-04 6.792040000000000111e-05 6.326750000000000429e-02 1.024670000000000068e-04
4.697953333333333313e-04 7.046929999999999969e-05 6.564180000000000015e-02 1.074999999999999974e-04
4.874260000000000051e-04 7.311389999999999805e-05 6.810520000000000462e-02 1.127719999999999970e-04
5.057186666666666939e-04 7.585780000000000409e-05 7.066110000000000446e-02 1.182130000000000013e-04
5.246973333333333420e-04 7.870459999999999858e-05 7.331290000000000029e-02 1.239670000000000008e-04
5.648180000000000258e-04 8.472270000000000115e-05 7.891869999999999441e-02 1.273249999999999914e-04
5.860146666666666854e-04 8.790220000000000011e-05 8.188040000000000596e-02 1.334399999999999963e-04
6.080073333333334100e-04 9.120110000000000337e-05 8.495329999999999548e-02 1.398880000000000132e-04
6.308246666666667392e-04 9.462370000000000004e-05 8.814139999999999475e-02 1.466419999999999963e-04
6.544986666666667433e-04 9.817480000000000065e-05 9.144929999999999726e-02 1.537099999999999903e-04
6.790599999999999935e-04 1.018590000000000017e-04 9.488109999999999600e-02 1.611220000000000068e-04
7.045466666666666544e-04 1.056819999999999955e-04 9.844219999999999360e-02 1.688360000000000078e-04
7.309866666666667333e-04 1.096480000000000046e-04 1.021360000000000046e-01 1.768259999999999906e-04
7.584199999999999926e-04 1.137630000000000016e-04 1.059699999999999948e-01 1.850809999999999988e-04
7.868800000000000013e-04 1.180319999999999975e-04 1.099460000000000021e-01 1.932570000000000099e-04
8.164133333333333659e-04 1.224619999999999940e-04 1.140729999999999938e-01 1.998939999999999940e-04
8.470466666666667029e-04 1.270570000000000000e-04 1.183529999999999999e-01 2.095479999999999934e-04
8.788400000000000899e-04 1.318260000000000081e-04 1.227950000000000014e-01 2.196359999999999957e-04
9.118200000000000350e-04 1.367729999999999998e-04 1.274029999999999885e-01 2.301650000000000028e-04
9.460399999999999886e-04 1.419059999999999929e-04 1.321849999999999969e-01 2.411190000000000067e-04
9.815400000000001467e-04 1.472310000000000003e-04 1.371449999999999891e-01 2.525129999999999996e-04
1.018380000000000153e-03 1.527570000000000013e-04 1.422920000000000018e-01 2.642659999999999801e-04
1.056593333333333360e-03 1.584889999999999932e-04 1.476320000000000132e-01 2.762479999999999884e-04
1.096246666666666689e-03 1.644369999999999979e-04 1.531720000000000026e-01 2.852910000000000168e-04
1.137386666666666745e-03 1.706079999999999901e-04 1.589200000000000057e-01 2.989199999999999908e-04
1.180073333333333391e-03 1.770110000000000032e-04 1.648850000000000038e-01 3.131620000000000215e-04
1.224360000000000075e-03 1.836540000000000004e-04 1.710730000000000028e-01 3.279910000000000247e-04
1.270306666666666659e-03 1.905459999999999880e-04 1.774930000000000119e-01 3.434360000000000234e-04
1.317980000000000063e-03 1.976969999999999878e-04 1.841540000000000121e-01 3.594870000000000227e-04
1.367440000000000148e-03 2.051160000000000060e-04 1.910640000000000116e-01 3.760859999999999767e-04
1.418760000000000030e-03 2.128139999999999990e-04 1.982349999999999945e-01 3.931909999999999832e-04
1.472000000000000001e-03 2.208000000000000002e-04 2.056739999999999957e-01 4.105129999999999912e-04
1.527246666666666648e-03 2.290869999999999972e-04 2.133929999999999993e-01 4.269780000000000038e-04
1.584560000000000048e-03 2.376839999999999964e-04 2.214009999999999867e-01 4.387069999999999859e-04
1.644026666666666570e-03 2.466039999999999855e-04 2.297099999999999975e-01 4.544659999999999954e-04
1.705726666666666606e-03 2.558589999999999910e-04 2.383309999999999873e-01 4.713149999999999827e-04
1.769739999999999898e-03 2.654609999999999847e-04 2.472749999999999948e-01 4.866030000000000030e-04
1.836153333333333465e-03 2.754230000000000090e-04 2.565549999999999775e-01 5.004319999999999819e-04
1.905060000000000087e-03 2.857590000000000130e-04 2.661830000000000029e-01 5.129520000000000043e-04
1.976553333333333409e-03 2.964830000000000004e-04 2.761719999999999731e-01 5.245449999999999592e-04
2.050733333333333488e-03 3.076099999999999906e-04 2.865369999999999862e-01 5.356449999999999580e-04
2.127693333333333537e-03 3.191539999999999872e-04 2.972899999999999987e-01 5.463310000000000518e-04
2.207540000000000457e-03 3.311310000000000251e-04 3.084470000000000267e-01 5.568650000000000292e-04
2.290386666666666907e-03 3.435579999999999927e-04 3.200219999999999732e-01 5.673469999999999468e-04
2.376339999999999789e-03 3.564509999999999792e-04 3.320319999999999938e-01 5.778380000000000061e-04
2.465520000000000125e-03 3.698279999999999970e-04 3.444929999999999937e-01 5.884899999999999983e-04
2.558046666666666767e-03 3.837070000000000042e-04 3.574209999999999887e-01 5.992890000000000283e-04
2.654046666666666499e-03 3.981069999999999748e-04 3.708339999999999970e-01 6.103369999999999672e-04
2.753646666666666534e-03 4.130469999999999910e-04 3.847510000000000097e-01 6.216540000000000217e-04
2.856993333333333537e-03 4.285490000000000198e-04 3.991910000000000180e-01 6.331859999999999919e-04
2.964206666666666795e-03 4.446310000000000193e-04 4.141710000000000114e-01 6.448579999999999980e-04
3.075453333333333285e-03 4.613180000000000037e-04 4.297150000000000136e-01 6.562990000000000533e-04
3.190866666666666851e-03 4.786300000000000168e-04 4.458409999999999873e-01 6.673679999999999977e-04
3.310613333333333602e-03 4.965920000000000186e-04 4.625730000000000119e-01 6.785689999999999604e-04
3.434860000000000083e-03 5.152289999999999691e-04 4.799329999999999985e-01 6.907709999999999632e-04
3.563760000000000018e-03 5.345639999999999593e-04 4.979430000000000245e-01 7.045200000000000377e-04
3.697506666666666893e-03 5.546260000000000122e-04 5.166309999999999514e-01 7.194729999999999875e-04
3.836266666666666818e-03 5.754399999999999793e-04 5.360190000000000232e-01 7.353429999999999559e-04
3.980233333333333713e-03 5.970349999999999919e-04 5.561350000000000460e-01 7.519939999999999698e-04
4.129606666666666391e-03 6.194409999999999803e-04 5.770060000000000189e-01 7.693840000000000184e-04
4.284586666666667133e-03 6.426879999999999832e-04 5.986599999999999699e-01 7.876200000000000518e-04
4.445379999999999644e-03 6.668069999999999466e-04 6.211269999999999847e-01 8.066479999999999788e-04
4.612206666666666954e-03 6.918309999999999564e-04 6.444370000000000376e-01 8.265969999999999871e-04
4.785293333333333517e-03 7.177940000000000058e-04 6.686210000000000209e-01 8.474720000000000473e-04
4.964880000000000508e-03 7.447320000000000112e-04 6.937140000000000528e-01 8.693180000000000004e-04
5.151206666666666503e-03 7.726809999999999972e-04 7.197480000000000544e-01 8.922669999999999733e-04
5.344520000000000173e-03 8.016780000000000043e-04 7.467580000000000329e-01 9.162659999999999989e-04
5.545093333333334096e-03 8.317640000000000276e-04 7.747829999999999995e-01 9.414700000000000239e-04
5.753193333333334221e-03 8.629790000000000464e-04 8.038600000000000190e-01 9.679000000000000537e-04
5.969099999999999753e-03 8.953649999999999630e-04 8.340279999999999916e-01 9.955949999999999436e-04
6.193106666666667488e-03 9.289660000000000365e-04 8.653269999999999573e-01 1.024729999999999955e-03
6.425526666666667164e-03 9.638290000000000312e-04 8.978009999999999602e-01 1.055240000000000041e-03
6.666666666666667095e-03 1.000000000000000021e-03 9.314940000000000442e-01 1.087290000000000088e-03
6.916866666666666996e-03 1.037530000000000049e-03 9.664530000000000065e-01 1.120969999999999996e-03
7.176466666666666584e-03 1.076469999999999944e-03 1.002729999999999899e+00 1.156279999999999981e-03
7.445733333333332676e-03 1.116859999999999901e-03 1.040350000000000108e+00 1.193430000000000098e-03
7.725200000000000643e-03 1.158780000000000096e-03 1.079399999999999915e+00 1.232369999999999993e-03
8.015066666666665826e-03 1.202259999999999917e-03 1.119899999999999896e+00 1.273299999999999996e-03
8.315866666666666199e-03 1.247379999999999973e-03 1.161929999999999907e+00 1.316270000000000027e-03
8.628000000000000252e-03 1.294199999999999908e-03 1.205540000000000056e+00 1.361269999999999928e-03
8.951733333333333070e-03 1.342759999999999917e-03 1.250769999999999937e+00 1.408479999999999932e-03
9.287733333333334299e-03 1.393160000000000058e-03 1.297719999999999985e+00 1.457670000000000103e-03
9.636266666666667285e-03 1.445440000000000093e-03 1.346419999999999950e+00 1.508860000000000106e-03
9.997866666666667401e-03 1.499679999999999980e-03 1.396940000000000071e+00 1.562089999999999920e-03
1.037313333333333455e-02 1.555970000000000053e-03 1.449379999999999891e+00 1.617839999999999947e-03
1.076240000000000009e-02 1.614360000000000014e-03 1.503770000000000051e+00 1.677000000000000105e-03
1.116626666666666740e-02 1.674939999999999979e-03 1.560200000000000031e+00 1.739730000000000096e-03
1.158533333333333463e-02 1.737800000000000065e-03 1.618749999999999911e+00 1.806319999999999931e-03
1.202013333333333371e-02 1.803020000000000013e-03 1.679499999999999993e+00 1.876489999999999972e-03
1.247119999999999999e-02 1.870679999999999999e-03 1.742529999999999912e+00 1.950289999999999923e-03
1.293926666666666767e-02 1.940890000000000020e-03 1.807930000000000037e+00 2.027999999999999855e-03
1.342480000000000062e-02 2.013720000000000093e-03 1.875769999999999937e+00 2.109549999999999967e-03
1.392866666666666732e-02 2.089300000000000098e-03 1.946169999999999956e+00 2.195260000000000093e-03
1.445133333333333339e-02 2.167699999999999835e-03 2.019200000000000106e+00 2.285259999999999896e-03
1.499366666666666556e-02 2.249049999999999834e-03 2.094980000000000064e+00 2.379669999999999962e-03
1.555639999999999974e-02 2.333459999999999875e-03 2.173599999999999977e+00 2.478929999999999849e-03
1.614020000000000038e-02 2.421029999999999797e-03 2.255180000000000184e+00 2.583059999999999870e-03
1.674593333333333420e-02 2.511890000000000130e-03 2.339809999999999945e+00 2.692459999999999819e-03
1.737433333333333191e-02 2.606149999999999786e-03 2.427610000000000046e+00 2.807309999999999927e-03
1.802640000000000145e-02 2.703960000000000044e-03 2.518720000000000070e+00 2.927770000000000112e-03
1.870286666666666486e-02 2.805429999999999816e-03 2.613239999999999785e+00 3.054310000000000185e-03
1.940479999999999983e-02 2.910719999999999887e-03 2.711320000000000174e+00 3.186909999999999830e-03
2.013300000000000159e-02 3.019949999999999978e-03 2.813070000000000181e+00 3.326149999999999940e-03
2.088860000000000022e-02 3.133289999999999947e-03 2.918639999999999901e+00 3.472289999999999838e-03
2.167246666666666766e-02 3.250869999999999888e-03 3.028169999999999806e+00 3.625520000000000131e-03
2.248580000000000023e-02 3.372870000000000035e-03 3.141809999999999992e+00 3.786449999999999799e-03
2.332966666666666522e-02 3.499449999999999870e-03 3.259720000000000173e+00 3.955039999999999945e-03
2.420520000000000310e-02 3.630780000000000118e-03 3.382050000000000001e+00 4.131939999999999745e-03
2.511360000000000328e-02 3.767040000000000145e-03 3.508980000000000210e+00 4.317429999999999705e-03
2.605606666666666904e-02 3.908410000000000183e-03 3.640660000000000007e+00 4.511720000000000314e-03
2.703393333333333273e-02 4.055089999999999910e-03 3.777289999999999814e+00 4.715620000000000228e-03
2.804846666666666738e-02 4.207269999999999933e-03 3.919049999999999923e+00 4.929180000000000020e-03
2.910106666666666814e-02 4.365159999999999874e-03 4.066119999999999735e+00 5.153229999999999963e-03
3.019320000000000337e-02 4.528980000000000158e-03 4.218720000000000248e+00 5.388119999999999715e-03
3.132626666666667170e-02 4.698940000000000408e-03 4.377040000000000042e+00 5.634100000000000392e-03
3.250193333333333684e-02 4.875290000000000006e-03 4.541299999999999670e+00 5.892180000000000334e-03
3.372166666666667062e-02 5.058250000000000246e-03 4.711730000000000196e+00 6.162319999999999777e-03
3.498713333333332981e-02 5.248069999999999645e-03 4.888550000000000395e+00 6.445440000000000197e-03
3.630020000000000469e-02 5.445030000000000009e-03 5.072009999999999685e+00 6.742190000000000336e-03
3.766246666666666493e-02 5.649369999999999913e-03 5.262360000000000149e+00 7.052710000000000229e-03
3.907586666666666708e-02 5.861380000000000236e-03 5.459839999999999804e+00 7.378410000000000177e-03
4.054233333333333300e-02 6.081350000000000124e-03 5.664740000000000109e+00 7.719199999999999846e-03
4.206379999999999841e-02 6.309569999999999589e-03 5.877329999999999721e+00 8.076689999999999217e-03
4.364240000000000480e-02 6.546360000000000200e-03 6.097900000000000098e+00 8.451240000000000488e-03
4.528026666666666589e-02 6.792040000000000056e-03 6.326749999999999652e+00 8.843560000000000310e-03
4.697953333333333703e-02 7.046929999999999861e-03 6.564180000000000348e+00 9.255209999999999826e-03
4.874260000000000398e-02 7.311390000000000076e-03 6.810520000000000351e+00 9.686230000000000534e-03
5.057186666666667330e-02 7.585780000000000300e-03 7.066110000000000113e+00 1.013810000000000058e-02
5.246973333333333073e-02 7.870459999999999262e-03 7.331290000000000084e+00 1.061229999999999986e-02
5.443880000000000940e-02 8.165820000000000717e-03 7.606419999999999959e+00 1.110889999999999968e-02
5.648180000000000561e-02 8.472270000000000495e-03 7.891869999999999941e+00 1.163040000000000081e-02
5.860146666666666421e-02 8.790219999999999631e-03 8.188040000000000873e+00 1.217700000000000032e-02
6.080073333333334273e-02 9.120110000000000716e-03 8.495329999999999160e+00 1.275079999999999963e-02
6.308246666666667002e-02 9.462369999999999462e-03 8.814140000000000086e+00 1.335360000000000019e-02
6.544986666666667563e-02 9.817479999999999957e-03 9.144930000000000447e+00 1.398590000000000076e-02
6.790599999999999414e-02 1.018589999999999947e-02 9.488110000000000710e+00 1.465149999999999959e-02
7.045466666666666544e-02 1.056819999999999982e-02 9.844219999999999970e+00 1.535060000000000070e-02
7.309866666666667290e-02 1.096480000000000024e-02 1.021359999999999957e+01 1.608729999999999882e-02
7.584200000000000663e-02 1.137630000000000065e-02 1.059699999999999953e+01 1.686280000000000071e-02
7.868800000000000794e-02 1.180319999999999980e-02 1.099460000000000015e+01 1.767989999999999839e-02
8.164133333333334352e-02 1.224620000000000049e-02 1.140729999999999933e+01 1.854269999999999877e-02
8.470466666666667810e-02 1.270570000000000033e-02 1.183530000000000015e+01 1.945269999999999985e-02
8.788400000000000378e-02 1.318259999999999918e-02 1.227950000000000053e+01 2.041420000000000040e-02
9.118199999999999916e-02 1.367729999999999987e-02 1.274029999999999951e+01 2.143240000000000076e-02
9.460399999999999365e-02 1.419059999999999939e-02 1.321850000000000058e+01 2.250889999999999835e-02
9.815400000000000513e-02 1.472309999999999938e-02 1.371449999999999925e+01 2.365159999999999832e-02
1.018379999999999980e-01 1.527569999999999970e-02 1.422920000000000051e+01 2.486350000000000018e-02
1.056593333333333273e-01 1.584889999999999910e-02 1.476319999999999943e+01 2.614999999999999963e-02
1.096246666666666619e-01 1.644369999999999860e-02 1.531719999999999970e+01 2.752229999999999954e-02
1.137386666666666823e-01 1.706080000000000096e-02 1.589199999999999946e+01 2.898109999999999922e-02
1.180073333333333391e-01 1.770110000000000086e-02 1.648849999999999838e+01 3.054010000000000058e-02
1.224360000000000032e-01 1.836540000000000047e-02 1.710729999999999862e+01 3.220429999999999821e-02
1.270306666666666806e-01 1.905460000000000140e-02 1.774930000000000163e+01 3.398400000000000032e-02
1.317980000000000262e-01 1.976970000000000116e-02 1.841540000000000177e+01 3.589459999999999873e-02
1.367440000000000044e-01 2.051160000000000136e-02 1.910640000000000072e+01 3.794140000000000013e-02
1.418760000000000021e-01 2.128139999999999893e-02 1.982349999999999923e+01 4.014460000000000250e-02
1.471999999999999975e-01 2.207999999999999893e-02 2.056739999999999924e+01 4.251309999999999811e-02
1.527246666666666752e-01 2.290870000000000059e-02 2.133930000000000149e+01 4.506729999999999764e-02
1.584559999999999858e-01 2.376839999999999856e-02 2.214010000000000034e+01 4.782390000000000252e-02
1.644026666666666692e-01 2.466039999999999899e-02 2.297100000000000009e+01 5.080260000000000331e-02
1.705726666666666780e-01 2.558590000000000170e-02 2.383310000000000173e+01 5.403059999999999807e-02
1.769739999999999924e-01 2.654609999999999956e-02 2.472749999999999915e+01 5.752449999999999924e-02
1.836153333333333249e-01 2.754229999999999873e-02 2.565549999999999997e+01 6.131860000000000088e-02
1.905060000000000087e-01 2.857590000000000130e-02 2.661830000000000140e+01 6.543899999999999717e-02
1.976553333333333218e-01 2.964829999999999896e-02 2.761720000000000041e+01 6.991650000000000642e-02
2.050733333333333297e-01 3.076100000000000015e-02 2.865370000000000061e+01 7.478990000000000637e-02
2.127693333333333103e-01 3.191539999999999655e-02 2.972899999999999920e+01 8.009969999999999590e-02
2.207540000000000058e-01 3.311309999999999948e-02 3.084469999999999956e+01 8.590939999999999688e-02
2.290386666666666682e-01 3.435579999999999884e-02 3.200220000000000198e+01 9.247829999999999939e-02
2.376340000000000119e-01 3.564509999999999901e-02 3.320320000000000249e+01 9.593069999999999375e-02
2.558046666666666802e-01 3.837070000000000064e-02 3.574210000000000065e+01 9.687339999999999840e-02
2.654046666666666776e-01 3.981069999999999748e-02 3.708339999999999748e+01 1.057730000000000059e-01
2.753646666666667020e-01 4.130469999999999975e-02 3.847509999999999764e+01 1.145599999999999952e-01
2.856993333333333607e-01 4.285490000000000133e-02 3.991910000000000025e+01 1.234859999999999985e-01
2.964206666666666656e-01 4.446309999999999846e-02 4.141709999999999781e+01 1.331859999999999988e-01
3.075453333333333372e-01 4.613180000000000058e-02 4.297149999999999892e+01 1.438959999999999961e-01
3.190866666666666851e-01 4.786300000000000276e-02 4.458409999999999940e+01 1.556069999999999953e-01
3.310613333333333741e-01 4.965920000000000056e-02 4.625730000000000075e+01 1.684360000000000024e-01
3.434860000000000135e-01 5.152290000000000342e-02 4.799329999999999785e+01 1.824540000000000051e-01
3.563760000000000261e-01 5.345640000000000114e-02 4.979429999999999978e+01 1.977980000000000016e-01
3.697506666666666719e-01 5.546260000000000079e-02 5.166310000000000002e+01 2.145739999999999870e-01
3.836266666666666714e-01 5.754399999999999793e-02 5.360190000000000055e+01 2.329189999999999872e-01
3.980233333333333401e-01 5.970349999999999963e-02 5.561350000000000193e+01 2.529819999999999847e-01
4.129606666666666981e-01 6.194410000000000194e-02 5.770060000000000144e+01 2.749110000000000165e-01
4.284586666666667099e-01 6.426880000000000093e-02 5.986599999999999966e+01 2.988899999999999890e-01
4.445379999999999887e-01 6.668069999999999553e-02 6.211269999999999669e+01 3.250990000000000268e-01
4.612206666666666677e-01 6.918309999999999738e-02 6.444370000000000687e+01 3.537730000000000041e-01
4.785293333333333066e-01 7.177939999999999321e-02 6.686209999999999809e+01 3.851609999999999756e-01
4.964880000000000404e-01 7.447320000000000328e-02 6.937130000000000507e+01 4.195180000000000020e-01
5.000000000000000000e-01 7.499999999999999722e-02 7.099595499999999504e+01 4.657100000000000128e-01
5.100000000000000089e-01 7.649999999999999856e-02 7.242540700000000697e+01 4.877480000000000149e-01
5.200000000000000178e-01 7.799999999999999989e-02 7.385529599999999562e+01 5.104499999999999593e-01
5.300000000000000266e-01 7.950000000000000122e-02 7.528562900000000013e+01 5.338300000000000267e-01
5.400000000000000355e-01 8.100000000000000255e-02 7.671640999999999622e+01 5.579049999999999843e-01
5.500000000000000444e-01 8.250000000000000389e-02 7.814764200000000471e+01 5.826900000000000412e-01
5.600000000000000533e-01 8.400000000000000522e-02 7.957933199999999374e+01 6.081999999999999629e-01
5.699999999999999512e-01 8.550000000000000655e-02 8.101148399999999583e+01 6.344530000000000447e-01
5.799999999999999600e-01 8.699999999999999400e-02 8.244410399999999584e+01 6.614670000000000272e-01
5.899999999999999689e-01 8.849999999999999534e-02 8.387719599999999787e+01 6.892589999999999550e-01
5.999999999999999778e-01 8.999999999999999667e-02 8.531076500000000351e+01 7.178459999999999841e-01
6.099999999999999867e-01 9.149999999999999800e-02 8.674481799999999510e+01 7.472490000000000521e-01
6.199999999999999956e-01 9.299999999999999933e-02 8.817935900000000515e+01 7.774849999999999817e-01
6.300000000000000044e-01 9.450000000000000067e-02 8.961439500000000180e+01 8.085740000000000149e-01
6.400000000000000133e-01 9.600000000000000200e-02 9.104993199999999831e+01 8.405369999999999786e-01
6.500000000000000222e-01 9.750000000000000333e-02 9.248597399999999880e+01 8.733929999999999749e-01
6.600000000000000311e-01 9.900000000000000466e-02 9.392252999999999474e+01 9.071630000000000527e-01
6.700000000000000400e-01 1.005000000000000060e-01 9.535960400000000448e+01 9.418680000000000385e-01
6.800000000000000488e-01 1.019999999999999934e-01 9.679720299999999611e+01 9.775289999999999813e-01
6.899999999999999467e-01 1.034999999999999948e-01 9.823533299999999713e+01 1.014167000000000041e+00
6.999999999999999556e-01 1.049999999999999961e-01 9.967400200000000154e+01 1.051803999999999961e+00
7.099999999999999645e-01 1.064999999999999974e-01 1.011132159999999942e+02 1.090462999999999960e+00
7.199999999999999734e-01 1.079999999999999988e-01 1.025529810000000026e+02 1.130163999999999946e+00
7.299999999999999822e-01 1.095000000000000001e-01 1.039933050000000065e+02 1.170932000000000084e+00
7.399999999999999911e-01 1.110000000000000014e-01 1.054341950000000026e+02 1.212787999999999977e+00
7.500000000000000000e-01 1.125000000000000028e-01 1.068756589999999989e+02 1.255754999999999955e+00
7.600000000000000089e-01 1.140000000000000041e-01 1.083177019999999970e+02 1.299855999999999900e+00
7.700000000000000178e-01 1.155000000000000054e-01 1.097603340000000003e+02 1.345115000000000061e+00
7.800000000000000266e-01 1.170000000000000068e-01 1.112035609999999934e+02 1.391528000000000098e+00
7.900000000000000355e-01 1.184999999999999942e-01 1.126473859999999974e+02 1.438487000000000071e+00
8.000000000000000444e-01 1.199999999999999956e-01 1.140918120000000044e+02 1.486248000000000014e+00
8.100000000000000533e-01 1.214999999999999969e-01 1.155368399999999980e+02 1.534980999999999929e+00
8.199999999999999512e-01 1.229999999999999982e-01 1.169824760000000055e+02 1.584767999999999954e+00
8.299999999999999600e-01 1.244999999999999996e-01 1.184287259999999975e+02 1.635669000000000040e+00
8.399999999999999689e-01 1.260000000000000009e-01 1.198755960000000016e+02 1.687731000000000092e+00
8.499999999999999778e-01 1.275000000000000022e-01 1.213230930000000001e+02 1.740995000000000070e+00
8.599999999999999867e-01 1.290000000000000036e-01 1.227712240000000037e+02 1.795500000000000096e+00
8.699999999999999956e-01 1.305000000000000049e-01 1.242199959999999948e+02 1.851278999999999897e+00
8.800000000000000044e-01 1.320000000000000062e-01 1.256694159999999982e+02 1.908366000000000007e+00
8.900000000000000133e-01 1.335000000000000075e-01 1.271194930000000056e+02 1.966790999999999956e+00
9.000000000000000222e-01 1.350000000000000089e-01 1.285702339999999992e+02 2.026585999999999999e+00
9.100000000000000311e-01 1.365000000000000102e-01 1.300216479999999990e+02 2.087778000000000134e+00
9.200000000000000400e-01 1.380000000000000115e-01 1.314737409999999898e+02 2.150396999999999892e+00
9.300000000000000488e-01 1.395000000000000129e-01 1.329265230000000031e+02 2.214469999999999938e+00
9.399999999999999467e-01 1.409999999999999865e-01 1.343800019999999904e+02 2.280024000000000051e+00
9.499999999999999556e-01 1.424999999999999878e-01 1.358341859999999883e+02 2.347087000000000145e+00
9.599999999999999645e-01 1.439999999999999891e-01 1.372890840000000026e+02 2.415683000000000025e+00
9.699999999999999734e-01 1.454999999999999905e-01 1.387447050000000104e+02 2.485838999999999910e+00
9.799999999999999822e-01 1.469999999999999918e-01 1.402010569999999916e+02 2.557580999999999882e+00
9.899999999999999911e-01 1.484999999999999931e-01 1.416581490000000088e+02 2.630933000000000188e+00
1.000000000000000000e+00 1.499999999999999944e-01 1.431159910000000082e+02 2.705919999999999881e+00
1.010000000000000009e+00 1.514999999999999958e-01 1.445745909999999981e+02 2.782566999999999791e+00
1.020000000000000018e+00 1.529999999999999971e-01 1.460339569999999867e+02 2.860898000000000163e+00
1.030000000000000027e+00 1.544999999999999984e-01 1.474941010000000006e+02 2.940936000000000217e+00
1.040000000000000036e+00 1.559999999999999998e-01 1.489550289999999961e+02 3.022705999999999893e+00
1.050000000000000044e+00 1.575000000000000011e-01 1.504167520000000025e+02 3.106230000000000047e+00
1.060000000000000053e+00 1.590000000000000024e-01 1.518792799999999943e+02 3.191532000000000036e+00
1.070000000000000062e+00 1.605000000000000038e-01 1.533426200000000108e+02 3.278634999999999966e+00
1.080000000000000071e+00 1.620000000000000051e-01 1.548067829999999958e+02 3.367561999999999944e+00
1.090000000000000080e+00 1.635000000000000064e-01 1.562717780000000118e+02 3.458333999999999797e+00
1.100000000000000089e+00 1.650000000000000078e-01 1.577376140000000078e+02 3.550975000000000215e+00
1.110000000000000098e+00 1.665000000000000091e-01 1.592043009999999867e+02 3.645504999999999995e+00
1.120000000000000107e+00 1.680000000000000104e-01 1.606718480000000113e+02 3.741947999999999830e+00
1.129999999999999893e+00 1.695000000000000118e-01 1.621402640000000019e+02 3.840323999999999849e+00
1.139999999999999902e+00 1.710000000000000131e-01 1.636095599999999877e+02 3.940653999999999879e+00
1.149999999999999911e+00 1.724999999999999867e-01 1.650797450000000026e+02 4.042961000000000027e+00
1.159999999999999920e+00 1.739999999999999880e-01 1.665508279999999957e+02 4.147263999999999839e+00
1.169999999999999929e+00 1.754999999999999893e-01 1.680228189999999984e+02 4.253585000000000171e+00
1.179999999999999938e+00 1.769999999999999907e-01 1.694957269999999880e+02 4.361943000000000126e+00
1.189999999999999947e+00 1.784999999999999920e-01 1.709695619999999963e+02 4.472361000000000253e+00
1.199999999999999956e+00 1.799999999999999933e-01 1.724443339999999978e+02 4.584856000000000265e+00
1.209999999999999964e+00 1.814999999999999947e-01 1.739200519999999983e+02 4.699449999999999683e+00
1.219999999999999973e+00 1.829999999999999960e-01 1.753967250000000035e+02 4.816162000000000276e+00
1.229999999999999982e+00 1.844999999999999973e-01 1.768743650000000116e+02 4.935012000000000398e+00
1.239999999999999991e+00 1.859999999999999987e-01 1.783529790000000048e+02 5.056017999999999901e+00
1.250000000000000000e+00 1.875000000000000000e-01 1.798325769999999864e+02 5.179199999999999804e+00
1.260000000000000009e+00 1.890000000000000013e-01 1.813131700000000137e+02 5.304577000000000098e+00
1.270000000000000018e+00 1.905000000000000027e-01 1.827947670000000073e+02 5.432166999999999746e+00
1.280000000000000027e+00 1.920000000000000040e-01 1.842773770000000013e+02 5.561989999999999768e+00
1.290000000000000036e+00 1.935000000000000053e-01 1.857610099999999989e+02 5.694061999999999735e+00
1.300000000000000044e+00 1.950000000000000067e-01 1.872456760000000031e+02 5.828402999999999778e+00
1.310000000000000053e+00 1.965000000000000080e-01 1.887313839999999914e+02 5.965029999999999610e+00
1.320000000000000062e+00 1.980000000000000093e-01 1.902181439999999952e+02 6.103960999999999970e+00
1.330000000000000071e+00 1.995000000000000107e-01 1.917059649999999920e+02 6.245212999999999681e+00
1.340000000000000080e+00 2.010000000000000120e-01 1.931948559999999873e+02 6.388804000000000372e+00
1.350000000000000089e+00 2.025000000000000133e-01 1.946848280000000102e+02 6.534750999999999976e+00
1.360000000000000098e+00 2.039999999999999869e-01 1.961758900000000096e+02 6.683069999999999844e+00
1.370000000000000107e+00 2.054999999999999882e-01 1.976680509999999913e+02 6.833777999999999686e+00
1.379999999999999893e+00 2.069999999999999896e-01 1.991613220000000126e+02 6.986892000000000102e+00
1.389999999999999902e+00 2.084999999999999909e-01 2.006557099999999991e+02 7.142427999999999777e+00
1.399999999999999911e+00 2.099999999999999922e-01 2.021512260000000083e+02 7.300400999999999918e+00
1.409999999999999920e+00 2.114999999999999936e-01 2.036478789999999890e+02 7.460828000000000237e+00
1.419999999999999929e+00 2.129999999999999949e-01 2.051456790000000012e+02 7.623725000000000307e+00
1.429999999999999938e+00 2.144999999999999962e-01 2.066446339999999964e+02 7.789106000000000307e+00
1.439999999999999947e+00 2.159999999999999976e-01 2.081447550000000035e+02 7.956987999999999950e+00
1.449999999999999956e+00 2.174999999999999989e-01 2.096460509999999999e+02 8.127383999999999276e+00
1.459999999999999964e+00 2.190000000000000002e-01 2.111485299999999938e+02 8.300309999999999633e+00
1.469999999999999973e+00 2.205000000000000016e-01 2.126522019999999884e+02 8.475780000000000314e+00
1.479999999999999982e+00 2.220000000000000029e-01 2.141570769999999868e+02 8.653807999999999723e+00
1.489999999999999991e+00 2.235000000000000042e-01 2.156631629999999973e+02 8.834409000000000844e+00
1.500000000000000000e+00 2.250000000000000056e-01 2.171704699999999946e+02 9.017597000000000307e+00
1.510000000000000009e+00 2.265000000000000069e-01 2.186790070000000128e+02 9.203385000000000815e+00
1.520000000000000018e+00 2.280000000000000082e-01 2.201887830000000008e+02 9.391785999999999746e+00
1.530000000000000027e+00 2.295000000000000095e-01 2.216998069999999927e+02 9.582815000000000083e+00
1.540000000000000036e+00 2.310000000000000109e-01 2.232120879999999943e+02 9.776483000000000700e+00
1.550000000000000044e+00 2.325000000000000122e-01 2.247256360000000086e+02 9.972804000000000002e+00
1.560000000000000053e+00 2.340000000000000135e-01 2.262404579999999896e+02 1.017178999999999967e+01
1.570000000000000062e+00 2.354999999999999871e-01 2.277565649999999948e+02 1.037345400000000062e+01
1.580000000000000071e+00 2.369999999999999885e-01 2.292739650000000040e+02 1.057780699999999996e+01
1.590000000000000080e+00 2.384999999999999898e-01 2.307926659999999970e+02 1.078486200000000039e+01
1.600000000000000089e+00 2.399999999999999911e-01 2.323126790000000028e+02 1.099463000000000079e+01
1.610000000000000098e+00 2.414999999999999925e-01 2.338340110000000038e+02 1.120712200000000003e+01
1.620000000000000107e+00 2.429999999999999938e-01 2.353566710000000057e+02 1.142234999999999978e+01
1.629999999999999893e+00 2.444999999999999951e-01 2.368806679999999858e+02 1.164032399999999967e+01
1.639999999999999902e+00 2.459999999999999964e-01 2.384060110000000066e+02 1.186105599999999960e+01
1.649999999999999911e+00 2.474999999999999978e-01 2.399327079999999910e+02 1.208455499999999994e+01
1.659999999999999920e+00 2.489999999999999991e-01 2.414607689999999991e+02 1.231083199999999955e+01
1.669999999999999929e+00 2.505000000000000004e-01 2.429901999999999873e+02 1.253989699999999985e+01
1.679999999999999938e+00 2.520000000000000018e-01 2.445210120000000131e+02 1.277175899999999942e+01
1.689999999999999947e+00 2.535000000000000031e-01 2.460532120000000020e+02 1.300642799999999966e+01
1.699999999999999956e+00 2.550000000000000044e-01 2.475868089999999881e+02 1.324391400000000019e+01
1.709999999999999964e+00 2.565000000000000058e-01 2.491218120000000056e+02 1.348422399999999932e+01
1.719999999999999973e+00 2.580000000000000071e-01 2.506582280000000083e+02 1.372736800000000024e+01
1.729999999999999982e+00 2.595000000000000084e-01 2.521960660000000018e+02 1.397335499999999975e+01
1.739999999999999991e+00 2.610000000000000098e-01 2.537353339999999946e+02 1.422219199999999972e+01
1.750000000000000000e+00 2.625000000000000111e-01 2.552760399999999947e+02 1.447388699999999950e+01
1.760000000000000009e+00 2.640000000000000124e-01 2.568181930000000079e+02 1.472844899999999946e+01
1.770000000000000018e+00 2.655000000000000138e-01 2.583618000000000166e+02 1.498588499999999968e+01
1.780000000000000027e+00 2.670000000000000151e-01 2.599068700000000263e+02 1.524620099999999923e+01
1.790000000000000036e+00 2.685000000000000164e-01 2.614534100000000194e+02 1.550940499999999922e+01
1.800000000000000044e+00 2.700000000000000178e-01 2.630014289999999733e+02 1.577550399999999975e+01
1.810000000000000053e+00 2.715000000000000191e-01 2.645509339999999838e+02 1.604450399999999988e+01
1.820000000000000062e+00 2.730000000000000204e-01 2.661019340000000284e+02 1.631641099999999867e+01
1.830000000000000071e+00 2.745000000000000218e-01 2.676544349999999781e+02 1.659123100000000051e+01
1.840000000000000080e+00 2.760000000000000231e-01 2.692084459999999808e+02 1.686897000000000091e+01
1.850000000000000089e+00 2.775000000000000244e-01 2.707639750000000163e+02 1.714963300000000146e+01
1.860000000000000098e+00 2.790000000000000258e-01 2.723210280000000125e+02 1.743322600000000122e+01
1.870000000000000107e+00 2.805000000000000271e-01 2.738796140000000037e+02 1.771975300000000075e+01
1.879999999999999893e+00 2.819999999999999729e-01 2.754397410000000264e+02 1.800921999999999912e+01
1.889999999999999902e+00 2.834999999999999742e-01 2.770014140000000111e+02 1.830162899999999837e+01
1.899999999999999911e+00 2.849999999999999756e-01 2.785646429999999896e+02 1.859698699999999860e+01
1.909999999999999920e+00 2.864999999999999769e-01 2.801294340000000034e+02 1.889529500000000084e+01
1.919999999999999929e+00 2.879999999999999782e-01 2.816957939999999780e+02 1.919655900000000059e+01
1.929999999999999938e+00 2.894999999999999796e-01 2.832637320000000045e+02 1.950078200000000095e+01
1.939999999999999947e+00 2.909999999999999809e-01 2.848332530000000133e+02 1.980796600000000041e+01
1.949999999999999956e+00 2.924999999999999822e-01 2.864043649999999843e+02 2.011811499999999953e+01
1.959999999999999964e+00 2.939999999999999836e-01 2.879770760000000109e+02 2.043123100000000036e+01
1.969999999999999973e+00 2.954999999999999849e-01 2.895513910000000237e+02 2.074731699999999890e+01
1.979999999999999982e+00 2.969999999999999862e-01 2.911273190000000000e+02 2.106637500000000074e+01
1.989999999999999991e+00 2.984999999999999876e-01 2.927048649999999839e+02 2.138840599999999981e+01
2.000000000000000000e+00 2.999999999999999889e-01 2.942840370000000121e+02 2.171341299999999919e+01
2.009999999999999787e+00 3.014999999999999902e-01 2.958648420000000101e+02 2.204139599999999888e+01
2.020000000000000018e+00 3.029999999999999916e-01 2.974472860000000196e+02 2.237235700000000094e+01
2.029999999999999805e+00 3.044999999999999929e-01 2.990313750000000255e+02 2.270629699999999929e+01
2.040000000000000036e+00 3.059999999999999942e-01 3.006171170000000075e+02 2.304321699999999851e+01
2.049999999999999822e+00 3.074999999999999956e-01 3.022045180000000073e+02 2.338311600000000112e+01
2.060000000000000053e+00 3.089999999999999969e-01 3.037935840000000098e+02 2.372599599999999853e+01
2.069999999999999840e+00 3.104999999999999982e-01 3.053843219999999974e+02 2.407185499999999934e+01
2.080000000000000071e+00 3.119999999999999996e-01 3.069767370000000142e+02 2.442069499999999849e+01
2.089999999999999858e+00 3.135000000000000009e-01 3.085708369999999832e+02 2.477251400000000103e+01
2.100000000000000089e+00 3.150000000000000022e-01 3.101666280000000029e+02 2.512731099999999884e+01
2.109999999999999876e+00 3.165000000000000036e-01 3.117641150000000039e+02 2.548508599999999902e+01
2.120000000000000107e+00 3.180000000000000049e-01 3.133633050000000253e+02 2.584583699999999951e+01
2.129999999999999893e+00 3.195000000000000062e-01 3.149642029999999977e+02 2.620956299999999928e+01
2.140000000000000124e+00 3.210000000000000075e-01 3.165668160000000171e+02 2.657626300000000086e+01
2.149999999999999911e+00 3.225000000000000089e-01 3.181711500000000115e+02 2.694593400000000116e+01
2.160000000000000142e+00 3.240000000000000102e-01 3.197772100000000250e+02 2.731857400000000169e+01
2.169999999999999929e+00 3.255000000000000115e-01 3.213850019999999859e+02 2.769418100000000038e+01
2.180000000000000160e+00 3.270000000000000129e-01 3.229945309999999949e+02 2.807275299999999874e+01
2.189999999999999947e+00 3.285000000000000142e-01 3.246058039999999778e+02 2.845428700000000077e+01
2.200000000000000178e+00 3.300000000000000155e-01 3.262188259999999786e+02 2.883877999999999986e+01
2.209999999999999964e+00 3.315000000000000169e-01 3.278336029999999823e+02 2.922622799999999899e+01
2.220000000000000195e+00 3.330000000000000182e-01 3.294501389999999788e+02 2.961662899999999965e+01
2.229999999999999982e+00 3.345000000000000195e-01 3.310684400000000096e+02 3.000997900000000129e+01
2.240000000000000213e+00 3.360000000000000209e-01 3.326885120000000029e+02 3.040627399999999980e+01
2.250000000000000000e+00 3.375000000000000222e-01 3.343103600000000029e+02 3.080551000000000172e+01
2.259999999999999787e+00 3.390000000000000235e-01 3.359339879999999994e+02 3.120768400000000042e+01
2.270000000000000018e+00 3.405000000000000249e-01 3.375594029999999748e+02 3.161279000000000039e+01
2.279999999999999805e+00 3.420000000000000262e-01 3.391866079999999783e+02 3.202082399999999751e+01
2.290000000000000036e+00 3.435000000000000275e-01 3.408156099999999924e+02 3.243178199999999833e+01
2.299999999999999822e+00 3.449999999999999734e-01 3.424464120000000094e+02 3.284565899999999772e+01
2.310000000000000053e+00 3.464999999999999747e-01 3.440790210000000116e+02 3.326244899999999660e+01
2.319999999999999840e+00 3.479999999999999760e-01 3.457134399999999914e+02 3.368214799999999798e+01
2.330000000000000071e+00 3.494999999999999774e-01 3.473496739999999932e+02 3.410475100000000026e+01
2.339999999999999858e+00 3.509999999999999787e-01 3.489877280000000042e+02 3.453025000000000233e+01
2.350000000000000089e+00 3.524999999999999800e-01 3.506276070000000118e+02 3.495864199999999755e+01
2.359999999999999876e+00 3.539999999999999813e-01 3.522693150000000060e+02 3.538991899999999902e+01
2.370000000000000107e+00 3.554999999999999827e-01 3.539128559999999766e+02 3.582407700000000261e+01
2.379999999999999893e+00 3.569999999999999840e-01 3.555582350000000247e+02 3.626110800000000012e+01
2.390000000000000124e+00 3.584999999999999853e-01 3.572054570000000240e+02 3.670100599999999957e+01
2.399999999999999911e+00 3.599999999999999867e-01 3.588545250000000237e+02 3.714376599999999939e+01
2.410000000000000142e+00 3.614999999999999880e-01 3.605054440000000113e+02 3.758937999999999846e+01
2.419999999999999929e+00 3.629999999999999893e-01 3.621582179999999767e+02 3.803784100000000024e+01
2.430000000000000160e+00 3.644999999999999907e-01 3.638128510000000233e+02 3.848914200000000108e+01
2.439999999999999947e+00 3.659999999999999920e-01 3.654693470000000275e+02 3.894327799999999939e+01
2.450000000000000178e+00 3.674999999999999933e-01 3.671277099999999791e+02 3.940023899999999912e+01
2.459999999999999964e+00 3.689999999999999947e-01 3.687879439999999818e+02 3.986001900000000120e+01
2.470000000000000195e+00 3.704999999999999960e-01 3.704500520000000279e+02 4.032261100000000198e+01
2.479999999999999982e+00 3.719999999999999973e-01 3.721140389999999911e+02 4.078800700000000035e+01
2.490000000000000213e+00 3.734999999999999987e-01 3.737799089999999751e+02 4.125619900000000229e+01
2.500000000000000000e+00 3.750000000000000000e-01 3.754476639999999747e+02 4.172717999999999705e+01
2.509999999999999787e+00 3.765000000000000013e-01 3.771173089999999775e+02 4.220094100000000026e+01
2.520000000000000018e+00 3.780000000000000027e-01 3.787888459999999782e+02 4.267747399999999658e+01
2.529999999999999805e+00 3.795000000000000040e-01 3.804622810000000186e+02 4.315677199999999658e+01
2.540000000000000036e+00 3.810000000000000053e-01 3.821376149999999825e+02 4.363882499999999709e+01
2.549999999999999822e+00 3.825000000000000067e-01 3.838148519999999735e+02 4.412362699999999904e+01
2.560000000000000053e+00 3.840000000000000080e-01 3.854939959999999814e+02 4.461116700000000179e+01
2.569999999999999840e+00 3.855000000000000093e-01 3.871750499999999988e+02 4.510143899999999917e+01
2.580000000000000071e+00 3.870000000000000107e-01 3.888580170000000180e+02 4.559443199999999763e+01
2.589999999999999858e+00 3.885000000000000120e-01 3.905428989999999771e+02 4.609013800000000316e+01
2.600000000000000089e+00 3.900000000000000133e-01 3.922297009999999773e+02 4.658854900000000043e+01
2.609999999999999876e+00 3.915000000000000147e-01 3.939184250000000134e+02 4.708965599999999796e+01
2.620000000000000107e+00 3.930000000000000160e-01 3.956090740000000210e+02 4.759344899999999967e+01
2.629999999999999893e+00 3.945000000000000173e-01 3.973016519999999900e+02 4.809991999999999734e+01
2.640000000000000124e+00 3.960000000000000187e-01 3.989961599999999748e+02 4.860905900000000202e+01
2.649999999999999911e+00 3.975000000000000200e-01 4.006926010000000247e+02 4.912085700000000088e+01
2.660000000000000142e+00 3.990000000000000213e-01 4.023909790000000157e+02 4.963530399999999787e+01
2.669999999999999929e+00 4.005000000000000226e-01 4.040912959999999998e+02 5.015239299999999645e+01
2.680000000000000160e+00 4.020000000000000240e-01 4.057935539999999719e+02 5.067211199999999849e+01
2.689999999999999947e+00 4.035000000000000253e-01 4.074977569999999787e+02 5.119445300000000287e+01
2.700000000000000178e+00 4.050000000000000266e-01 4.092039060000000177e+02 5.171940599999999932e+01
2.709999999999999964e+00 4.064999999999999725e-01 4.109120040000000245e+02 5.224696200000000346e+01
2.720000000000000195e+00 4.079999999999999738e-01 4.126220539999999914e+02 5.277711000000000041e+01
2.729999999999999982e+00 4.094999999999999751e-01 4.143340580000000273e+02 5.330984200000000328e+01
2.740000000000000213e+00 4.109999999999999765e-01 4.160480180000000132e+02 5.384514699999999721e+01
2.750000000000000000e+00 4.124999999999999778e-01 4.177639360000000011e+02 5.438301500000000033e+01
2.759999999999999787e+00 4.139999999999999791e-01 4.194818139999999858e+02 5.492343699999999984e+01
2.770000000000000018e+00 4.154999999999999805e-01 4.212016560000000140e+02 5.546640299999999968e+01
2.779999999999999805e+00 4.169999999999999818e-01 4.229234619999999722e+02 5.601190299999999667e+01
2.790000000000000036e+00 4.184999999999999831e-01 4.246472350000000233e+02 5.655992599999999726e+01
2.799999999999999822e+00 4.199999999999999845e-01 4.263729759999999942e+02 5.711046400000000034e+01
2.810000000000000053e+00 4.214999999999999858e-01 4.281006879999999910e+02 5.766350599999999815e+01
2.819999999999999840e+00 4.229999999999999871e-01 4.298303730000000087e+02 5.821904099999999715e+01
2.830000000000000071e+00 4.244999999999999885e-01 4.315620319999999879e+02 5.877706100000000333e+01
2.839999999999999858e+00 4.259999999999999898e-01 4.332956679999999778e+02 5.933755399999999725e+01
2.850000000000000089e+00 4.274999999999999911e-01 4.350312809999999786e+02 5.990050999999999704e+01
2.859999999999999876e+00 4.289999999999999925e-01 4.367688739999999825e+02 6.046591999999999700e+01
2.870000000000000107e+00 4.304999999999999938e-01 4.385084479999999871e+02 6.103377299999999650e+01
2.879999999999999893e+00 4.319999999999999951e-01 4.402500049999999874e+02 6.160405999999999693e+01
2.890000000000000124e+00 4.334999999999999964e-01 4.419935459999999807e+02 6.217676900000000018e+01
2.899999999999999911e+00 4.349999999999999978e-01 4.437390730000000190e+02 6.275189100000000053e+01
2.910000000000000142e+00 4.364999999999999991e-01 4.454865879999999834e+02 6.332941499999999735e+01
2.919999999999999929e+00 4.380000000000000004e-01 4.472360909999999876e+02 6.390933100000000167e+01
2.930000000000000160e+00 4.395000000000000018e-01 4.489875840000000267e+02 6.449163000000000068e+01
2.939999999999999947e+00 4.410000000000000031e-01 4.507410689999999818e+02 6.507630000000000337e+01
2.950000000000000178e+00 4.425000000000000044e-01 4.524965460000000235e+02 6.566333099999999945e+01
2.959999999999999964e+00 4.440000000000000058e-01 4.542540179999999737e+02 6.625271399999999744e+01
2.970000000000000195e+00 4.455000000000000071e-01 4.560134840000000054e+02 6.684443699999999922e+01
2.979999999999999982e+00 4.470000000000000084e-01 4.577749469999999974e+02 6.743849199999999655e+01
2.990000000000000213e+00 4.485000000000000098e-01 4.595384070000000065e+02 6.803486599999999385e+01
3.000000000000000000e+00 4.500000000000000111e-01 4.613038649999999734e+02 6.863355099999999709e+01
3.009999999999999787e+00 4.515000000000000124e-01 4.630713230000000067e+02 6.923453600000000563e+01
3.020000000000000018e+00 4.530000000000000138e-01 4.648407819999999901e+02 6.983781000000000461e+01
3.029999999999999805e+00 4.545000000000000151e-01 4.666122409999999832e+02 7.044336400000000253e+01
3.040000000000000036e+00 4.560000000000000164e-01 4.683857029999999781e+02 7.105118699999999876e+01
3.049999999999999822e+00 4.575000000000000178e-01 4.701611689999999726e+02 7.166126900000000433e+01
3.060000000000000053e+00 4.590000000000000191e-01 4.719386380000000258e+02 7.227360000000000184e+01
3.069999999999999840e+00 4.605000000000000204e-01 4.737181110000000217e+02 7.288817000000000235e+01
3.080000000000000071e+00 4.620000000000000218e-01 4.754995910000000094e+02 7.350496800000000519e+01
3.089999999999999858e+00 4.635000000000000231e-01 4.772830759999999941e+02 7.412398399999999299e+01
3.100000000000000089e+00 4.650000000000000244e-01 4.790685690000000250e+02 7.474520900000000267e+01
3.109999999999999876e+00 4.665000000000000258e-01 4.808560689999999909e+02 7.536863200000000518e+01
3.120000000000000107e+00 4.680000000000000271e-01 4.826455770000000030e+02 7.599424299999999732e+01
3.129999999999999893e+00 4.694999999999999729e-01 4.844370930000000044e+02 7.662203100000000688e+01
3.140000000000000124e+00 4.709999999999999742e-01 4.862306189999999901e+02 7.725198799999999721e+01
3.149999999999999911e+00 4.724999999999999756e-01 4.880261550000000170e+02 7.788410199999999861e+01
3.160000000000000142e+00 4.739999999999999769e-01 4.898236999999999739e+02 7.851836400000000538e+01
3.169999999999999929e+00 4.754999999999999782e-01 4.916232570000000237e+02 7.915476499999999760e+01
3.180000000000000160e+00 4.769999999999999796e-01 4.934248240000000010e+02 7.979329300000000558e+01
3.189999999999999947e+00 4.784999999999999809e-01 4.952284020000000169e+02 8.043393899999999519e+01
3.200000000000000178e+00 4.799999999999999822e-01 4.970339920000000120e+02 8.107669300000000590e+01
3.209999999999999964e+00 4.814999999999999836e-01 4.988415939999999864e+02 8.172154600000000357e+01
3.220000000000000195e+00 4.829999999999999849e-01 5.006512079999999969e+02 8.236848700000000179e+01
3.229999999999999982e+00 4.844999999999999862e-01 5.024628339999999866e+02 8.301750599999999736e+01
3.240000000000000213e+00 4.859999999999999876e-01 5.042764730000000100e+02 8.366859399999999880e+01
3.250000000000000000e+00 4.874999999999999889e-01 5.060921250000000100e+02 8.432174200000000042e+01
3.259999999999999787e+00 4.889999999999999902e-01 5.079097889999999893e+02 8.497693900000000156e+01
3.270000000000000018e+00 4.904999999999999916e-01 5.097294669999999996e+02 8.563417499999999905e+01
3.279999999999999805e+00 4.919999999999999929e-01 5.115511569999999892e+02 8.629344199999999887e+01
3.290000000000000036e+00 4.934999999999999942e-01 5.133748610000000099e+02 8.695472900000000038e+01
3.299999999999999822e+00 4.949999999999999956e-01 5.152005769999999529e+02 8.761802699999999788e+01
3.310000000000000053e+00 4.964999999999999969e-01 5.170283070000000407e+02 8.828332600000000241e+01
3.319999999999999840e+00 4.979999999999999982e-01 5.188580490000000509e+02 8.895061800000000574e+01
3.330000000000000071e+00 4.994999999999999996e-01 5.206898049999999785e+02 8.961989099999999553e+01
3.339999999999999858e+00 5.010000000000000009e-01 5.225235730000000558e+02 9.029113800000000367e+01
3.350000000000000089e+00 5.024999999999999467e-01 5.243593540000000530e+02 9.096434800000000109e+01
3.359999999999999876e+00 5.040000000000000036e-01 5.261971469999999726e+02 9.163951299999999378e+01
3.370000000000000107e+00 5.054999999999999494e-01 5.280369530000000395e+02 9.231662199999999530e+01
3.379999999999999893e+00 5.070000000000000062e-01 5.298787710000000288e+02 9.299566799999999489e+01
3.390000000000000124e+00 5.084999999999999520e-01 5.317226000000000568e+02 9.367663899999999444e+01
3.399999999999999911e+00 5.100000000000000089e-01 5.335684420000000046e+02 9.435952799999999741e+01
3.410000000000000142e+00 5.114999999999999547e-01 5.354162939999999935e+02 9.504432500000000061e+01
3.419999999999999929e+00 5.130000000000000115e-01 5.372661580000000185e+02 9.573102099999999837e+01
3.430000000000000160e+00 5.144999999999999574e-01 5.391180319999999710e+02 9.641960699999999918e+01
3.439999999999999947e+00 5.160000000000000142e-01 5.409719169999999622e+02 9.711007399999999734e+01
3.450000000000000178e+00 5.174999999999999600e-01 5.428278109999999970e+02 9.780241300000000138e+01
3.459999999999999964e+00 5.190000000000000169e-01 5.446857149999999592e+02 9.849661600000000305e+01
3.470000000000000195e+00 5.204999999999999627e-01 5.465456279999999651e+02 9.919267200000000173e+01
3.479999999999999982e+00 5.220000000000000195e-01 5.484075490000000173e+02 9.989057300000000339e+01
3.490000000000000213e+00 5.234999999999999654e-01 5.502714789999999994e+02 1.005903109999999998e+02
3.500000000000000000e+00 5.250000000000000222e-01 5.521374160000000302e+02 1.012918769999999995e+02
3.509999999999999787e+00 5.264999999999999680e-01 5.540053599999999960e+02 1.019952619999999968e+02
3.520000000000000018e+00 5.280000000000000249e-01 5.558753110000000106e+02 1.027004579999999976e+02
3.529999999999999805e+00 5.294999999999999707e-01 5.577472679999999627e+02 1.034074549999999988e+02
3.540000000000000036e+00 5.310000000000000275e-01 5.596212299999999686e+02 1.041162450000000064e+02
3.549999999999999822e+00 5.324999999999999734e-01 5.614971970000000283e+02 1.048268199999999979e+02
3.560000000000000053e+00 5.340000000000000302e-01 5.633751680000000306e+02 1.055391699999999986e+02
3.569999999999999840e+00 5.354999999999999760e-01 5.652551419999999780e+02 1.062532889999999952e+02
3.580000000000000071e+00 5.370000000000000329e-01 5.671371199999999817e+02 1.069691669999999988e+02
3.589999999999999858e+00 5.384999999999999787e-01 5.690210990000000493e+02 1.076867960000000011e+02
3.600000000000000089e+00 5.400000000000000355e-01 5.709070799999999508e+02 1.084061669999999964e+02
3.609999999999999876e+00 5.414999999999999813e-01 5.727950610000000324e+02 1.091272730000000024e+02
3.620000000000000107e+00 5.430000000000000382e-01 5.746850429999999506e+02 1.098501049999999992e+02
3.629999999999999893e+00 5.444999999999999840e-01 5.765770230000000538e+02 1.105746550000000070e+02
3.640000000000000124e+00 5.460000000000000409e-01 5.784710019999999986e+02 1.113009150000000034e+02
3.649999999999999911e+00 5.474999999999999867e-01 5.803669790000000148e+02 1.120288759999999968e+02
3.660000000000000142e+00 5.490000000000000435e-01 5.822649519999999939e+02 1.127585320000000024e+02
3.669999999999999929e+00 5.504999999999999893e-01 5.841649210000000494e+02 1.134898730000000029e+02
3.680000000000000160e+00 5.520000000000000462e-01 5.860668849999999566e+02 1.142228910000000042e+02
3.689999999999999947e+00 5.534999999999999920e-01 5.879708429999999453e+02 1.149575799999999930e+02
3.700000000000000178e+00 5.550000000000000488e-01 5.898767950000000155e+02 1.156939310000000063e+02
3.709999999999999964e+00 5.564999999999999947e-01 5.917847389999999450e+02 1.164319359999999932e+02
3.720000000000000195e+00 5.580000000000000515e-01 5.936946739999999636e+02 1.171715870000000024e+02
3.729999999999999982e+00 5.594999999999999973e-01 5.956065999999999576e+02 1.179128769999999946e+02
3.740000000000000213e+00 5.610000000000000542e-01 5.975205160000000433e+02 1.186557980000000043e+02
3.750000000000000000e+00 5.625000000000000000e-01 5.994364199999999983e+02 1.194003430000000066e+02
3.759999999999999787e+00 5.639999999999999458e-01 6.013543110000000524e+02 1.201465029999999956e+02
3.770000000000000018e+00 5.655000000000000027e-01 6.032741899999999760e+02 1.208942720000000008e+02
3.779999999999999805e+00 5.669999999999999485e-01 6.051960530000000063e+02 1.216436419999999998e+02
3.790000000000000036e+00 5.685000000000000053e-01 6.071199020000000246e+02 1.223946049999999985e+02
3.799999999999999822e+00 5.699999999999999512e-01 6.090457340000000386e+02 1.231471540000000005e+02
3.810000000000000053e+00 5.715000000000000080e-01 6.109735480000000507e+02 1.239012809999999973e+02
3.819999999999999840e+00 5.729999999999999538e-01 6.129033439999999473e+02 1.246569800000000043e+02
3.830000000000000071e+00 5.745000000000000107e-01 6.148351199999999608e+02 1.254142429999999990e+02
3.839999999999999858e+00 5.759999999999999565e-01 6.167688759999999775e+02 1.261730629999999991e+02
3.850000000000000089e+00 5.775000000000000133e-01 6.187046090000000049e+02 1.269334329999999937e+02
3.859999999999999876e+00 5.789999999999999591e-01 6.206423200000000406e+02 1.276953450000000032e+02
3.870000000000000107e+00 5.805000000000000160e-01 6.225820059999999785e+02 1.284587919999999883e+02
3.879999999999999893e+00 5.819999999999999618e-01 6.245236670000000458e+02 1.292237680000000069e+02
3.890000000000000124e+00 5.835000000000000187e-01 6.264673020000000179e+02 1.299902659999999912e+02
3.899999999999999911e+00 5.849999999999999645e-01 6.284129090000000133e+02 1.307582779999999900e+02
3.910000000000000142e+00 5.865000000000000213e-01 6.303604870000000346e+02 1.315277969999999925e+02
3.919999999999999929e+00 5.879999999999999671e-01 6.323100349999999708e+02 1.322988170000000139e+02
3.930000000000000160e+00 5.895000000000000240e-01 6.342615520000000515e+02 1.330713309999999865e+02
3.939999999999999947e+00 5.909999999999999698e-01 6.362150370000000521e+02 1.338453320000000133e+02
3.950000000000000178e+00 5.925000000000000266e-01 6.381704879999999775e+02 1.346208139999999958e+02
3.959999999999999964e+00 5.939999999999999725e-01 6.401279039999999441e+02 1.353977690000000109e+02
3.970000000000000195e+00 5.955000000000000293e-01 6.420872829999999567e+02 1.361761909999999887e+02
3.979999999999999982e+00 5.969999999999999751e-01 6.440486260000000129e+02 1.369560730000000035e+02
3.990000000000000213e+00 5.985000000000000320e-01 6.460119300000000067e+02 1.377374100000000112e+02
4.000000000000000000e+00 5.999999999999999778e-01 6.479771940000000541e+02 1.385201940000000036e+02
4.009999999999999787e+00 6.015000000000000346e-01 6.499444160000000466e+02 1.393044179999999983e+02
4.019999999999999574e+00 6.029999999999999805e-01 6.519135959999999841e+02 1.400900770000000080e+02
4.030000000000000249e+00 6.045000000000000373e-01 6.538847329999999829e+02 1.408771639999999934e+02
4.040000000000000036e+00 6.059999999999999831e-01 6.558578240000000505e+02 1.416656729999999982e+02
4.049999999999999822e+00 6.075000000000000400e-01 6.578328679999999622e+02 1.424555970000000116e+02
4.059999999999999609e+00 6.089999999999999858e-01 6.598098649999999452e+02 1.432469299999999919e+02
4.070000000000000284e+00 6.105000000000000426e-01 6.617888130000000046e+02 1.440396660000000111e+02
4.080000000000000071e+00 6.119999999999999885e-01 6.637697100000000319e+02 1.448337980000000016e+02
4.089999999999999858e+00 6.135000000000000453e-01 6.657525550000000294e+02 1.456293220000000019e+02
4.099999999999999645e+00 6.149999999999999911e-01 6.677373469999999998e+02 1.464262290000000064e+02
4.110000000000000320e+00 6.165000000000000480e-01 6.697240839999999480e+02 1.472245149999999967e+02
4.120000000000000107e+00 6.179999999999999938e-01 6.717127649999999903e+02 1.480241729999999905e+02
4.129999999999999893e+00 6.195000000000000506e-01 6.737033890000000156e+02 1.488251970000000028e+02
4.139999999999999680e+00 6.209999999999999964e-01 6.756959540000000288e+02 1.496275819999999896e+02
4.150000000000000355e+00 6.225000000000000533e-01 6.776904590000000326e+02 1.504313209999999970e+02
4.160000000000000142e+00 6.239999999999999991e-01 6.796869020000000319e+02 1.512364090000000090e+02
4.169999999999999929e+00 6.254999999999999449e-01 6.816852820000000293e+02 1.520428400000000124e+02
4.179999999999999716e+00 6.270000000000000018e-01 6.836855970000000298e+02 1.528506069999999966e+02
4.190000000000000391e+00 6.284999999999999476e-01 6.856878470000000334e+02 1.536597059999999999e+02
4.200000000000000178e+00 6.300000000000000044e-01 6.876920290000000477e+02 1.544701300000000117e+02
4.209999999999999964e+00 6.314999999999999503e-01 6.896981429999999591e+02 1.552818739999999877e+02
4.219999999999999751e+00 6.330000000000000071e-01 6.917061860000000024e+02 1.560949320000000000e+02
4.230000000000000426e+00 6.344999999999999529e-01 6.937161569999999529e+02 1.569092990000000043e+02
4.240000000000000213e+00 6.360000000000000098e-01 6.957280550000000403e+02 1.577249689999999873e+02
4.250000000000000000e+00 6.374999999999999556e-01 6.977418780000000424e+02 1.585419359999999926e+02
4.259999999999999787e+00 6.390000000000000124e-01 6.997576249999999618e+02 1.593601950000000045e+02
4.269999999999999574e+00 6.404999999999999583e-01 7.017752950000000283e+02 1.601797410000000070e+02
4.280000000000000249e+00 6.420000000000000151e-01 7.037948850000000220e+02 1.610005669999999895e+02
4.290000000000000036e+00 6.434999999999999609e-01 7.058163939999999457e+02 1.618226699999999880e+02
4.299999999999999822e+00 6.450000000000000178e-01 7.078398220000000265e+02 1.626460429999999917e+02
4.309999999999999609e+00 6.464999999999999636e-01 7.098651650000000473e+02 1.634706810000000132e+02
4.320000000000000284e+00 6.480000000000000204e-01 7.118924240000000054e+02 1.642965780000000109e+02
4.330000000000000071e+00 6.494999999999999662e-01 7.139215950000000248e+02 1.651237309999999923e+02
4.339999999999999858e+00 6.510000000000000231e-01 7.159526789999999892e+02 1.659521320000000060e+02
4.349999999999999645e+00 6.524999999999999689e-01 7.179856720000000223e+02 1.667817780000000027e+02
4.360000000000000320e+00 6.540000000000000258e-01 7.200205750000000080e+02 1.676126629999999977e+02
4.370000000000000107e+00 6.554999999999999716e-01 7.220573839999999564e+02 1.684447820000000036e+02
4.379999999999999893e+00 6.570000000000000284e-01 7.240960989999999811e+02 1.692781290000000070e+02
4.389999999999999680e+00 6.584999999999999742e-01 7.261367179999999735e+02 1.701127009999999871e+02
4.400000000000000355e+00 6.600000000000000311e-01 7.281792390000000523e+02 1.709484909999999900e+02
4.410000000000000142e+00 6.614999999999999769e-01 7.302236619999999903e+02 1.717854949999999974e+02
4.419999999999999929e+00 6.630000000000000338e-01 7.322699830000000247e+02 1.726237079999999935e+02
4.429999999999999716e+00 6.644999999999999796e-01 7.343182030000000395e+02 1.734631249999999909e+02
4.440000000000000391e+00 6.660000000000000364e-01 7.363683180000000448e+02 1.743037410000000023e+02
4.450000000000000178e+00 6.674999999999999822e-01 7.384203280000000404e+02 1.751455520000000092e+02
4.459999999999999964e+00 6.690000000000000391e-01 7.404742320000000291e+02 1.759885519999999985e+02
4.469999999999999751e+00 6.704999999999999849e-01 7.425300270000000182e+02 1.768327370000000087e+02
4.480000000000000426e+00 6.720000000000000417e-01 7.445877110000000130e+02 1.776781019999999955e+02
4.490000000000000213e+00 6.734999999999999876e-01 7.466472840000000133e+02 1.785246429999999975e+02
4.500000000000000000e+00 6.750000000000000444e-01 7.487087440000000242e+02 1.793723530000000039e+02
4.509999999999999787e+00 6.764999999999999902e-01 7.507720880000000534e+02 1.802212299999999914e+02
4.519999999999999574e+00 6.780000000000000471e-01 7.528373169999999845e+02 1.810712690000000009e+02
4.530000000000000249e+00 6.794999999999999929e-01 7.549044270000000552e+02 1.819224639999999908e+02
4.540000000000000036e+00 6.810000000000000497e-01 7.569734170000000404e+02 1.827748109999999997e+02
4.549999999999999822e+00 6.824999999999999956e-01 7.590442860000000564e+02 1.836283070000000066e+02
4.559999999999999609e+00 6.840000000000000524e-01 7.611170319999999947e+02 1.844829450000000008e+02
4.570000000000000284e+00 6.854999999999999982e-01 7.631916539999999713e+02 1.853387219999999900e+02
4.580000000000000071e+00 6.870000000000000551e-01 7.652681499999999915e+02 1.861956340000000125e+02
4.589999999999999858e+00 6.885000000000000009e-01 7.673465169999999489e+02 1.870536759999999958e+02
4.599999999999999645e+00 6.899999999999999467e-01 7.694267549999999574e+02 1.879128430000000094e+02
4.610000000000000320e+00 6.915000000000000036e-01 7.715088630000000194e+02 1.887731320000000039e+02
4.620000000000000107e+00 6.929999999999999494e-01 7.735928370000000314e+02 1.896345369999999946e+02
4.629999999999999893e+00 6.945000000000000062e-01 7.756786779999999908e+02 1.904970549999999889e+02
4.639999999999999680e+00 6.959999999999999520e-01 7.777663820000000214e+02 1.913606819999999971e+02
4.650000000000000355e+00 6.975000000000000089e-01 7.798559490000000096e+02 1.922254130000000032e+02
4.660000000000000142e+00 6.989999999999999547e-01 7.819473769999999604e+02 1.930912429999999915e+02
4.669999999999999929e+00 7.005000000000000115e-01 7.840406639999999925e+02 1.939581699999999955e+02
4.679999999999999716e+00 7.019999999999999574e-01 7.861358079999999973e+02 1.948261880000000019e+02
4.690000000000000391e+00 7.035000000000000142e-01 7.882328079999999773e+02 1.956952939999999899e+02
4.700000000000000178e+00 7.049999999999999600e-01 7.903316630000000487e+02 1.965654830000000004e+02
4.709999999999999964e+00 7.065000000000000169e-01 7.924323699999999917e+02 1.974367520000000127e+02
4.719999999999999751e+00 7.079999999999999627e-01 7.945349280000000363e+02 1.983090960000000109e+02
4.730000000000000426e+00 7.095000000000000195e-01 7.966393359999999575e+02 1.991825120000000027e+02
4.740000000000000213e+00 7.109999999999999654e-01 7.987455909999999903e+02 2.000569950000000006e+02
4.750000000000000000e+00 7.125000000000000222e-01 8.008536920000000237e+02 2.009325409999999863e+02
4.759999999999999787e+00 7.139999999999999680e-01 8.029636379999999463e+02 2.018091469999999958e+02
4.769999999999999574e+00 7.155000000000000249e-01 8.050754259999999931e+02 2.026868080000000134e+02
4.780000000000000249e+00 7.169999999999999707e-01 8.071890550000000530e+02 2.035655219999999872e+02
4.790000000000000036e+00 7.185000000000000275e-01 8.093045240000000149e+02 2.044452829999999892e+02
4.799999999999999822e+00 7.199999999999999734e-01 8.114218299999999999e+02 2.053260879999999986e+02
4.809999999999999609e+00 7.215000000000000302e-01 8.135409730000000081e+02 2.062079329999999970e+02
4.820000000000000284e+00 7.229999999999999760e-01 8.156619500000000471e+02 2.070908149999999921e+02
4.830000000000000071e+00 7.245000000000000329e-01 8.177847600000000057e+02 2.079747299999999939e+02
4.839999999999999858e+00 7.259999999999999787e-01 8.199094010000000026e+02 2.088596740000000125e+02
4.849999999999999645e+00 7.275000000000000355e-01 8.220358710000000428e+02 2.097456430000000012e+02
4.860000000000000320e+00 7.289999999999999813e-01 8.241641690000000153e+02 2.106326329999999984e+02
4.870000000000000107e+00 7.305000000000000382e-01 8.262942940000000362e+02 2.115206420000000094e+02
4.879999999999999893e+00 7.319999999999999840e-01 8.284262429999999995e+02 2.124096649999999897e+02
4.889999999999999680e+00 7.335000000000000409e-01 8.305600140000000238e+02 2.132996990000000039e+02
4.900000000000000355e+00 7.349999999999999867e-01 8.326956069999999954e+02 2.141907400000000052e+02
4.910000000000000142e+00 7.365000000000000435e-01 8.348330190000000357e+02 2.150827840000000037e+02
4.919999999999999929e+00 7.379999999999999893e-01 8.369722490000000334e+02 2.159758290000000045e+02
4.929999999999999716e+00 7.395000000000000462e-01 8.391132949999999937e+02 2.168698699999999917e+02
4.940000000000000391e+00 7.409999999999999920e-01 8.412561560000000327e+02 2.177649049999999988e+02
4.950000000000000178e+00 7.425000000000000488e-01 8.434008290000000443e+02 2.186609290000000101e+02
4.959999999999999964e+00 7.439999999999999947e-01 8.455473140000000285e+02 2.195579390000000046e+02
4.969999999999999751e+00 7.455000000000000515e-01 8.476956079999999929e+02 2.204559309999999925e+02
4.980000000000000426e+00 7.469999999999999973e-01 8.498457100000000537e+02 2.213549040000000048e+02
4.990000000000000213e+00 7.485000000000000542e-01 8.519976179999999886e+02 2.222548519999999996e+02
5.000000000000000000e+00 7.500000000000000000e-01 8.541513310000000274e+02 2.231557730000000106e+02
5.009999999999999787e+00 7.514999999999999458e-01 8.563068459999999504e+02 2.240576629999999909e+02
5.019999999999999574e+00 7.530000000000000027e-01 8.584641619999999875e+02 2.249605190000000050e+02
5.030000000000000249e+00 7.544999999999999485e-01 8.606232780000000275e+02 2.258643370000000061e+02
5.040000000000000036e+00 7.560000000000000053e-01 8.627841919999999618e+02 2.267691159999999968e+02
5.049999999999999822e+00 7.574999999999999512e-01 8.649469020000000228e+02 2.276748499999999922e+02
5.059999999999999609e+00 7.590000000000000080e-01 8.671114059999999881e+02 2.285815369999999973e+02
5.070000000000000284e+00 7.604999999999999538e-01 8.692777039999999715e+02 2.294891739999999913e+02
5.080000000000000071e+00 7.620000000000000107e-01 8.714457919999999831e+02 2.303977580000000103e+02
5.089999999999999858e+00 7.634999999999999565e-01 8.736156700000000228e+02 2.313072840000000099e+02
5.099999999999999645e+00 7.650000000000000133e-01 8.757873349999999846e+02 2.322177519999999902e+02
5.110000000000000320e+00 7.664999999999999591e-01 8.779607869999999821e+02 2.331291559999999947e+02
5.120000000000000107e+00 7.680000000000000160e-01 8.801360230000000229e+02 2.340414940000000001e+02
5.129999999999999893e+00 7.694999999999999618e-01 8.823130429999999933e+02 2.349547630000000140e+02
5.139999999999999680e+00 7.710000000000000187e-01 8.844918430000000171e+02 2.358689599999999871e+02
5.150000000000000355e+00 7.724999999999999645e-01 8.866724229999999807e+02 2.367840820000000122e+02
5.160000000000000142e+00 7.740000000000000213e-01 8.888547800000000052e+02 2.377001250000000141e+02
5.169999999999999929e+00 7.754999999999999671e-01 8.910389139999999770e+02 2.386170879999999954e+02
5.179999999999999716e+00 7.770000000000000240e-01 8.932248220000000174e+02 2.395349659999999972e+02
5.190000000000000391e+00 7.784999999999999698e-01 8.954125030000000152e+02 2.404537559999999985e+02
5.200000000000000178e+00 7.800000000000000266e-01 8.976019559999999728e+02 2.413734570000000019e+02
5.209999999999999964e+00 7.814999999999999725e-01 8.997931770000000142e+02 2.422940649999999891e+02
5.219999999999999751e+00 7.830000000000000293e-01 9.019861670000000231e+02 2.432155759999999987e+02
5.230000000000000426e+00 7.844999999999999751e-01 9.041809230000000071e+02 2.441379890000000046e+02
5.240000000000000213e+00 7.860000000000000320e-01 9.063774429999999711e+02 2.450612999999999886e+02
5.250000000000000000e+00 7.874999999999999778e-01 9.085757270000000290e+02 2.459855059999999867e+02
5.259999999999999787e+00 7.890000000000000346e-01 9.107757709999999634e+02 2.469106050000000039e+02
5.269999999999999574e+00 7.904999999999999805e-01 9.129775759999999991e+02 2.478365939999999910e+02
5.280000000000000249e+00 7.920000000000000373e-01 9.151811380000000327e+02 2.487634689999999864e+02
5.290000000000000036e+00 7.934999999999999831e-01 9.173864559999999528e+02 2.496912279999999953e+02
5.299999999999999822e+00 7.950000000000000400e-01 9.195935289999999895e+02 2.506198689999999942e+02
5.309999999999999609e+00 7.964999999999999858e-01 9.218023550000000341e+02 2.515493889999999908e+02
5.320000000000000284e+00 7.980000000000000426e-01 9.240129319999999780e+02 2.524797839999999951e+02
5.330000000000000071e+00 7.994999999999999885e-01 9.262252600000000484e+02 2.534110520000000122e+02
5.339999999999999858e+00 8.010000000000000453e-01 9.284393350000000282e+02 2.543431909999999903e+02
5.349999999999999645e+00 8.024999999999999911e-01 9.306551560000000336e+02 2.552761969999999963e+02
5.360000000000000320e+00 8.040000000000000480e-01 9.328727219999999534e+02 2.562100689999999759e+02
5.370000000000000107e+00 8.054999999999999938e-01 9.350920320000000174e+02 2.571448020000000270e+02
5.379999999999999893e+00 8.070000000000000506e-01 9.373130820000000085e+02 2.580803960000000075e+02
5.389999999999999680e+00 8.084999999999999964e-01 9.395358730000000378e+02 2.590168469999999843e+02
5.400000000000000355e+00 8.100000000000000533e-01 9.417604019999999991e+02 2.599541520000000219e+02
5.410000000000000142e+00 8.114999999999999991e-01 9.439866670000000113e+02 2.608923090000000116e+02
5.419999999999999929e+00 8.129999999999999449e-01 9.462146669999999631e+02 2.618313160000000153e+02
5.429999999999999716e+00 8.145000000000000018e-01 9.484444009999999707e+02 2.627711689999999862e+02
5.440000000000000391e+00 8.159999999999999476e-01 9.506758660000000418e+02 2.637118659999999863e+02
5.450000000000000178e+00 8.175000000000000044e-01 9.529090609999999515e+02 2.646534060000000181e+02
5.459999999999999964e+00 8.189999999999999503e-01 9.551439850000000433e+02 2.655957839999999806e+02
5.469999999999999751e+00 8.205000000000000071e-01 9.573806349999999838e+02 2.665389989999999898e+02
5.480000000000000426e+00 8.219999999999999529e-01 9.596190100000000029e+02 2.674830489999999941e+02
5.490000000000000213e+00 8.235000000000000098e-01 9.618591089999999895e+02 2.684279300000000035e+02
5.500000000000000000e+00 8.249999999999999556e-01 9.641009299999999484e+02 2.693736400000000231e+02
5.509999999999999787e+00 8.265000000000000124e-01 9.663444700000000012e+02 2.703201779999999985e+02
5.519999999999999574e+00 8.279999999999999583e-01 9.685897300000000314e+02 2.712675389999999993e+02
5.530000000000000249e+00 8.295000000000000151e-01 9.708367060000000492e+02 2.722157230000000254e+02
5.540000000000000036e+00 8.309999999999999609e-01 9.730853980000000547e+02 2.731647270000000276e+02
5.549999999999999822e+00 8.325000000000000178e-01 9.753358040000000528e+02 2.741145470000000159e+02
5.559999999999999609e+00 8.339999999999999636e-01 9.775879210000000512e+02 2.750651829999999904e+02
5.570000000000000284e+00 8.355000000000000204e-01 9.798417500000000473e+02 2.760166310000000180e+02
5.580000000000000071e+00 8.369999999999999662e-01 9.820972870000000512e+02 2.769688889999999901e+02
5.589999999999999858e+00 8.385000000000000231e-01 9.843545309999999517e+02 2.779219560000000229e+02
5.599999999999999645e+00 8.399999999999999689e-01 9.866134809999999788e+02 2.788758280000000127e+02
5.610000000000000320e+00 8.415000000000000258e-01 9.888741350000000239e+02 2.798305030000000215e+02
5.620000000000000107e+00 8.429999999999999716e-01 9.911364919999999756e+02 2.807859789999999975e+02
5.629999999999999893e+00 8.445000000000000284e-01 9.934005489999999554e+02 2.817422540000000026e+02
5.639999999999999680e+00 8.459999999999999742e-01 9.956663059999999632e+02 2.826993249999999875e+02
5.650000000000000355e+00 8.475000000000000311e-01 9.979337600000000066e+02 2.836571900000000142e+02
5.660000000000000142e+00 8.489999999999999769e-01 1.000202909999999974e+03 2.846158480000000282e+02
5.669999999999999929e+00 8.505000000000000338e-01 1.002473754999999983e+03 2.855752949999999828e+02
5.679999999999999716e+00 8.519999999999999796e-01 1.004746293000000037e+03 2.865355299999999943e+02
5.690000000000000391e+00 8.535000000000000364e-01 1.007020522000000028e+03 2.874965500000000134e+02
5.700000000000000178e+00 8.549999999999999822e-01 1.009296439999999961e+03 2.884583539999999857e+02
5.709999999999999964e+00 8.565000000000000391e-01 1.011574046999999950e+03 2.894209379999999783e+02
5.719999999999999751e+00 8.579999999999999849e-01 1.013853340000000003e+03 2.903843019999999910e+02
5.730000000000000426e+00 8.595000000000000417e-01 1.016134318000000007e+03 2.913484419999999773e+02
5.740000000000000213e+00 8.609999999999999876e-01 1.018416978999999969e+03 2.923133569999999963e+02
5.750000000000000000e+00 8.625000000000000444e-01 1.020701322000000005e+03 2.932790439999999990e+02
5.759999999999999787e+00 8.639999999999999902e-01 1.022987345000000005e+03 2.942455019999999877e+02
5.769999999999999574e+00 8.655000000000000471e-01 1.025275045999999975e+03 2.952127280000000269e+02
5.780000000000000249e+00 8.669999999999999929e-01 1.027564425000000028e+03 2.961807200000000080e+02
5.790000000000000036e+00 8.685000000000000497e-01 1.029855479000000059e+03 2.971494759999999928e+02
5.799999999999999822e+00 8.699999999999999956e-01 1.032148206999999957e+03 2.981189949999999840e+02
5.809999999999999609e+00 8.715000000000000524e-01 1.034442606999999953e+03 2.990892729999999915e+02
5.820000000000000284e+00 8.729999999999999982e-01 1.036738677000000052e+03 3.000603100000000154e+02
5.830000000000000071e+00 8.745000000000000551e-01 1.039036417000000029e+03 3.010321030000000064e+02
5.839999999999999858e+00 8.760000000000000009e-01 1.041335824000000002e+03 3.020046489999999721e+02
5.849999999999999645e+00 8.774999999999999467e-01 1.043636897999999974e+03 3.029779480000000262e+02
5.860000000000000320e+00 8.790000000000000036e-01 1.045939634999999953e+03 3.039519970000000058e+02
5.870000000000000107e+00 8.804999999999999494e-01 1.048244036000000051e+03 3.049267939999999726e+02
5.879999999999999893e+00 8.820000000000000062e-01 1.050550097999999934e+03 3.059023359999999911e+02
5.889999999999999680e+00 8.834999999999999520e-01 1.052857819000000063e+03 3.068786230000000046e+02
5.900000000000000355e+00 8.850000000000000089e-01 1.055167198999999982e+03 3.078556530000000180e+02
5.910000000000000142e+00 8.864999999999999547e-01 1.057478235000000041e+03 3.088334219999999846e+02
5.919999999999999929e+00 8.880000000000000115e-01 1.059790925999999899e+03 3.098119300000000180e+02
5.929999999999999716e+00 8.894999999999999574e-01 1.062105270999999902e+03 3.107911740000000123e+02
5.940000000000000391e+00 8.910000000000000142e-01 1.064421268000000055e+03 3.117711530000000266e+02
5.950000000000000178e+00 8.924999999999999600e-01 1.066738914999999906e+03 3.127518640000000119e+02
5.959999999999999964e+00 8.940000000000000169e-01 1.069058211000000028e+03 3.137333060000000273e+02
5.969999999999999751e+00 8.954999999999999627e-01 1.071379155000000083e+03 3.147154780000000187e+02
5.980000000000000426e+00 8.970000000000000195e-01 1.073701743999999962e+03 3.156983759999999961e+02
5.990000000000000213e+00 8.984999999999999654e-01 1.076025977000000012e+03 3.166819990000000189e+02
6.000000000000000000e+00 9.000000000000000222e-01 1.078351852999999892e+03 3.176663459999999759e+02
6.009999999999999787e+00 9.014999999999999680e-01 1.080679370999999946e+03 3.186514139999999884e+02
6.019999999999999574e+00 9.030000000000000249e-01 1.083008528000000069e+03 3.196372020000000020e+02
6.030000000000000249e+00 9.044999999999999707e-01 1.085339322999999922e+03 3.206237080000000219e+02
6.040000000000000036e+00 9.060000000000000275e-01 1.087671753999999964e+03 3.216109299999999962e+02
6.049999999999999822e+00 9.074999999999999734e-01 1.090005820999999969e+03 3.225988659999999868e+02
6.059999999999999609e+00 9.090000000000000302e-01 1.092341521999999941e+03 3.235875149999999962e+02
6.070000000000000284e+00 9.104999999999999760e-01 1.094678854000000001e+03 3.245768749999999727e+02
6.080000000000000071e+00 9.120000000000000329e-01 1.097017816999999923e+03 3.255669439999999781e+02
6.089999999999999858e+00 9.134999999999999787e-01 1.099358408000000054e+03 3.265577200000000175e+02
6.099999999999999645e+00 9.150000000000000355e-01 1.101700628000000052e+03 3.275492019999999798e+02
6.110000000000000320e+00 9.164999999999999813e-01 1.104044472999999925e+03 3.285413869999999861e+02
6.120000000000000107e+00 9.180000000000000382e-01 1.106389942999999903e+03 3.295342749999999796e+02
6.129999999999999893e+00 9.194999999999999840e-01 1.108737035000000105e+03 3.305278630000000248e+02
6.139999999999999680e+00 9.210000000000000409e-01 1.111085749000000078e+03 3.315221500000000106e+02
6.150000000000000355e+00 9.224999999999999867e-01 1.113436083000000053e+03 3.325171330000000012e+02
6.160000000000000142e+00 9.240000000000000435e-01 1.115788035999999920e+03 3.335128119999999967e+02
6.169999999999999929e+00 9.254999999999999893e-01 1.118141605000000027e+03 3.345091850000000022e+02
6.179999999999999716e+00 9.270000000000000462e-01 1.120496789999999919e+03 3.355062500000000227e+02
6.190000000000000391e+00 9.284999999999999920e-01 1.122853589000000056e+03 3.365040050000000065e+02
6.200000000000000178e+00 9.300000000000000488e-01 1.125211999999999989e+03 3.375024490000000128e+02
6.209999999999999964e+00 9.314999999999999947e-01 1.127572022000000061e+03 3.385015799999999899e+02
6.219999999999999751e+00 9.330000000000000515e-01 1.129933653000000049e+03 3.395013959999999997e+02
6.230000000000000426e+00 9.344999999999999973e-01 1.132296892999999955e+03 3.405018959999999879e+02
6.240000000000000213e+00 9.360000000000000542e-01 1.134661738999999898e+03 3.415030780000000163e+02
6.250000000000000000e+00 9.375000000000000000e-01 1.137028189999999995e+03 3.425049409999999739e+02
6.259999999999999787e+00 9.389999999999999458e-01 1.139396244000000024e+03 3.435074829999999793e+02
6.269999999999999574e+00 9.405000000000000027e-01 1.141765900999999985e+03 3.445107019999999807e+02
6.280000000000000249e+00 9.419999999999999485e-01 1.144137157999999999e+03 3.455145969999999807e+02
6.290000000000000036e+00 9.435000000000000053e-01 1.146510013999999956e+03 3.465191669999999817e+02
6.299999999999999822e+00 9.449999999999999512e-01 1.148884467999999970e+03 3.475244089999999915e+02
6.309999999999999609e+00 9.465000000000000080e-01 1.151260518000000047e+03 3.485303220000000124e+02
6.320000000000000284e+00 9.479999999999999538e-01 1.153638163000000077e+03 3.495369049999999902e+02
6.330000000000000071e+00 9.495000000000000107e-01 1.156017401000000064e+03 3.505441559999999868e+02
6.339999999999999858e+00 9.509999999999999565e-01 1.158398230000000012e+03 3.515520740000000046e+02
6.349999999999999645e+00 9.525000000000000133e-01 1.160780649999999923e+03 3.525606559999999945e+02
6.360000000000000320e+00 9.539999999999999591e-01 1.163164659000000029e+03 3.535699020000000132e+02
6.370000000000000107e+00 9.555000000000000160e-01 1.165550255999999990e+03 3.545798100000000090e+02
6.379999999999999893e+00 9.569999999999999618e-01 1.167937437999999929e+03 3.555903789999999844e+02
6.389999999999999680e+00 9.585000000000000187e-01 1.170326203999999962e+03 3.566016060000000039e+02
6.400000000000000355e+00 9.599999999999999645e-01 1.172716554000000087e+03 3.576134910000000104e+02
6.410000000000000142e+00 9.615000000000000213e-01 1.175108484999999973e+03 3.586260330000000067e+02
6.419999999999999929e+00 9.629999999999999671e-01 1.177501997000000074e+03 3.596392290000000003e+02
6.429999999999999716e+00 9.645000000000000240e-01 1.179897087000000056e+03 3.606530769999999961e+02
6.440000000000000391e+00 9.659999999999999698e-01 1.182293754000000035e+03 3.616675779999999918e+02
6.450000000000000178e+00 9.675000000000000266e-01 1.184691996999999901e+03 3.626827289999999948e+02
6.459999999999999964e+00 9.689999999999999725e-01 1.187091814999999997e+03 3.636985290000000077e+02
6.469999999999999751e+00 9.705000000000000293e-01 1.189493204999999989e+03 3.647149759999999787e+02
6.480000000000000426e+00 9.719999999999999751e-01 1.191896167000000105e+03 3.657320690000000241e+02
6.490000000000000213e+00 9.735000000000000320e-01 1.194300698999999895e+03 3.667498059999999782e+02
6.500000000000000000e+00 9.749999999999999778e-01 1.196706799999999930e+03 3.677681870000000117e+02
6.509999999999999787e+00 9.765000000000000346e-01 1.199114467999999988e+03 3.687872100000000160e+02
6.519999999999999574e+00 9.779999999999999805e-01 1.201523701999999957e+03 3.698068719999999985e+02
6.530000000000000249e+00 9.795000000000000373e-01 1.203934500000000071e+03 3.708271740000000136e+02
6.540000000000000036e+00 9.809999999999999831e-01 1.206346860999999990e+03 3.718481140000000096e+02
6.549999999999999822e+00 9.825000000000000400e-01 1.208760784000000058e+03 3.728696889999999939e+02
6.559999999999999609e+00 9.839999999999999858e-01 1.211176267000000053e+03 3.738918990000000235e+02
6.570000000000000284e+00 9.855000000000000426e-01 1.213593307999999979e+03 3.749147429999999872e+02
6.580000000000000071e+00 9.869999999999999885e-01 1.216011907000000065e+03 3.759382190000000037e+02
6.589999999999999858e+00 9.885000000000000453e-01 1.218432062000000087e+03 3.769623260000000187e+02
6.599999999999999645e+00 9.899999999999999911e-01 1.220853771000000052e+03 3.779870619999999803e+02
6.610000000000000320e+00 9.915000000000000480e-01 1.223277033999999958e+03 3.790124270000000024e+02
6.620000000000000107e+00 9.929999999999999938e-01 1.225701847999999927e+03 3.800384179999999787e+02
6.629999999999999893e+00 9.945000000000000506e-01 1.228128212000000076e+03 3.810650340000000256e+02
6.639999999999999680e+00 9.959999999999999964e-01 1.230556125999999949e+03 3.820922749999999724e+02
6.650000000000000355e+00 9.975000000000000533e-01 1.232985586999999896e+03 3.831201389999999947e+02
6.660000000000000142e+00 9.989999999999999991e-01 1.235416594000000032e+03 3.841486239999999839e+02
6.669999999999999929e+00 1.000499999999999945e+00 1.237849144999999908e+03 3.851777289999999994e+02
6.679999999999999716e+00 1.002000000000000002e+00 1.240283239999999978e+03 3.862074529999999868e+02
6.690000000000000391e+00 1.003500000000000059e+00 1.242718877000000020e+03 3.872377950000000055e+02
6.700000000000000178e+00 1.004999999999999893e+00 1.245156054999999924e+03 3.882687540000000013e+02
6.709999999999999964e+00 1.006499999999999950e+00 1.247594771999999921e+03 3.893003269999999816e+02
6.719999999999999751e+00 1.008000000000000007e+00 1.250035026999999900e+03 3.903325150000000008e+02
6.730000000000000426e+00 1.009500000000000064e+00 1.252476818000000094e+03 3.913653150000000096e+02
6.740000000000000213e+00 1.010999999999999899e+00 1.254920143999999937e+03 3.923987260000000106e+02
6.750000000000000000e+00 1.012499999999999956e+00 1.257365003999999999e+03 3.934327480000000037e+02
6.759999999999999787e+00 1.014000000000000012e+00 1.259811396000000059e+03 3.944673789999999940e+02
6.769999999999999574e+00 1.015500000000000069e+00 1.262259319000000005e+03 3.955026169999999865e+02
6.780000000000000249e+00 1.016999999999999904e+00 1.264708771999999954e+03 3.965384609999999839e+02
6.790000000000000036e+00 1.018499999999999961e+00 1.267159752999999910e+03 3.975749109999999860e+02
6.799999999999999822e+00 1.020000000000000018e+00 1.269612260999999990e+03 3.986119649999999979e+02
6.809999999999999609e+00 1.021500000000000075e+00 1.272066293999999971e+03 3.996496220000000221e+02
6.820000000000000284e+00 1.022999999999999909e+00 1.274521852000000081e+03 4.006878800000000069e+02
6.830000000000000071e+00 1.024499999999999966e+00 1.276978933000000097e+03 4.017267380000000117e+02
6.839999999999999858e+00 1.026000000000000023e+00 1.279437533999999914e+03 4.027661959999999794e+02
6.849999999999999645e+00 1.027500000000000080e+00 1.281897656000000097e+03 4.038062519999999722e+02
6.860000000000000320e+00 1.028999999999999915e+00 1.284359296999999970e+03 4.048469049999999925e+02
6.870000000000000107e+00 1.030499999999999972e+00 1.286822454999999991e+03 4.058881529999999884e+02
6.879999999999999893e+00 1.032000000000000028e+00 1.289287129999999934e+03 4.069299960000000169e+02
6.889999999999999680e+00 1.033500000000000085e+00 1.291753318999999919e+03 4.079724320000000262e+02
6.900000000000000355e+00 1.034999999999999920e+00 1.294221021000000064e+03 4.090154600000000187e+02
6.910000000000000142e+00 1.036499999999999977e+00 1.296690235999999913e+03 4.100590799999999945e+02
6.919999999999999929e+00 1.038000000000000034e+00 1.299160961000000043e+03 4.111032890000000179e+02
6.929999999999999716e+00 1.039500000000000091e+00 1.301633194999999887e+03 4.121480869999999754e+02
6.940000000000000391e+00 1.040999999999999925e+00 1.304106937999999900e+03 4.131934719999999857e+02
6.950000000000000178e+00 1.042499999999999982e+00 1.306582188000000087e+03 4.142394449999999892e+02
6.959999999999999964e+00 1.044000000000000039e+00 1.309058941999999888e+03 4.152860019999999963e+02
6.969999999999999751e+00 1.045500000000000096e+00 1.311537201000000096e+03 4.163331430000000069e+02
6.980000000000000426e+00 1.046999999999999931e+00 1.314016963000000032e+03 4.173808680000000209e+02
6.990000000000000213e+00 1.048499999999999988e+00 1.316498225999999931e+03 4.184291749999999865e+02
7.000000000000000000e+00 1.050000000000000044e+00 1.318980988999999909e+03 4.194780620000000226e+02
7.009999999999999787e+00 1.051500000000000101e+00 1.321465251999999964e+03 4.205275300000000129e+02
7.019999999999999574e+00 1.052999999999999936e+00 1.323951011000000108e+03 4.215775760000000218e+02
7.030000000000000249e+00 1.054499999999999993e+00 1.326438266999999996e+03 4.226281989999999951e+02
7.040000000000000036e+00 1.056000000000000050e+00 1.328927018000000089e+03 4.236793999999999869e+02
7.049999999999999822e+00 1.057500000000000107e+00 1.331417261999999937e+03 4.247311750000000075e+02
7.059999999999999609e+00 1.058999999999999941e+00 1.333908998999999994e+03 4.257835249999999974e+02
7.070000000000000284e+00 1.060499999999999998e+00 1.336402225999999928e+03 4.268364480000000185e+02
7.080000000000000071e+00 1.062000000000000055e+00 1.338896944000000076e+03 4.278899440000000141e+02
7.089999999999999858e+00 1.063499999999999890e+00 1.341393148999999994e+03 4.289440109999999891e+02
7.099999999999999645e+00 1.064999999999999947e+00 1.343890842000000021e+03 4.299986470000000054e+02
7.110000000000000320e+00 1.066500000000000004e+00 1.346390020999999933e+03 4.310538530000000037e+02
7.120000000000000107e+00 1.068000000000000060e+00 1.348890683999999965e+03 4.321096269999999890e+02
7.129999999999999893e+00 1.069499999999999895e+00 1.351392830000000004e+03 4.331659680000000208e+02
7.139999999999999680e+00 1.070999999999999952e+00 1.353896457999999939e+03 4.342228749999999877e+02
7.150000000000000355e+00 1.072500000000000009e+00 1.356401566999999886e+03 4.352803460000000086e+02
7.160000000000000142e+00 1.074000000000000066e+00 1.358908155999999963e+03 4.363383820000000242e+02
7.169999999999999929e+00 1.075499999999999901e+00 1.361416222000000062e+03 4.373969799999999850e+02
7.179999999999999716e+00 1.076999999999999957e+00 1.363925764999999956e+03 4.384561400000000049e+02
7.190000000000000391e+00 1.078500000000000014e+00 1.366436783999999989e+03 4.395158609999999726e+02
7.200000000000000178e+00 1.080000000000000071e+00 1.368949276999999938e+03 4.405761420000000044e+02
7.209999999999999964e+00 1.081499999999999906e+00 1.371463242999999920e+03 4.416369819999999891e+02
7.219999999999999751e+00 1.082999999999999963e+00 1.373978681000000051e+03 4.426983789999999885e+02
7.230000000000000426e+00 1.084500000000000020e+00 1.376495589000000109e+03 4.437603340000000003e+02
7.240000000000000213e+00 1.086000000000000076e+00 1.379013967000000093e+03 4.448228439999999750e+02
7.250000000000000000e+00 1.087499999999999911e+00 1.381533811999999898e+03 4.458859090000000265e+02
7.259999999999999787e+00 1.088999999999999968e+00 1.384055123999999978e+03 4.469495269999999891e+02
7.269999999999999574e+00 1.090500000000000025e+00 1.386577901000000111e+03 4.480136989999999741e+02
7.280000000000000249e+00 1.092000000000000082e+00 1.389102143000000069e+03 4.490784219999999891e+02
7.290000000000000036e+00 1.093499999999999917e+00 1.391627848000000085e+03 4.501436969999999747e+02
7.299999999999999822e+00 1.094999999999999973e+00 1.394155013999999937e+03 4.512095209999999952e+02
7.309999999999999609e+00 1.096500000000000030e+00 1.396683639999999968e+03 4.522758949999999913e+02
7.320000000000000284e+00 1.098000000000000087e+00 1.399213725999999951e+03 4.533428160000000275e+02
7.330000000000000071e+00 1.099499999999999922e+00 1.401745269999999891e+03 4.544102849999999876e+02
7.339999999999999858e+00 1.100999999999999979e+00 1.404278270000000020e+03 4.554782989999999927e+02
7.349999999999999645e+00 1.102500000000000036e+00 1.406812726000000112e+03 4.565468589999999836e+02
7.360000000000000320e+00 1.104000000000000092e+00 1.409348635999999942e+03 4.576159630000000220e+02
7.370000000000000107e+00 1.105499999999999927e+00 1.411885999000000083e+03 4.586856109999999944e+02
7.379999999999999893e+00 1.106999999999999984e+00 1.414424813999999969e+03 4.597558010000000195e+02
7.389999999999999680e+00 1.108500000000000041e+00 1.416965079000000060e+03 4.608265319999999861e+02
7.400000000000000355e+00 1.110000000000000098e+00 1.419506793000000016e+03 4.618978040000000078e+02
7.410000000000000142e+00 1.111499999999999932e+00 1.422049956000000066e+03 4.629696149999999761e+02
7.419999999999999929e+00 1.112999999999999989e+00 1.424594565000000102e+03 4.640419650000000047e+02
7.429999999999999716e+00 1.114500000000000046e+00 1.427140619999999899e+03 4.651148529999999823e+02
7.440000000000000391e+00 1.116000000000000103e+00 1.429688118999999915e+03 4.661882780000000253e+02
7.450000000000000178e+00 1.117499999999999938e+00 1.432237061000000040e+03 4.672622380000000248e+02
7.459999999999999964e+00 1.118999999999999995e+00 1.434787446000000045e+03 4.683367339999999786e+02
7.469999999999999751e+00 1.120500000000000052e+00 1.437339271000000053e+03 4.694117640000000051e+02
7.480000000000000426e+00 1.122000000000000108e+00 1.439892534999999953e+03 4.704873269999999934e+02
7.490000000000000213e+00 1.123499999999999943e+00 1.442447237999999970e+03 4.715634230000000002e+02
7.500000000000000000e+00 1.125000000000000000e+00 1.445003378000000112e+03 4.726400499999999738e+02
7.509999999999999787e+00 1.126500000000000057e+00 1.447560952999999927e+03 4.737172069999999735e+02
7.519999999999999574e+00 1.127999999999999892e+00 1.450119963000000098e+03 4.747948949999999968e+02
7.530000000000000249e+00 1.129499999999999948e+00 1.452680407000000059e+03 4.758731109999999944e+02
7.540000000000000036e+00 1.131000000000000005e+00 1.455242283000000043e+03 4.769518550000000232e+02
7.549999999999999822e+00 1.132500000000000062e+00 1.457805589999999938e+03 4.780311270000000263e+02
7.559999999999999609e+00 1.133999999999999897e+00 1.460370327000000088e+03 4.791109240000000113e+02
7.570000000000000284e+00 1.135499999999999954e+00 1.462936492999999928e+03 4.801912469999999757e+02
7.580000000000000071e+00 1.137000000000000011e+00 1.465504085999999916e+03 4.812720949999999789e+02
7.589999999999999858e+00 1.138500000000000068e+00 1.468073104999999941e+03 4.823534660000000258e+02
7.599999999999999645e+00 1.139999999999999902e+00 1.470643548999999894e+03 4.834353600000000029e+02
7.610000000000000320e+00 1.141499999999999959e+00 1.473215416999999889e+03 4.845177760000000262e+02
7.620000000000000107e+00 1.143000000000000016e+00 1.475788708000000042e+03 4.856007129999999847e+02
7.629999999999999893e+00 1.144500000000000073e+00 1.478363421000000017e+03 4.866841699999999946e+02
7.639999999999999680e+00 1.145999999999999908e+00 1.480939552999999933e+03 4.877681469999999990e+02
7.650000000000000355e+00 1.147499999999999964e+00 1.483517104999999901e+03 4.888526430000000005e+02
7.660000000000000142e+00 1.149000000000000021e+00 1.486096074999999928e+03 4.899376560000000040e+02
7.669999999999999929e+00 1.150500000000000078e+00 1.488676461999999901e+03 4.910231860000000097e+02
7.679999999999999716e+00 1.151999999999999913e+00 1.491258264000000054e+03 4.921092330000000175e+02
7.690000000000000391e+00 1.153499999999999970e+00 1.493841480999999931e+03 4.931957939999999780e+02
7.700000000000000178e+00 1.155000000000000027e+00 1.496426110999999992e+03 4.942828710000000001e+02
7.709999999999999964e+00 1.156500000000000083e+00 1.499012152999999898e+03 4.953704609999999775e+02
7.719999999999999751e+00 1.157999999999999918e+00 1.501599607000000105e+03 4.964585630000000265e+02
7.730000000000000426e+00 1.159499999999999975e+00 1.504188468999999941e+03 4.975471779999999740e+02
7.740000000000000213e+00 1.161000000000000032e+00 1.506778741000000082e+03 4.986363049999999930e+02
7.750000000000000000e+00 1.162500000000000089e+00 1.509370419999999967e+03 4.997259409999999775e+02
7.759999999999999787e+00 1.163999999999999924e+00 1.511963504999999941e+03 5.008160879999999793e+02
7.769999999999999574e+00 1.165499999999999980e+00 1.514557996000000003e+03 5.019067430000000058e+02
7.780000000000000249e+00 1.167000000000000037e+00 1.517153890999999931e+03 5.029979060000000004e+02
7.790000000000000036e+00 1.168500000000000094e+00 1.519751187999999956e+03 5.040895770000000198e+02
7.799999999999999822e+00 1.169999999999999929e+00 1.522349887000000081e+03 5.051817540000000122e+02
7.809999999999999609e+00 1.171499999999999986e+00 1.524949986999999965e+03 5.062744369999999776e+02
7.820000000000000284e+00 1.173000000000000043e+00 1.527551486000000068e+03 5.073676249999999754e+02
7.830000000000000071e+00 1.174500000000000099e+00 1.530154383000000053e+03 5.084613170000000082e+02
7.839999999999999858e+00 1.175999999999999934e+00 1.532758677000000034e+03 5.095555130000000190e+02
7.849999999999999645e+00 1.177499999999999991e+00 1.535364368000000013e+03 5.106502110000000130e+02
7.860000000000000320e+00 1.179000000000000048e+00 1.537971453000000110e+03 5.117454109999999901e+02
7.870000000000000107e+00 1.180500000000000105e+00 1.540579932000000099e+03 5.128411119999999528e+02
7.879999999999999893e+00 1.181999999999999940e+00 1.543189802999999984e+03 5.139373140000000149e+02
7.889999999999999680e+00 1.183499999999999996e+00 1.545801065999999992e+03 5.150340149999999539e+02
7.900000000000000355e+00 1.185000000000000053e+00 1.548413720000000012e+03 5.161312149999999974e+02
7.910000000000000142e+00 1.186500000000000110e+00 1.551027761999999939e+03 5.172289130000000341e+02
7.919999999999999929e+00 1.187999999999999945e+00 1.553643191999999999e+03 5.183271089999999504e+02
7.929999999999999716e+00 1.189500000000000002e+00 1.556260009999999966e+03 5.194258009999999786e+02
7.940000000000000391e+00 1.191000000000000059e+00 1.558878212999999960e+03 5.205249890000000050e+02
7.950000000000000178e+00 1.192499999999999893e+00 1.561497800999999981e+03 5.216246720000000323e+02
7.959999999999999964e+00 1.193999999999999950e+00 1.564118772000000035e+03 5.227248499999999467e+02
7.969999999999999751e+00 1.195500000000000007e+00 1.566741125999999895e+03 5.238255209999999806e+02
7.980000000000000426e+00 1.197000000000000064e+00 1.569364861000000019e+03 5.249266850000000204e+02
7.990000000000000213e+00 1.198499999999999899e+00 1.571989976999999953e+03 5.260283409999999549e+02
8.000000000000000000e+00 1.199999999999999956e+00 1.574616471000000047e+03 5.271304890000000114e+02
8.009999999999999787e+00 1.201500000000000012e+00 1.577244343999999955e+03 5.282331279999999651e+02
8.019999999999999574e+00 1.203000000000000069e+00 1.579873593000000028e+03 5.293362560000000485e+02
8.029999999999999361e+00 1.204499999999999904e+00 1.582504218000000037e+03 5.304398740000000316e+02
8.039999999999999147e+00 1.205999999999999961e+00 1.585136218000000099e+03 5.315439810000000307e+02
8.050000000000000711e+00 1.207500000000000018e+00 1.587769592000000102e+03 5.326485750000000507e+02
8.060000000000000497e+00 1.209000000000000075e+00 1.590404338000000052e+03 5.337536569999999756e+02
8.070000000000000284e+00 1.210499999999999909e+00 1.593040455000000065e+03 5.348592250000000377e+02
8.080000000000000071e+00 1.211999999999999966e+00 1.595677942000000030e+03 5.359652790000000095e+02
8.089999999999999858e+00 1.213500000000000023e+00 1.598316798999999946e+03 5.370718180000000075e+02
8.099999999999999645e+00 1.215000000000000080e+00 1.600957024000000047e+03 5.381788410000000340e+02
8.109999999999999432e+00 1.216499999999999915e+00 1.603598615999999993e+03 5.392863479999999754e+02
8.119999999999999218e+00 1.217999999999999972e+00 1.606241573000000017e+03 5.403943379999999479e+02
8.130000000000000782e+00 1.219500000000000028e+00 1.608885896000000002e+03 5.415028109999999515e+02
8.140000000000000568e+00 1.221000000000000085e+00 1.611531582000000071e+03 5.426117649999999912e+02
8.150000000000000355e+00 1.222499999999999920e+00 1.614178630999999996e+03 5.437211989999999560e+02
8.160000000000000142e+00 1.223999999999999977e+00 1.616827041000000008e+03 5.448311149999999543e+02
8.169999999999999929e+00 1.225500000000000034e+00 1.619476812000000109e+03 5.459415089999999964e+02
8.179999999999999716e+00 1.227000000000000091e+00 1.622127942999999959e+03 5.470523829999999634e+02
8.189999999999999503e+00 1.228499999999999925e+00 1.624780430999999908e+03 5.481637349999999742e+02
8.199999999999999289e+00 1.229999999999999982e+00 1.627434277000000066e+03 5.492755640000000312e+02
8.210000000000000853e+00 1.231500000000000039e+00 1.630089478999999983e+03 5.503878700000000208e+02
8.220000000000000639e+00 1.233000000000000096e+00 1.632746036999999887e+03 5.515006519999999455e+02
8.230000000000000426e+00 1.234499999999999931e+00 1.635403947999999900e+03 5.526139100000000326e+02
8.240000000000000213e+00 1.235999999999999988e+00 1.638063212000000021e+03 5.537276429999999436e+02
8.250000000000000000e+00 1.237500000000000044e+00 1.640723827999999912e+03 5.548418500000000222e+02
8.259999999999999787e+00 1.239000000000000101e+00 1.643385794999999916e+03 5.559565310000000409e+02
8.269999999999999574e+00 1.240499999999999936e+00 1.646049111999999923e+03 5.570716840000000047e+02
8.279999999999999361e+00 1.241999999999999993e+00 1.648713776999999936e+03 5.581873100000000250e+02
8.289999999999999147e+00 1.243500000000000050e+00 1.651379791000000068e+03 5.593034069999999929e+02
8.300000000000000711e+00 1.245000000000000107e+00 1.654047150000000101e+03 5.604199760000000197e+02
8.310000000000000497e+00 1.246499999999999941e+00 1.656715856000000031e+03 5.615370139999999992e+02
8.320000000000000284e+00 1.247999999999999998e+00 1.659385905000000093e+03 5.626545220000000427e+02
8.330000000000000071e+00 1.249500000000000055e+00 1.662057299000000057e+03 5.637725000000000364e+02
8.339999999999999858e+00 1.250999999999999890e+00 1.664730033999999932e+03 5.648909449999999879e+02
8.349999999999999645e+00 1.252499999999999947e+00 1.667404111000000057e+03 5.660098590000000058e+02
8.359999999999999432e+00 1.254000000000000004e+00 1.670079527999999982e+03 5.671292389999999841e+02
8.369999999999999218e+00 1.255500000000000060e+00 1.672756284999999934e+03 5.682490860000000339e+02
8.380000000000000782e+00 1.256999999999999895e+00 1.675434379999999919e+03 5.693693990000000440e+02
8.390000000000000568e+00 1.258499999999999952e+00 1.678113810999999941e+03 5.704901770000000170e+02
8.400000000000000355e+00 1.260000000000000009e+00 1.680794579000000113e+03 5.716114199999999528e+02
8.410000000000000142e+00 1.261500000000000066e+00 1.683476683000000094e+03 5.727331259999999702e+02
8.419999999999999929e+00 1.262999999999999901e+00 1.686160120000000006e+03 5.738552959999999530e+02
8.429999999999999716e+00 1.264499999999999957e+00 1.688844890000000078e+03 5.749779290000000174e+02
8.439999999999999503e+00 1.266000000000000014e+00 1.691530991999999969e+03 5.761010240000000522e+02
8.449999999999999289e+00 1.267500000000000071e+00 1.694218425000000025e+03 5.772245799999999463e+02
8.460000000000000853e+00 1.268999999999999906e+00 1.696907187999999906e+03 5.783485980000000382e+02
8.470000000000000639e+00 1.270499999999999963e+00 1.699597279999999955e+03 5.794730749999999944e+02
8.480000000000000426e+00 1.272000000000000020e+00 1.702288700000000063e+03 5.805980120000000397e+02
8.490000000000000213e+00 1.273500000000000076e+00 1.704981446000000005e+03 5.817234089999999469e+02
8.500000000000000000e+00 1.274999999999999911e+00 1.707675518999999895e+03 5.828492629999999508e+02
8.509999999999999787e+00 1.276499999999999968e+00 1.710370916000000079e+03 5.839755760000000464e+02
8.519999999999999574e+00 1.278000000000000025e+00 1.713067637000000104e+03 5.851023460000000114e+02
8.529999999999999361e+00 1.279500000000000082e+00 1.715765681000000086e+03 5.862295719999999619e+02
8.539999999999999147e+00 1.280999999999999917e+00 1.718465046999999913e+03 5.873572550000000092e+02
8.550000000000000711e+00 1.282499999999999973e+00 1.721165733000000046e+03 5.884853930000000446e+02
8.560000000000000497e+00 1.284000000000000030e+00 1.723867739000000029e+03 5.896139859999999544e+02
8.570000000000000284e+00 1.285500000000000087e+00 1.726571063999999978e+03 5.907430329999999685e+02
8.580000000000000071e+00 1.286999999999999922e+00 1.729275705999999900e+03 5.918725339999999733e+02
8.589999999999999858e+00 1.288499999999999979e+00 1.731981665000000021e+03 5.930024879999999712e+02
8.599999999999999645e+00 1.290000000000000036e+00 1.734688940000000002e+03 5.941328949999999622e+02
8.609999999999999432e+00 1.291500000000000092e+00 1.737397529999999961e+03 5.952637539999999490e+02
8.619999999999999218e+00 1.292999999999999927e+00 1.740107432999999901e+03 5.963950640000000476e+02
8.630000000000000782e+00 1.294499999999999984e+00 1.742818649000000050e+03 5.975268250000000307e+02
8.640000000000000568e+00 1.296000000000000041e+00 1.745531177000000071e+03 5.986590360000000146e+02
8.650000000000000355e+00 1.297500000000000098e+00 1.748245014999999967e+03 5.997916960000000017e+02
8.660000000000000142e+00 1.298999999999999932e+00 1.750960162999999966e+03 6.009248059999999896e+02
8.669999999999999929e+00 1.300499999999999989e+00 1.753676619999999957e+03 6.020583649999999807e+02
8.679999999999999716e+00 1.302000000000000046e+00 1.756394383999999945e+03 6.031923709999999801e+02
8.689999999999999503e+00 1.303500000000000103e+00 1.759113454999999931e+03 6.043268249999999853e+02
8.699999999999999289e+00 1.304999999999999938e+00 1.761833832000000029e+03 6.054617250000000013e+02
8.710000000000000853e+00 1.306499999999999995e+00 1.764555513000000019e+03 6.065970720000000256e+02
8.720000000000000639e+00 1.308000000000000052e+00 1.767278499000000011e+03 6.077328649999999470e+02
8.730000000000000426e+00 1.309500000000000108e+00 1.770002786999999898e+03 6.088691019999999980e+02
8.740000000000000213e+00 1.310999999999999943e+00 1.772728376999999909e+03 6.100057839999999487e+02
8.750000000000000000e+00 1.312500000000000000e+00 1.775455267000000049e+03 6.111429110000000264e+02
8.759999999999999787e+00 1.314000000000000057e+00 1.778183457999999973e+03 6.122804810000000089e+02
8.769999999999999574e+00 1.315499999999999892e+00 1.780912947000000031e+03 6.134184930000000122e+02
8.779999999999999361e+00 1.316999999999999948e+00 1.783643735000000106e+03 6.145569480000000340e+02
8.789999999999999147e+00 1.318500000000000005e+00 1.786375819000000092e+03 6.156958449999999630e+02
8.800000000000000711e+00 1.320000000000000062e+00 1.789109198999999990e+03 6.168351840000000266e+02
8.810000000000000497e+00 1.321499999999999897e+00 1.791843873999999914e+03 6.179749630000000025e+02
8.820000000000000284e+00 1.322999999999999954e+00 1.794579842999999983e+03 6.191151820000000043e+02
8.830000000000000071e+00 1.324500000000000011e+00 1.797317105000000083e+03 6.202558410000000322e+02
8.839999999999999858e+00 1.326000000000000068e+00 1.800055659000000105e+03 6.213969389999999748e+02
8.849999999999999645e+00 1.327499999999999902e+00 1.802795503999999937e+03 6.225384759999999460e+02
8.859999999999999432e+00 1.328999999999999959e+00 1.805536638999999923e+03 6.236804499999999507e+02
8.869999999999999218e+00 1.330500000000000016e+00 1.808279064000000062e+03 6.248228629999999839e+02
8.880000000000000782e+00 1.332000000000000073e+00 1.811022776000000022e+03 6.259657120000000532e+02
8.890000000000000568e+00 1.333499999999999908e+00 1.813767775999999913e+03 6.271089980000000423e+02
8.900000000000000355e+00 1.334999999999999964e+00 1.816514061999999967e+03 6.282527189999999564e+02
8.910000000000000142e+00 1.336500000000000021e+00 1.819261633999999958e+03 6.293968770000000177e+02
8.919999999999999929e+00 1.338000000000000078e+00 1.822010489999999891e+03 6.305414690000000064e+02
8.929999999999999716e+00 1.339499999999999913e+00 1.824760629000000108e+03 6.316864950000000363e+02
8.939999999999999503e+00 1.340999999999999970e+00 1.827512050999999929e+03 6.328319549999999936e+02
8.949999999999999289e+00 1.342500000000000027e+00 1.830264754000000039e+03 6.339778489999999920e+02
8.960000000000000853e+00 1.344000000000000083e+00 1.833018737999999985e+03 6.351241750000000366e+02
8.970000000000000639e+00 1.345499999999999918e+00 1.835774000999999998e+03 6.362709340000000111e+02
8.980000000000000426e+00 1.346999999999999975e+00 1.838530543000000080e+03 6.374181250000000318e+02
8.990000000000000213e+00 1.348500000000000032e+00 1.841288362999999890e+03 6.385657469999999876e+02
9.000000000000000000e+00 1.350000000000000089e+00 1.844047460000000001e+03 6.397137989999999945e+02
9.009999999999999787e+00 1.351499999999999924e+00 1.846807831999999962e+03 6.408622820000000502e+02
9.019999999999999574e+00 1.352999999999999980e+00 1.849569480000000112e+03 6.420111950000000434e+02
9.029999999999999361e+00 1.354500000000000037e+00 1.852332400999999891e+03 6.431605369999999766e+02
9.039999999999999147e+00 1.356000000000000094e+00 1.855096596000000090e+03 6.443103079999999636e+02
9.050000000000000711e+00 1.357499999999999929e+00 1.857862061999999924e+03 6.454605070000000069e+02
9.060000000000000497e+00 1.358999999999999986e+00 1.860628799999999956e+03 6.466111329999999953e+02
9.070000000000000284e+00 1.360500000000000043e+00 1.863396807999999965e+03 6.477621870000000399e+02
9.080000000000000071e+00 1.362000000000000099e+00 1.866166085000000066e+03 6.489136680000000297e+02
9.089999999999999858e+00 1.363499999999999934e+00 1.868936631000000034e+03 6.500655749999999671e+02
9.099999999999999645e+00 1.364999999999999991e+00 1.871708444000000100e+03 6.512179079999999658e+02
9.109999999999999432e+00 1.366500000000000048e+00 1.874481524000000036e+03 6.523706660000000284e+02
9.119999999999999218e+00 1.368000000000000105e+00 1.877255869000000075e+03 6.535238490000000411e+02
9.130000000000000782e+00 1.369499999999999940e+00 1.880031478999999990e+03 6.546774560000000065e+02
9.140000000000000568e+00 1.370999999999999996e+00 1.882808352999999897e+03 6.558314870000000383e+02
9.150000000000000355e+00 1.372500000000000053e+00 1.885586489000000029e+03 6.569859410000000253e+02
9.160000000000000142e+00 1.374000000000000110e+00 1.888365888000000041e+03 6.581408179999999675e+02
9.169999999999999929e+00 1.375499999999999945e+00 1.891146547000000055e+03 6.592961179999999786e+02
9.179999999999999716e+00 1.377000000000000002e+00 1.893928466999999955e+03 6.604518389999999499e+02
9.189999999999999503e+00 1.378500000000000059e+00 1.896711645000000090e+03 6.616079819999999927e+02
9.199999999999999289e+00 1.379999999999999893e+00 1.899496082999999999e+03 6.627645449999999983e+02
9.210000000000000853e+00 1.381499999999999950e+00 1.902281776999999920e+03 6.639215289999999641e+02
9.220000000000000639e+00 1.383000000000000007e+00 1.905068727999999965e+03 6.650789330000000064e+02
9.230000000000000426e+00 1.384500000000000064e+00 1.907856933999999910e+03 6.662367570000000114e+02
9.240000000000000213e+00 1.385999999999999899e+00 1.910646394999999984e+03 6.673949989999999843e+02
9.250000000000000000e+00 1.387499999999999956e+00 1.913437110000000075e+03 6.685536610000000337e+02
9.259999999999999787e+00 1.389000000000000012e+00 1.916229078000000072e+03 6.697127400000000534e+02
9.269999999999999574e+00 1.390500000000000069e+00 1.919022296999999980e+03 6.708722360000000435e+02
9.279999999999999361e+00 1.391999999999999904e+00 1.921816767999999911e+03 6.720321500000000015e+02
9.289999999999999147e+00 1.393499999999999961e+00 1.924612489000000096e+03 6.731924810000000434e+02
9.300000000000000711e+00 1.395000000000000018e+00 1.927409458999999970e+03 6.743532279999999446e+02
9.310000000000000497e+00 1.396500000000000075e+00 1.930207677000000103e+03 6.755143900000000485e+02
9.320000000000000284e+00 1.397999999999999909e+00 1.933007143000000042e+03 6.766759680000000117e+02
9.330000000000000071e+00 1.399499999999999966e+00 1.935807855000000018e+03 6.778379609999999502e+02
9.339999999999999858e+00 1.401000000000000023e+00 1.938609813000000031e+03 6.790003679999999804e+02
9.349999999999999645e+00 1.402500000000000080e+00 1.941413015999999971e+03 6.801631889999999885e+02
9.359999999999999432e+00 1.403999999999999915e+00 1.944217462000000069e+03 6.813264229999999770e+02
9.369999999999999218e+00 1.405499999999999972e+00 1.947023151999999982e+03 6.824900699999999460e+02
9.380000000000000782e+00 1.407000000000000028e+00 1.949830083999999943e+03 6.836541300000000092e+02
9.390000000000000568e+00 1.408500000000000085e+00 1.952638257000000067e+03 6.848186020000000553e+02
9.400000000000000355e+00 1.409999999999999920e+00 1.955447670000000016e+03 6.859834859999999708e+02
9.410000000000000142e+00 1.411499999999999977e+00 1.958258323000000019e+03 6.871487809999999854e+02
9.419999999999999929e+00 1.413000000000000034e+00 1.961070214000000078e+03 6.883144859999999881e+02
9.429999999999999716e+00 1.414500000000000091e+00 1.963883342999999968e+03 6.894806019999999762e+02
9.439999999999999503e+00 1.415999999999999925e+00 1.966697709000000032e+03 6.906471279999999524e+02
9.449999999999999289e+00 1.417499999999999982e+00 1.969513310000000047e+03 6.918140630000000328e+02
9.460000000000000853e+00 1.419000000000000039e+00 1.972330146999999897e+03 6.929814069999999901e+02
9.470000000000000639e+00 1.420500000000000096e+00 1.975148218000000043e+03 6.941491600000000517e+02
9.480000000000000426e+00 1.421999999999999931e+00 1.977967523000000028e+03 6.953173209999999926e+02
9.490000000000000213e+00 1.423499999999999988e+00 1.980788058999999976e+03 6.964858890000000429e+02
9.500000000000000000e+00 1.425000000000000044e+00 1.983609828000000107e+03 6.976548649999999725e+02
9.509999999999999787e+00 1.426500000000000101e+00 1.986432827000000088e+03 6.988242470000000139e+02
9.519999999999999574e+00 1.427999999999999936e+00 1.989257055999999920e+03 6.999940360000000510e+02
9.529999999999999361e+00 1.429499999999999993e+00 1.992082513999999946e+03 7.011642309999999725e+02
9.539999999999999147e+00 1.431000000000000050e+00 1.994909200000000055e+03 7.023348310000000083e+02
9.550000000000000711e+00 1.432500000000000107e+00 1.997737112999999908e+03 7.035058360000000448e+02
9.560000000000000497e+00 1.433999999999999941e+00 2.000566252999999961e+03 7.046772459999999683e+02
9.570000000000000284e+00 1.435499999999999998e+00 2.003396617999999989e+03 7.058490600000000086e+02
9.580000000000000071e+00 1.437000000000000055e+00 2.006228207999999995e+03 7.070212780000000521e+02
9.589999999999999858e+00 1.438499999999999890e+00 2.009061022000000094e+03 7.081938989999999876e+02
9.599999999999999645e+00 1.439999999999999947e+00 2.011895058000000063e+03 7.093669230000000425e+02
9.609999999999999432e+00 1.441500000000000004e+00 2.014730317000000014e+03 7.105403499999999894e+02
9.619999999999999218e+00 1.443000000000000060e+00 2.017566796999999951e+03 7.117141779999999471e+02
9.630000000000000782e+00 1.444499999999999895e+00 2.020404498000000103e+03 7.128884090000000242e+02
9.640000000000000568e+00 1.445999999999999952e+00 2.023243418000000020e+03 7.140630400000000009e+02
9.650000000000000355e+00 1.447500000000000009e+00 2.026083556999999928e+03 7.152380719999999883e+02
9.660000000000000142e+00 1.449000000000000066e+00 2.028924913000000060e+03 7.164135049999999865e+02
9.669999999999999929e+00 1.450499999999999901e+00 2.031767487000000074e+03 7.175893379999999979e+02
9.679999999999999716e+00 1.451999999999999957e+00 2.034611276999999973e+03 7.187655700000000252e+02
9.689999999999999503e+00 1.453500000000000014e+00 2.037456282000000101e+03 7.199422019999999520e+02
9.699999999999999289e+00 1.455000000000000071e+00 2.040302500999999893e+03 7.211192320000000109e+02
9.710000000000000853e+00 1.456499999999999906e+00 2.043149934000000030e+03 7.222966599999999744e+02
9.720000000000000639e+00 1.457999999999999963e+00 2.045998579999999947e+03 7.234744869999999537e+02
9.730000000000000426e+00 1.459500000000000020e+00 2.048848437999999987e+03 7.246527109999999539e+02
9.740000000000000213e+00 1.461000000000000076e+00 2.051699506999999812e+03 7.258313319999999749e+02
9.750000000000000000e+00 1.462499999999999911e+00 2.054551786999999877e+03 7.270103500000000167e+02
9.759999999999999787e+00 1.463999999999999968e+00 2.057405275999999958e+03 7.281897639999999683e+02
9.769999999999999574e+00 1.465500000000000025e+00 2.060259973000000173e+03 7.293695739999999432e+02
9.779999999999999361e+00 1.467000000000000082e+00 2.063115878000000066e+03 7.305497789999999441e+02
9.789999999999999147e+00 1.468499999999999917e+00 2.065972991000000093e+03 7.317303799999999683e+02
9.800000000000000711e+00 1.469999999999999973e+00 2.068831309000000147e+03 7.329113750000000209e+02
9.810000000000000497e+00 1.471500000000000030e+00 2.071690833000000111e+03 7.340927649999999858e+02
9.820000000000000284e+00 1.473000000000000087e+00 2.074551561000000220e+03 7.352745479999999816e+02
9.830000000000000071e+00 1.474499999999999922e+00 2.077413492000000133e+03 7.364567250000000058e+02
9.839999999999999858e+00 1.475999999999999979e+00 2.080276627000000190e+03 7.376392949999999473e+02
9.849999999999999645e+00 1.477500000000000036e+00 2.083140962999999829e+03 7.388222580000000335e+02
9.859999999999999432e+00 1.479000000000000092e+00 2.086006500999999844e+03 7.400056130000000394e+02
9.869999999999999218e+00 1.480499999999999927e+00 2.088873239000000012e+03 7.411893589999999676e+02
9.880000000000000782e+00 1.481999999999999984e+00 2.091741176999999880e+03 7.423734980000000405e+02
9.890000000000000568e+00 1.483500000000000041e+00 2.094610313000000133e+03 7.435580270000000382e+02
9.900000000000000355e+00 1.485000000000000098e+00 2.097480646999999863e+03 7.447429479999999558e+02
9.910000000000000142e+00 1.486499999999999932e+00 2.100352178999999978e+03 7.459282580000000280e+02
9.919999999999999929e+00 1.487999999999999989e+00 2.103224905999999919e+03 7.471139590000000226e+02
9.929999999999999716e+00 1.489500000000000046e+00 2.106098829000000023e+03 7.483000489999999445e+02
9.939999999999999503e+00 1.491000000000000103e+00 2.108973946999999953e+03 7.494865290000000186e+02
9.949999999999999289e+00 1.492499999999999938e+00 2.111850258999999824e+03 7.506733970000000227e+02
9.960000000000000853e+00 1.493999999999999995e+00 2.114727762999999868e+03 7.518606539999999541e+02
9.970000000000000639e+00 1.495500000000000052e+00 2.117606459999999970e+03 7.530482980000000452e+02
9.980000000000000426e+00 1.497000000000000108e+00 2.120486347999999907e+03 7.542363309999999501e+02
9.990000000000000213e+00 1.498499999999999943e+00 2.123367427000000134e+03 7.554247500000000173e+02
1.000000000000000000e+01 1.500000000000000000e+00 2.126249695999999858e+03 7.566135570000000143e+02
1.000999999999999979e+01 1.501500000000000057e+00 2.129133153000000220e+03 7.578027499999999463e+02
1.001999999999999957e+01 1.502999999999999892e+00 2.132017799000000196e+03 7.589923290000000407e+02
1.002999999999999936e+01 1.504499999999999948e+00 2.134903632000000016e+03 7.601822939999999562e+02
1.003999999999999915e+01 1.506000000000000005e+00 2.137790652000000136e+03 7.613726450000000341e+02
1.005000000000000071e+01 1.507500000000000062e+00 2.140678858000000218e+03 7.625633800000000520e+02
1.006000000000000050e+01 1.508999999999999897e+00 2.143568248000000040e+03 7.637545000000000073e+02
1.007000000000000028e+01 1.510499999999999954e+00 2.146458822999999938e+03 7.649460040000000163e+02
1.008000000000000007e+01 1.512000000000000011e+00 2.149350581000000147e+03 7.661378929999999627e+02
1.008999999999999986e+01 1.513500000000000068e+00 2.152243522000000212e+03 7.673301649999999654e+02
1.009999999999999964e+01 1.514999999999999902e+00 2.155137644999999793e+03 7.685228200000000243e+02
1.010999999999999943e+01 1.516499999999999959e+00 2.158032948999999917e+03 7.697158570000000282e+02
1.011999999999999922e+01 1.518000000000000016e+00 2.160929432999999790e+03 7.709092779999999721e+02
1.013000000000000078e+01 1.519500000000000073e+00 2.163827095999999983e+03 7.721030799999999772e+02
1.014000000000000057e+01 1.520999999999999908e+00 2.166725938000000042e+03 7.732972640000000411e+02
1.015000000000000036e+01 1.522499999999999964e+00 2.169625958000000082e+03 7.744918290000000525e+02
1.016000000000000014e+01 1.524000000000000021e+00 2.172527155000000221e+03 7.756867760000000089e+02
1.016999999999999993e+01 1.525500000000000078e+00 2.175429529000000002e+03 7.768821030000000292e+02
1.017999999999999972e+01 1.526999999999999913e+00 2.178333078000000114e+03 7.780778099999999995e+02
1.018999999999999950e+01 1.528499999999999970e+00 2.181237801000000218e+03 7.792738970000000336e+02
1.019999999999999929e+01 1.530000000000000027e+00 2.184143699000000197e+03 7.804703640000000178e+02
1.021000000000000085e+01 1.531500000000000083e+00 2.187050769999999829e+03 7.816672099999999546e+02
1.022000000000000064e+01 1.532999999999999918e+00 2.189959013000000141e+03 7.828644339999999602e+02
1.023000000000000043e+01 1.534499999999999975e+00 2.192868428000000222e+03 7.840620380000000296e+02
1.024000000000000021e+01 1.536000000000000032e+00 2.195779014000000188e+03 7.852600190000000566e+02
1.025000000000000000e+01 1.537500000000000089e+00 2.198690770000000157e+03 7.864583780000000388e+02
1.025999999999999979e+01 1.538999999999999924e+00 2.201603694999999789e+03 7.876571139999999787e+02
1.026999999999999957e+01 1.540499999999999980e+00 2.204517788000000110e+03 7.888562279999999873e+02
1.027999999999999936e+01 1.542000000000000037e+00 2.207433050000000094e+03 7.900557179999999562e+02
1.028999999999999915e+01 1.543500000000000094e+00 2.210349478000000090e+03 7.912555849999999964e+02
1.030000000000000071e+01 1.544999999999999929e+00 2.213267072999999982e+03 7.924558269999999993e+02
1.031000000000000050e+01 1.546499999999999986e+00 2.216185833000000002e+03 7.936564449999999624e+02
1.032000000000000028e+01 1.548000000000000043e+00 2.219105758000000151e+03 7.948574389999999994e+02
1.033000000000000007e+01 1.549500000000000099e+00 2.222026847000000089e+03 7.960588070000000016e+02
1.033999999999999986e+01 1.550999999999999934e+00 2.224949098999999933e+03 7.972605509999999640e+02
1.034999999999999964e+01 1.552499999999999991e+00 2.227872512999999799e+03 7.984626680000000079e+02
1.035999999999999943e+01 1.554000000000000048e+00 2.230797089000000142e+03 7.996651590000000169e+02
1.036999999999999922e+01 1.555500000000000105e+00 2.233722826000000168e+03 8.008680239999999912e+02
1.038000000000000078e+01 1.556999999999999940e+00 2.236649722999999994e+03 8.020712620000000470e+02
1.039000000000000057e+01 1.558499999999999996e+00 2.239577780000000075e+03 8.032748729999999568e+02
1.040000000000000036e+01 1.560000000000000053e+00 2.242506995000000188e+03 8.044788569999999481e+02
1.041000000000000014e+01 1.561500000000000110e+00 2.245437367999999879e+03 8.056832130000000234e+02
1.041999999999999993e+01 1.562999999999999945e+00 2.248368898000000172e+03 8.068879399999999578e+02
1.042999999999999972e+01 1.564500000000000002e+00 2.251301583999999821e+03 8.080930389999999761e+02
1.043999999999999950e+01 1.566000000000000059e+00 2.254235426000000189e+03 8.092985099999999647e+02
1.044999999999999929e+01 1.567499999999999893e+00 2.257170423000000028e+03 8.105043510000000424e+02
1.046000000000000085e+01 1.568999999999999950e+00 2.260106573999999910e+03 8.117105629999999792e+02
1.047000000000000064e+01 1.570500000000000007e+00 2.263043877999999950e+03 8.129171450000000050e+02
1.048000000000000043e+01 1.572000000000000064e+00 2.265982335000000148e+03 8.141240970000000061e+02
1.049000000000000021e+01 1.573499999999999899e+00 2.268921942999999828e+03 8.153314179999999851e+02
1.050000000000000000e+01 1.574999999999999956e+00 2.271862702999999783e+03 8.165391090000000531e+02
1.050999999999999979e+01 1.576500000000000012e+00 2.274804612999999790e+03 8.177471679999999878e+02
1.051999999999999957e+01 1.578000000000000069e+00 2.277747672999999850e+03 8.189555960000000141e+02
1.052999999999999936e+01 1.579499999999999904e+00 2.280691881000000194e+03 8.201643920000000207e+02
1.053999999999999915e+01 1.580999999999999961e+00 2.283637237999999797e+03 8.213735560000000078e+02
1.055000000000000071e+01 1.582500000000000018e+00 2.286583741999999802e+03 8.225830879999999752e+02
1.056000000000000050e+01 1.584000000000000075e+00 2.289531393000000207e+03 8.237929870000000392e+02
1.057000000000000028e+01 1.585499999999999909e+00 2.292480190000000221e+03 8.250032529999999724e+02
1.058000000000000007e+01 1.586999999999999966e+00 2.295430131999999958e+03 8.262138850000000048e+02
1.058999999999999986e+01 1.588500000000000023e+00 2.298381217999999990e+03 8.274248840000000200e+02
1.059999999999999964e+01 1.590000000000000080e+00 2.301333447999999862e+03 8.286362480000000232e+02
1.060999999999999943e+01 1.591499999999999915e+00 2.304286821000000145e+03 8.298479780000000119e+02
1.061999999999999922e+01 1.592999999999999972e+00 2.307241336000000047e+03 8.310600729999999885e+02
1.063000000000000078e+01 1.594500000000000028e+00 2.310196993000000020e+03 8.322725339999999505e+02
1.064000000000000057e+01 1.596000000000000085e+00 2.313153789999999844e+03 8.334853590000000167e+02
1.065000000000000036e+01 1.597499999999999920e+00 2.316111727999999857e+03 8.346985479999999598e+02
1.066000000000000014e+01 1.598999999999999977e+00 2.319070804999999837e+03 8.359121010000000069e+02
1.066999999999999993e+01 1.600500000000000034e+00 2.322031019999999899e+03 8.371260180000000446e+02
1.067999999999999972e+01 1.602000000000000091e+00 2.324992373000000043e+03 8.383402979999999616e+02
1.068999999999999950e+01 1.603499999999999925e+00 2.327954863999999816e+03 8.395549419999999827e+02
1.069999999999999929e+01 1.604999999999999982e+00 2.330918490999999904e+03 8.407699479999999994e+02
1.071000000000000085e+01 1.606500000000000039e+00 2.333883252999999968e+03 8.419853160000000116e+02
1.072000000000000064e+01 1.608000000000000096e+00 2.336849150999999893e+03 8.432010470000000169e+02
1.073000000000000043e+01 1.609499999999999931e+00 2.339816182000000026e+03 8.444171390000000201e+02
1.074000000000000021e+01 1.610999999999999988e+00 2.342784348000000136e+03 8.456335930000000189e+02
1.075000000000000000e+01 1.612500000000000044e+00 2.345753646000000117e+03 8.468504080000000158e+02
1.075999999999999979e+01 1.614000000000000101e+00 2.348724075999999968e+03 8.480675840000000107e+02
1.076999999999999957e+01 1.615499999999999936e+00 2.351695636999999806e+03 8.492851200000000063e+02
1.077999999999999936e+01 1.616999999999999993e+00 2.354668329999999969e+03 8.505030169999999998e+02
1.078999999999999915e+01 1.618500000000000050e+00 2.357642151999999896e+03 8.517212729999999965e+02
1.080000000000000071e+01 1.620000000000000107e+00 2.360617103000000043e+03 8.529398899999999912e+02
1.081000000000000050e+01 1.621499999999999941e+00 2.363593182999999954e+03 8.541588649999999916e+02
1.082000000000000028e+01 1.622999999999999998e+00 2.366570391000000200e+03 8.553781999999999925e+02
1.083000000000000007e+01 1.624500000000000055e+00 2.369548725000000104e+03 8.565978929999999991e+02
1.083999999999999986e+01 1.625999999999999890e+00 2.372528186000000005e+03 8.578179440000000113e+02
1.084999999999999964e+01 1.627499999999999947e+00 2.375508773000000019e+03 8.590383540000000266e+02
1.085999999999999943e+01 1.629000000000000004e+00 2.378490484999999808e+03 8.602591210000000501e+02
1.086999999999999922e+01 1.630500000000000060e+00 2.381473320999999942e+03 8.614802459999999655e+02
1.088000000000000078e+01 1.631999999999999895e+00 2.384457280999999966e+03 8.627017280000000028e+02
1.089000000000000057e+01 1.633499999999999952e+00 2.387442363000000114e+03 8.639235670000000482e+02
1.090000000000000036e+01 1.635000000000000009e+00 2.390428567999999814e+03 8.651457619999999906e+02
1.091000000000000014e+01 1.636500000000000066e+00 2.393415894000000208e+03 8.663683140000000549e+02
1.091999999999999993e+01 1.637999999999999901e+00 2.396404340999999931e+03 8.675912220000000161e+02
1.092999999999999972e+01 1.639499999999999957e+00 2.399393907000000127e+03 8.688144849999999906e+02
1.093999999999999950e+01 1.641000000000000014e+00 2.402384594000000106e+03 8.700381039999999757e+02
1.094999999999999929e+01 1.642500000000000071e+00 2.405376397999999881e+03 8.712620779999999741e+02
1.096000000000000085e+01 1.643999999999999906e+00 2.408369321000000127e+03 8.724864059999999881e+02
1.097000000000000064e+01 1.645499999999999963e+00 2.411363361000000168e+03 8.737110890000000154e+02
1.098000000000000043e+01 1.647000000000000020e+00 2.414358518000000004e+03 8.749361270000000559e+02
1.099000000000000021e+01 1.648500000000000076e+00 2.417354789999999866e+03 8.761615180000000009e+02
1.100000000000000000e+01 1.649999999999999911e+00 2.420352178000000094e+03 8.773872629999999617e+02
1.100999999999999979e+01 1.651499999999999968e+00 2.423350680000000011e+03 8.786133610000000544e+02
1.101999999999999957e+01 1.653000000000000025e+00 2.426350296000000071e+03 8.798398120000000517e+02
1.102999999999999936e+01 1.654500000000000082e+00 2.429351024999999936e+03 8.810666159999999536e+02
1.103999999999999915e+01 1.655999999999999917e+00 2.432352866000000176e+03 8.822937719999999899e+02
1.105000000000000071e+01 1.657499999999999973e+00 2.435355818999999883e+03 8.835212800000000470e+02
1.106000000000000050e+01 1.659000000000000030e+00 2.438359883000000082e+03 8.847491400000000112e+02
1.107000000000000028e+01 1.660500000000000087e+00 2.441365057999999863e+03 8.859773519999999962e+02
1.108000000000000007e+01 1.661999999999999922e+00 2.444371341999999913e+03 8.872059150000000045e+02
1.108999999999999986e+01 1.663499999999999979e+00 2.447378734999999779e+03 8.884348290000000361e+02
1.109999999999999964e+01 1.665000000000000036e+00 2.450387236000000030e+03 8.896640939999999773e+02
1.110999999999999943e+01 1.666500000000000092e+00 2.453396845000000212e+03 8.908937089999999444e+02
1.111999999999999922e+01 1.667999999999999927e+00 2.456407560999999987e+03 8.921236750000000484e+02
1.113000000000000078e+01 1.669499999999999984e+00 2.459419382999999925e+03 8.933539899999999534e+02
1.114000000000000057e+01 1.671000000000000041e+00 2.462432311000000027e+03 8.945846540000000005e+02
1.115000000000000036e+01 1.672500000000000098e+00 2.465446343000000070e+03 8.958156679999999596e+02
1.116000000000000014e+01 1.673999999999999932e+00 2.468461479999999938e+03 8.970470309999999472e+02
1.116999999999999993e+01 1.675499999999999989e+00 2.471477719999999863e+03 8.982787429999999631e+02
1.117999999999999972e+01 1.677000000000000046e+00 2.474495062999999845e+03 8.995108030000000099e+02
1.118999999999999950e+01 1.678500000000000103e+00 2.477513508999999885e+03 9.007432109999999739e+02
1.119999999999999929e+01 1.679999999999999938e+00 2.480533054999999877e+03 9.019759669999999687e+02
1.121000000000000085e+01 1.681499999999999995e+00 2.483553703000000041e+03 9.032090709999999945e+02
1.122000000000000064e+01 1.683000000000000052e+00 2.486575451000000157e+03 9.044425220000000536e+02
1.123000000000000043e+01 1.684500000000000108e+00 2.489598297999999886e+03 9.056763200000000325e+02
1.124000000000000021e+01 1.685999999999999943e+00 2.492622244000000137e+03 9.069104650000000447e+02
1.125000000000000000e+01 1.687500000000000000e+00 2.495647289000000001e+03 9.081449559999999792e+02
1.125999999999999979e+01 1.689000000000000057e+00 2.498673429999999826e+03 9.093797929999999496e+02
1.126999999999999957e+01 1.690499999999999892e+00 2.501700668999999834e+03 9.106149769999999535e+02
1.127999999999999936e+01 1.691999999999999948e+00 2.504729003999999804e+03 9.118505059999999958e+02
1.128999999999999915e+01 1.693500000000000005e+00 2.507758433999999852e+03 9.130863799999999628e+02
1.130000000000000071e+01 1.695000000000000062e+00 2.510788958999999977e+03 9.143225989999999683e+02
1.131000000000000050e+01 1.696499999999999897e+00 2.513820577999999841e+03 9.155591640000000098e+02
1.132000000000000028e+01 1.697999999999999954e+00 2.516853290000000015e+03 9.167960719999999810e+02
1.133000000000000007e+01 1.699500000000000011e+00 2.519887095999999929e+03 9.180333249999999907e+02
1.133999999999999986e+01 1.701000000000000068e+00 2.522921993999999813e+03 9.192709230000000389e+02
1.134999999999999964e+01 1.702499999999999902e+00 2.525957982999999786e+03 9.205088630000000194e+02
1.135999999999999943e+01 1.703999999999999959e+00 2.528995062999999845e+03 9.217471480000000383e+02
1.136999999999999922e+01 1.705500000000000016e+00 2.532033233000000109e+03 9.229857749999999896e+02
1.138000000000000078e+01 1.707000000000000073e+00 2.535072493000000122e+03 9.242247449999999844e+02
1.139000000000000057e+01 1.708499999999999908e+00 2.538112841000000117e+03 9.254640580000000227e+02
1.140000000000000036e+01 1.709999999999999964e+00 2.541154277999999977e+03 9.267037139999999908e+02
1.141000000000000014e+01 1.711500000000000021e+00 2.544196801999999934e+03 9.279437110000000075e+02
1.141999999999999993e+01 1.713000000000000078e+00 2.547240413999999873e+03 9.291840509999999540e+02
1.142999999999999972e+01 1.714499999999999913e+00 2.550285111000000143e+03 9.304247319999999490e+02
1.143999999999999950e+01 1.715999999999999970e+00 2.553330894000000171e+03 9.316657539999999926e+02
1.144999999999999929e+01 1.717500000000000027e+00 2.556377762000000075e+03 9.329071169999999711e+02
1.146000000000000085e+01 1.719000000000000083e+00 2.559425714999999855e+03 9.341488219999999956e+02
1.147000000000000064e+01 1.720499999999999918e+00 2.562474751000000197e+03 9.353908659999999600e+02
1.148000000000000043e+01 1.721999999999999975e+00 2.565524870000000192e+03 9.366332509999999729e+02
1.149000000000000021e+01 1.723500000000000032e+00 2.568576070999999956e+03 9.378759760000000369e+02
1.150000000000000000e+01 1.725000000000000089e+00 2.571628354999999829e+03 9.391190410000000384e+02
1.150999999999999979e+01 1.726499999999999924e+00 2.574681719000000157e+03 9.403624449999999797e+02
1.151999999999999957e+01 1.727999999999999980e+00 2.577736163999999917e+03 9.416061879999999746e+02
1.152999999999999936e+01 1.729500000000000037e+00 2.580791687999999795e+03 9.428502710000000206e+02
1.153999999999999915e+01 1.731000000000000094e+00 2.583848292000000129e+03 9.440946920000000091e+02
1.155000000000000071e+01 1.732499999999999929e+00 2.586905973999999787e+03 9.453394510000000537e+02
1.156000000000000050e+01 1.733999999999999986e+00 2.589964734000000135e+03 9.465845490000000382e+02
1.157000000000000028e+01 1.735500000000000043e+00 2.593024570999999924e+03 9.478299839999999676e+02
1.158000000000000007e+01 1.737000000000000099e+00 2.596085485000000062e+03 9.490757569999999532e+02
1.158999999999999986e+01 1.738499999999999934e+00 2.599147473999999875e+03 9.503218679999999949e+02
1.159999999999999964e+01 1.739999999999999991e+00 2.602210539000000153e+03 9.515683159999999816e+02
1.160999999999999943e+01 1.741500000000000048e+00 2.605274679000000106e+03 9.528151000000000295e+02
1.161999999999999922e+01 1.743000000000000105e+00 2.608339892999999847e+03 9.540622210000000223e+02
1.163000000000000078e+01 1.744499999999999940e+00 2.611406179999999949e+03 9.553096789999999601e+02
1.164000000000000057e+01 1.745999999999999996e+00 2.614473539999999957e+03 9.565574729999999590e+02
1.165000000000000036e+01 1.747500000000000053e+00 2.617541971999999987e+03 9.578056020000000217e+02
1.166000000000000014e+01 1.749000000000000110e+00 2.620611475000000155e+03 9.590540680000000293e+02
1.166999999999999993e+01 1.750499999999999945e+00 2.623682049999999890e+03 9.603028679999999895e+02
1.167999999999999972e+01 1.752000000000000002e+00 2.626753693999999996e+03 9.615520040000000108e+02
1.168999999999999950e+01 1.753500000000000059e+00 2.629826408999999785e+03 9.628014749999999822e+02
1.169999999999999929e+01 1.754999999999999893e+00 2.632900192000000061e+03 9.640512800000000198e+02
1.171000000000000085e+01 1.756499999999999950e+00 2.635975042999999914e+03 9.653014190000000099e+02
1.172000000000000064e+01 1.758000000000000007e+00 2.639050963000000138e+03 9.665518929999999500e+02
1.173000000000000043e+01 1.759500000000000064e+00 2.642127949000000172e+03 9.678027009999999564e+02
1.174000000000000021e+01 1.760999999999999899e+00 2.645206001999999899e+03 9.690538420000000315e+02
1.175000000000000000e+01 1.762499999999999956e+00 2.648285120999999890e+03 9.703053159999999480e+02
1.175999999999999979e+01 1.764000000000000012e+00 2.651365304999999807e+03 9.715571240000000444e+02
1.176999999999999957e+01 1.765500000000000069e+00 2.654446553000000222e+03 9.728092639999999847e+02
1.177999999999999936e+01 1.766999999999999904e+00 2.657528866000000107e+03 9.740617369999999937e+02
1.178999999999999915e+01 1.768499999999999961e+00 2.660612242000000151e+03 9.753145429999999578e+02
1.180000000000000071e+01 1.770000000000000018e+00 2.663696680000000015e+03 9.765676799999999957e+02
1.181000000000000050e+01 1.771500000000000075e+00 2.666782181000000037e+03 9.778211499999999887e+02
1.182000000000000028e+01 1.772999999999999909e+00 2.669868742999999995e+03 9.790749510000000555e+02
1.183000000000000007e+01 1.774499999999999966e+00 2.672956365999999889e+03 9.803290839999999662e+02
1.183999999999999986e+01 1.776000000000000023e+00 2.676045050000000174e+03 9.815835469999999532e+02
1.184999999999999964e+01 1.777500000000000080e+00 2.679134793000000172e+03 9.828383420000000115e+02
1.185999999999999943e+01 1.778999999999999915e+00 2.682225594999999885e+03 9.840934670000000324e+02
1.186999999999999922e+01 1.780499999999999972e+00 2.685317456000000220e+03 9.853489230000000134e+02
1.188000000000000078e+01 1.782000000000000028e+00 2.688410374000000047e+03 9.866047079999999596e+02
1.189000000000000057e+01 1.783500000000000085e+00 2.691504348999999820e+03 9.878608239999999796e+02
1.190000000000000036e+01 1.784999999999999920e+00 2.694599381999999878e+03 9.891172699999999622e+02
1.191000000000000014e+01 1.786499999999999977e+00 2.697695470000000114e+03 9.903740450000000237e+02
1.191999999999999993e+01 1.788000000000000034e+00 2.700792613000000074e+03 9.916311490000000504e+02
1.192999999999999972e+01 1.789500000000000091e+00 2.703890811000000213e+03 9.928885820000000422e+02
1.193999999999999950e+01 1.790999999999999925e+00 2.706990064000000075e+03 9.941463439999999991e+02
1.194999999999999929e+01 1.792499999999999982e+00 2.710090369999999893e+03 9.954044340000000375e+02
1.196000000000000085e+01 1.794000000000000039e+00 2.713191727999999785e+03 9.966628530000000410e+02
1.197000000000000064e+01 1.795500000000000096e+00 2.716294139999999970e+03 9.979215990000000147e+02
1.198000000000000043e+01 1.796999999999999931e+00 2.719397602000000006e+03 9.991806739999999536e+02
1.199000000000000021e+01 1.798499999999999988e+00 2.722502116000000115e+03 1.000440075999999976e+03


==> anc/Fig2/Fig2a/EOS_PCSB3_zeta_0.03.out <==
# nb/n0, nb( fm ^{-3}), epsilon (MeV fm^{-3}), p (MeV fm^{-3})
5.944266666666666902e-10 8.916400000000000094e-11 8.302999999999999638e-08 6.274400000000000003e-13
6.075399999999999514e-10 9.113099999999999529e-11 8.486199999999999584e-08 6.505399999999999725e-13
6.209466666666667186e-10 9.314200000000000520e-11 8.673400000000000096e-08 6.744500000000000191e-13
6.346466666666666816e-10 9.519700000000000482e-11 8.864800000000000076e-08 6.991999999999999893e-13
6.486466666666667366e-10 9.729700000000000274e-11 9.060399999999999525e-08 7.248000000000000014e-13
6.629600000000000557e-10 9.944400000000000319e-11 9.260299999999999879e-08 7.512800000000000057e-13
6.776000000000000176e-10 1.016399999999999975e-10 9.464599999999999928e-08 7.786799999999999697e-13
6.925333333333332786e-10 1.038799999999999944e-10 9.673399999999999786e-08 8.070200000000000287e-13
7.077999999999999753e-10 1.061699999999999937e-10 9.886899999999999680e-08 8.363200000000000149e-13
7.234666666666666913e-10 1.085200000000000037e-10 1.010499999999999950e-07 8.666300000000000140e-13
7.393999999999999489e-10 1.109099999999999949e-10 1.032799999999999957e-07 8.979600000000000431e-13
7.557333333333333292e-10 1.133599999999999968e-10 1.055600000000000003e-07 9.303600000000000868e-13
7.724000000000000417e-10 1.158600000000000011e-10 1.078899999999999953e-07 9.638499999999999774e-13
7.894000000000000864e-10 1.184100000000000078e-10 1.102699999999999941e-07 9.984700000000000864e-13
8.068666666666666307e-10 1.210299999999999946e-10 1.126999999999999967e-07 1.034199999999999976e-12
8.246666666666667140e-10 1.236999999999999968e-10 1.151900000000000011e-07 1.071199999999999919e-12
8.428666666666667132e-10 1.264299999999999966e-10 1.177299999999999961e-07 1.109400000000000099e-12
8.614666666666666283e-10 1.292199999999999942e-10 1.203299999999999929e-07 1.148900000000000083e-12
8.804666666666666661e-10 1.320699999999999896e-10 1.229800000000000067e-07 1.189700000000000070e-12
8.998666666666667232e-10 1.349800000000000085e-10 1.256900000000000091e-07 1.231900000000000032e-12
9.197333333333333833e-10 1.379600000000000075e-10 1.284700000000000115e-07 1.275499999999999967e-12
9.400000000000000627e-10 1.410000000000000042e-10 1.312999999999999912e-07 1.320500000000000078e-12
9.607333333333333451e-10 1.441100000000000069e-10 1.341999999999999973e-07 1.366999999999999931e-12
9.819333333333332305e-10 1.472899999999999897e-10 1.371599999999999921e-07 1.414999999999999928e-12
1.003600000000000133e-09 1.505400000000000044e-10 1.401900000000000132e-07 1.464600000000000040e-12
1.025733333333333431e-09 1.538599999999999991e-10 1.432799999999999966e-07 1.515900000000000033e-12
1.048400000000000019e-09 1.572600000000000081e-10 1.464400000000000063e-07 1.568899999999999908e-12
1.071533333333333417e-09 1.607299999999999971e-10 1.496699999999999896e-07 1.623700000000000038e-12
1.095200000000000106e-09 1.642800000000000004e-10 1.529699999999999993e-07 1.680300000000000019e-12
1.119333333333333397e-09 1.679000000000000096e-10 1.563499999999999938e-07 1.738899999999999992e-12
1.144000000000000185e-09 1.716000000000000071e-10 1.597999999999999883e-07 1.799399999999999987e-12
1.169266666666666744e-09 1.753900000000000013e-10 1.633299999999999941e-07 1.861999999999999942e-12
1.195066666666666800e-09 1.792600000000000096e-10 1.669299999999999999e-07 1.926699999999999858e-12
1.221466666666666626e-09 1.832199999999999887e-10 1.706099999999999905e-07 1.993699999999999876e-12
1.248400000000000156e-09 1.872600000000000079e-10 1.743800000000000037e-07 2.063099999999999964e-12
1.275933333333333456e-09 1.913899999999999977e-10 1.782199999999999905e-07 2.134900000000000122e-12
1.304066666666666734e-09 1.956100000000000100e-10 1.821600000000000112e-07 2.209299999999999886e-12
1.332866666666666675e-09 1.999300000000000013e-10 1.861799999999999903e-07 2.286400000000000032e-12
1.362266666666666595e-09 2.043399999999999892e-10 1.902800000000000071e-07 2.366300000000000126e-12
1.392333333333333385e-09 2.088500000000000077e-10 1.944800000000000050e-07 2.449300000000000075e-12
1.423066666666666840e-09 2.134600000000000053e-10 1.987699999999999991e-07 2.535399999999999880e-12
1.454466666666666752e-09 2.181700000000000076e-10 2.031600000000000007e-07 2.624899999999999852e-12
1.486533333333333329e-09 2.229799999999999889e-10 2.076399999999999985e-07 2.717999999999999930e-12
1.519333333333333463e-09 2.279000000000000092e-10 2.122200000000000038e-07 2.814900000000000052e-12
1.552866666666666743e-09 2.329299999999999908e-10 2.169100000000000014e-07 2.915800000000000157e-12
1.587133333333333374e-09 2.380699999999999854e-10 2.216899999999999953e-07 3.021000000000000153e-12
1.622133333333333357e-09 2.433199999999999931e-10 2.265800000000000079e-07 3.130899999999999917e-12
1.657933333333333378e-09 2.486899999999999963e-10 2.315800000000000130e-07 3.245700000000000195e-12
1.694533333333333437e-09 2.541799999999999949e-10 2.366900000000000105e-07 3.365500000000000149e-12
1.731866666666666849e-09 2.597800000000000066e-10 2.419099999999999738e-07 3.489599999999999994e-12
1.770066666666666779e-09 2.655099999999999961e-10 2.472499999999999938e-07 3.618000000000000134e-12
1.809133333333333435e-09 2.713700000000000152e-10 2.527099999999999911e-07 3.750799999999999729e-12
1.849066666666666816e-09 2.773600000000000121e-10 2.582800000000000072e-07 3.888299999999999901e-12
1.889866666666666510e-09 2.834799999999999868e-10 2.639800000000000120e-07 4.030499999999999840e-12
1.931533333333333550e-09 2.897299999999999911e-10 2.698100000000000053e-07 4.177499999999999921e-12
1.974200000000000069e-09 2.961299999999999897e-10 2.757599999999999758e-07 4.329700000000000019e-12
2.017733333333333521e-09 3.026600000000000178e-10 2.818399999999999879e-07 4.486999999999999763e-12
2.062266666666666866e-09 3.093399999999999885e-10 2.880599999999999999e-07 4.649599999999999898e-12
2.107733333333333417e-09 3.161600000000000229e-10 2.944200000000000119e-07 4.817799999999999929e-12
2.154266666666666548e-09 3.231399999999999822e-10 3.009100000000000124e-07 4.991700000000000228e-12
2.201799999999999986e-09 3.302699999999999876e-10 3.075500000000000243e-07 5.171499999999999926e-12
2.250400000000000418e-09 3.375600000000000213e-10 3.143399999999999944e-07 5.357300000000000205e-12
2.299999999999999916e-09 3.449999999999999977e-10 3.212700000000000174e-07 5.549399999999999760e-12
2.350800000000000195e-09 3.526200000000000190e-10 3.283600000000000101e-07 5.747899999999999772e-12
2.402666666666667055e-09 3.604000000000000169e-10 3.356100000000000254e-07 5.953099999999999746e-12
2.455666666666666769e-09 3.683500000000000256e-10 3.430099999999999990e-07 6.165199999999999620e-12
2.509866666666666437e-09 3.764799999999999759e-10 3.505800000000000066e-07 6.384400000000000140e-12
2.565200000000000199e-09 3.847799999999999885e-10 3.583199999999999951e-07 6.611000000000000002e-12
2.621799999999999776e-09 3.932699999999999768e-10 3.662200000000000063e-07 6.845100000000000388e-12
2.679666666666666822e-09 4.019499999999999923e-10 3.743000000000000098e-07 7.087100000000000367e-12
2.738800000000000096e-09 4.108199999999999834e-10 3.825600000000000057e-07 7.337299999999999442e-12
2.799200000000000012e-09 4.198800000000000018e-10 3.909999999999999940e-07 7.595899999999999976e-12
2.861000000000000357e-09 4.291500000000000121e-10 3.996299999999999859e-07 7.863199999999999857e-12
2.924066666666666930e-09 4.386099999999999981e-10 4.084499999999999815e-07 8.139600000000000577e-12
2.988600000000000206e-09 4.482900000000000102e-10 4.174599999999999807e-07 8.425399999999999218e-12
3.054533333333333497e-09 4.581800000000000143e-10 4.266699999999999951e-07 8.721000000000000503e-12
3.121933333333333906e-09 4.682900000000000445e-10 4.360800000000000244e-07 9.026900000000000643e-12
3.190800000000000603e-09 4.786200000000000491e-10 4.457099999999999856e-07 9.343300000000000386e-12
3.261199999999999864e-09 4.891799999999999589e-10 4.555400000000000147e-07 9.670899999999999919e-12
3.333200000000000029e-09 4.999799999999999630e-10 4.655899999999999756e-07 1.000999999999999955e-11
3.406733333333333170e-09 5.110099999999999755e-10 4.758599999999999743e-07 1.036100000000000078e-11
3.481866666666666803e-09 5.222799999999999790e-10 4.863599999999999691e-07 1.072500000000000045e-11
3.558733333333333886e-09 5.338100000000000416e-10 4.970999999999999713e-07 1.110300000000000065e-11
3.637200000000000220e-09 5.455799999999999916e-10 5.080600000000000112e-07 1.149399999999999929e-11
3.717466666666666692e-09 5.576199999999999831e-10 5.192699999999999640e-07 1.190099999999999947e-11
3.799533333333333303e-09 5.699300000000000161e-10 5.307300000000000414e-07 1.232300000000000070e-11
3.883333333333333365e-09 5.825000000000000047e-10 5.424400000000000318e-07 1.276100000000000025e-11
3.969000000000000666e-09 5.953500000000000172e-10 5.544099999999999994e-07 1.321799999999999962e-11
4.056600000000000240e-09 6.084900000000000360e-10 5.666400000000000500e-07 1.369199999999999942e-11
4.146066666666667052e-09 6.219099999999999752e-10 5.791400000000000362e-07 1.418700000000000003e-11
4.237600000000000339e-09 6.356399999999999887e-10 5.919200000000000223e-07 1.470300000000000147e-11
4.331066666666666724e-09 6.496600000000000086e-10 6.049800000000000082e-07 1.523599999999999849e-11
4.426600000000000410e-09 6.639899999999999994e-10 6.183299999999999524e-07 1.578700000000000129e-11
4.524266666666667256e-09 6.786400000000000470e-10 6.319699999999999607e-07 1.635699999999999907e-11
4.624133333333333950e-09 6.936200000000000305e-10 6.459199999999999499e-07 1.694499999999999939e-11
4.726133333333332977e-09 7.089199999999999673e-10 6.601699999999999617e-07 1.755300000000000003e-11
4.830400000000000194e-09 7.245600000000000291e-10 6.747400000000000187e-07 1.818100000000000099e-11
4.936999999999999805e-09 7.405499999999999915e-10 6.896199999999999508e-07 1.882899999999999903e-11
5.045933333333333465e-09 7.568899999999999578e-10 7.048399999999999508e-07 1.949799999999999952e-11
5.157266666666667035e-09 7.735900000000000138e-10 7.203899999999999544e-07 2.018799999999999920e-11
5.271066666666667200e-09 7.906600000000000387e-10 7.362899999999999842e-07 2.090099999999999909e-11
5.387333333333333962e-09 8.081000000000000322e-10 7.525299999999999761e-07 2.163699999999999919e-11
5.506199999999999866e-09 8.259299999999999592e-10 7.691400000000000170e-07 2.239599999999999949e-11
5.627666666666667396e-09 8.441500000000000266e-10 7.861100000000000426e-07 2.317899999999999888e-11
5.751866666666666615e-09 8.627799999999999923e-10 8.034500000000000112e-07 2.398699999999999947e-11
5.878800000000000006e-09 8.818199999999999596e-10 8.211800000000000515e-07 2.482100000000000016e-11
6.008466666666666742e-09 9.012700000000000320e-10 8.392999999999999517e-07 2.567999999999999882e-11
6.141066666666666884e-09 9.211599999999999499e-10 8.578199999999999879e-07 2.656699999999999858e-11
6.276533333333332918e-09 9.414799999999999376e-10 8.767500000000000125e-07 2.748199999999999942e-11
6.415000000000000698e-09 9.622500000000000634e-10 8.960900000000000255e-07 2.842600000000000025e-11
6.556600000000001119e-09 9.834900000000000852e-10 9.158600000000000497e-07 2.939900000000000105e-11
6.701333333333333353e-09 1.005200000000000003e-09 9.360700000000000434e-07 3.040299999999999960e-11
6.849333333333333256e-09 1.027399999999999988e-09 9.567200000000000066e-07 3.143900000000000124e-11
7.000000000000000643e-09 1.050000000000000096e-09 9.778299999999999620e-07 3.250699999999999952e-11
7.154666666666666775e-09 1.073199999999999975e-09 9.994099999999999739e-07 3.360899999999999866e-11
7.312666666666667264e-09 1.096900000000000007e-09 1.021500000000000088e-06 3.474700000000000290e-11
7.473999999999999626e-09 1.121099999999999985e-09 1.044000000000000084e-06 3.592099999999999931e-11
7.638666666666667172e-09 1.145799999999999910e-09 1.066999999999999906e-06 3.713299999999999859e-11
7.807333333333334290e-09 1.171100000000000019e-09 1.090599999999999985e-06 3.838499999999999850e-11
7.979333333333334110e-09 1.196900000000000075e-09 1.114600000000000094e-06 3.967699999999999906e-11
8.155333333333333502e-09 1.223299999999999901e-09 1.139200000000000037e-06 4.101300000000000225e-11
8.335333333333332467e-09 1.250299999999999911e-09 1.164400000000000024e-06 4.239399999999999727e-11
8.519333333333332659e-09 1.277899999999999899e-09 1.190100000000000049e-06 4.382299999999999694e-11
8.707333333333334077e-09 1.306100000000000070e-09 1.216299999999999900e-06 4.530199999999999902e-11
8.899333333333333414e-09 1.334900000000000012e-09 1.243200000000000015e-06 4.683300000000000128e-11
9.096000000000000849e-09 1.364399999999999962e-09 1.270599999999999956e-06 4.841899999999999715e-11
9.296666666666667857e-09 1.394500000000000096e-09 1.298599999999999942e-06 5.006499999999999720e-11
9.502000000000001309e-09 1.425300000000000031e-09 1.327299999999999980e-06 5.177299999999999921e-11
9.711333333333332678e-09 1.456699999999999943e-09 1.356600000000000064e-06 5.354800000000000084e-11
9.925333333333333800e-09 1.488800000000000070e-09 1.386499999999999981e-06 5.539399999999999762e-11
1.014466666666666658e-08 1.521700000000000029e-09 1.417099999999999951e-06 5.731499999999999802e-11
1.036866666666666746e-08 1.555299999999999996e-09 1.448399999999999973e-06 5.931899999999999957e-11
1.059733333333333313e-08 1.589599999999999970e-09 1.480300000000000040e-06 6.140999999999999783e-11
1.083133333333333377e-08 1.624699999999999983e-09 1.512999999999999956e-06 6.357799999999999748e-11
1.107000000000000086e-08 1.660500000000000004e-09 1.546399999999999924e-06 6.582099999999999429e-11
1.131400000000000126e-08 1.697100000000000064e-09 1.580499999999999945e-06 6.813999999999999682e-11
1.156400000000000019e-08 1.734599999999999986e-09 1.615400000000000026e-06 7.053699999999999640e-11
1.181933333333333408e-08 1.772899999999999947e-09 1.650999999999999948e-06 7.301500000000000584e-11
1.207999999999999964e-08 1.811999999999999947e-09 1.687399999999999929e-06 7.557699999999999916e-11
1.234666666666666704e-08 1.852000000000000015e-09 1.724699999999999979e-06 7.822399999999999788e-11
1.261866666666666610e-08 1.892799999999999916e-09 1.762700000000000081e-06 8.095900000000000188e-11
1.289733333333333388e-08 1.934599999999999916e-09 1.801600000000000039e-06 8.378400000000000246e-11
1.318200000000000184e-08 1.977300000000000193e-09 1.841400000000000064e-06 8.670199999999999952e-11
1.347266666666666667e-08 2.020899999999999918e-09 1.881999999999999938e-06 8.971499999999999728e-11
1.377000000000000022e-08 2.065499999999999950e-09 1.923499999999999880e-06 9.282700000000000422e-11
1.407333333333333230e-08 2.110999999999999845e-09 1.965999999999999896e-06 9.603799999999999447e-11
1.438400000000000161e-08 2.157600000000000077e-09 2.009299999999999973e-06 9.935299999999999802e-11
1.470133333333333468e-08 2.205200000000000202e-09 2.053699999999999921e-06 1.027699999999999977e-10
1.502599999999999836e-08 2.253899999999999837e-09 2.099000000000000147e-06 1.062999999999999974e-10
1.535733333333333572e-08 2.303600000000000193e-09 2.145300000000000026e-06 1.099399999999999972e-10
1.569600000000000039e-08 2.354400000000000059e-09 2.192599999999999980e-06 1.136899999999999972e-10
1.604266666666666752e-08 2.406399999999999879e-09 2.240999999999999804e-06 1.175600000000000056e-10
1.639666666666666857e-08 2.459500000000000037e-09 2.290499999999999923e-06 1.215500000000000094e-10
1.675800000000000024e-08 2.513700000000000119e-09 2.341000000000000117e-06 1.256600000000000086e-10
1.712800000000000289e-08 2.569200000000000186e-09 2.392699999999999978e-06 1.298900000000000033e-10
1.750599999999999807e-08 2.625899999999999793e-09 2.445399999999999914e-06 1.342500000000000017e-10
1.789200000000000232e-08 2.683800000000000183e-09 2.499400000000000159e-06 1.387400000000000038e-10
1.828666666666666762e-08 2.743000000000000144e-09 2.554600000000000071e-06 1.433600000000000095e-10
1.869066666666666913e-08 2.803600000000000121e-09 2.610899999999999854e-06 1.481099999999999931e-10
1.910266666666666646e-08 2.865400000000000052e-09 2.668499999999999946e-06 1.529999999999999886e-10
1.952399999999999999e-08 2.928599999999999999e-09 2.727399999999999925e-06 1.580400000000000043e-10
1.995533333333333494e-08 2.993299999999999993e-09 2.787599999999999789e-06 1.632099999999999978e-10
2.039533333333333425e-08 3.059299999999999972e-09 2.849099999999999962e-06 1.685300000000000115e-10
2.084533333333333497e-08 3.126799999999999997e-09 2.911999999999999817e-06 1.739900000000000113e-10
2.130533333333333379e-08 3.195800000000000069e-09 2.976199999999999982e-06 1.796000000000000054e-10
2.177533333333333403e-08 3.266300000000000187e-09 3.041900000000000048e-06 1.853700000000000020e-10
2.225600000000000090e-08 3.338399999999999970e-09 3.108999999999999795e-06 1.912800000000000105e-10
2.274666666666666587e-08 3.411999999999999798e-09 3.177599999999999866e-06 1.973600000000000040e-10
2.324866666666666931e-08 3.487300000000000148e-09 3.247699999999999839e-06 2.035899999999999918e-10
2.376200000000000128e-08 3.564300000000000192e-09 3.319399999999999932e-06 2.099800000000000080e-10
2.428599999999999989e-08 3.642899999999999900e-09 3.392599999999999925e-06 2.165400000000000091e-10
2.482200000000000217e-08 3.723300000000000160e-09 3.467499999999999835e-06 2.232600000000000128e-10
2.536933333333333630e-08 3.805400000000000115e-09 3.543999999999999865e-06 2.301399999999999932e-10
2.592933333333333602e-08 3.889400000000000238e-09 3.622199999999999811e-06 2.372000000000000184e-10
2.650133333333333612e-08 3.975200000000000087e-09 3.702100000000000096e-06 2.444200000000000204e-10
2.708600000000000180e-08 4.062900000000000104e-09 3.783800000000000093e-06 2.517499999999999837e-10
2.768400000000000159e-08 4.152599999999999908e-09 3.867300000000000226e-06 2.591399999999999964e-10
2.829466666666666698e-08 4.244199999999999881e-09 3.952600000000000070e-06 2.665900000000000069e-10
2.891866666666666648e-08 4.337799999999999641e-09 4.039799999999999845e-06 2.741499999999999787e-10
2.955666666666666531e-08 4.433499999999999631e-09 4.128999999999999770e-06 2.818200000000000153e-10
3.020866666666666678e-08 4.531299999999999852e-09 4.220099999999999626e-06 2.896499999999999769e-10
3.087533333333333280e-08 4.631299999999999920e-09 4.313199999999999632e-06 2.976799999999999998e-10
3.155666666666666668e-08 4.733499999999999836e-09 4.408400000000000008e-06 3.059599999999999960e-10
3.225266666666666841e-08 4.837899999999999599e-09 4.505599999999999688e-06 3.145500000000000150e-10
3.296466666666666843e-08 4.944700000000000099e-09 4.605100000000000175e-06 3.235400000000000015e-10
3.369200000000000153e-08 5.053800000000000064e-09 4.706700000000000185e-06 3.329800000000000227e-10
3.443533333333333291e-08 5.165299999999999937e-09 4.810499999999999936e-06 3.427999999999999950e-10
3.519533333333333443e-08 5.279300000000000164e-09 4.916699999999999868e-06 3.529899999999999877e-10
3.597133333333333423e-08 5.395700000000000299e-09 5.025199999999999761e-06 3.635700000000000173e-10
3.676533333333333459e-08 5.514800000000000023e-09 5.136099999999999834e-06 3.745699999999999793e-10
3.757666666666666367e-08 5.636499999999999716e-09 5.249400000000000088e-06 3.859799999999999947e-10
3.840533333333333471e-08 5.760800000000000207e-09 5.365199999999999894e-06 3.978399999999999931e-10
3.925266666666666491e-08 5.887899999999999903e-09 5.483600000000000319e-06 4.101600000000000084e-10
4.011866666666666751e-08 6.017799999999999630e-09 5.604599999999999669e-06 4.229600000000000056e-10
4.100400000000000109e-08 6.150599999999999833e-09 5.728299999999999857e-06 4.362600000000000010e-10
4.190866666666666567e-08 6.286299999999999685e-09 5.854700000000000035e-06 4.500800000000000112e-10
4.283333333333333307e-08 6.424999999999999630e-09 5.983800000000000205e-06 4.644300000000000185e-10
4.377866666666666852e-08 6.566800000000000112e-09 6.115900000000000177e-06 4.793400000000000218e-10
4.474466666666667201e-08 6.711700000000000305e-09 6.250800000000000360e-06 4.948199999999999518e-10
4.573200000000000214e-08 6.859799999999999824e-09 6.388799999999999716e-06 5.108999999999999625e-10
4.674066666666667214e-08 7.011100000000000325e-09 6.529700000000000349e-06 5.276000000000000185e-10
4.777200000000000584e-08 7.165800000000000215e-09 6.673800000000000375e-06 5.449399999999999814e-10
4.882600000000000324e-08 7.323900000000000320e-09 6.821099999999999795e-06 5.629300000000000403e-10
4.990333333333332954e-08 7.485499999999999432e-09 6.971600000000000302e-06 5.815899999999999531e-10
5.100466666666666983e-08 7.650700000000000474e-09 7.125400000000000422e-06 6.009499999999999772e-10
5.212999999999999762e-08 7.819499999999999312e-09 7.282600000000000374e-06 6.210199999999999917e-10
5.327999999999999799e-08 7.991999999999999699e-09 7.443300000000000377e-06 6.418099999999999788e-10
5.445533333333333616e-08 8.168300000000000424e-09 7.607599999999999804e-06 6.633400000000000068e-10
5.565666666666667072e-08 8.348500000000000277e-09 7.775500000000000347e-06 6.856199999999999547e-10
5.688466666666666689e-08 8.532699999999999703e-09 7.947000000000000315e-06 7.086600000000000116e-10
5.814000000000000975e-08 8.721000000000000800e-09 8.122400000000000363e-06 7.324699999999999532e-10
5.942266666666667281e-08 8.913400000000000260e-09 8.301600000000000274e-06 7.570499999999999862e-10
6.073400000000000637e-08 9.110100000000000625e-09 8.484800000000000485e-06 7.824099999999999896e-10
6.207400000000000381e-08 9.311100000000000241e-09 8.671999999999999303e-06 8.085299999999999987e-10
6.344333333333333697e-08 9.516499999999999552e-09 8.863400000000000553e-06 8.354000000000000310e-10
6.484333333333333627e-08 9.726499999999999448e-09 9.058900000000000630e-06 8.630199999999999832e-10
6.627400000000000172e-08 9.941099999999999927e-09 9.258800000000000190e-06 8.913500000000000291e-10
6.790600000000001262e-08 1.018590000000000057e-08 9.488110000000000540e-06 1.054460000000000100e-09
7.045466666666667525e-08 1.056819999999999996e-08 9.844219999999999406e-06 1.106829999999999992e-09
7.309866666666666901e-08 1.096480000000000002e-08 1.021359999999999992e-05 1.163010000000000102e-09
7.584199999999999845e-08 1.137630000000000010e-08 1.059700000000000035e-05 1.220500000000000076e-09
7.868800000000000951e-08 1.180320000000000077e-08 1.099459999999999973e-05 1.281979999999999951e-09
8.164133333333333885e-08 1.224620000000000017e-08 1.140730000000000003e-05 1.346539999999999984e-09
8.470466666666667381e-08 1.270570000000000008e-08 1.183530000000000000e-05 1.413839999999999948e-09
8.788399999999999471e-08 1.318259999999999954e-08 1.227949999999999991e-05 1.486270000000000080e-09
9.118200000000000214e-08 1.367730000000000032e-08 1.274030000000000065e-05 1.560010000000000075e-09
9.460400000000000460e-08 1.419059999999999937e-08 1.321850000000000058e-05 1.639089999999999972e-09
9.815399999999999337e-08 1.472309999999999934e-08 1.371450000000000058e-05 1.722059999999999945e-09
1.018380000000000150e-07 1.527570000000000092e-08 1.422919999999999922e-05 1.808509999999999993e-09
1.056593333333333359e-07 1.584889999999999973e-08 1.476319999999999953e-05 1.901719999999999922e-09
1.096246666666666614e-07 1.644369999999999854e-08 1.531719999999999965e-05 1.996319999999999988e-09
1.137386666666666676e-07 1.706079999999999882e-08 1.589199999999999963e-05 2.097950000000000184e-09
1.180073333333333351e-07 1.770109999999999960e-08 1.648849999999999977e-05 2.204520000000000159e-09
1.224360000000000251e-07 1.836540000000000112e-08 1.710730000000000136e-05 2.315519999999999879e-09
1.270306666666666784e-07 1.905459999999999911e-08 1.774929999999999962e-05 2.435270000000000008e-09
1.317980000000000265e-07 1.976970000000000133e-08 1.841539999999999990e-05 2.556719999999999832e-09
1.367439999999999968e-07 2.051160000000000018e-08 1.910640000000000057e-05 2.687239999999999914e-09
1.418759999999999927e-07 2.128139999999999891e-08 1.982350000000000087e-05 2.824059999999999862e-09
1.471999999999999946e-07 2.207999999999999985e-08 2.056739999999999895e-05 2.966609999999999954e-09
1.527246666666666701e-07 2.290870000000000052e-08 2.133930000000000082e-05 3.120260000000000142e-09
1.584559999999999996e-07 2.376839999999999994e-08 2.214009999999999831e-05 3.276260000000000017e-09
1.644026666666666771e-07 2.466039999999999892e-08 2.297100000000000080e-05 3.443769999999999989e-09
1.705726666666666589e-07 2.558589999999999950e-08 2.383310000000000056e-05 3.619359999999999793e-09
1.769740000000000070e-07 2.654610000000000038e-08 2.472750000000000000e-05 3.802400000000000022e-09
1.836153333333333360e-07 2.754229999999999907e-08 2.565549999999999856e-05 3.999310000000000327e-09
1.905059999999999987e-07 2.857589999999999848e-08 2.661829999999999890e-05 4.199800000000000324e-09
1.976553333333333479e-07 2.964830000000000152e-08 2.761720000000000047e-05 4.414650000000000260e-09
2.050733333333333419e-07 3.076099999999999996e-08 2.865369999999999978e-05 4.639919999999999834e-09
2.127693333333333335e-07 3.191540000000000003e-08 2.972899999999999946e-05 4.874939999999999711e-09
2.207539999999999927e-07 3.311309999999999890e-08 3.084469999999999964e-05 5.127039999999999699e-09
2.290386666666667009e-07 3.435580000000000248e-08 3.200220000000000338e-05 5.384780000000000093e-09
2.376339999999999956e-07 3.564509999999999802e-08 3.320320000000000086e-05 5.660219999999999713e-09
2.465519999999999965e-07 3.698279999999999682e-08 3.444930000000000236e-05 5.949110000000000356e-09
2.558046666666666376e-07 3.837069999999999696e-08 3.574209999999999784e-05 6.250869999999999943e-09
2.654046666666666706e-07 3.981070000000000191e-08 3.708339999999999803e-05 6.573300000000000038e-09
2.753653333333333734e-07 4.130480000000000072e-08 3.847520000000000052e-05 6.904750000000000170e-09
2.856993333333333387e-07 4.285489999999999684e-08 3.991910000000000206e-05 7.257680000000000109e-09
2.964206666666666884e-07 4.446309999999999797e-08 4.141710000000000026e-05 7.628040000000000058e-09
3.075453333333333346e-07 4.613180000000000152e-08 4.297150000000000015e-05 8.015450000000000481e-09
3.190866666666667142e-07 4.786300000000000315e-08 4.458409999999999890e-05 8.427459999999999351e-09
3.310613333333333184e-07 4.965919999999999908e-08 4.625730000000000179e-05 8.853790000000000297e-09
3.434860000000000093e-07 5.152289999999999875e-08 4.799330000000000008e-05 9.305809999999999735e-09
3.563760000000000143e-07 5.345640000000000081e-08 4.979429999999999859e-05 9.780450000000000073e-09
3.697506666666667237e-07 5.546260000000000325e-08 5.166309999999999669e-05 1.027769999999999978e-08
3.836266666666666819e-07 5.754400000000000229e-08 5.360189999999999920e-05 1.080379999999999944e-08
3.980233333333333855e-07 5.970350000000000254e-08 5.561349999999999871e-05 1.135220000000000056e-08
4.129606666666666454e-07 6.194409999999999416e-08 5.770060000000000114e-05 1.193090000000000064e-08
4.284586666666666429e-07 6.426879999999999379e-08 5.986599999999999908e-05 1.253900000000000064e-08
4.445379999999999801e-07 6.668069999999999701e-08 6.211269999999999910e-05 1.317720000000000036e-08
4.612206666666666818e-07 6.918309999999999698e-08 6.444370000000000100e-05 1.384849999999999990e-08
4.785293333333333522e-07 7.177940000000000547e-08 6.686210000000000482e-05 1.455390000000000038e-08
4.964880000000000185e-07 7.447320000000000541e-08 6.937130000000000444e-05 1.529409999999999995e-08
5.151206666666667608e-07 7.726810000000000618e-08 7.197480000000000078e-05 1.607229999999999960e-08
5.344519999999999738e-07 8.016779999999999607e-08 7.467580000000000084e-05 1.689039999999999949e-08
5.545093333333333218e-07 8.317639999999999827e-08 7.747829999999999984e-05 1.774550000000000164e-08
5.753193333333333606e-07 8.629790000000000409e-08 8.038599999999999912e-05 1.865120000000000028e-08
5.969100000000000160e-07 8.953650000000000240e-08 8.340280000000000046e-05 1.959660000000000158e-08
6.193106666666666899e-07 9.289660000000000613e-08 8.653269999999999907e-05 2.059119999999999978e-08
6.425526666666667335e-07 9.638290000000000473e-08 8.978010000000000461e-05 2.163840000000000005e-08
6.666666666666667071e-07 9.999999999999999547e-08 9.314939999999999960e-05 2.272630000000000082e-08
6.916866666666667022e-07 1.037530000000000027e-07 9.664530000000000115e-05 2.388789999999999978e-08
7.176466666666667043e-07 1.076469999999999977e-07 1.002729999999999935e-04 2.509390000000000079e-08
7.445733333333333752e-07 1.116859999999999983e-07 1.040350000000000026e-04 2.636340000000000101e-08
7.725200000000000380e-07 1.158780000000000004e-07 1.079399999999999999e-04 2.770210000000000094e-08
8.015066666666667154e-07 1.202260000000000073e-07 1.119900000000000035e-04 2.908499999999999872e-08
8.315866666666666248e-07 1.247379999999999884e-07 1.161930000000000037e-04 3.057189999999999862e-08
8.628000000000000232e-07 1.294200000000000035e-07 1.205539999999999981e-04 3.210820000000000292e-08
8.951733333333333606e-07 1.342760000000000041e-07 1.250769999999999953e-04 3.372600000000000038e-08
9.287733333333333438e-07 1.393160000000000016e-07 1.297720000000000037e-04 3.543339999999999884e-08
9.636266666666667404e-07 1.445440000000000005e-07 1.346420000000000028e-04 3.718929999999999937e-08
9.997866666666668736e-07 1.499680000000000099e-07 1.396939999999999944e-04 3.908660000000000273e-08
1.037313333333333282e-06 1.555969999999999870e-07 1.449380000000000004e-04 4.103950000000000164e-08
1.076240000000000007e-06 1.614359999999999905e-07 1.503769999999999868e-04 4.309599999999999759e-08
1.116626666666666800e-06 1.674940000000000041e-07 1.560199999999999868e-04 4.526600000000000312e-08
1.158533333333333411e-06 1.737800000000000116e-07 1.618749999999999909e-04 4.749290000000000171e-08
1.202013333333333374e-06 1.803019999999999955e-07 1.679499999999999895e-04 4.990029999999999983e-08
1.247120000000000013e-06 1.870679999999999914e-07 1.742530000000000001e-04 5.237389999999999757e-08
1.293926666666666780e-06 1.940890000000000117e-07 1.807930000000000019e-04 5.497670000000000021e-08
1.342480000000000147e-06 2.013720000000000114e-07 1.875769999999999966e-04 5.771609999999999759e-08
1.392866666666666844e-06 2.089300000000000054e-07 1.946170000000000105e-04 6.053180000000000473e-08
1.445133333333333343e-06 2.167700000000000015e-07 2.019199999999999912e-04 6.355339999999999521e-08
1.499366666666666587e-06 2.249049999999999880e-07 2.094979999999999922e-04 6.665919999999999910e-08
1.555640000000000025e-06 2.333460000000000038e-07 2.173599999999999925e-04 6.991510000000000644e-08
1.614020000000000049e-06 2.421030000000000074e-07 2.255179999999999913e-04 7.330860000000000305e-08
1.674593333333333388e-06 2.511889999999999870e-07 2.339809999999999948e-04 7.680130000000000361e-08
1.737433333333333281e-06 2.606149999999999815e-07 2.427610000000000022e-04 8.039669999999999887e-08
1.802639999999999947e-06 2.703959999999999815e-07 2.518719999999999900e-04 8.429249999999999859e-08
1.870286666666666840e-06 2.805430000000000260e-07 2.613240000000000072e-04 8.853540000000000014e-08
1.940479999999999758e-06 2.910719999999999742e-07 2.711319999999999919e-04 9.298320000000000374e-08
2.013300000000000273e-06 3.019949999999999987e-07 2.813070000000000089e-04 9.766050000000000288e-08
2.088860000000000190e-06 3.133289999999999862e-07 2.918640000000000232e-04 1.025640000000000044e-07
2.167246666666666450e-06 3.250869999999999781e-07 3.028169999999999842e-04 1.077130000000000064e-07
2.248580000000000247e-06 3.372869999999999947e-07 3.141810000000000197e-04 1.131260000000000033e-07
2.332966666666666957e-06 3.499450000000000012e-07 3.259720000000000022e-04 1.187960000000000005e-07
2.420520000000000078e-06 3.630779999999999905e-07 3.382050000000000052e-04 1.247659999999999937e-07
2.511359999999999957e-06 3.767039999999999829e-07 3.508979999999999868e-04 1.310130000000000099e-07
2.605606666666666942e-06 3.908409999999999989e-07 3.640660000000000207e-04 1.375789999999999907e-07
2.703393333333333388e-06 4.055090000000000083e-07 3.777289999999999879e-04 1.444780000000000050e-07
2.804846666666666918e-06 4.207270000000000060e-07 3.919050000000000094e-04 1.517009999999999897e-07
2.910106666666666737e-06 4.365159999999999894e-07 4.066119999999999891e-04 1.593149999999999942e-07
3.019320000000000172e-06 4.528979999999999835e-07 4.218720000000000022e-04 1.672650000000000092e-07
3.132626666666666853e-06 4.698939999999999856e-07 4.377040000000000227e-04 1.756299999999999918e-07
3.250186666666666961e-06 4.875280000000000229e-07 4.541300000000000176e-04 1.844139999999999995e-07
3.372166666666667104e-06 5.058250000000000444e-07 4.711730000000000237e-04 1.936049999999999923e-07
3.498713333333333763e-06 5.248070000000000221e-07 4.888549999999999536e-04 2.033040000000000052e-07
3.630020000000000102e-06 5.445030000000000153e-07 5.072009999999999843e-04 2.134049999999999975e-07
3.766246666666667149e-06 5.649370000000000512e-07 5.262360000000000215e-04 2.240429999999999899e-07
3.907586666666666799e-06 5.861379999999999775e-07 5.459840000000000092e-04 2.352069999999999964e-07
4.054233333333333486e-06 6.081349999999999593e-07 5.664739999999999706e-04 2.468750000000000186e-07
4.206379999999999527e-06 6.309569999999999502e-07 5.877330000000000054e-04 2.591999999999999917e-07
4.364239999999999909e-06 6.546359999999999864e-07 6.097900000000000282e-04 2.719950000000000212e-07
4.528026666666667079e-06 6.792039999999999984e-07 6.326749999999999692e-04 2.854770000000000092e-07
4.697953333333333482e-06 7.046930000000000223e-07 6.564179999999999755e-04 2.996020000000000116e-07
4.874259999999999814e-06 7.311389999999999932e-07 6.810520000000000245e-04 3.143310000000000107e-07
5.057186666666666770e-06 7.585779999999999519e-07 7.066110000000000013e-04 3.298710000000000029e-07
5.246973333333334199e-06 7.870460000000000451e-07 7.331290000000000072e-04 3.459039999999999983e-07
5.443879999999999961e-06 8.165819999999999729e-07 7.606419999999999588e-04 3.626950000000000062e-07
5.648180000000000698e-06 8.472270000000000200e-07 7.891870000000000048e-04 3.799279999999999859e-07
5.860153333333333129e-06 8.790229999999999694e-07 8.188050000000000319e-04 3.959839999999999809e-07
6.080073333333333897e-06 9.120109999999999998e-07 8.495329999999999722e-04 4.142959999999999929e-07
6.308246666666667121e-06 9.462370000000000046e-07 8.814139999999999605e-04 4.338340000000000187e-07
6.544986666666666315e-06 9.817479999999999049e-07 9.144929999999999466e-04 4.542200000000000002e-07
6.790600000000000680e-06 1.018590000000000017e-06 9.488110000000000337e-04 4.757460000000000038e-07
7.045466666666666307e-06 1.056819999999999904e-06 9.844219999999999880e-04 4.984520000000000220e-07
7.309866666666667536e-06 1.096480000000000088e-06 1.021360000000000020e-03 5.219659999999999505e-07
7.584199999999999316e-06 1.137629999999999897e-06 1.059700000000000008e-03 5.472960000000000324e-07
7.868800000000001640e-06 1.180320000000000077e-06 1.099460000000000021e-03 5.734299999999999672e-07
8.164133333333333726e-06 1.224620000000000017e-06 1.140729999999999956e-03 6.010739999999999731e-07
8.470466666666666216e-06 1.270569999999999975e-06 1.183529999999999912e-03 6.300970000000000338e-07
8.788400000000000424e-06 1.318259999999999894e-06 1.227950000000000005e-03 6.601549999999999712e-07
9.118200000000000214e-06 1.367730000000000032e-06 1.274029999999999998e-03 6.922310000000000263e-07
9.460400000000000089e-06 1.419060000000000056e-06 1.321850000000000065e-03 7.253400000000000086e-07
9.815399999999999231e-06 1.472309999999999927e-06 1.371449999999999969e-03 7.595039999999999961e-07
1.018380000000000065e-05 1.527570000000000013e-06 1.422920000000000044e-03 7.950679999999999829e-07
1.056593333333333333e-05 1.584889999999999999e-06 1.476319999999999933e-03 8.336530000000000336e-07
1.096246666666666709e-05 1.644370000000000106e-06 1.531720000000000087e-03 8.725080000000000199e-07
1.137386666666666623e-05 1.706079999999999935e-06 1.589200000000000031e-03 9.145459999999999891e-07
1.180073333333333377e-05 1.770110000000000066e-06 1.648850000000000099e-03 9.583950000000000795e-07
1.224360000000000082e-05 1.836539999999999953e-06 1.710729999999999933e-03 1.003740000000000066e-06
1.270306666666666699e-05 1.905459999999999964e-06 1.774930000000000084e-03 1.051849999999999933e-06
1.317980000000000043e-05 1.976969999999999895e-06 1.841540000000000017e-03 1.092520000000000045e-06
1.367440000000000074e-05 2.051160000000000111e-06 1.910639999999999908e-03 1.146529999999999931e-06
1.418759999999999948e-05 2.128139999999999838e-06 1.982349999999999911e-03 1.203280000000000065e-06
1.471999999999999967e-05 2.207999999999999866e-06 2.056740000000000044e-03 1.262800000000000005e-06
1.527246666666666648e-05 2.290869999999999972e-06 2.133930000000000028e-03 1.325179999999999906e-06
1.584560000000000292e-05 2.376840000000000100e-06 2.214010000000000197e-03 1.390839999999999926e-06
1.644026666666666909e-05 2.466040000000000025e-06 2.297099999999999836e-03 1.459559999999999922e-06
1.705726666666666674e-05 2.558590000000000096e-06 2.383310000000000029e-03 1.531779999999999969e-06
1.769740000000000102e-05 2.654609999999999813e-06 2.472750000000000122e-03 1.607539999999999901e-06
1.836153333333333370e-05 2.754229999999999802e-06 2.565550000000000209e-03 1.686860000000000058e-06
1.905060000000000019e-05 2.857590000000000113e-06 2.661830000000000012e-03 1.770459999999999986e-06
1.976553333333333246e-05 2.964829999999999954e-06 2.761720000000000060e-03 1.857879999999999905e-06
2.050733333333333610e-05 3.076100000000000076e-06 2.865369999999999896e-03 1.949760000000000116e-06
2.127693333333333632e-05 3.191540000000000109e-06 2.972900000000000108e-03 2.046140000000000030e-06
2.207539999999999874e-05 3.311309999999999811e-06 3.084470000000000180e-03 2.147070000000000180e-06
2.290386666666666934e-05 3.435580000000000063e-06 3.200220000000000148e-03 2.253360000000000055e-06
2.376340000000000358e-05 3.564510000000000199e-06 3.320319999999999869e-03 2.364550000000000087e-06
2.465520000000000070e-05 3.698280000000000106e-06 3.444930000000000127e-03 2.481430000000000059e-06
2.558046666666666672e-05 3.837069999999999670e-06 3.574209999999999974e-03 2.603969999999999990e-06
2.654046666666667108e-05 3.981070000000000324e-06 3.708340000000000074e-03 2.732420000000000005e-06
2.753653333333333310e-05 4.130479999999999966e-06 3.847520000000000107e-03 2.867500000000000074e-06
2.856993333333333578e-05 4.285490000000000028e-06 3.991910000000000423e-03 3.008930000000000090e-06
2.964206666666666863e-05 4.446309999999999956e-06 4.141709999999999836e-03 3.157559999999999801e-06
3.075453333333333177e-05 4.613179999999999596e-06 4.297149999999999581e-03 3.313330000000000090e-06
3.190866666666666824e-05 4.786300000000000236e-06 4.458410000000000324e-03 3.476769999999999917e-06
3.310613333333333141e-05 4.965919999999999882e-06 4.625729999999999772e-03 3.648389999999999809e-06
3.434859999999999839e-05 5.152289999999999928e-06 4.799330000000000089e-03 3.828229999999999598e-06
3.563760000000000587e-05 5.345640000000000373e-06 4.979429999999999967e-03 3.939569999999999959e-06
3.697506666666667110e-05 5.546260000000000325e-06 5.166310000000000346e-03 4.133160000000000252e-06
3.836266666666667116e-05 5.754400000000000335e-06 5.360189999999999920e-03 4.337120000000000074e-06
3.980233333333333686e-05 5.970350000000000360e-06 5.561349999999999627e-03 4.551649999999999865e-06
4.129606666666667258e-05 6.194410000000000210e-06 5.770059999999999599e-03 4.776959999999999915e-06
4.284586666666666916e-05 6.426879999999999697e-06 5.986599999999999908e-03 5.014030000000000171e-06
4.445380000000000457e-05 6.668070000000000178e-06 6.211269999999999639e-03 5.262780000000000119e-06
4.612206666666667009e-05 6.918310000000000174e-06 6.444369999999999613e-03 5.524239999999999815e-06
4.785293333333333056e-05 7.177939999999999753e-06 6.686209999999999723e-03 5.798879999999999950e-06
4.964880000000000481e-05 7.447320000000000383e-06 6.937129999999999685e-03 6.087089999999999855e-06
5.151206666666666422e-05 7.726809999999999294e-06 7.197480000000000024e-03 6.390159999999999988e-06
5.344520000000000119e-05 8.016779999999999501e-06 7.467579999999999704e-03 6.708030000000000385e-06
5.545093333333332795e-05 8.317639999999999192e-06 7.747829999999999821e-03 7.042059999999999624e-06
5.753193333333333055e-05 8.629789999999999244e-06 8.038599999999999912e-03 7.392840000000000017e-06
5.969100000000000160e-05 8.953650000000000240e-06 8.340280000000000263e-03 7.760889999999999822e-06
6.193106666666668085e-05 9.289660000000000772e-06 8.653269999999999365e-03 8.147869999999999969e-06
6.425526666666666784e-05 9.638289999999999838e-06 8.978009999999999810e-03 8.553700000000000791e-06
6.666666666666666986e-05 1.000000000000000082e-05 9.314940000000000719e-03 8.980109999999999644e-06
6.916866666666666725e-05 1.037530000000000043e-05 9.664529999999999302e-03 9.427869999999999572e-06
7.176466666666666747e-05 1.076470000000000046e-05 1.002729999999999941e-02 9.897650000000000011e-06
7.445733333333334303e-05 1.116860000000000010e-05 1.040349999999999955e-02 1.039160000000000059e-05
7.725199999999999830e-05 1.158779999999999941e-05 1.079399999999999978e-02 1.090949999999999948e-05
8.015066666666667832e-05 1.202260000000000073e-05 1.119900000000000062e-02 1.145370000000000013e-05
8.315866666666667391e-05 1.247380000000000075e-05 1.161930000000000081e-02 1.202509999999999944e-05
8.628000000000000740e-05 1.294200000000000077e-05 1.205540000000000084e-02 1.262459999999999937e-05
8.951733333333333775e-05 1.342759999999999998e-05 1.250770000000000007e-02 1.325490000000000077e-05
9.287733333333334624e-05 1.393160000000000058e-05 1.297719999999999950e-02 1.391590000000000004e-05
9.636266666666666472e-05 1.445440000000000005e-05 1.346420000000000082e-02 1.461029999999999969e-05
9.997866666666666534e-05 1.499680000000000014e-05 1.396939999999999987e-02 1.533950000000000111e-05
1.037313333333333341e-04 1.555969999999999944e-05 1.449379999999999939e-02 1.605059999999999842e-05
1.076239999999999982e-04 1.614359999999999905e-05 1.503769999999999933e-02 1.676489999999999936e-05
1.116626666666666707e-04 1.674939999999999925e-05 1.560199999999999955e-02 1.747899999999999985e-05
1.158533333333333241e-04 1.737799999999999862e-05 1.618750000000000050e-02 1.808459999999999961e-05
1.202013333333333306e-04 1.803019999999999891e-05 1.679500000000000090e-02 1.891510000000000123e-05
1.247119999999999945e-04 1.870679999999999850e-05 1.742530000000000120e-02 1.980909999999999979e-05
1.293926666666666788e-04 1.940889999999999979e-05 1.807929999999999954e-02 2.074580000000000049e-05
1.342480000000000062e-04 2.013720000000000093e-05 1.875769999999999868e-02 2.172449999999999842e-05
1.392866666666666895e-04 2.089300000000000139e-05 1.946169999999999844e-02 2.274890000000000169e-05
1.445133333333333242e-04 2.167699999999999930e-05 2.019200000000000161e-02 2.382090000000000092e-05
1.499366666666666773e-04 2.249050000000000092e-05 2.094980000000000106e-02 2.494110000000000080e-05
1.555639999999999898e-04 2.333459999999999847e-05 2.173599999999999838e-02 2.611449999999999874e-05
1.614020000000000244e-04 2.421030000000000095e-05 2.255180000000000032e-02 2.733999999999999912e-05
1.674593333333333582e-04 2.511890000000000103e-05 2.339810000000000154e-02 2.862259999999999934e-05
1.737433333333333408e-04 2.606150000000000111e-05 2.427609999999999837e-02 2.996330000000000160e-05
1.802640000000000210e-04 2.703960000000000112e-05 2.518719999999999987e-02 3.093460000000000025e-05
1.870286666666666671e-04 2.805430000000000006e-05 2.613240000000000007e-02 3.209970000000000032e-05
1.940480000000000232e-04 2.910720000000000145e-05 2.711320000000000049e-02 3.351799999999999994e-05
2.013300000000000256e-04 3.019950000000000114e-05 2.813070000000000154e-02 3.519549999999999870e-05
2.088860000000000055e-04 3.133289999999999947e-05 2.918640000000000123e-02 3.695810000000000111e-05
2.167246666666667026e-04 3.250870000000000268e-05 3.028170000000000167e-02 3.880580000000000037e-05
2.248580000000000077e-04 3.372870000000000116e-05 3.141809999999999742e-02 4.074819999999999723e-05
2.332966666666666652e-04 3.499449999999999843e-05 3.259719999999999979e-02 4.278610000000000020e-05
2.420520000000000061e-04 3.630779999999999820e-05 3.382050000000000334e-02 4.492049999999999792e-05
2.511360000000000025e-04 3.767039999999999766e-05 3.508979999999999738e-02 4.717089999999999928e-05
2.605606666666667078e-04 3.908410000000000074e-05 3.640659999999999730e-02 4.952390000000000199e-05
2.703393333333333490e-04 4.055089999999999829e-05 3.777289999999999814e-02 5.199789999999999897e-05
2.804846666666667020e-04 4.207270000000000123e-05 3.919050000000000311e-02 5.459540000000000248e-05
2.910106666666666619e-04 4.365160000000000063e-05 4.066120000000000151e-02 5.730689999999999845e-05
3.019320000000000359e-04 4.528980000000000131e-05 4.218720000000000109e-02 6.017739999999999748e-05
3.132626666666666650e-04 4.698940000000000110e-05 4.377040000000000097e-02 6.316980000000000631e-05
3.250186666666666927e-04 4.875279999999999848e-05 4.541300000000000198e-02 6.631610000000000022e-05
3.372166666666666867e-04 5.058249999999999894e-05 4.711730000000000085e-02 6.962149999999999741e-05
3.498713333333333458e-04 5.248070000000000052e-05 4.888549999999999840e-02 7.306050000000000294e-05
3.630020000000000187e-04 5.445030000000000280e-05 5.072009999999999713e-02 7.671410000000000468e-05
3.766246666666666861e-04 5.649369999999999750e-05 5.262359999999999954e-02 8.051100000000000216e-05
3.907586666666666426e-04 5.861379999999999775e-05 5.459839999999999832e-02 8.450259999999999965e-05
4.054233333333333452e-04 6.081350000000000313e-05 5.664740000000000053e-02 8.869569999999999852e-05
4.206380000000000340e-04 6.309569999999999968e-05 5.877330000000000054e-02 9.304450000000000676e-05
4.364239999999999808e-04 6.546359999999999441e-05 6.097899999999999848e-02 9.767310000000000510e-05
4.528026666666666740e-04 6.792040000000000111e-05 6.326750000000000429e-02 1.024670000000000068e-04
4.697953333333333313e-04 7.046929999999999969e-05 6.564180000000000015e-02 1.074999999999999974e-04
4.874260000000000051e-04 7.311389999999999805e-05 6.810520000000000462e-02 1.127719999999999970e-04
5.057186666666666939e-04 7.585780000000000409e-05 7.066110000000000446e-02 1.182130000000000013e-04
5.246973333333333420e-04 7.870459999999999858e-05 7.331290000000000029e-02 1.239670000000000008e-04
5.648180000000000258e-04 8.472270000000000115e-05 7.891869999999999441e-02 1.273249999999999914e-04
5.860146666666666854e-04 8.790220000000000011e-05 8.188040000000000596e-02 1.334399999999999963e-04
6.080073333333334100e-04 9.120110000000000337e-05 8.495329999999999548e-02 1.398880000000000132e-04
6.308246666666667392e-04 9.462370000000000004e-05 8.814139999999999475e-02 1.466419999999999963e-04
6.544986666666667433e-04 9.817480000000000065e-05 9.144929999999999726e-02 1.537099999999999903e-04
6.790599999999999935e-04 1.018590000000000017e-04 9.488109999999999600e-02 1.611220000000000068e-04
7.045466666666666544e-04 1.056819999999999955e-04 9.844219999999999360e-02 1.688360000000000078e-04
7.309866666666667333e-04 1.096480000000000046e-04 1.021360000000000046e-01 1.768259999999999906e-04
7.584199999999999926e-04 1.137630000000000016e-04 1.059699999999999948e-01 1.850809999999999988e-04
7.868800000000000013e-04 1.180319999999999975e-04 1.099460000000000021e-01 1.932570000000000099e-04
8.164133333333333659e-04 1.224619999999999940e-04 1.140729999999999938e-01 1.998939999999999940e-04
8.470466666666667029e-04 1.270570000000000000e-04 1.183529999999999999e-01 2.095479999999999934e-04
8.788400000000000899e-04 1.318260000000000081e-04 1.227950000000000014e-01 2.196359999999999957e-04
9.118200000000000350e-04 1.367729999999999998e-04 1.274029999999999885e-01 2.301650000000000028e-04
9.460399999999999886e-04 1.419059999999999929e-04 1.321849999999999969e-01 2.411190000000000067e-04
9.815400000000001467e-04 1.472310000000000003e-04 1.371449999999999891e-01 2.525129999999999996e-04
1.018380000000000153e-03 1.527570000000000013e-04 1.422920000000000018e-01 2.642659999999999801e-04
1.056593333333333360e-03 1.584889999999999932e-04 1.476320000000000132e-01 2.762479999999999884e-04
1.096246666666666689e-03 1.644369999999999979e-04 1.531720000000000026e-01 2.852910000000000168e-04
1.137386666666666745e-03 1.706079999999999901e-04 1.589200000000000057e-01 2.989199999999999908e-04
1.180073333333333391e-03 1.770110000000000032e-04 1.648850000000000038e-01 3.131620000000000215e-04
1.224360000000000075e-03 1.836540000000000004e-04 1.710730000000000028e-01 3.279910000000000247e-04
1.270306666666666659e-03 1.905459999999999880e-04 1.774930000000000119e-01 3.434360000000000234e-04
1.317980000000000063e-03 1.976969999999999878e-04 1.841540000000000121e-01 3.594870000000000227e-04
1.367440000000000148e-03 2.051160000000000060e-04 1.910640000000000116e-01 3.760859999999999767e-04
1.418760000000000030e-03 2.128139999999999990e-04 1.982349999999999945e-01 3.931909999999999832e-04
1.472000000000000001e-03 2.208000000000000002e-04 2.056739999999999957e-01 4.105129999999999912e-04
1.527246666666666648e-03 2.290869999999999972e-04 2.133929999999999993e-01 4.269780000000000038e-04
1.584560000000000048e-03 2.376839999999999964e-04 2.214009999999999867e-01 4.387069999999999859e-04
1.644026666666666570e-03 2.466039999999999855e-04 2.297099999999999975e-01 4.544659999999999954e-04
1.705726666666666606e-03 2.558589999999999910e-04 2.383309999999999873e-01 4.713149999999999827e-04
1.769739999999999898e-03 2.654609999999999847e-04 2.472749999999999948e-01 4.866030000000000030e-04
1.836153333333333465e-03 2.754230000000000090e-04 2.565549999999999775e-01 5.004319999999999819e-04
1.905060000000000087e-03 2.857590000000000130e-04 2.661830000000000029e-01 5.129520000000000043e-04
1.976553333333333409e-03 2.964830000000000004e-04 2.761719999999999731e-01 5.245449999999999592e-04
2.050733333333333488e-03 3.076099999999999906e-04 2.865369999999999862e-01 5.356449999999999580e-04
2.127693333333333537e-03 3.191539999999999872e-04 2.972899999999999987e-01 5.463310000000000518e-04
2.207540000000000457e-03 3.311310000000000251e-04 3.084470000000000267e-01 5.568650000000000292e-04
2.290386666666666907e-03 3.435579999999999927e-04 3.200219999999999732e-01 5.673469999999999468e-04
2.376339999999999789e-03 3.564509999999999792e-04 3.320319999999999938e-01 5.778380000000000061e-04
2.465520000000000125e-03 3.698279999999999970e-04 3.444929999999999937e-01 5.884899999999999983e-04
2.558046666666666767e-03 3.837070000000000042e-04 3.574209999999999887e-01 5.992890000000000283e-04
2.654046666666666499e-03 3.981069999999999748e-04 3.708339999999999970e-01 6.103369999999999672e-04
2.753646666666666534e-03 4.130469999999999910e-04 3.847510000000000097e-01 6.216540000000000217e-04
2.856993333333333537e-03 4.285490000000000198e-04 3.991910000000000180e-01 6.331859999999999919e-04
2.964206666666666795e-03 4.446310000000000193e-04 4.141710000000000114e-01 6.448579999999999980e-04
3.075453333333333285e-03 4.613180000000000037e-04 4.297150000000000136e-01 6.562990000000000533e-04
3.190866666666666851e-03 4.786300000000000168e-04 4.458409999999999873e-01 6.673679999999999977e-04
3.310613333333333602e-03 4.965920000000000186e-04 4.625730000000000119e-01 6.785689999999999604e-04
3.434860000000000083e-03 5.152289999999999691e-04 4.799329999999999985e-01 6.907709999999999632e-04
3.563760000000000018e-03 5.345639999999999593e-04 4.979430000000000245e-01 7.045200000000000377e-04
3.697506666666666893e-03 5.546260000000000122e-04 5.166309999999999514e-01 7.194729999999999875e-04
3.836266666666666818e-03 5.754399999999999793e-04 5.360190000000000232e-01 7.353429999999999559e-04
3.980233333333333713e-03 5.970349999999999919e-04 5.561350000000000460e-01 7.519939999999999698e-04
4.129606666666666391e-03 6.194409999999999803e-04 5.770060000000000189e-01 7.693840000000000184e-04
4.284586666666667133e-03 6.426879999999999832e-04 5.986599999999999699e-01 7.876200000000000518e-04
4.445379999999999644e-03 6.668069999999999466e-04 6.211269999999999847e-01 8.066479999999999788e-04
4.612206666666666954e-03 6.918309999999999564e-04 6.444370000000000376e-01 8.265969999999999871e-04
4.785293333333333517e-03 7.177940000000000058e-04 6.686210000000000209e-01 8.474720000000000473e-04
4.964880000000000508e-03 7.447320000000000112e-04 6.937140000000000528e-01 8.693180000000000004e-04
5.151206666666666503e-03 7.726809999999999972e-04 7.197480000000000544e-01 8.922669999999999733e-04
5.344520000000000173e-03 8.016780000000000043e-04 7.467580000000000329e-01 9.162659999999999989e-04
5.545093333333334096e-03 8.317640000000000276e-04 7.747829999999999995e-01 9.414700000000000239e-04
5.753193333333334221e-03 8.629790000000000464e-04 8.038600000000000190e-01 9.679000000000000537e-04
5.969099999999999753e-03 8.953649999999999630e-04 8.340279999999999916e-01 9.955949999999999436e-04
6.193106666666667488e-03 9.289660000000000365e-04 8.653269999999999573e-01 1.024729999999999955e-03
6.425526666666667164e-03 9.638290000000000312e-04 8.978009999999999602e-01 1.055240000000000041e-03
6.666666666666667095e-03 1.000000000000000021e-03 9.314940000000000442e-01 1.087290000000000088e-03
6.916866666666666996e-03 1.037530000000000049e-03 9.664530000000000065e-01 1.120969999999999996e-03
7.176466666666666584e-03 1.076469999999999944e-03 1.002729999999999899e+00 1.156279999999999981e-03
7.445733333333332676e-03 1.116859999999999901e-03 1.040350000000000108e+00 1.193430000000000098e-03
7.725200000000000643e-03 1.158780000000000096e-03 1.079399999999999915e+00 1.232369999999999993e-03
8.015066666666665826e-03 1.202259999999999917e-03 1.119899999999999896e+00 1.273299999999999996e-03
8.315866666666666199e-03 1.247379999999999973e-03 1.161929999999999907e+00 1.316270000000000027e-03
8.628000000000000252e-03 1.294199999999999908e-03 1.205540000000000056e+00 1.361269999999999928e-03
8.951733333333333070e-03 1.342759999999999917e-03 1.250769999999999937e+00 1.408479999999999932e-03
9.287733333333334299e-03 1.393160000000000058e-03 1.297719999999999985e+00 1.457670000000000103e-03
9.636266666666667285e-03 1.445440000000000093e-03 1.346419999999999950e+00 1.508860000000000106e-03
9.997866666666667401e-03 1.499679999999999980e-03 1.396940000000000071e+00 1.562089999999999920e-03
1.037313333333333455e-02 1.555970000000000053e-03 1.449379999999999891e+00 1.617839999999999947e-03
1.076240000000000009e-02 1.614360000000000014e-03 1.503770000000000051e+00 1.677000000000000105e-03
1.116626666666666740e-02 1.674939999999999979e-03 1.560200000000000031e+00 1.739730000000000096e-03
1.158533333333333463e-02 1.737800000000000065e-03 1.618749999999999911e+00 1.806319999999999931e-03
1.202013333333333371e-02 1.803020000000000013e-03 1.679499999999999993e+00 1.876489999999999972e-03
1.247119999999999999e-02 1.870679999999999999e-03 1.742529999999999912e+00 1.950289999999999923e-03
1.293926666666666767e-02 1.940890000000000020e-03 1.807930000000000037e+00 2.027999999999999855e-03
1.342480000000000062e-02 2.013720000000000093e-03 1.875769999999999937e+00 2.109549999999999967e-03
1.392866666666666732e-02 2.089300000000000098e-03 1.946169999999999956e+00 2.195260000000000093e-03
1.445133333333333339e-02 2.167699999999999835e-03 2.019200000000000106e+00 2.285259999999999896e-03
1.499366666666666556e-02 2.249049999999999834e-03 2.094980000000000064e+00 2.379669999999999962e-03
1.555639999999999974e-02 2.333459999999999875e-03 2.173599999999999977e+00 2.478929999999999849e-03
1.614020000000000038e-02 2.421029999999999797e-03 2.255180000000000184e+00 2.583059999999999870e-03
1.674593333333333420e-02 2.511890000000000130e-03 2.339809999999999945e+00 2.692459999999999819e-03
1.737433333333333191e-02 2.606149999999999786e-03 2.427610000000000046e+00 2.807309999999999927e-03
1.802640000000000145e-02 2.703960000000000044e-03 2.518720000000000070e+00 2.927770000000000112e-03
1.870286666666666486e-02 2.805429999999999816e-03 2.613239999999999785e+00 3.054310000000000185e-03
1.940479999999999983e-02 2.910719999999999887e-03 2.711320000000000174e+00 3.186909999999999830e-03
2.013300000000000159e-02 3.019949999999999978e-03 2.813070000000000181e+00 3.326149999999999940e-03
2.088860000000000022e-02 3.133289999999999947e-03 2.918639999999999901e+00 3.472289999999999838e-03
2.167246666666666766e-02 3.250869999999999888e-03 3.028169999999999806e+00 3.625520000000000131e-03
2.248580000000000023e-02 3.372870000000000035e-03 3.141809999999999992e+00 3.786449999999999799e-03
2.332966666666666522e-02 3.499449999999999870e-03 3.259720000000000173e+00 3.955039999999999945e-03
2.420520000000000310e-02 3.630780000000000118e-03 3.382050000000000001e+00 4.131939999999999745e-03
2.511360000000000328e-02 3.767040000000000145e-03 3.508980000000000210e+00 4.317429999999999705e-03
2.605606666666666904e-02 3.908410000000000183e-03 3.640660000000000007e+00 4.511720000000000314e-03
2.703393333333333273e-02 4.055089999999999910e-03 3.777289999999999814e+00 4.715620000000000228e-03
2.804846666666666738e-02 4.207269999999999933e-03 3.919049999999999923e+00 4.929180000000000020e-03
2.910106666666666814e-02 4.365159999999999874e-03 4.066119999999999735e+00 5.153229999999999963e-03
3.019320000000000337e-02 4.528980000000000158e-03 4.218720000000000248e+00 5.388119999999999715e-03
3.132626666666667170e-02 4.698940000000000408e-03 4.377040000000000042e+00 5.634100000000000392e-03
3.250193333333333684e-02 4.875290000000000006e-03 4.541299999999999670e+00 5.892180000000000334e-03
3.372166666666667062e-02 5.058250000000000246e-03 4.711730000000000196e+00 6.162319999999999777e-03
3.498713333333332981e-02 5.248069999999999645e-03 4.888550000000000395e+00 6.445440000000000197e-03
3.630020000000000469e-02 5.445030000000000009e-03 5.072009999999999685e+00 6.742190000000000336e-03
3.766246666666666493e-02 5.649369999999999913e-03 5.262360000000000149e+00 7.052710000000000229e-03
3.907586666666666708e-02 5.861380000000000236e-03 5.459839999999999804e+00 7.378410000000000177e-03
4.054233333333333300e-02 6.081350000000000124e-03 5.664740000000000109e+00 7.719199999999999846e-03
4.206379999999999841e-02 6.309569999999999589e-03 5.877329999999999721e+00 8.076689999999999217e-03
4.364240000000000480e-02 6.546360000000000200e-03 6.097900000000000098e+00 8.451240000000000488e-03
4.528026666666666589e-02 6.792040000000000056e-03 6.326749999999999652e+00 8.843560000000000310e-03
4.697953333333333703e-02 7.046929999999999861e-03 6.564180000000000348e+00 9.255209999999999826e-03
4.874260000000000398e-02 7.311390000000000076e-03 6.810520000000000351e+00 9.686230000000000534e-03
5.057186666666667330e-02 7.585780000000000300e-03 7.066110000000000113e+00 1.013810000000000058e-02
5.246973333333333073e-02 7.870459999999999262e-03 7.331290000000000084e+00 1.061229999999999986e-02
5.443880000000000940e-02 8.165820000000000717e-03 7.606419999999999959e+00 1.110889999999999968e-02
5.648180000000000561e-02 8.472270000000000495e-03 7.891869999999999941e+00 1.163040000000000081e-02
5.860146666666666421e-02 8.790219999999999631e-03 8.188040000000000873e+00 1.217700000000000032e-02
6.080073333333334273e-02 9.120110000000000716e-03 8.495329999999999160e+00 1.275079999999999963e-02
6.308246666666667002e-02 9.462369999999999462e-03 8.814140000000000086e+00 1.335360000000000019e-02
6.544986666666667563e-02 9.817479999999999957e-03 9.144930000000000447e+00 1.398590000000000076e-02
6.790599999999999414e-02 1.018589999999999947e-02 9.488110000000000710e+00 1.465149999999999959e-02
7.045466666666666544e-02 1.056819999999999982e-02 9.844219999999999970e+00 1.535060000000000070e-02
7.309866666666667290e-02 1.096480000000000024e-02 1.021359999999999957e+01 1.608729999999999882e-02
7.584200000000000663e-02 1.137630000000000065e-02 1.059699999999999953e+01 1.686280000000000071e-02
7.868800000000000794e-02 1.180319999999999980e-02 1.099460000000000015e+01 1.767989999999999839e-02
8.164133333333334352e-02 1.224620000000000049e-02 1.140729999999999933e+01 1.854269999999999877e-02
8.470466666666667810e-02 1.270570000000000033e-02 1.183530000000000015e+01 1.945269999999999985e-02
8.788400000000000378e-02 1.318259999999999918e-02 1.227950000000000053e+01 2.041420000000000040e-02
9.118199999999999916e-02 1.367729999999999987e-02 1.274029999999999951e+01 2.143240000000000076e-02
9.460399999999999365e-02 1.419059999999999939e-02 1.321850000000000058e+01 2.250889999999999835e-02
9.815400000000000513e-02 1.472309999999999938e-02 1.371449999999999925e+01 2.365159999999999832e-02
1.018379999999999980e-01 1.527569999999999970e-02 1.422920000000000051e+01 2.486350000000000018e-02
1.056593333333333273e-01 1.584889999999999910e-02 1.476319999999999943e+01 2.614999999999999963e-02
1.096246666666666619e-01 1.644369999999999860e-02 1.531719999999999970e+01 2.752229999999999954e-02
1.137386666666666823e-01 1.706080000000000096e-02 1.589199999999999946e+01 2.898109999999999922e-02
1.180073333333333391e-01 1.770110000000000086e-02 1.648849999999999838e+01 3.054010000000000058e-02
1.224360000000000032e-01 1.836540000000000047e-02 1.710729999999999862e+01 3.220429999999999821e-02
1.270306666666666806e-01 1.905460000000000140e-02 1.774930000000000163e+01 3.398400000000000032e-02
1.317980000000000262e-01 1.976970000000000116e-02 1.841540000000000177e+01 3.589459999999999873e-02
1.367440000000000044e-01 2.051160000000000136e-02 1.910640000000000072e+01 3.794140000000000013e-02
1.418760000000000021e-01 2.128139999999999893e-02 1.982349999999999923e+01 4.014460000000000250e-02
1.471999999999999975e-01 2.207999999999999893e-02 2.056739999999999924e+01 4.251309999999999811e-02
1.527246666666666752e-01 2.290870000000000059e-02 2.133930000000000149e+01 4.506729999999999764e-02
1.584559999999999858e-01 2.376839999999999856e-02 2.214010000000000034e+01 4.782390000000000252e-02
1.644026666666666692e-01 2.466039999999999899e-02 2.297100000000000009e+01 5.080260000000000331e-02
1.705726666666666780e-01 2.558590000000000170e-02 2.383310000000000173e+01 5.403059999999999807e-02
1.769739999999999924e-01 2.654609999999999956e-02 2.472749999999999915e+01 5.752449999999999924e-02
1.836153333333333249e-01 2.754229999999999873e-02 2.565549999999999997e+01 6.131860000000000088e-02
1.905060000000000087e-01 2.857590000000000130e-02 2.661830000000000140e+01 6.543899999999999717e-02
1.976553333333333218e-01 2.964829999999999896e-02 2.761720000000000041e+01 6.991650000000000642e-02
2.050733333333333297e-01 3.076100000000000015e-02 2.865370000000000061e+01 7.478990000000000637e-02
2.127693333333333103e-01 3.191539999999999655e-02 2.972899999999999920e+01 8.009969999999999590e-02
2.207540000000000058e-01 3.311309999999999948e-02 3.084469999999999956e+01 8.590939999999999688e-02
2.290386666666666682e-01 3.435579999999999884e-02 3.200220000000000198e+01 9.247829999999999939e-02
2.376340000000000119e-01 3.564509999999999901e-02 3.320320000000000249e+01 9.593069999999999375e-02
2.558046666666666802e-01 3.837070000000000064e-02 3.574210000000000065e+01 9.687339999999999840e-02
2.654046666666666776e-01 3.981069999999999748e-02 3.708339999999999748e+01 1.057730000000000059e-01
2.753646666666667020e-01 4.130469999999999975e-02 3.847509999999999764e+01 1.145599999999999952e-01
2.856993333333333607e-01 4.285490000000000133e-02 3.991910000000000025e+01 1.234859999999999985e-01
2.964206666666666656e-01 4.446309999999999846e-02 4.141709999999999781e+01 1.331859999999999988e-01
3.075453333333333372e-01 4.613180000000000058e-02 4.297149999999999892e+01 1.438959999999999961e-01
3.190866666666666851e-01 4.786300000000000276e-02 4.458409999999999940e+01 1.556069999999999953e-01
3.310613333333333741e-01 4.965920000000000056e-02 4.625730000000000075e+01 1.684360000000000024e-01
3.434860000000000135e-01 5.152290000000000342e-02 4.799329999999999785e+01 1.824540000000000051e-01
3.563760000000000261e-01 5.345640000000000114e-02 4.979429999999999978e+01 1.977980000000000016e-01
3.697506666666666719e-01 5.546260000000000079e-02 5.166310000000000002e+01 2.145739999999999870e-01
3.836266666666666714e-01 5.754399999999999793e-02 5.360190000000000055e+01 2.329189999999999872e-01
3.980233333333333401e-01 5.970349999999999963e-02 5.561350000000000193e+01 2.529819999999999847e-01
4.129606666666666981e-01 6.194410000000000194e-02 5.770060000000000144e+01 2.749110000000000165e-01
4.284586666666667099e-01 6.426880000000000093e-02 5.986599999999999966e+01 2.988899999999999890e-01
4.445379999999999887e-01 6.668069999999999553e-02 6.211269999999999669e+01 3.250990000000000268e-01
4.612206666666666677e-01 6.918309999999999738e-02 6.444370000000000687e+01 3.537730000000000041e-01
4.785293333333333066e-01 7.177939999999999321e-02 6.686209999999999809e+01 3.851609999999999756e-01
4.964880000000000404e-01 7.447320000000000328e-02 6.937130000000000507e+01 4.195180000000000020e-01
5.000000000000000000e-01 7.499999999999999722e-02 7.100406300000000215e+01 4.510910000000000197e-01
5.100000000000000089e-01 7.649999999999999856e-02 7.243337900000000218e+01 4.725710000000000188e-01
5.200000000000000178e-01 7.799999999999999989e-02 7.386312200000000416e+01 4.947409999999999863e-01
5.300000000000000266e-01 7.950000000000000122e-02 7.529329799999999295e+01 5.176169999999999938e-01
5.400000000000000355e-01 8.100000000000000255e-02 7.672391299999999603e+01 5.412179999999999769e-01
5.500000000000000444e-01 8.250000000000000389e-02 7.815497200000000078e+01 5.655620000000000092e-01
5.600000000000000533e-01 8.400000000000000522e-02 7.958647999999999456e+01 5.906649999999999956e-01
5.699999999999999512e-01 8.550000000000000655e-02 8.101844300000000487e+01 6.165479999999999849e-01
5.799999999999999600e-01 8.699999999999999400e-02 8.245086700000000235e+01 6.432290000000000507e-01
5.899999999999999689e-01 8.849999999999999534e-02 8.388375899999999774e+01 6.707260000000000444e-01
5.999999999999999778e-01 8.999999999999999667e-02 8.531712299999999516e+01 6.990610000000000435e-01
6.099999999999999867e-01 9.149999999999999800e-02 8.675096700000000283e+01 7.282520000000000104e-01
6.199999999999999956e-01 9.299999999999999933e-02 8.818529599999999391e+01 7.583189999999999653e-01
6.300000000000000044e-01 9.450000000000000067e-02 8.962011800000000505e+01 7.892829999999999568e-01
6.400000000000000133e-01 9.600000000000000200e-02 9.105543799999999521e+01 8.211640000000000050e-01
6.500000000000000222e-01 9.750000000000000333e-02 9.249126400000000103e+01 8.539839999999999653e-01
6.600000000000000311e-01 9.900000000000000466e-02 9.392760199999999315e+01 8.877620000000000511e-01
6.700000000000000400e-01 1.005000000000000060e-01 9.536445899999999654e+01 9.225189999999999779e-01
6.800000000000000488e-01 1.019999999999999934e-01 9.680184199999999350e+01 9.582779999999999632e-01
6.899999999999999467e-01 1.034999999999999948e-01 9.823975900000000649e+01 9.950590000000000268e-01
6.999999999999999556e-01 1.049999999999999961e-01 9.967821600000000615e+01 1.032882999999999996e+00
7.099999999999999645e-01 1.064999999999999974e-01 1.011172219999999982e+02 1.071771999999999947e+00
7.199999999999999734e-01 1.079999999999999988e-01 1.025567819999999983e+02 1.111747000000000041e+00
7.299999999999999822e-01 1.095000000000000001e-01 1.039969059999999956e+02 1.152829000000000104e+00
7.399999999999999911e-01 1.110000000000000014e-01 1.054375990000000058e+02 1.195041000000000020e+00
7.500000000000000000e-01 1.125000000000000028e-01 1.068788710000000037e+02 1.238402999999999921e+00
7.600000000000000089e-01 1.140000000000000041e-01 1.083207290000000000e+02 1.282936999999999994e+00
7.700000000000000178e-01 1.155000000000000054e-01 1.097631810000000030e+02 1.328664999999999985e+00
7.800000000000000266e-01 1.170000000000000068e-01 1.112062339999999949e+02 1.375542999999999960e+00
7.900000000000000355e-01 1.184999999999999942e-01 1.126498930000000058e+02 1.422989000000000059e+00
8.000000000000000444e-01 1.199999999999999956e-01 1.140941559999999981e+02 1.471297000000000077e+00
8.100000000000000533e-01 1.214999999999999969e-01 1.155390309999999943e+02 1.520615000000000050e+00
8.199999999999999512e-01 1.229999999999999982e-01 1.169845200000000034e+02 1.571018999999999943e+00
8.299999999999999600e-01 1.244999999999999996e-01 1.184306310000000053e+02 1.622560999999999920e+00
8.399999999999999689e-01 1.260000000000000009e-01 1.198773699999999991e+02 1.675286999999999971e+00
8.499999999999999778e-01 1.275000000000000022e-01 1.213247439999999955e+02 1.729233999999999938e+00
8.599999999999999867e-01 1.290000000000000036e-01 1.227727600000000052e+02 1.784434999999999993e+00
8.699999999999999956e-01 1.305000000000000049e-01 1.242214259999999939e+02 1.840921000000000030e+00
8.800000000000000044e-01 1.320000000000000062e-01 1.256707480000000032e+02 1.898721000000000103e+00
8.900000000000000133e-01 1.335000000000000075e-01 1.271207339999999988e+02 1.957862999999999909e+00
9.000000000000000222e-01 1.350000000000000089e-01 1.285713930000000005e+02 2.018371999999999833e+00
9.100000000000000311e-01 1.365000000000000102e-01 1.300227319999999906e+02 2.080273000000000039e+00
9.200000000000000400e-01 1.380000000000000115e-01 1.314747590000000059e+02 2.143590999999999802e+00
9.300000000000000488e-01 1.395000000000000129e-01 1.329274810000000002e+02 2.208349000000000117e+00
9.399999999999999467e-01 1.409999999999999865e-01 1.343809080000000051e+02 2.274569000000000063e+00
9.499999999999999556e-01 1.424999999999999878e-01 1.358350470000000030e+02 2.342274000000000189e+00
9.599999999999999645e-01 1.439999999999999891e-01 1.372899069999999995e+02 2.411484999999999879e+00
9.699999999999999734e-01 1.454999999999999905e-01 1.387454960000000028e+02 2.482222999999999846e+00
9.799999999999999822e-01 1.469999999999999918e-01 1.402018219999999928e+02 2.554508999999999919e+00
9.899999999999999911e-01 1.484999999999999931e-01 1.416588930000000062e+02 2.628362000000000087e+00
1.000000000000000000e+00 1.499999999999999944e-01 1.431167189999999891e+02 2.703803999999999874e+00
1.010000000000000009e+00 1.514999999999999958e-01 1.445753060000000119e+02 2.780851999999999880e+00
1.020000000000000018e+00 1.529999999999999971e-01 1.460346649999999897e+02 2.859525999999999790e+00
1.030000000000000027e+00 1.544999999999999984e-01 1.474948029999999903e+02 2.939845000000000041e+00
1.040000000000000036e+00 1.559999999999999998e-01 1.489557289999999909e+02 3.021825999999999901e+00
1.050000000000000044e+00 1.575000000000000011e-01 1.504174509999999998e+02 3.105488999999999944e+00
1.060000000000000053e+00 1.590000000000000024e-01 1.518799779999999942e+02 3.190849000000000046e+00
1.070000000000000062e+00 1.605000000000000038e-01 1.533433190000000081e+02 3.277925000000000200e+00
1.080000000000000071e+00 1.620000000000000051e-01 1.548074809999999957e+02 3.366734000000000115e+00
1.090000000000000080e+00 1.635000000000000064e-01 1.562724739999999883e+02 3.457291999999999810e+00
1.100000000000000089e+00 1.650000000000000078e-01 1.577383049999999969e+02 3.549615999999999882e+00
1.110000000000000098e+00 1.665000000000000091e-01 1.592049839999999961e+02 3.643721000000000210e+00
1.120000000000000107e+00 1.680000000000000104e-01 1.606725189999999941e+02 3.739625000000000199e+00
1.129999999999999893e+00 1.695000000000000118e-01 1.621409179999999992e+02 3.837342000000000031e+00
1.139999999999999902e+00 1.710000000000000131e-01 1.636101899999999887e+02 3.936887000000000025e+00
1.149999999999999911e+00 1.724999999999999867e-01 1.650803429999999992e+02 4.038276999999999894e+00
1.159999999999999920e+00 1.739999999999999880e-01 1.665513860000000079e+02 4.141524999999999679e+00
1.169999999999999929e+00 1.754999999999999893e-01 1.680233269999999948e+02 4.246646000000000143e+00
1.179999999999999938e+00 1.769999999999999907e-01 1.694961749999999938e+02 4.353654999999999831e+00
1.189999999999999947e+00 1.784999999999999920e-01 1.709699380000000133e+02 4.462564999999999671e+00
1.199999999999999956e+00 1.799999999999999933e-01 1.724446230000000071e+02 4.573390999999999984e+00
1.209999999999999964e+00 1.814999999999999947e-01 1.739202410000000043e+02 4.686145999999999923e+00
1.219999999999999973e+00 1.829999999999999960e-01 1.753967979999999898e+02 4.800843999999999667e+00
1.229999999999999982e+00 1.844999999999999973e-01 1.768743029999999976e+02 4.917497000000000007e+00
1.239999999999999991e+00 1.859999999999999987e-01 1.783527650000000051e+02 5.036119000000000234e+00
1.250000000000000000e+00 1.875000000000000000e-01 1.798321909999999946e+02 5.156722000000000250e+00
1.260000000000000009e+00 1.890000000000000013e-01 1.813125900000000001e+02 5.279319000000000095e+00
1.270000000000000018e+00 1.905000000000000027e-01 1.827939700000000016e+02 5.403921999999999670e+00
1.280000000000000027e+00 1.920000000000000040e-01 1.842763390000000072e+02 5.530542999999999765e+00
1.290000000000000036e+00 1.935000000000000053e-01 1.857597049999999967e+02 5.659194000000000280e+00
1.300000000000000044e+00 1.950000000000000067e-01 1.872440770000000043e+02 5.789887000000000228e+00
1.310000000000000053e+00 1.965000000000000080e-01 1.887294609999999864e+02 5.922633000000000258e+00
1.320000000000000062e+00 1.980000000000000093e-01 1.902158670000000029e+02 6.057443000000000133e+00
1.330000000000000071e+00 1.995000000000000107e-01 1.917033020000000079e+02 6.194327999999999612e+00
1.340000000000000080e+00 2.010000000000000120e-01 1.931917740000000094e+02 6.333300000000000374e+00
1.350000000000000089e+00 2.025000000000000133e-01 1.946812909999999874e+02 6.474368000000000123e+00
1.360000000000000098e+00 2.039999999999999869e-01 1.961718600000000094e+02 6.617543000000000397e+00
1.370000000000000107e+00 2.054999999999999882e-01 1.976634899999999959e+02 6.762836000000000070e+00
1.379999999999999893e+00 2.069999999999999896e-01 1.991561890000000119e+02 6.910256000000000398e+00
1.389999999999999902e+00 2.084999999999999909e-01 2.006499630000000138e+02 7.059813000000000116e+00
1.399999999999999911e+00 2.099999999999999922e-01 2.021448210000000074e+02 7.211516999999999733e+00
1.409999999999999920e+00 2.114999999999999936e-01 2.036407710000000009e+02 7.365377999999999759e+00
1.419999999999999929e+00 2.129999999999999949e-01 2.051378190000000075e+02 7.521404000000000423e+00
1.429999999999999938e+00 2.144999999999999962e-01 2.066359730000000070e+02 7.679604000000000319e+00
1.439999999999999947e+00 2.159999999999999976e-01 2.081352420000000052e+02 7.839987999999999957e+00
1.449999999999999956e+00 2.174999999999999989e-01 2.096356319999999869e+02 8.002563999999999567e+00
1.459999999999999964e+00 2.190000000000000002e-01 2.111371509999999887e+02 8.167341000000000406e+00
1.469999999999999973e+00 2.205000000000000016e-01 2.126398049999999955e+02 8.334327000000000041e+00
1.479999999999999982e+00 2.220000000000000029e-01 2.141436040000000105e+02 8.503529999999999589e+00
1.489999999999999991e+00 2.235000000000000042e-01 2.156485529999999926e+02 8.674958000000000169e+00
1.500000000000000000e+00 2.250000000000000056e-01 2.171546600000000069e+02 8.848618999999999346e+00
1.510000000000000009e+00 2.265000000000000069e-01 2.186619320000000073e+02 9.024520000000000763e+00
1.520000000000000018e+00 2.280000000000000082e-01 2.201703770000000020e+02 9.202669999999999462e+00
1.530000000000000027e+00 2.295000000000000095e-01 2.216800010000000043e+02 9.383074000000000581e+00
1.540000000000000036e+00 2.310000000000000109e-01 2.231908119999999940e+02 9.565740999999999161e+00
1.550000000000000044e+00 2.325000000000000122e-01 2.247028160000000128e+02 9.750676999999999595e+00
1.560000000000000053e+00 2.340000000000000135e-01 2.262160199999999861e+02 9.937887999999999167e+00
1.570000000000000062e+00 2.354999999999999871e-01 2.277304320000000075e+02 1.012738200000000077e+01
1.580000000000000071e+00 2.369999999999999885e-01 2.292460580000000050e+02 1.031916400000000067e+01
1.590000000000000080e+00 2.384999999999999898e-01 2.307629059999999868e+02 1.051324100000000072e+01
1.600000000000000089e+00 2.399999999999999911e-01 2.322809809999999970e+02 1.070961999999999925e+01
1.610000000000000098e+00 2.414999999999999925e-01 2.338002899999999897e+02 1.090830399999999933e+01
1.620000000000000107e+00 2.429999999999999938e-01 2.353208410000000015e+02 1.110930199999999957e+01
1.629999999999999893e+00 2.444999999999999951e-01 2.368426399999999887e+02 1.131261699999999948e+01
1.639999999999999902e+00 2.459999999999999964e-01 2.383656929999999932e+02 1.151825499999999991e+01
1.649999999999999911e+00 2.474999999999999978e-01 2.398900069999999971e+02 1.172622199999999992e+01
1.659999999999999920e+00 2.489999999999999991e-01 2.414155890000000113e+02 1.193652200000000008e+01
1.669999999999999929e+00 2.505000000000000004e-01 2.429424449999999922e+02 1.214916000000000018e+01
1.679999999999999938e+00 2.520000000000000018e-01 2.444705810000000099e+02 1.236414000000000080e+01
1.689999999999999947e+00 2.535000000000000031e-01 2.460000029999999924e+02 1.258146900000000024e+01
1.699999999999999956e+00 2.550000000000000044e-01 2.475307180000000074e+02 1.280114799999999953e+01
1.709999999999999964e+00 2.565000000000000058e-01 2.490627330000000086e+02 1.302318400000000054e+01
1.719999999999999973e+00 2.580000000000000071e-01 2.505960530000000119e+02 1.324757899999999999e+01
1.729999999999999982e+00 2.595000000000000084e-01 2.521306840000000022e+02 1.347433799999999948e+01
1.739999999999999991e+00 2.610000000000000098e-01 2.536666329999999903e+02 1.370346400000000031e+01
1.750000000000000000e+00 2.625000000000000111e-01 2.552039059999999893e+02 1.393496000000000024e+01
1.760000000000000009e+00 2.640000000000000124e-01 2.567425079999999866e+02 1.416883100000000084e+01
1.770000000000000018e+00 2.655000000000000138e-01 2.582824459999999931e+02 1.440507900000000063e+01
1.780000000000000027e+00 2.670000000000000151e-01 2.598237250000000245e+02 1.464370699999999914e+01
1.790000000000000036e+00 2.685000000000000164e-01 2.613663510000000088e+02 1.488471799999999945e+01
1.800000000000000044e+00 2.700000000000000178e-01 2.629103309999999851e+02 1.512811499999999931e+01
1.810000000000000053e+00 2.715000000000000191e-01 2.644556690000000003e+02 1.537390000000000079e+01
1.820000000000000062e+00 2.730000000000000204e-01 2.660023719999999798e+02 1.562207599999999985e+01
1.830000000000000071e+00 2.745000000000000218e-01 2.675504450000000247e+02 1.587264500000000034e+01
1.840000000000000080e+00 2.760000000000000231e-01 2.690998940000000061e+02 1.612560900000000075e+01
1.850000000000000089e+00 2.775000000000000244e-01 2.706507240000000252e+02 1.638096900000000034e+01
1.860000000000000098e+00 2.790000000000000258e-01 2.722029410000000098e+02 1.663872800000000041e+01
1.870000000000000107e+00 2.805000000000000271e-01 2.737565500000000043e+02 1.689888799999999947e+01
1.879999999999999893e+00 2.819999999999999729e-01 2.753115569999999934e+02 1.716144900000000106e+01
1.889999999999999902e+00 2.834999999999999742e-01 2.768679670000000215e+02 1.742641300000000015e+01
1.899999999999999911e+00 2.849999999999999756e-01 2.784257850000000190e+02 1.769378100000000131e+01
1.909999999999999920e+00 2.864999999999999769e-01 2.799850170000000276e+02 1.796355499999999950e+01
1.919999999999999929e+00 2.879999999999999782e-01 2.815456669999999804e+02 1.823573400000000078e+01
1.929999999999999938e+00 2.894999999999999796e-01 2.831077419999999734e+02 1.851032000000000011e+01
1.939999999999999947e+00 2.909999999999999809e-01 2.846712449999999990e+02 1.878731300000000104e+01
1.949999999999999956e+00 2.924999999999999822e-01 2.862361819999999852e+02 1.906671400000000105e+01
1.959999999999999964e+00 2.939999999999999836e-01 2.878025579999999763e+02 1.934852300000000014e+01
1.969999999999999973e+00 2.954999999999999849e-01 2.893703780000000165e+02 1.963273999999999830e+01
1.979999999999999982e+00 2.969999999999999862e-01 2.909396469999999795e+02 1.991936400000000162e+01
1.989999999999999991e+00 2.984999999999999876e-01 2.925103700000000231e+02 2.020839700000000150e+01
2.000000000000000000e+00 2.999999999999999889e-01 2.940825510000000236e+02 2.049983699999999942e+01
2.009999999999999787e+00 3.014999999999999902e-01 2.956561950000000252e+02 2.079368499999999997e+01
2.020000000000000018e+00 3.029999999999999916e-01 2.972313080000000127e+02 2.108993900000000110e+01
2.029999999999999805e+00 3.044999999999999929e-01 2.988078929999999787e+02 2.138859800000000178e+01
2.040000000000000036e+00 3.059999999999999942e-01 3.003859540000000266e+02 2.168966299999999947e+01
2.049999999999999822e+00 3.074999999999999956e-01 3.019654980000000251e+02 2.199313199999999924e+01
2.060000000000000053e+00 3.089999999999999969e-01 3.035465280000000234e+02 2.229900400000000005e+01
2.069999999999999840e+00 3.104999999999999982e-01 3.051290480000000116e+02 2.260727699999999984e+01
2.080000000000000071e+00 3.119999999999999996e-01 3.067130639999999744e+02 2.291795099999999863e+01
2.089999999999999858e+00 3.135000000000000009e-01 3.082985790000000179e+02 2.323102300000000042e+01
2.100000000000000089e+00 3.150000000000000022e-01 3.098855970000000184e+02 2.354649300000000167e+01
2.109999999999999876e+00 3.165000000000000036e-01 3.114741240000000175e+02 2.386435799999999929e+01
2.120000000000000107e+00 3.180000000000000049e-01 3.130641630000000077e+02 2.418461699999999936e+01
2.129999999999999893e+00 3.195000000000000062e-01 3.146557179999999789e+02 2.450726699999999880e+01
2.140000000000000124e+00 3.210000000000000075e-01 3.162487929999999778e+02 2.483230700000000013e+01
2.149999999999999911e+00 3.225000000000000089e-01 3.178433929999999918e+02 2.515973400000000026e+01
2.160000000000000142e+00 3.240000000000000102e-01 3.194395210000000134e+02 2.548954499999999967e+01
2.169999999999999929e+00 3.255000000000000115e-01 3.210371819999999730e+02 2.582173999999999836e+01
2.180000000000000160e+00 3.270000000000000129e-01 3.226363789999999767e+02 2.615631399999999829e+01
2.189999999999999947e+00 3.285000000000000142e-01 3.242371160000000145e+02 2.649326500000000095e+01
2.200000000000000178e+00 3.300000000000000155e-01 3.258393970000000195e+02 2.683258999999999972e+01
2.209999999999999964e+00 3.315000000000000169e-01 3.274432259999999815e+02 2.717428699999999964e+01
2.220000000000000195e+00 3.330000000000000182e-01 3.290486070000000041e+02 2.751835200000000015e+01
2.229999999999999982e+00 3.345000000000000195e-01 3.306555420000000254e+02 2.786478299999999919e+01
2.240000000000000213e+00 3.360000000000000209e-01 3.322640369999999734e+02 2.821357499999999874e+01
2.250000000000000000e+00 3.375000000000000222e-01 3.338740940000000137e+02 2.856472600000000028e+01
2.259999999999999787e+00 3.390000000000000235e-01 3.354857160000000249e+02 2.891823199999999972e+01
2.270000000000000018e+00 3.405000000000000249e-01 3.370989089999999919e+02 2.927409000000000106e+01
2.279999999999999805e+00 3.420000000000000262e-01 3.387136740000000259e+02 2.963229600000000019e+01
2.290000000000000036e+00 3.435000000000000275e-01 3.403300150000000031e+02 2.999284600000000012e+01
2.299999999999999822e+00 3.449999999999999734e-01 3.419479349999999727e+02 3.035573600000000027e+01
2.310000000000000053e+00 3.464999999999999747e-01 3.435674389999999789e+02 3.072096300000000113e+01
2.319999999999999840e+00 3.479999999999999760e-01 3.451885290000000168e+02 3.108852200000000110e+01
2.330000000000000071e+00 3.494999999999999774e-01 3.468112080000000219e+02 3.145840899999999962e+01
2.339999999999999858e+00 3.509999999999999787e-01 3.484354789999999866e+02 3.183062100000000072e+01
2.350000000000000089e+00 3.524999999999999800e-01 3.500613460000000146e+02 3.220515199999999822e+01
2.359999999999999876e+00 3.539999999999999813e-01 3.516888119999999844e+02 3.258199799999999868e+01
2.370000000000000107e+00 3.554999999999999827e-01 3.533178800000000024e+02 3.296115499999999798e+01
2.379999999999999893e+00 3.569999999999999840e-01 3.549485520000000065e+02 3.334261899999999912e+01
2.390000000000000124e+00 3.584999999999999853e-01 3.565808319999999867e+02 3.372638400000000303e+01
2.399999999999999911e+00 3.599999999999999867e-01 3.582147219999999948e+02 3.411244599999999849e+01
2.410000000000000142e+00 3.614999999999999880e-01 3.598502260000000206e+02 3.450079999999999814e+01
2.419999999999999929e+00 3.629999999999999893e-01 3.614873460000000023e+02 3.489144100000000037e+01
2.430000000000000160e+00 3.644999999999999907e-01 3.631260839999999916e+02 3.528436500000000109e+01
2.439999999999999947e+00 3.659999999999999920e-01 3.647664449999999761e+02 3.567956499999999664e+01
2.450000000000000178e+00 3.674999999999999933e-01 3.664084300000000098e+02 3.607703800000000172e+01
2.459999999999999964e+00 3.689999999999999947e-01 3.680520409999999742e+02 3.647677800000000303e+01
2.470000000000000195e+00 3.704999999999999960e-01 3.696972830000000272e+02 3.687877999999999901e+01
2.479999999999999982e+00 3.719999999999999973e-01 3.713441559999999981e+02 3.728303700000000021e+01
2.490000000000000213e+00 3.734999999999999987e-01 3.729926639999999907e+02 3.768954599999999999e+01
2.500000000000000000e+00 3.750000000000000000e-01 3.746428089999999997e+02 3.809830000000000183e+01
2.509999999999999787e+00 3.765000000000000013e-01 3.762945940000000178e+02 3.850929500000000161e+01
2.520000000000000018e+00 3.780000000000000027e-01 3.779480199999999854e+02 3.892252299999999821e+01
2.529999999999999805e+00 3.795000000000000040e-01 3.796030910000000063e+02 3.933798099999999920e+01
2.540000000000000036e+00 3.810000000000000053e-01 3.812598080000000209e+02 3.975566200000000094e+01
2.549999999999999822e+00 3.825000000000000067e-01 3.829181740000000218e+02 4.017555999999999727e+01
2.560000000000000053e+00 3.840000000000000080e-01 3.845781910000000039e+02 4.059766900000000334e+01
2.569999999999999840e+00 3.855000000000000093e-01 3.862398610000000190e+02 4.102198500000000081e+01
2.580000000000000071e+00 3.870000000000000107e-01 3.879031870000000026e+02 4.144850000000000279e+01
2.589999999999999858e+00 3.885000000000000120e-01 3.895681700000000092e+02 4.187720900000000057e+01
2.600000000000000089e+00 3.900000000000000133e-01 3.912348119999999767e+02 4.230810499999999763e+01
2.609999999999999876e+00 3.915000000000000147e-01 3.929031160000000114e+02 4.274118399999999696e+01
2.620000000000000107e+00 3.930000000000000160e-01 3.945730829999999969e+02 4.317643799999999743e+01
2.629999999999999893e+00 3.945000000000000173e-01 3.962447159999999826e+02 4.361386099999999999e+01
2.640000000000000124e+00 3.960000000000000187e-01 3.979180160000000228e+02 4.405344800000000305e+01
2.649999999999999911e+00 3.975000000000000200e-01 3.995929849999999988e+02 4.449519200000000296e+01
2.660000000000000142e+00 3.990000000000000213e-01 4.012696250000000191e+02 4.493908700000000067e+01
2.669999999999999929e+00 4.005000000000000226e-01 4.029479380000000219e+02 4.538512599999999964e+01
2.680000000000000160e+00 4.020000000000000240e-01 4.046279260000000022e+02 4.583330300000000079e+01
2.689999999999999947e+00 4.035000000000000253e-01 4.063095900000000142e+02 4.628361199999999798e+01
2.700000000000000178e+00 4.050000000000000266e-01 4.079929319999999962e+02 4.673604600000000175e+01
2.709999999999999964e+00 4.064999999999999725e-01 4.096779530000000022e+02 4.719059899999999885e+01
2.720000000000000195e+00 4.079999999999999738e-01 4.113646560000000250e+02 4.764726399999999984e+01
2.729999999999999982e+00 4.094999999999999751e-01 4.130530410000000074e+02 4.810603499999999855e+01
2.740000000000000213e+00 4.109999999999999765e-01 4.147431109999999990e+02 4.856690499999999844e+01
2.750000000000000000e+00 4.124999999999999778e-01 4.164348669999999970e+02 4.902986800000000045e+01
2.759999999999999787e+00 4.139999999999999791e-01 4.181283099999999990e+02 4.949491600000000346e+01
2.770000000000000018e+00 4.154999999999999805e-01 4.198234410000000025e+02 4.996204399999999879e+01
2.779999999999999805e+00 4.169999999999999818e-01 4.215202629999999999e+02 5.043124499999999699e+01
2.790000000000000036e+00 4.184999999999999831e-01 4.232187759999999912e+02 5.090251099999999695e+01
2.799999999999999822e+00 4.199999999999999845e-01 4.249189820000000282e+02 5.137583699999999709e+01
2.810000000000000053e+00 4.214999999999999858e-01 4.266208829999999921e+02 5.185121500000000339e+01
2.819999999999999840e+00 4.229999999999999871e-01 4.283244779999999992e+02 5.232863900000000257e+01
2.830000000000000071e+00 4.244999999999999885e-01 4.300297699999999850e+02 5.280810100000000062e+01
2.839999999999999858e+00 4.259999999999999898e-01 4.317367600000000039e+02 5.328959600000000307e+01
2.850000000000000089e+00 4.274999999999999911e-01 4.334454489999999964e+02 5.377311600000000169e+01
2.859999999999999876e+00 4.289999999999999925e-01 4.351558380000000170e+02 5.425865499999999741e+01
2.870000000000000107e+00 4.304999999999999938e-01 4.368679290000000037e+02 5.474620500000000334e+01
2.879999999999999893e+00 4.319999999999999951e-01 4.385817210000000159e+02 5.523575999999999908e+01
2.890000000000000124e+00 4.334999999999999964e-01 4.402972169999999892e+02 5.572731300000000232e+01
2.899999999999999911e+00 4.349999999999999978e-01 4.420144169999999804e+02 5.622085599999999772e+01
2.910000000000000142e+00 4.364999999999999991e-01 4.437333229999999844e+02 5.671638399999999791e+01
2.919999999999999929e+00 4.380000000000000004e-01 4.454539350000000013e+02 5.721388900000000177e+01
2.930000000000000160e+00 4.395000000000000018e-01 4.471762529999999742e+02 5.771336399999999855e+01
2.939999999999999947e+00 4.410000000000000031e-01 4.489002800000000093e+02 5.821480199999999883e+01
2.950000000000000178e+00 4.425000000000000044e-01 4.506260159999999928e+02 5.871819700000000353e+01
2.959999999999999964e+00 4.440000000000000058e-01 4.523534619999999791e+02 5.922353999999999985e+01
2.970000000000000195e+00 4.455000000000000071e-01 4.540826180000000249e+02 5.973082699999999789e+01
2.979999999999999982e+00 4.470000000000000084e-01 4.558134850000000142e+02 6.024004899999999907e+01
2.990000000000000213e+00 4.485000000000000098e-01 4.575460649999999987e+02 6.075119899999999973e+01
3.000000000000000000e+00 4.500000000000000111e-01 4.592803569999999809e+02 6.126427100000000081e+01
3.009999999999999787e+00 4.515000000000000124e-01 4.610163620000000151e+02 6.177925700000000120e+01
3.020000000000000018e+00 4.530000000000000138e-01 4.627540819999999826e+02 6.229615100000000183e+01
3.029999999999999805e+00 4.545000000000000151e-01 4.644935159999999996e+02 6.281494599999999906e+01
3.040000000000000036e+00 4.560000000000000164e-01 4.662346660000000043e+02 6.333563399999999888e+01
3.049999999999999822e+00 4.575000000000000178e-01 4.679775319999999965e+02 6.385820900000000222e+01
3.060000000000000053e+00 4.590000000000000191e-01 4.697221139999999764e+02 6.438266299999999376e+01
3.069999999999999840e+00 4.605000000000000204e-01 4.714684129999999982e+02 6.490899100000000033e+01
3.080000000000000071e+00 4.620000000000000218e-01 4.732164290000000051e+02 6.543718400000000202e+01
3.089999999999999858e+00 4.635000000000000231e-01 4.749661639999999920e+02 6.596723599999999976e+01
3.100000000000000089e+00 4.650000000000000244e-01 4.767176160000000209e+02 6.649913999999999703e+01
3.109999999999999876e+00 4.665000000000000258e-01 4.784707880000000273e+02 6.703288899999999728e+01
3.120000000000000107e+00 4.680000000000000271e-01 4.802256790000000137e+02 6.756847600000000398e+01
3.129999999999999893e+00 4.694999999999999729e-01 4.819822889999999802e+02 6.810589400000000637e+01
3.140000000000000124e+00 4.709999999999999742e-01 4.837406189999999810e+02 6.864513599999999371e+01
3.149999999999999911e+00 4.724999999999999756e-01 4.855006700000000137e+02 6.918619499999999789e+01
3.160000000000000142e+00 4.739999999999999769e-01 4.872624410000000239e+02 6.972906500000000563e+01
3.169999999999999929e+00 4.754999999999999782e-01 4.890259330000000091e+02 7.027373799999999449e+01
3.180000000000000160e+00 4.769999999999999796e-01 4.907911449999999718e+02 7.082020699999999636e+01
3.189999999999999947e+00 4.784999999999999809e-01 4.925580800000000181e+02 7.136846599999999796e+01
3.200000000000000178e+00 4.799999999999999822e-01 4.943267349999999851e+02 7.191850800000000277e+01
3.209999999999999964e+00 4.814999999999999836e-01 4.960971119999999814e+02 7.247032600000000002e+01
3.220000000000000195e+00 4.829999999999999849e-01 4.978692110000000071e+02 7.302391299999999319e+01
3.229999999999999982e+00 4.844999999999999862e-01 4.996430320000000052e+02 7.357926299999999742e+01
3.240000000000000213e+00 4.859999999999999876e-01 5.014185759999999732e+02 7.413636700000000701e+01
3.250000000000000000e+00 4.874999999999999889e-01 5.031958409999999731e+02 7.469522100000000364e+01
3.259999999999999787e+00 4.889999999999999902e-01 5.049748280000000022e+02 7.525581599999999582e+01
3.270000000000000018e+00 4.904999999999999916e-01 5.067555380000000014e+02 7.581814599999999871e+01
3.279999999999999805e+00 4.919999999999999929e-01 5.085379699999999730e+02 7.638220499999999902e+01
3.290000000000000036e+00 4.934999999999999942e-01 5.103221239999999739e+02 7.694798500000000274e+01
3.299999999999999822e+00 4.949999999999999956e-01 5.121080009999999447e+02 7.751547999999999661e+01
3.310000000000000053e+00 4.964999999999999969e-01 5.138955999999999449e+02 7.808468399999999576e+01
3.319999999999999840e+00 4.979999999999999982e-01 5.156849210000000312e+02 7.865558799999999451e+01
3.330000000000000071e+00 4.994999999999999996e-01 5.174759649999999738e+02 7.922818800000000294e+01
3.339999999999999858e+00 5.010000000000000009e-01 5.192687300000000050e+02 7.980247500000000116e+01
3.350000000000000089e+00 5.024999999999999467e-01 5.210632170000000087e+02 8.037844400000000178e+01
3.359999999999999876e+00 5.040000000000000036e-01 5.228594259999999849e+02 8.095608799999999405e+01
3.370000000000000107e+00 5.054999999999999494e-01 5.246573570000000473e+02 8.153539999999999566e+01
3.379999999999999893e+00 5.070000000000000062e-01 5.264570089999999709e+02 8.211637399999999332e+01
3.390000000000000124e+00 5.084999999999999520e-01 5.282583829999999807e+02 8.269900300000000470e+01
3.399999999999999911e+00 5.100000000000000089e-01 5.300614779999999655e+02 8.328328000000000486e+01
3.410000000000000142e+00 5.114999999999999547e-01 5.318662930000000415e+02 8.386920000000000641e+01
3.419999999999999929e+00 5.130000000000000115e-01 5.336728289999999788e+02 8.445675500000000113e+01
3.430000000000000160e+00 5.144999999999999574e-01 5.354810860000000048e+02 8.504593900000000417e+01
3.439999999999999947e+00 5.160000000000000142e-01 5.372910630000000083e+02 8.563674600000000225e+01
3.450000000000000178e+00 5.174999999999999600e-01 5.391027589999999918e+02 8.622916800000000137e+01
3.459999999999999964e+00 5.190000000000000169e-01 5.409161749999999529e+02 8.682320099999999741e+01
3.470000000000000195e+00 5.204999999999999627e-01 5.427313100000000077e+02 8.741883699999999635e+01
3.479999999999999982e+00 5.220000000000000195e-01 5.445481640000000425e+02 8.801606999999999914e+01
3.490000000000000213e+00 5.234999999999999654e-01 5.463667369999999437e+02 8.861489299999999503e+01
3.500000000000000000e+00 5.250000000000000222e-01 5.481870280000000548e+02 8.921530099999999663e+01
3.509999999999999787e+00 5.264999999999999680e-01 5.500090360000000373e+02 8.981728699999999321e+01
3.520000000000000018e+00 5.280000000000000249e-01 5.518327610000000050e+02 9.042084400000000244e+01
3.529999999999999805e+00 5.294999999999999707e-01 5.536582039999999552e+02 9.102596699999999430e+01
3.540000000000000036e+00 5.310000000000000275e-01 5.554853630000000067e+02 9.163264900000000068e+01
3.549999999999999822e+00 5.324999999999999734e-01 5.573142380000000458e+02 9.224088399999999410e+01
3.560000000000000053e+00 5.340000000000000302e-01 5.591448279999999613e+02 9.285066600000000392e+01
3.569999999999999840e+00 5.354999999999999760e-01 5.609771339999999782e+02 9.346198800000000517e+01
3.580000000000000071e+00 5.370000000000000329e-01 5.628111539999999877e+02 9.407484499999999628e+01
3.589999999999999858e+00 5.384999999999999787e-01 5.646468879999999899e+02 9.468923100000000659e+01
3.600000000000000089e+00 5.400000000000000355e-01 5.664843349999999873e+02 9.530513899999999694e+01
3.609999999999999876e+00 5.414999999999999813e-01 5.683234959999999774e+02 9.592256199999999922e+01
3.620000000000000107e+00 5.430000000000000382e-01 5.701643689999999651e+02 9.654149700000000678e+01
3.629999999999999893e+00 5.444999999999999840e-01 5.720069529999999531e+02 9.716193499999999972e+01
3.640000000000000124e+00 5.460000000000000409e-01 5.738512490000000525e+02 9.778387100000000487e+01
3.649999999999999911e+00 5.474999999999999867e-01 5.756972560000000385e+02 9.840730000000000643e+01
3.660000000000000142e+00 5.490000000000000435e-01 5.775449730000000272e+02 9.903221499999999367e+01
3.669999999999999929e+00 5.504999999999999893e-01 5.793943990000000213e+02 9.965860999999999592e+01
3.680000000000000160e+00 5.520000000000000462e-01 5.812455340000000206e+02 1.002864799999999974e+02
3.689999999999999947e+00 5.534999999999999920e-01 5.830983770000000277e+02 1.009158180000000016e+02
3.700000000000000178e+00 5.550000000000000488e-01 5.849529280000000426e+02 1.015466190000000068e+02
3.709999999999999964e+00 5.564999999999999947e-01 5.868091849999999567e+02 1.021788770000000000e+02
3.720000000000000195e+00 5.580000000000000515e-01 5.886671489999999949e+02 1.028125869999999935e+02
3.729999999999999982e+00 5.594999999999999973e-01 5.905268180000000484e+02 1.034477409999999935e+02
3.740000000000000213e+00 5.610000000000000542e-01 5.923881920000000036e+02 1.040843359999999933e+02
3.750000000000000000e+00 5.625000000000000000e-01 5.942512699999999768e+02 1.047223639999999989e+02
3.759999999999999787e+00 5.639999999999999458e-01 5.961160509999999704e+02 1.053618199999999945e+02
3.770000000000000018e+00 5.655000000000000027e-01 5.979825349999999844e+02 1.060027000000000044e+02
3.779999999999999805e+00 5.669999999999999485e-01 5.998507200000000239e+02 1.066449960000000061e+02
3.790000000000000036e+00 5.685000000000000053e-01 6.017206069999999727e+02 1.072887029999999982e+02
3.799999999999999822e+00 5.699999999999999512e-01 6.035921939999999495e+02 1.079338170000000048e+02
3.810000000000000053e+00 5.715000000000000080e-01 6.054654799999999568e+02 1.085803300000000036e+02
3.819999999999999840e+00 5.729999999999999538e-01 6.073404659999999922e+02 1.092282390000000021e+02
3.830000000000000071e+00 5.745000000000000107e-01 6.092171489999999494e+02 1.098775360000000063e+02
3.839999999999999858e+00 5.759999999999999565e-01 6.110955290000000559e+02 1.105282179999999954e+02
3.850000000000000089e+00 5.775000000000000133e-01 6.129756049999999732e+02 1.111802780000000013e+02
3.859999999999999876e+00 5.789999999999999591e-01 6.148573770000000422e+02 1.118337099999999964e+02
3.870000000000000107e+00 5.805000000000000160e-01 6.167408440000000382e+02 1.124885100000000051e+02
3.879999999999999893e+00 5.819999999999999618e-01 6.186260039999999663e+02 1.131446729999999974e+02
3.890000000000000124e+00 5.835000000000000187e-01 6.205128580000000511e+02 1.138021920000000051e+02
3.899999999999999911e+00 5.849999999999999645e-01 6.224014029999999593e+02 1.144610619999999983e+02
3.910000000000000142e+00 5.865000000000000213e-01 6.242916390000000320e+02 1.151212790000000012e+02
3.919999999999999929e+00 5.879999999999999671e-01 6.261835660000000416e+02 1.157828370000000007e+02
3.930000000000000160e+00 5.895000000000000240e-01 6.280771819999999934e+02 1.164457299999999975e+02
3.939999999999999947e+00 5.909999999999999698e-01 6.299724860000000035e+02 1.171099540000000019e+02
3.950000000000000178e+00 5.925000000000000266e-01 6.318694779999999582e+02 1.177755030000000005e+02
3.959999999999999964e+00 5.939999999999999725e-01 6.337681569999999738e+02 1.184423720000000060e+02
3.970000000000000195e+00 5.955000000000000293e-01 6.356685210000000552e+02 1.191105570000000000e+02
3.979999999999999982e+00 5.969999999999999751e-01 6.375705699999999752e+02 1.197800510000000003e+02
3.990000000000000213e+00 5.985000000000000320e-01 6.394743019999999660e+02 1.204508500000000026e+02
4.000000000000000000e+00 5.999999999999999778e-01 6.413797180000000253e+02 1.211229490000000055e+02
4.009999999999999787e+00 6.015000000000000346e-01 6.432868150000000469e+02 1.217963429999999931e+02
4.019999999999999574e+00 6.029999999999999805e-01 6.451955940000000282e+02 1.224710259999999948e+02
4.030000000000000249e+00 6.045000000000000373e-01 6.471060519999999769e+02 1.231469950000000040e+02
4.040000000000000036e+00 6.059999999999999831e-01 6.490181890000000067e+02 1.238242429999999956e+02
4.049999999999999822e+00 6.075000000000000400e-01 6.509320040000000063e+02 1.245027659999999941e+02
4.059999999999999609e+00 6.089999999999999858e-01 6.528474959999999783e+02 1.251825589999999977e+02
4.070000000000000284e+00 6.105000000000000426e-01 6.547646640000000389e+02 1.258636170000000050e+02
4.080000000000000071e+00 6.119999999999999885e-01 6.566835069999999632e+02 1.265459359999999975e+02
4.089999999999999858e+00 6.135000000000000453e-01 6.586040239999999812e+02 1.272295100000000048e+02
4.099999999999999645e+00 6.149999999999999911e-01 6.605262139999999818e+02 1.279143339999999966e+02
4.110000000000000320e+00 6.165000000000000480e-01 6.624500749999999698e+02 1.286004049999999950e+02
4.120000000000000107e+00 6.179999999999999938e-01 6.643756069999999454e+02 1.292877169999999865e+02
4.129999999999999893e+00 6.195000000000000506e-01 6.663028090000000248e+02 1.299762650000000122e+02
4.139999999999999680e+00 6.209999999999999964e-01 6.682316799999999830e+02 1.306660449999999969e+02
4.150000000000000355e+00 6.225000000000000533e-01 6.701622180000000526e+02 1.313570530000000076e+02
4.160000000000000142e+00 6.239999999999999991e-01 6.720944230000000061e+02 1.320492820000000052e+02
4.169999999999999929e+00 6.254999999999999449e-01 6.740282929999999624e+02 1.327427299999999946e+02
4.179999999999999716e+00 6.270000000000000018e-01 6.759638280000000350e+02 1.334373909999999910e+02
4.190000000000000391e+00 6.284999999999999476e-01 6.779010260000000017e+02 1.341332600000000070e+02
4.200000000000000178e+00 6.300000000000000044e-01 6.798398859999999786e+02 1.348303339999999935e+02
4.209999999999999964e+00 6.314999999999999503e-01 6.817804079999999658e+02 1.355286069999999938e+02
4.219999999999999751e+00 6.330000000000000071e-01 6.837225889999999708e+02 1.362280759999999873e+02
4.230000000000000426e+00 6.344999999999999529e-01 6.856664299999999912e+02 1.369287349999999890e+02
4.240000000000000213e+00 6.360000000000000098e-01 6.876119280000000344e+02 1.376305810000000065e+02
4.250000000000000000e+00 6.374999999999999556e-01 6.895590829999999869e+02 1.383336079999999981e+02
4.259999999999999787e+00 6.390000000000000124e-01 6.915078929999999673e+02 1.390378120000000024e+02
4.269999999999999574e+00 6.404999999999999583e-01 6.934583579999999756e+02 1.397431899999999985e+02
4.280000000000000249e+00 6.420000000000000151e-01 6.954104760000000169e+02 1.404497369999999989e+02
4.290000000000000036e+00 6.434999999999999609e-01 6.973642459999999801e+02 1.411574469999999906e+02
4.299999999999999822e+00 6.450000000000000178e-01 6.993196679999999787e+02 1.418663180000000068e+02
4.309999999999999609e+00 6.464999999999999636e-01 7.012767390000000205e+02 1.425763450000000034e+02
4.320000000000000284e+00 6.480000000000000204e-01 7.032354589999999916e+02 1.432875229999999931e+02
4.330000000000000071e+00 6.494999999999999662e-01 7.051958260000000109e+02 1.439998490000000118e+02
4.339999999999999858e+00 6.510000000000000231e-01 7.071578399999999647e+02 1.447133169999999893e+02
4.349999999999999645e+00 6.524999999999999689e-01 7.091214989999999716e+02 1.454279249999999877e+02
4.360000000000000320e+00 6.540000000000000258e-01 7.110868030000000317e+02 1.461436669999999935e+02
4.370000000000000107e+00 6.554999999999999716e-01 7.130537490000000389e+02 1.468605410000000120e+02
4.379999999999999893e+00 6.570000000000000284e-01 7.150223369999999932e+02 1.475785400000000038e+02
4.389999999999999680e+00 6.584999999999999742e-01 7.169925650000000132e+02 1.482976620000000025e+02
4.400000000000000355e+00 6.600000000000000311e-01 7.189644329999999854e+02 1.490179029999999898e+02
4.410000000000000142e+00 6.614999999999999769e-01 7.209379390000000285e+02 1.497392570000000092e+02
4.419999999999999929e+00 6.630000000000000338e-01 7.229130820000000313e+02 1.504617230000000063e+02
4.429999999999999716e+00 6.644999999999999796e-01 7.248898609999999962e+02 1.511852939999999990e+02
4.440000000000000391e+00 6.660000000000000364e-01 7.268682740000000422e+02 1.519099679999999921e+02
4.450000000000000178e+00 6.674999999999999822e-01 7.288483210000000554e+02 1.526357399999999984e+02
4.459999999999999964e+00 6.690000000000000391e-01 7.308300000000000409e+02 1.533626069999999970e+02
4.469999999999999751e+00 6.704999999999999849e-01 7.328133100000000013e+02 1.540905640000000005e+02
4.480000000000000426e+00 6.720000000000000417e-01 7.347982500000000528e+02 1.548196079999999881e+02
4.490000000000000213e+00 6.734999999999999876e-01 7.367848179999999729e+02 1.555497340000000008e+02
4.500000000000000000e+00 6.750000000000000444e-01 7.387730129999999917e+02 1.562809399999999869e+02
4.509999999999999787e+00 6.764999999999999902e-01 7.407628349999999955e+02 1.570132209999999873e+02
4.519999999999999574e+00 6.780000000000000471e-01 7.427542819999999892e+02 1.577465730000000121e+02
4.530000000000000249e+00 6.794999999999999929e-01 7.447473519999999780e+02 1.584809919999999863e+02
4.540000000000000036e+00 6.810000000000000497e-01 7.467420439999999644e+02 1.592164760000000001e+02
4.549999999999999822e+00 6.824999999999999956e-01 7.487383579999999483e+02 1.599530190000000118e+02
4.559999999999999609e+00 6.840000000000000524e-01 7.507362920000000486e+02 1.606906189999999981e+02
4.570000000000000284e+00 6.854999999999999982e-01 7.527358440000000428e+02 1.614292719999999974e+02
4.580000000000000071e+00 6.870000000000000551e-01 7.547370140000000447e+02 1.621689729999999940e+02
4.589999999999999858e+00 6.885000000000000009e-01 7.567397999999999456e+02 1.629097199999999930e+02
4.599999999999999645e+00 6.899999999999999467e-01 7.587442009999999755e+02 1.636515090000000043e+02
4.610000000000000320e+00 6.915000000000000036e-01 7.607502160000000231e+02 1.643943360000000098e+02
4.620000000000000107e+00 6.929999999999999494e-01 7.627578429999999798e+02 1.651381969999999910e+02
4.629999999999999893e+00 6.945000000000000062e-01 7.647670809999999619e+02 1.658830890000000124e+02
4.639999999999999680e+00 6.959999999999999520e-01 7.667779289999999719e+02 1.666290079999999989e+02
4.650000000000000355e+00 6.975000000000000089e-01 7.687903870000000097e+02 1.673759520000000123e+02
4.660000000000000142e+00 6.989999999999999547e-01 7.708044509999999718e+02 1.681239150000000109e+02
4.669999999999999929e+00 7.005000000000000115e-01 7.728201219999999694e+02 1.688728959999999972e+02
4.679999999999999716e+00 7.019999999999999574e-01 7.748373970000000099e+02 1.696228900000000124e+02
4.690000000000000391e+00 7.035000000000000142e-01 7.768562759999999798e+02 1.703738940000000071e+02
4.700000000000000178e+00 7.049999999999999600e-01 7.788767579999999953e+02 1.711259039999999914e+02
4.709999999999999964e+00 7.065000000000000169e-01 7.808988399999999501e+02 1.718789179999999988e+02
4.719999999999999751e+00 7.079999999999999627e-01 7.829225229999999556e+02 1.726329310000000135e+02
4.730000000000000426e+00 7.095000000000000195e-01 7.849478040000000192e+02 1.733879399999999862e+02
4.740000000000000213e+00 7.109999999999999654e-01 7.869746820000000298e+02 1.741439430000000073e+02
4.750000000000000000e+00 7.125000000000000222e-01 7.890031559999999899e+02 1.749009350000000040e+02
4.759999999999999787e+00 7.139999999999999680e-01 7.910332250000000158e+02 1.756589140000000100e+02
4.769999999999999574e+00 7.155000000000000249e-01 7.930648869999999988e+02 1.764178750000000093e+02
4.780000000000000249e+00 7.169999999999999707e-01 7.950981420000000526e+02 1.771778170000000046e+02
4.790000000000000036e+00 7.185000000000000275e-01 7.971329869999999573e+02 1.779387340000000108e+02
4.799999999999999822e+00 7.199999999999999734e-01 7.991694220000000541e+02 1.787006250000000023e+02
4.809999999999999609e+00 7.215000000000000302e-01 8.012074450000000070e+02 1.794634869999999864e+02
4.820000000000000284e+00 7.229999999999999760e-01 8.032470550000000458e+02 1.802273150000000044e+02
4.830000000000000071e+00 7.245000000000000329e-01 8.052882509999999456e+02 1.809921060000000068e+02
4.839999999999999858e+00 7.259999999999999787e-01 8.073310320000000502e+02 1.817578579999999988e+02
4.849999999999999645e+00 7.275000000000000355e-01 8.093753950000000259e+02 1.825245679999999879e+02
4.860000000000000320e+00 7.289999999999999813e-01 8.114213399999999865e+02 1.832922309999999868e+02
4.870000000000000107e+00 7.305000000000000382e-01 8.134688660000000482e+02 1.840608459999999980e+02
4.879999999999999893e+00 7.319999999999999840e-01 8.155179709999999886e+02 1.848304090000000031e+02
4.889999999999999680e+00 7.335000000000000409e-01 8.175686540000000377e+02 1.856009160000000122e+02
4.900000000000000355e+00 7.349999999999999867e-01 8.196209139999999707e+02 1.863723659999999995e+02
4.910000000000000142e+00 7.365000000000000435e-01 8.216747490000000198e+02 1.871447540000000060e+02
4.919999999999999929e+00 7.379999999999999893e-01 8.237301579999999603e+02 1.879180780000000084e+02
4.929999999999999716e+00 7.395000000000000462e-01 8.257871400000000222e+02 1.886923350000000141e+02
4.940000000000000391e+00 7.409999999999999920e-01 8.278456929999999829e+02 1.894675220000000024e+02
4.950000000000000178e+00 7.425000000000000488e-01 8.299058159999999589e+02 1.902436350000000118e+02
4.959999999999999964e+00 7.439999999999999947e-01 8.319675079999999525e+02 1.910206729999999880e+02
4.969999999999999751e+00 7.455000000000000515e-01 8.340307679999999664e+02 1.917986310000000003e+02
4.980000000000000426e+00 7.469999999999999973e-01 8.360955940000000055e+02 1.925775069999999971e+02
4.990000000000000213e+00 7.485000000000000542e-01 8.381619849999999587e+02 1.933572979999999859e+02
5.000000000000000000e+00 7.500000000000000000e-01 8.402299389999999448e+02 1.941380020000000002e+02
5.009999999999999787e+00 7.514999999999999458e-01 8.422994559999999638e+02 1.949196149999999932e+02
5.019999999999999574e+00 7.530000000000000027e-01 8.443705340000000206e+02 1.957021340000000009e+02
5.030000000000000249e+00 7.544999999999999485e-01 8.464431720000000041e+02 1.964855570000000000e+02
5.040000000000000036e+00 7.560000000000000053e-01 8.485173670000000357e+02 1.972698800000000006e+02
5.049999999999999822e+00 7.574999999999999512e-01 8.505931199999999990e+02 1.980551020000000051e+02
5.059999999999999609e+00 7.590000000000000080e-01 8.526704290000000128e+02 1.988412189999999953e+02
5.070000000000000284e+00 7.604999999999999538e-01 8.547492929999999660e+02 1.996282280000000071e+02
5.080000000000000071e+00 7.620000000000000107e-01 8.568297089999999798e+02 2.004161259999999913e+02
5.089999999999999858e+00 7.634999999999999565e-01 8.589116770000000542e+02 2.012049120000000073e+02
5.099999999999999645e+00 7.650000000000000133e-01 8.609951959999999644e+02 2.019945820000000083e+02
5.110000000000000320e+00 7.664999999999999591e-01 8.630802640000000565e+02 2.027851330000000019e+02
5.120000000000000107e+00 7.680000000000000160e-01 8.651668799999999919e+02 2.035765629999999931e+02
5.129999999999999893e+00 7.694999999999999618e-01 8.672550430000000006e+02 2.043688689999999895e+02
5.139999999999999680e+00 7.710000000000000187e-01 8.693447509999999738e+02 2.051620479999999986e+02
5.150000000000000355e+00 7.724999999999999645e-01 8.714360030000000279e+02 2.059560979999999972e+02
5.160000000000000142e+00 7.740000000000000213e-01 8.735287970000000541e+02 2.067510159999999928e+02
5.169999999999999929e+00 7.754999999999999671e-01 8.756231330000000526e+02 2.075467989999999929e+02
5.179999999999999716e+00 7.770000000000000240e-01 8.777190090000000282e+02 2.083434450000000027e+02
5.190000000000000391e+00 7.784999999999999698e-01 8.798164239999999836e+02 2.091409519999999986e+02
5.200000000000000178e+00 7.800000000000000266e-01 8.819153770000000350e+02 2.099393159999999909e+02
5.209999999999999964e+00 7.814999999999999725e-01 8.840158649999999625e+02 2.107385350000000130e+02
5.219999999999999751e+00 7.830000000000000293e-01 8.861178879999999936e+02 2.115386070000000132e+02
5.230000000000000426e+00 7.844999999999999751e-01 8.882214450000000170e+02 2.123395280000000014e+02
5.240000000000000213e+00 7.860000000000000320e-01 8.903265340000000378e+02 2.131412970000000087e+02
5.250000000000000000e+00 7.874999999999999778e-01 8.924331539999999450e+02 2.139439110000000142e+02
5.259999999999999787e+00 7.890000000000000346e-01 8.945413029999999708e+02 2.147473679999999945e+02
5.269999999999999574e+00 7.904999999999999805e-01 8.966509810000000016e+02 2.155516639999999882e+02
5.280000000000000249e+00 7.920000000000000373e-01 8.987621860000000424e+02 2.163567979999999977e+02
5.290000000000000036e+00 7.934999999999999831e-01 9.008749159999999847e+02 2.171627660000000049e+02
5.299999999999999822e+00 7.950000000000000400e-01 9.029891710000000558e+02 2.179695680000000095e+02
5.309999999999999609e+00 7.964999999999999858e-01 9.051049490000000333e+02 2.187771989999999960e+02
5.320000000000000284e+00 7.980000000000000426e-01 9.072222480000000360e+02 2.195856579999999951e+02
5.330000000000000071e+00 7.994999999999999885e-01 9.093410679999999502e+02 2.203949430000000120e+02
5.339999999999999858e+00 8.010000000000000453e-01 9.114614070000000083e+02 2.212050500000000000e+02
5.349999999999999645e+00 8.024999999999999911e-01 9.135832639999999856e+02 2.220159779999999898e+02
5.360000000000000320e+00 8.040000000000000480e-01 9.157066379999999981e+02 2.228277239999999892e+02
5.370000000000000107e+00 8.054999999999999938e-01 9.178315260000000535e+02 2.236402860000000032e+02
5.379999999999999893e+00 8.070000000000000506e-01 9.199579290000000356e+02 2.244536610000000110e+02
5.389999999999999680e+00 8.084999999999999964e-01 9.220858439999999518e+02 2.252678469999999891e+02
5.400000000000000355e+00 8.100000000000000533e-01 9.242152710000000297e+02 2.260828429999999969e+02
5.410000000000000142e+00 8.114999999999999991e-01 9.263462070000000494e+02 2.268986439999999902e+02
5.419999999999999929e+00 8.129999999999999449e-01 9.284786520000000110e+02 2.277152499999999975e+02
5.429999999999999716e+00 8.145000000000000018e-01 9.306126050000000305e+02 2.285326579999999979e+02
5.440000000000000391e+00 8.159999999999999476e-01 9.327480630000000019e+02 2.293508659999999963e+02
5.450000000000000178e+00 8.175000000000000044e-01 9.348850270000000364e+02 2.301698710000000005e+02
5.459999999999999964e+00 8.189999999999999503e-01 9.370234940000000279e+02 2.309896720000000130e+02
5.469999999999999751e+00 8.205000000000000071e-01 9.391634629999999788e+02 2.318102649999999869e+02
5.480000000000000426e+00 8.219999999999999529e-01 9.413049330000000054e+02 2.326316490000000101e+02
5.490000000000000213e+00 8.235000000000000098e-01 9.434479029999999966e+02 2.334538210000000049e+02
5.500000000000000000e+00 8.249999999999999556e-01 9.455923699999999599e+02 2.342767800000000022e+02
5.509999999999999787e+00 8.265000000000000124e-01 9.477383350000000064e+02 2.351005240000000072e+02
5.519999999999999574e+00 8.279999999999999583e-01 9.498857960000000276e+02 2.359250490000000013e+02
5.530000000000000249e+00 8.295000000000000151e-01 9.520347510000000284e+02 2.367503539999999873e+02
5.540000000000000036e+00 8.309999999999999609e-01 9.541851990000000114e+02 2.375764369999999985e+02
5.549999999999999822e+00 8.325000000000000178e-01 9.563371389999999792e+02 2.384032950000000142e+02
5.559999999999999609e+00 8.339999999999999636e-01 9.584905700000000479e+02 2.392309270000000083e+02
5.570000000000000284e+00 8.355000000000000204e-01 9.606454889999999978e+02 2.400593299999999886e+02
5.580000000000000071e+00 8.369999999999999662e-01 9.628018970000000536e+02 2.408885019999999884e+02
5.589999999999999858e+00 8.385000000000000231e-01 9.649597919999999931e+02 2.417184420000000102e+02
5.599999999999999645e+00 8.399999999999999689e-01 9.671191710000000512e+02 2.425491460000000075e+02
5.610000000000000320e+00 8.415000000000000258e-01 9.692800349999999980e+02 2.433806140000000084e+02
5.620000000000000107e+00 8.429999999999999716e-01 9.714423819999999523e+02 2.442128429999999923e+02
5.629999999999999893e+00 8.445000000000000284e-01 9.736062100000000328e+02 2.450458299999999952e+02
5.639999999999999680e+00 8.459999999999999742e-01 9.757715180000000146e+02 2.458795749999999884e+02
5.650000000000000355e+00 8.475000000000000311e-01 9.779383060000000114e+02 2.467140740000000108e+02
5.660000000000000142e+00 8.489999999999999769e-01 9.801065700000000334e+02 2.475493260000000078e+02
5.669999999999999929e+00 8.505000000000000338e-01 9.822763119999999617e+02 2.483853290000000129e+02
5.679999999999999716e+00 8.519999999999999796e-01 9.844475280000000339e+02 2.492220810000000029e+02
5.690000000000000391e+00 8.535000000000000364e-01 9.866202180000000226e+02 2.500595800000000111e+02
5.700000000000000178e+00 8.549999999999999822e-01 9.887943810000000440e+02 2.508978240000000142e+02
5.709999999999999964e+00 8.565000000000000391e-01 9.909700149999999894e+02 2.517368099999999913e+02
5.719999999999999751e+00 8.579999999999999849e-01 9.931471189999999751e+02 2.525765379999999993e+02
5.730000000000000426e+00 8.595000000000000417e-01 9.953256920000000036e+02 2.534170049999999890e+02
5.740000000000000213e+00 8.609999999999999876e-01 9.975057319999999663e+02 2.542582079999999962e+02
5.750000000000000000e+00 8.625000000000000444e-01 9.996872379999999794e+02 2.551001479999999901e+02
5.759999999999999787e+00 8.639999999999999902e-01 1.001870209000000045e+03 2.559428200000000118e+02
5.769999999999999574e+00 8.655000000000000471e-01 1.004054644000000053e+03 2.567862240000000043e+02
5.780000000000000249e+00 8.669999999999999929e-01 1.006240541000000007e+03 2.576303570000000036e+02
5.790000000000000036e+00 8.685000000000000497e-01 1.008427900000000022e+03 2.584752179999999839e+02
5.799999999999999822e+00 8.699999999999999956e-01 1.010616717999999992e+03 2.593208050000000071e+02
5.809999999999999609e+00 8.715000000000000524e-01 1.012806994000000032e+03 2.601671160000000214e+02
5.820000000000000284e+00 8.729999999999999982e-01 1.014998728000000028e+03 2.610141489999999749e+02
5.830000000000000071e+00 8.745000000000000551e-01 1.017191917999999987e+03 2.618619019999999864e+02
5.839999999999999858e+00 8.760000000000000009e-01 1.019386562000000026e+03 2.627103730000000041e+02
5.849999999999999645e+00 8.774999999999999467e-01 1.021582660000000033e+03 2.635595609999999738e+02
5.860000000000000320e+00 8.790000000000000036e-01 1.023780210000000011e+03 2.644094640000000140e+02
5.870000000000000107e+00 8.804999999999999494e-01 1.025979211000000078e+03 2.652600800000000163e+02
5.879999999999999893e+00 8.820000000000000062e-01 1.028179662000000008e+03 2.661114069999999856e+02
5.889999999999999680e+00 8.834999999999999520e-01 1.030381562000000031e+03 2.669634429999999838e+02
5.900000000000000355e+00 8.850000000000000089e-01 1.032584908000000041e+03 2.678161880000000110e+02
5.910000000000000142e+00 8.864999999999999547e-01 1.034789700000000039e+03 2.686696370000000229e+02
5.919999999999999929e+00 8.880000000000000115e-01 1.036995938000000024e+03 2.695237910000000170e+02
5.929999999999999716e+00 8.894999999999999574e-01 1.039203618000000006e+03 2.703786479999999983e+02
5.940000000000000391e+00 8.910000000000000142e-01 1.041412741000000096e+03 2.712342049999999745e+02
5.950000000000000178e+00 8.924999999999999600e-01 1.043623303999999962e+03 2.720904610000000048e+02
5.959999999999999964e+00 8.940000000000000169e-01 1.045835307999999941e+03 2.729474139999999807e+02
5.969999999999999751e+00 8.954999999999999627e-01 1.048048749000000043e+03 2.738050630000000183e+02
5.980000000000000426e+00 8.970000000000000195e-01 1.050263627999999926e+03 2.746634050000000116e+02
5.990000000000000213e+00 8.984999999999999654e-01 1.052479943000000048e+03 2.755224390000000199e+02
6.000000000000000000e+00 9.000000000000000222e-01 1.054697691999999961e+03 2.763821639999999888e+02
6.009999999999999787e+00 9.014999999999999680e-01 1.056916874999999891e+03 2.772425779999999804e+02
6.019999999999999574e+00 9.030000000000000249e-01 1.059137490999999955e+03 2.781036780000000022e+02
6.030000000000000249e+00 9.044999999999999707e-01 1.061359537000000046e+03 2.789654639999999972e+02
6.040000000000000036e+00 9.060000000000000275e-01 1.063583012999999937e+03 2.798279340000000275e+02
6.049999999999999822e+00 9.074999999999999734e-01 1.065807917000000089e+03 2.806910849999999868e+02
6.059999999999999609e+00 9.090000000000000302e-01 1.068034249000000045e+03 2.815549179999999865e+02
6.070000000000000284e+00 9.104999999999999760e-01 1.070262005999999928e+03 2.824194289999999796e+02
6.080000000000000071e+00 9.120000000000000329e-01 1.072491189000000077e+03 2.832846170000000257e+02
6.089999999999999858e+00 9.134999999999999787e-01 1.074721794999999929e+03 2.841504810000000134e+02
6.099999999999999645e+00 9.150000000000000355e-01 1.076953823000000057e+03 2.850170180000000073e+02
6.110000000000000320e+00 9.164999999999999813e-01 1.079187271999999894e+03 2.858842290000000048e+02
6.120000000000000107e+00 9.180000000000000382e-01 1.081422141999999894e+03 2.867521100000000160e+02
6.129999999999999893e+00 9.194999999999999840e-01 1.083658429999999953e+03 2.876206599999999867e+02
6.139999999999999680e+00 9.210000000000000409e-01 1.085896134999999958e+03 2.884898779999999761e+02
6.150000000000000355e+00 9.224999999999999867e-01 1.088135256999999910e+03 2.893597619999999893e+02
6.160000000000000142e+00 9.240000000000000435e-01 1.090375792999999931e+03 2.902303099999999745e+02
6.169999999999999929e+00 9.254999999999999893e-01 1.092617743999999902e+03 2.911015219999999886e+02
6.179999999999999716e+00 9.270000000000000462e-01 1.094861106000000063e+03 2.919733949999999822e+02
6.190000000000000391e+00 9.284999999999999920e-01 1.097105880999999954e+03 2.928459280000000149e+02
6.200000000000000178e+00 9.300000000000000488e-01 1.099352065000000039e+03 2.937191189999999779e+02
6.209999999999999964e+00 9.314999999999999947e-01 1.101599658000000090e+03 2.945929679999999848e+02
6.219999999999999751e+00 9.330000000000000515e-01 1.103848658999999998e+03 2.954674709999999891e+02
6.230000000000000426e+00 9.344999999999999973e-01 1.106099067000000105e+03 2.963426289999999881e+02
6.240000000000000213e+00 9.360000000000000542e-01 1.108350879000000077e+03 2.972184389999999894e+02
6.250000000000000000e+00 9.375000000000000000e-01 1.110604096000000027e+03 2.980948999999999955e+02
6.259999999999999787e+00 9.389999999999999458e-01 1.112858715999999959e+03 2.989720100000000116e+02
6.269999999999999574e+00 9.405000000000000027e-01 1.115114737000000105e+03 2.998497679999999832e+02
6.280000000000000249e+00 9.419999999999999485e-01 1.117372159000000011e+03 3.007281730000000266e+02
6.290000000000000036e+00 9.435000000000000053e-01 1.119630979999999909e+03 3.016072219999999788e+02
6.299999999999999822e+00 9.449999999999999512e-01 1.121891198999999915e+03 3.024869150000000104e+02
6.309999999999999609e+00 9.465000000000000080e-01 1.124152814999999919e+03 3.033672510000000102e+02
6.320000000000000284e+00 9.479999999999999538e-01 1.126415825999999925e+03 3.042482269999999858e+02
6.330000000000000071e+00 9.495000000000000107e-01 1.128680231999999933e+03 3.051298419999999965e+02
6.339999999999999858e+00 9.509999999999999565e-01 1.130946030999999948e+03 3.060120949999999880e+02
6.349999999999999645e+00 9.525000000000000133e-01 1.133213222999999971e+03 3.068949850000000197e+02
6.360000000000000320e+00 9.539999999999999591e-01 1.135481804999999895e+03 3.077785089999999855e+02
6.370000000000000107e+00 9.555000000000000160e-01 1.137751776999999947e+03 3.086626669999999990e+02
6.379999999999999893e+00 9.569999999999999618e-01 1.140023136999999906e+03 3.095474580000000060e+02
6.389999999999999680e+00 9.585000000000000187e-01 1.142295884999999998e+03 3.104328790000000140e+02
6.400000000000000355e+00 9.599999999999999645e-01 1.144570019000000002e+03 3.113189290000000256e+02
6.410000000000000142e+00 9.615000000000000213e-01 1.146845536999999922e+03 3.122056079999999838e+02
6.419999999999999929e+00 9.629999999999999671e-01 1.149122440000000097e+03 3.130929130000000100e+02
6.429999999999999716e+00 9.645000000000000240e-01 1.151400724999999966e+03 3.139808439999999905e+02
6.440000000000000391e+00 9.659999999999999698e-01 1.153680391000000100e+03 3.148693989999999872e+02
6.450000000000000178e+00 9.675000000000000266e-01 1.155961438000000044e+03 3.157585760000000050e+02
6.459999999999999964e+00 9.689999999999999725e-01 1.158243864000000031e+03 3.166483739999999898e+02
6.469999999999999751e+00 9.705000000000000293e-01 1.160527667999999949e+03 3.175387929999999983e+02
6.480000000000000426e+00 9.719999999999999751e-01 1.162812848000000031e+03 3.184298299999999813e+02
6.490000000000000213e+00 9.735000000000000320e-01 1.165099404000000050e+03 3.193214839999999981e+02
6.500000000000000000e+00 9.749999999999999778e-01 1.167387334000000010e+03 3.202137539999999944e+02
6.509999999999999787e+00 9.765000000000000346e-01 1.169676637999999912e+03 3.211066389999999728e+02
6.519999999999999574e+00 9.779999999999999805e-01 1.171967313000000104e+03 3.220001379999999926e+02
6.530000000000000249e+00 9.795000000000000373e-01 1.174259358999999904e+03 3.228942480000000046e+02
6.540000000000000036e+00 9.809999999999999831e-01 1.176552775999999994e+03 3.237889690000000087e+02
6.549999999999999822e+00 9.825000000000000400e-01 1.178847559999999930e+03 3.246842990000000100e+02
6.559999999999999609e+00 9.839999999999999858e-01 1.181143712000000050e+03 3.255802380000000085e+02
6.570000000000000284e+00 9.855000000000000426e-01 1.183441229999999905e+03 3.264767840000000092e+02
6.580000000000000071e+00 9.869999999999999885e-01 1.185740113999999949e+03 3.273739350000000172e+02
6.589999999999999858e+00 9.885000000000000453e-01 1.188040361000000075e+03 3.282716909999999757e+02
6.599999999999999645e+00 9.899999999999999911e-01 1.190341971000000058e+03 3.291700490000000059e+02
6.610000000000000320e+00 9.915000000000000480e-01 1.192644941999999901e+03 3.300690099999999916e+02
6.620000000000000107e+00 9.929999999999999938e-01 1.194949274000000059e+03 3.309685709999999972e+02
6.629999999999999893e+00 9.945000000000000506e-01 1.197254965999999968e+03 3.318687310000000252e+02
6.639999999999999680e+00 9.959999999999999964e-01 1.199562014999999974e+03 3.327694900000000189e+02
6.650000000000000355e+00 9.975000000000000533e-01 1.201870421999999962e+03 3.336708459999999832e+02
6.660000000000000142e+00 9.989999999999999991e-01 1.204180184000000054e+03 3.345727969999999800e+02
6.669999999999999929e+00 1.000499999999999945e+00 1.206491301000000021e+03 3.354753420000000119e+02
6.679999999999999716e+00 1.002000000000000002e+00 1.208803771999999981e+03 3.363784810000000220e+02
6.690000000000000391e+00 1.003500000000000059e+00 1.211117594999999937e+03 3.372822120000000155e+02
6.700000000000000178e+00 1.004999999999999893e+00 1.213432769000000008e+03 3.381865339999999946e+02
6.709999999999999964e+00 1.006499999999999950e+00 1.215749293999999963e+03 3.390914460000000190e+02
6.719999999999999751e+00 1.008000000000000007e+00 1.218067166999999927e+03 3.399969459999999799e+02
6.730000000000000426e+00 1.009500000000000064e+00 1.220386389000000008e+03 3.409030329999999935e+02
6.740000000000000213e+00 1.010999999999999899e+00 1.222706957000000102e+03 3.418097060000000056e+02
6.750000000000000000e+00 1.012499999999999956e+00 1.225028870999999981e+03 3.427169640000000186e+02
6.759999999999999787e+00 1.014000000000000012e+00 1.227352129999999988e+03 3.436248059999999782e+02
6.769999999999999574e+00 1.015500000000000069e+00 1.229676731999999902e+03 3.445332310000000007e+02
6.780000000000000249e+00 1.016999999999999904e+00 1.232002676000000065e+03 3.454422359999999799e+02
6.790000000000000036e+00 1.018499999999999961e+00 1.234329960999999912e+03 3.463518230000000244e+02
6.799999999999999822e+00 1.020000000000000018e+00 1.236658586999999898e+03 3.472619879999999739e+02
6.809999999999999609e+00 1.021500000000000075e+00 1.238988550999999916e+03 3.481727309999999989e+02
6.820000000000000284e+00 1.022999999999999909e+00 1.241319852999999966e+03 3.490840509999999881e+02
6.830000000000000071e+00 1.024499999999999966e+00 1.243652491000000055e+03 3.499959470000000010e+02
6.839999999999999858e+00 1.026000000000000023e+00 1.245986466000000064e+03 3.509084179999999833e+02
6.849999999999999645e+00 1.027500000000000080e+00 1.248321774000000005e+03 3.518214609999999993e+02
6.860000000000000320e+00 1.028999999999999915e+00 1.250658415999999988e+03 3.527350779999999872e+02
6.870000000000000107e+00 1.030499999999999972e+00 1.252996390999999903e+03 3.536492650000000140e+02
6.879999999999999893e+00 1.032000000000000028e+00 1.255335696000000098e+03 3.545640230000000201e+02
6.889999999999999680e+00 1.033500000000000085e+00 1.257676330999999891e+03 3.554793490000000133e+02
6.900000000000000355e+00 1.034999999999999920e+00 1.260018295000000080e+03 3.563952429999999936e+02
6.910000000000000142e+00 1.036499999999999977e+00 1.262361587999999983e+03 3.573117050000000177e+02
6.919999999999999929e+00 1.038000000000000034e+00 1.264706206000000066e+03 3.582287319999999795e+02
6.929999999999999716e+00 1.039500000000000091e+00 1.267052151000000094e+03 3.591463229999999953e+02
6.940000000000000391e+00 1.040999999999999925e+00 1.269399419000000080e+03 3.600644790000000057e+02
6.950000000000000178e+00 1.042499999999999982e+00 1.271748012000000017e+03 3.609831960000000208e+02
6.959999999999999964e+00 1.044000000000000039e+00 1.274097925999999916e+03 3.619024749999999813e+02
6.969999999999999751e+00 1.045500000000000096e+00 1.276449161999999887e+03 3.628223150000000032e+02
6.980000000000000426e+00 1.046999999999999931e+00 1.278801717999999937e+03 3.637427139999999781e+02
6.990000000000000213e+00 1.048499999999999988e+00 1.281155592000000070e+03 3.646636710000000221e+02
7.000000000000000000e+00 1.050000000000000044e+00 1.283510784999999942e+03 3.655851850000000240e+02
7.009999999999999787e+00 1.051500000000000101e+00 1.285867295000000013e+03 3.665072549999999865e+02
7.019999999999999574e+00 1.052999999999999936e+00 1.288225120000000061e+03 3.674298810000000231e+02
7.030000000000000249e+00 1.054499999999999993e+00 1.290584260000000086e+03 3.683530600000000277e+02
7.040000000000000036e+00 1.056000000000000050e+00 1.292944713999999976e+03 3.692767929999999978e+02
7.049999999999999822e+00 1.057500000000000107e+00 1.295306479999999965e+03 3.702010779999999954e+02
7.059999999999999609e+00 1.058999999999999941e+00 1.297669558000000052e+03 3.711259130000000255e+02
7.070000000000000284e+00 1.060499999999999998e+00 1.300033946000000014e+03 3.720512989999999718e+02
7.080000000000000071e+00 1.062000000000000055e+00 1.302399642999999969e+03 3.729772330000000125e+02
7.089999999999999858e+00 1.063499999999999890e+00 1.304766648000000032e+03 3.739037159999999744e+02
7.099999999999999645e+00 1.064999999999999947e+00 1.307134960999999976e+03 3.748307449999999790e+02
7.110000000000000320e+00 1.066500000000000004e+00 1.309504580000000033e+03 3.757583200000000261e+02
7.120000000000000107e+00 1.068000000000000060e+00 1.311875502999999981e+03 3.766864410000000021e+02
7.129999999999999893e+00 1.069499999999999895e+00 1.314247730999999931e+03 3.776151050000000282e+02
7.139999999999999680e+00 1.070999999999999952e+00 1.316621261000000004e+03 3.785443119999999908e+02
7.150000000000000355e+00 1.072500000000000009e+00 1.318996092999999973e+03 3.794740610000000061e+02
7.160000000000000142e+00 1.074000000000000066e+00 1.321372225999999955e+03 3.804043510000000197e+02
7.169999999999999929e+00 1.075499999999999901e+00 1.323749659000000065e+03 3.813351809999999773e+02
7.179999999999999716e+00 1.076999999999999957e+00 1.326128390000000081e+03 3.822665499999999952e+02
7.190000000000000391e+00 1.078500000000000014e+00 1.328508419000000004e+03 3.831984570000000190e+02
7.200000000000000178e+00 1.080000000000000071e+00 1.330889744000000064e+03 3.841309019999999919e+02
7.209999999999999964e+00 1.081499999999999906e+00 1.333272365000000036e+03 3.850638819999999782e+02
7.219999999999999751e+00 1.082999999999999963e+00 1.335656279999999924e+03 3.859973979999999756e+02
7.230000000000000426e+00 1.084500000000000020e+00 1.338041488000000072e+03 3.869314479999999890e+02
7.240000000000000213e+00 1.086000000000000076e+00 1.340427989000000025e+03 3.878660310000000209e+02
7.250000000000000000e+00 1.087499999999999911e+00 1.342815781000000015e+03 3.888011460000000170e+02
7.259999999999999787e+00 1.088999999999999968e+00 1.345204862999999932e+03 3.897367929999999774e+02
7.269999999999999574e+00 1.090500000000000025e+00 1.347595233999999891e+03 3.906729700000000207e+02
7.280000000000000249e+00 1.092000000000000082e+00 1.349986893000000009e+03 3.916096769999999765e+02
7.290000000000000036e+00 1.093499999999999917e+00 1.352379838999999947e+03 3.925469130000000177e+02
7.299999999999999822e+00 1.094999999999999973e+00 1.354774071999999933e+03 3.934846759999999790e+02
7.309999999999999609e+00 1.096500000000000030e+00 1.357169589000000087e+03 3.944229659999999740e+02
7.320000000000000284e+00 1.098000000000000087e+00 1.359566389999999956e+03 3.953617810000000077e+02
7.330000000000000071e+00 1.099499999999999922e+00 1.361964474000000109e+03 3.963011220000000208e+02
7.339999999999999858e+00 1.100999999999999979e+00 1.364363839999999982e+03 3.972409870000000183e+02
7.349999999999999645e+00 1.102500000000000036e+00 1.366764486999999917e+03 3.981813740000000053e+02
7.360000000000000320e+00 1.104000000000000092e+00 1.369166414000000032e+03 3.991222839999999792e+02
7.370000000000000107e+00 1.105499999999999927e+00 1.371569619000000102e+03 4.000637159999999994e+02
7.379999999999999893e+00 1.106999999999999984e+00 1.373974101999999903e+03 4.010056670000000167e+02
7.389999999999999680e+00 1.108500000000000041e+00 1.376379862000000003e+03 4.019481390000000260e+02
7.400000000000000355e+00 1.110000000000000098e+00 1.378786898000000065e+03 4.028911279999999806e+02
7.410000000000000142e+00 1.111499999999999932e+00 1.381195208000000093e+03 4.038346359999999891e+02
7.419999999999999929e+00 1.112999999999999989e+00 1.383604792000000089e+03 4.047786609999999996e+02
7.429999999999999716e+00 1.114500000000000046e+00 1.386015648000000056e+03 4.057232010000000173e+02
7.440000000000000391e+00 1.116000000000000103e+00 1.388427775999999994e+03 4.066682569999999828e+02
7.450000000000000178e+00 1.117499999999999938e+00 1.390841175000000021e+03 4.076138260000000173e+02
7.459999999999999964e+00 1.118999999999999995e+00 1.393255842999999913e+03 4.085599100000000021e+02
7.469999999999999751e+00 1.120500000000000052e+00 1.395671779999999899e+03 4.095065050000000042e+02
7.480000000000000426e+00 1.122000000000000108e+00 1.398088983999999982e+03 4.104536130000000185e+02
7.490000000000000213e+00 1.123499999999999943e+00 1.400507454999999936e+03 4.114012309999999957e+02
7.500000000000000000e+00 1.125000000000000000e+00 1.402927190999999993e+03 4.123493589999999926e+02
7.509999999999999787e+00 1.126500000000000057e+00 1.405348191999999926e+03 4.132979960000000119e+02
7.519999999999999574e+00 1.127999999999999892e+00 1.407770455999999967e+03 4.142471419999999966e+02
7.530000000000000249e+00 1.129499999999999948e+00 1.410193982999999889e+03 4.151967950000000087e+02
7.540000000000000036e+00 1.131000000000000005e+00 1.412618770999999924e+03 4.161469539999999938e+02
7.549999999999999822e+00 1.132500000000000062e+00 1.415044820000000072e+03 4.170976200000000063e+02
7.559999999999999609e+00 1.133999999999999897e+00 1.417472128000000112e+03 4.180487899999999968e+02
7.570000000000000284e+00 1.135499999999999954e+00 1.419900695000000042e+03 4.190004640000000222e+02
7.580000000000000071e+00 1.137000000000000011e+00 1.422330519999999979e+03 4.199526410000000283e+02
7.589999999999999858e+00 1.138500000000000068e+00 1.424761600000000044e+03 4.209053210000000149e+02
7.599999999999999645e+00 1.139999999999999902e+00 1.427193937000000005e+03 4.218585029999999847e+02
7.610000000000000320e+00 1.141499999999999959e+00 1.429627527000000100e+03 4.228121849999999995e+02
7.620000000000000107e+00 1.143000000000000016e+00 1.432062372000000096e+03 4.237663679999999999e+02
7.629999999999999893e+00 1.144500000000000073e+00 1.434498468999999886e+03 4.247210489999999936e+02
7.639999999999999680e+00 1.145999999999999908e+00 1.436935817000000043e+03 4.256762289999999780e+02
7.650000000000000355e+00 1.147499999999999964e+00 1.439374416000000110e+03 4.266319060000000150e+02
7.660000000000000142e+00 1.149000000000000021e+00 1.441814264999999978e+03 4.275880809999999883e+02
7.669999999999999929e+00 1.150500000000000078e+00 1.444255362000000105e+03 4.285447510000000193e+02
7.679999999999999716e+00 1.151999999999999913e+00 1.446697707000000037e+03 4.295019159999999943e+02
7.690000000000000391e+00 1.153499999999999970e+00 1.449141298000000006e+03 4.304595760000000269e+02
7.700000000000000178e+00 1.155000000000000027e+00 1.451586135000000013e+03 4.314177290000000085e+02
7.709999999999999964e+00 1.156500000000000083e+00 1.454032216999999946e+03 4.323763749999999959e+02
7.719999999999999751e+00 1.157999999999999918e+00 1.456479542000000038e+03 4.333355139999999892e+02
7.730000000000000426e+00 1.159499999999999975e+00 1.458928110999999944e+03 4.342951429999999959e+02
7.740000000000000213e+00 1.161000000000000032e+00 1.461377919999999904e+03 4.352552630000000136e+02
7.750000000000000000e+00 1.162500000000000089e+00 1.463828970999999910e+03 4.362158729999999878e+02
7.759999999999999787e+00 1.163999999999999924e+00 1.466281261999999970e+03 4.371769709999999804e+02
7.769999999999999574e+00 1.165499999999999980e+00 1.468734791000000087e+03 4.381385579999999891e+02
7.780000000000000249e+00 1.167000000000000037e+00 1.471189558000000034e+03 4.391006320000000187e+02
7.790000000000000036e+00 1.168500000000000094e+00 1.473645561999999927e+03 4.400631930000000125e+02
7.799999999999999822e+00 1.169999999999999929e+00 1.476102802000000111e+03 4.410262399999999730e+02
7.809999999999999609e+00 1.171499999999999986e+00 1.478561277999999902e+03 4.419897710000000188e+02
7.820000000000000284e+00 1.173000000000000043e+00 1.481020987000000105e+03 4.429537879999999745e+02
7.830000000000000071e+00 1.174500000000000099e+00 1.483481929000000036e+03 4.439182870000000207e+02
7.839999999999999858e+00 1.175999999999999934e+00 1.485944103000000041e+03 4.448832699999999818e+02
7.849999999999999645e+00 1.177499999999999991e+00 1.488407508999999891e+03 4.458487349999999765e+02
7.860000000000000320e+00 1.179000000000000048e+00 1.490872143999999935e+03 4.468146810000000073e+02
7.870000000000000107e+00 1.180500000000000105e+00 1.493338009000000056e+03 4.477811080000000175e+02
7.879999999999999893e+00 1.181999999999999940e+00 1.495805102000000034e+03 4.487480150000000094e+02
7.889999999999999680e+00 1.183499999999999996e+00 1.498273423000000093e+03 4.497154009999999857e+02
7.900000000000000355e+00 1.185000000000000053e+00 1.500742970000000014e+03 4.506832660000000033e+02
7.910000000000000142e+00 1.186500000000000110e+00 1.503213741999999911e+03 4.516516080000000102e+02
7.919999999999999929e+00 1.187999999999999945e+00 1.505685739000000012e+03 4.526204270000000065e+02
7.929999999999999716e+00 1.189500000000000002e+00 1.508158959000000095e+03 4.535897229999999922e+02
7.940000000000000391e+00 1.191000000000000059e+00 1.510633401999999933e+03 4.545594939999999724e+02
7.950000000000000178e+00 1.192499999999999893e+00 1.513109067000000096e+03 4.555297400000000039e+02
7.959999999999999964e+00 1.193999999999999950e+00 1.515585951999999907e+03 4.565004599999999755e+02
7.969999999999999751e+00 1.195500000000000007e+00 1.518064057999999932e+03 4.574716540000000009e+02
7.980000000000000426e+00 1.197000000000000064e+00 1.520543382000000065e+03 4.584433200000000284e+02
7.990000000000000213e+00 1.198499999999999899e+00 1.523023924000000079e+03 4.594154589999999985e+02
8.000000000000000000e+00 1.199999999999999956e+00 1.525505683000000090e+03 4.603880679999999757e+02
8.009999999999999787e+00 1.201500000000000012e+00 1.527988657999999987e+03 4.613611490000000117e+02
8.019999999999999574e+00 1.203000000000000069e+00 1.530472848000000113e+03 4.623346990000000005e+02
8.029999999999999361e+00 1.204499999999999904e+00 1.532958251999999902e+03 4.633087179999999989e+02
8.039999999999999147e+00 1.205999999999999961e+00 1.535444870000000037e+03 4.642832060000000070e+02
8.050000000000000711e+00 1.207500000000000018e+00 1.537932700000000068e+03 4.652581620000000271e+02
8.060000000000000497e+00 1.209000000000000075e+00 1.540421741000000111e+03 4.662335850000000050e+02
8.070000000000000284e+00 1.210499999999999909e+00 1.542911992999999939e+03 4.672094749999999976e+02
8.080000000000000071e+00 1.211999999999999966e+00 1.545403454999999894e+03 4.681858300000000099e+02
8.089999999999999858e+00 1.213500000000000023e+00 1.547896124999999984e+03 4.691626499999999851e+02
8.099999999999999645e+00 1.215000000000000080e+00 1.550390002999999979e+03 4.701399349999999799e+02
8.109999999999999432e+00 1.216499999999999915e+00 1.552885087000000112e+03 4.711176839999999970e+02
8.119999999999999218e+00 1.217999999999999972e+00 1.555381378000000041e+03 4.720958949999999845e+02
8.130000000000000782e+00 1.219500000000000028e+00 1.557878873999999996e+03 4.730745689999999968e+02
8.140000000000000568e+00 1.221000000000000085e+00 1.560377572999999984e+03 4.740537049999999795e+02
8.150000000000000355e+00 1.222499999999999920e+00 1.562877475999999888e+03 4.750333019999999919e+02
8.160000000000000142e+00 1.223999999999999977e+00 1.565378580999999940e+03 4.760133589999999799e+02
8.169999999999999929e+00 1.225500000000000034e+00 1.567880887000000030e+03 4.769938769999999977e+02
8.179999999999999716e+00 1.227000000000000091e+00 1.570384393999999929e+03 4.779748529999999960e+02
8.189999999999999503e+00 1.228499999999999925e+00 1.572889100000000099e+03 4.789562869999999748e+02
8.199999999999999289e+00 1.229999999999999982e+00 1.575395005000000083e+03 4.799381799999999885e+02
8.210000000000000853e+00 1.231500000000000039e+00 1.577902107999999998e+03 4.809205289999999877e+02
8.220000000000000639e+00 1.233000000000000096e+00 1.580410407000000077e+03 4.819033360000000243e+02
8.230000000000000426e+00 1.234499999999999931e+00 1.582919902000000093e+03 4.828865979999999922e+02
8.240000000000000213e+00 1.235999999999999988e+00 1.585430593000000044e+03 4.838703150000000051e+02
8.250000000000000000e+00 1.237500000000000044e+00 1.587942477000000054e+03 4.848544860000000085e+02
8.259999999999999787e+00 1.239000000000000101e+00 1.590455555000000004e+03 4.858391120000000001e+02
8.269999999999999574e+00 1.240499999999999936e+00 1.592969824999999901e+03 4.868241909999999848e+02
8.279999999999999361e+00 1.241999999999999993e+00 1.595485286000000087e+03 4.878097220000000220e+02
8.289999999999999147e+00 1.243500000000000050e+00 1.598001938000000109e+03 4.887957059999999956e+02
8.300000000000000711e+00 1.245000000000000107e+00 1.600519778999999971e+03 4.897821410000000242e+02
8.310000000000000497e+00 1.246499999999999941e+00 1.603038810000000012e+03 4.907690269999999941e+02
8.320000000000000284e+00 1.247999999999999998e+00 1.605559027999999898e+03 4.917563630000000217e+02
8.330000000000000071e+00 1.249500000000000055e+00 1.608080433000000085e+03 4.927441479999999956e+02
8.339999999999999858e+00 1.250999999999999890e+00 1.610603024000000005e+03 4.937323819999999728e+02
8.349999999999999645e+00 1.252499999999999947e+00 1.613126800999999887e+03 4.947210650000000101e+02
8.359999999999999432e+00 1.254000000000000004e+00 1.615651761000000079e+03 4.957101949999999988e+02
8.369999999999999218e+00 1.255500000000000060e+00 1.618177905000000010e+03 4.966997719999999958e+02
8.380000000000000782e+00 1.256999999999999895e+00 1.620705232000000024e+03 4.976897960000000012e+02
8.390000000000000568e+00 1.258499999999999952e+00 1.623233741000000009e+03 4.986802650000000199e+02
8.400000000000000355e+00 1.260000000000000009e+00 1.625763429999999971e+03 4.996711799999999926e+02
8.410000000000000142e+00 1.261500000000000066e+00 1.628294298999999910e+03 5.006625389999999811e+02
8.419999999999999929e+00 1.262999999999999901e+00 1.630826346999999942e+03 5.016543419999999855e+02
8.429999999999999716e+00 1.264499999999999957e+00 1.633359572999999955e+03 5.026465890000000059e+02
8.439999999999999503e+00 1.266000000000000014e+00 1.635893976999999950e+03 5.036392779999999902e+02
8.449999999999999289e+00 1.267500000000000071e+00 1.638429556999999932e+03 5.046324099999999930e+02
8.460000000000000853e+00 1.268999999999999906e+00 1.640966312999999900e+03 5.056259830000000193e+02
8.470000000000000639e+00 1.270499999999999963e+00 1.643504243000000088e+03 5.066199970000000121e+02
8.480000000000000426e+00 1.272000000000000020e+00 1.646043347000000040e+03 5.076144520000000284e+02
8.490000000000000213e+00 1.273500000000000076e+00 1.648583624000000100e+03 5.086093460000000164e+02
8.500000000000000000e+00 1.274999999999999911e+00 1.651125074000000041e+03 5.096046799999999735e+02
8.509999999999999787e+00 1.276499999999999968e+00 1.653667693999999983e+03 5.106004520000000184e+02
8.519999999999999574e+00 1.278000000000000025e+00 1.656211485000000039e+03 5.115966619999999807e+02
8.529999999999999361e+00 1.279500000000000082e+00 1.658756444999999985e+03 5.125933099999999740e+02
8.539999999999999147e+00 1.280999999999999917e+00 1.661302574000000050e+03 5.135903949999999440e+02
8.550000000000000711e+00 1.282499999999999973e+00 1.663849870999999894e+03 5.145879159999999501e+02
8.560000000000000497e+00 1.284000000000000030e+00 1.666398335000000088e+03 5.155858729999999923e+02
8.570000000000000284e+00 1.285500000000000087e+00 1.668947965000000067e+03 5.165842649999999594e+02
8.580000000000000071e+00 1.286999999999999922e+00 1.671498759999999947e+03 5.175830909999999676e+02
8.589999999999999858e+00 1.288499999999999979e+00 1.674050719000000072e+03 5.185823520000000144e+02
8.599999999999999645e+00 1.290000000000000036e+00 1.676603841999999986e+03 5.195820459999999912e+02
8.609999999999999432e+00 1.291500000000000092e+00 1.679158128000000033e+03 5.205821720000000141e+02
8.619999999999999218e+00 1.292999999999999927e+00 1.681713576000000103e+03 5.215827319999999645e+02
8.630000000000000782e+00 1.294499999999999984e+00 1.684270183999999972e+03 5.225837229999999636e+02
8.640000000000000568e+00 1.296000000000000041e+00 1.686827952999999980e+03 5.235851450000000114e+02
8.650000000000000355e+00 1.297500000000000098e+00 1.689386880999999903e+03 5.245869979999999941e+02
8.660000000000000142e+00 1.298999999999999932e+00 1.691946967000000086e+03 5.255892800000000307e+02
8.669999999999999929e+00 1.300499999999999989e+00 1.694508211999999958e+03 5.265919930000000022e+02
8.679999999999999716e+00 1.302000000000000046e+00 1.697070611999999983e+03 5.275951340000000300e+02
8.689999999999999503e+00 1.303500000000000103e+00 1.699634168999999929e+03 5.285987039999999979e+02
8.699999999999999289e+00 1.304999999999999938e+00 1.702198881000000029e+03 5.296027020000000221e+02
8.710000000000000853e+00 1.306499999999999995e+00 1.704764746999999943e+03 5.306071269999999913e+02
8.720000000000000639e+00 1.308000000000000052e+00 1.707331766999999900e+03 5.316119790000000194e+02
8.730000000000000426e+00 1.309500000000000108e+00 1.709899938999999904e+03 5.326172569999999951e+02
8.740000000000000213e+00 1.310999999999999943e+00 1.712469262999999955e+03 5.336229600000000346e+02
8.750000000000000000e+00 1.312500000000000000e+00 1.715039737999999943e+03 5.346290890000000218e+02
8.759999999999999787e+00 1.314000000000000057e+00 1.717611362999999983e+03 5.356356429999999591e+02
8.769999999999999574e+00 1.315499999999999892e+00 1.720184136999999964e+03 5.366426199999999653e+02
8.779999999999999361e+00 1.316999999999999948e+00 1.722758059999999887e+03 5.376500210000000379e+02
8.789999999999999147e+00 1.318500000000000005e+00 1.725333129999999983e+03 5.386578449999999521e+02
8.800000000000000711e+00 1.320000000000000062e+00 1.727909347000000025e+03 5.396660920000000488e+02
8.810000000000000497e+00 1.321499999999999897e+00 1.730486711000000014e+03 5.406747599999999920e+02
8.820000000000000284e+00 1.322999999999999954e+00 1.733065219000000070e+03 5.416838500000000067e+02
8.830000000000000071e+00 1.324500000000000011e+00 1.735644870999999966e+03 5.426933609999999817e+02
8.839999999999999858e+00 1.326000000000000068e+00 1.738225668000000042e+03 5.437032920000000331e+02
8.849999999999999645e+00 1.327499999999999902e+00 1.740807606000000078e+03 5.447136430000000473e+02
8.859999999999999432e+00 1.328999999999999959e+00 1.743390687000000071e+03 5.457244130000000268e+02
8.869999999999999218e+00 1.330500000000000016e+00 1.745974909000000025e+03 5.467356019999999717e+02
8.880000000000000782e+00 1.332000000000000073e+00 1.748560271000000057e+03 5.477472099999999955e+02
8.890000000000000568e+00 1.333499999999999908e+00 1.751146772000000055e+03 5.487592349999999897e+02
8.900000000000000355e+00 1.334999999999999964e+00 1.753734412000000020e+03 5.497716769999999542e+02
8.910000000000000142e+00 1.336500000000000021e+00 1.756323190000000068e+03 5.507845360000000028e+02
8.919999999999999929e+00 1.338000000000000078e+00 1.758913105000000087e+03 5.517978120000000217e+02
8.929999999999999716e+00 1.339499999999999913e+00 1.761504155999999966e+03 5.528115030000000161e+02
8.939999999999999503e+00 1.340999999999999970e+00 1.764096342999999933e+03 5.538256089999999858e+02
8.949999999999999289e+00 1.342500000000000027e+00 1.766689663999999993e+03 5.548401300000000447e+02
8.960000000000000853e+00 1.344000000000000083e+00 1.769284118000000035e+03 5.558550649999999678e+02
8.970000000000000639e+00 1.345499999999999918e+00 1.771879705999999942e+03 5.568704129999999850e+02
8.980000000000000426e+00 1.346999999999999975e+00 1.774476425999999947e+03 5.578861749999999802e+02
8.990000000000000213e+00 1.348500000000000032e+00 1.777074276999999938e+03 5.589023499999999558e+02
9.000000000000000000e+00 1.350000000000000089e+00 1.779673258999999916e+03 5.599189370000000281e+02
9.009999999999999787e+00 1.351499999999999924e+00 1.782273370999999997e+03 5.609359349999999722e+02
9.019999999999999574e+00 1.352999999999999980e+00 1.784874610999999959e+03 5.619533450000000130e+02
9.029999999999999361e+00 1.354500000000000037e+00 1.787476979999999912e+03 5.629711650000000418e+02
9.039999999999999147e+00 1.356000000000000094e+00 1.790080476000000090e+03 5.639893960000000561e+02
9.050000000000000711e+00 1.357499999999999929e+00 1.792685099000000037e+03 5.650080359999999473e+02
9.060000000000000497e+00 1.358999999999999986e+00 1.795290848000000096e+03 5.660270860000000539e+02
9.070000000000000284e+00 1.360500000000000043e+00 1.797897721000000047e+03 5.670465440000000399e+02
9.080000000000000071e+00 1.362000000000000099e+00 1.800505718999999999e+03 5.680664100000000190e+02
9.089999999999999858e+00 1.363499999999999934e+00 1.803114839999999958e+03 5.690866839999999911e+02
9.099999999999999645e+00 1.364999999999999991e+00 1.805725083999999924e+03 5.701073659999999563e+02
9.109999999999999432e+00 1.366500000000000048e+00 1.808336450000000013e+03 5.711284540000000334e+02
9.119999999999999218e+00 1.368000000000000105e+00 1.810948936000000003e+03 5.721499489999999923e+02
9.130000000000000782e+00 1.369499999999999940e+00 1.813562543999999889e+03 5.731718489999999520e+02
9.140000000000000568e+00 1.370999999999999996e+00 1.816177269999999908e+03 5.741941550000000234e+02
9.150000000000000355e+00 1.372500000000000053e+00 1.818793114999999943e+03 5.752168659999999818e+02
9.160000000000000142e+00 1.374000000000000110e+00 1.821410078000000112e+03 5.762399809999999434e+02
9.169999999999999929e+00 1.375499999999999945e+00 1.824028158999999960e+03 5.772635000000000218e+02
9.179999999999999716e+00 1.377000000000000002e+00 1.826647355999999945e+03 5.782874219999999923e+02
9.189999999999999503e+00 1.378500000000000059e+00 1.829267667999999958e+03 5.793117469999999685e+02
9.199999999999999289e+00 1.379999999999999893e+00 1.831889094999999998e+03 5.803364749999999503e+02
9.210000000000000853e+00 1.381499999999999950e+00 1.834511635999999953e+03 5.813616050000000541e+02
9.220000000000000639e+00 1.383000000000000007e+00 1.837135291000000052e+03 5.823871370000000525e+02
9.230000000000000426e+00 1.384500000000000064e+00 1.839760058000000072e+03 5.834130699999999479e+02
9.240000000000000213e+00 1.385999999999999899e+00 1.842385937000000013e+03 5.844394029999999702e+02
9.250000000000000000e+00 1.387499999999999956e+00 1.845012926000000107e+03 5.854661360000000059e+02
9.259999999999999787e+00 1.389000000000000012e+00 1.847641026000000011e+03 5.864932700000000523e+02
9.269999999999999574e+00 1.390500000000000069e+00 1.850270234999999957e+03 5.875208020000000033e+02
9.279999999999999361e+00 1.391999999999999904e+00 1.852900552999999945e+03 5.885487329999999702e+02
9.289999999999999147e+00 1.393499999999999961e+00 1.855531979000000092e+03 5.895770629999999528e+02
9.300000000000000711e+00 1.395000000000000018e+00 1.858164512000000059e+03 5.906057909999999538e+02
9.310000000000000497e+00 1.396500000000000075e+00 1.860798152000000073e+03 5.916349159999999756e+02
9.320000000000000284e+00 1.397999999999999909e+00 1.863432896999999912e+03 5.926644380000000183e+02
9.330000000000000071e+00 1.399499999999999966e+00 1.866068747000000030e+03 5.936943559999999707e+02
9.339999999999999858e+00 1.401000000000000023e+00 1.868705701000000090e+03 5.947246709999999439e+02
9.349999999999999645e+00 1.402500000000000080e+00 1.871343757999999980e+03 5.957553820000000542e+02
9.359999999999999432e+00 1.403999999999999915e+00 1.873982917999999927e+03 5.967864869999999655e+02
9.369999999999999218e+00 1.405499999999999972e+00 1.876623178999999936e+03 5.978179870000000165e+02
9.380000000000000782e+00 1.407000000000000028e+00 1.879264541999999892e+03 5.988498819999999796e+02
9.390000000000000568e+00 1.408500000000000085e+00 1.881907005000000026e+03 5.998821709999999712e+02
9.400000000000000355e+00 1.409999999999999920e+00 1.884550568000000112e+03 6.009148519999999962e+02
9.410000000000000142e+00 1.411499999999999977e+00 1.887195228999999927e+03 6.019479270000000497e+02
9.419999999999999929e+00 1.413000000000000034e+00 1.889840989000000036e+03 6.029813950000000204e+02
9.429999999999999716e+00 1.414500000000000091e+00 1.892487845999999990e+03 6.040152540000000272e+02
9.439999999999999503e+00 1.415999999999999925e+00 1.895135798999999906e+03 6.050495059999999512e+02
9.449999999999999289e+00 1.417499999999999982e+00 1.897784848000000011e+03 6.060841480000000274e+02
9.460000000000000853e+00 1.419000000000000039e+00 1.900434991999999966e+03 6.071191810000000260e+02
9.470000000000000639e+00 1.420500000000000096e+00 1.903086230999999998e+03 6.081546049999999468e+02
9.480000000000000426e+00 1.421999999999999931e+00 1.905738563000000113e+03 6.091904190000000199e+02
9.490000000000000213e+00 1.423499999999999988e+00 1.908391988000000083e+03 6.102266220000000203e+02


==> anc/Fig2/Fig2a/EOS_PCSB4_zeta_0.04.out <==
# nb/n0, nb( fm ^{-3}), epsilon (MeV fm^{-3}), p (MeV fm^{-3})
5.944266666666666902e-10 8.916400000000000094e-11 8.302999999999999638e-08 6.274400000000000003e-13
6.075399999999999514e-10 9.113099999999999529e-11 8.486199999999999584e-08 6.505399999999999725e-13
6.209466666666667186e-10 9.314200000000000520e-11 8.673400000000000096e-08 6.744500000000000191e-13
6.346466666666666816e-10 9.519700000000000482e-11 8.864800000000000076e-08 6.991999999999999893e-13
6.486466666666667366e-10 9.729700000000000274e-11 9.060399999999999525e-08 7.248000000000000014e-13
6.629600000000000557e-10 9.944400000000000319e-11 9.260299999999999879e-08 7.512800000000000057e-13
6.776000000000000176e-10 1.016399999999999975e-10 9.464599999999999928e-08 7.786799999999999697e-13
6.925333333333332786e-10 1.038799999999999944e-10 9.673399999999999786e-08 8.070200000000000287e-13
7.077999999999999753e-10 1.061699999999999937e-10 9.886899999999999680e-08 8.363200000000000149e-13
7.234666666666666913e-10 1.085200000000000037e-10 1.010499999999999950e-07 8.666300000000000140e-13
7.393999999999999489e-10 1.109099999999999949e-10 1.032799999999999957e-07 8.979600000000000431e-13
7.557333333333333292e-10 1.133599999999999968e-10 1.055600000000000003e-07 9.303600000000000868e-13
7.724000000000000417e-10 1.158600000000000011e-10 1.078899999999999953e-07 9.638499999999999774e-13
7.894000000000000864e-10 1.184100000000000078e-10 1.102699999999999941e-07 9.984700000000000864e-13
8.068666666666666307e-10 1.210299999999999946e-10 1.126999999999999967e-07 1.034199999999999976e-12
8.246666666666667140e-10 1.236999999999999968e-10 1.151900000000000011e-07 1.071199999999999919e-12
8.428666666666667132e-10 1.264299999999999966e-10 1.177299999999999961e-07 1.109400000000000099e-12
8.614666666666666283e-10 1.292199999999999942e-10 1.203299999999999929e-07 1.148900000000000083e-12
8.804666666666666661e-10 1.320699999999999896e-10 1.229800000000000067e-07 1.189700000000000070e-12
8.998666666666667232e-10 1.349800000000000085e-10 1.256900000000000091e-07 1.231900000000000032e-12
9.197333333333333833e-10 1.379600000000000075e-10 1.284700000000000115e-07 1.275499999999999967e-12
9.400000000000000627e-10 1.410000000000000042e-10 1.312999999999999912e-07 1.320500000000000078e-12
9.607333333333333451e-10 1.441100000000000069e-10 1.341999999999999973e-07 1.366999999999999931e-12
9.819333333333332305e-10 1.472899999999999897e-10 1.371599999999999921e-07 1.414999999999999928e-12
1.003600000000000133e-09 1.505400000000000044e-10 1.401900000000000132e-07 1.464600000000000040e-12
1.025733333333333431e-09 1.538599999999999991e-10 1.432799999999999966e-07 1.515900000000000033e-12
1.048400000000000019e-09 1.572600000000000081e-10 1.464400000000000063e-07 1.568899999999999908e-12
1.071533333333333417e-09 1.607299999999999971e-10 1.496699999999999896e-07 1.623700000000000038e-12
1.095200000000000106e-09 1.642800000000000004e-10 1.529699999999999993e-07 1.680300000000000019e-12
1.119333333333333397e-09 1.679000000000000096e-10 1.563499999999999938e-07 1.738899999999999992e-12
1.144000000000000185e-09 1.716000000000000071e-10 1.597999999999999883e-07 1.799399999999999987e-12
1.169266666666666744e-09 1.753900000000000013e-10 1.633299999999999941e-07 1.861999999999999942e-12
1.195066666666666800e-09 1.792600000000000096e-10 1.669299999999999999e-07 1.926699999999999858e-12
1.221466666666666626e-09 1.832199999999999887e-10 1.706099999999999905e-07 1.993699999999999876e-12
1.248400000000000156e-09 1.872600000000000079e-10 1.743800000000000037e-07 2.063099999999999964e-12
1.275933333333333456e-09 1.913899999999999977e-10 1.782199999999999905e-07 2.134900000000000122e-12
1.304066666666666734e-09 1.956100000000000100e-10 1.821600000000000112e-07 2.209299999999999886e-12
1.332866666666666675e-09 1.999300000000000013e-10 1.861799999999999903e-07 2.286400000000000032e-12
1.362266666666666595e-09 2.043399999999999892e-10 1.902800000000000071e-07 2.366300000000000126e-12
1.392333333333333385e-09 2.088500000000000077e-10 1.944800000000000050e-07 2.449300000000000075e-12
1.423066666666666840e-09 2.134600000000000053e-10 1.987699999999999991e-07 2.535399999999999880e-12
1.454466666666666752e-09 2.181700000000000076e-10 2.031600000000000007e-07 2.624899999999999852e-12
1.486533333333333329e-09 2.229799999999999889e-10 2.076399999999999985e-07 2.717999999999999930e-12
1.519333333333333463e-09 2.279000000000000092e-10 2.122200000000000038e-07 2.814900000000000052e-12
1.552866666666666743e-09 2.329299999999999908e-10 2.169100000000000014e-07 2.915800000000000157e-12
1.587133333333333374e-09 2.380699999999999854e-10 2.216899999999999953e-07 3.021000000000000153e-12
1.622133333333333357e-09 2.433199999999999931e-10 2.265800000000000079e-07 3.130899999999999917e-12
1.657933333333333378e-09 2.486899999999999963e-10 2.315800000000000130e-07 3.245700000000000195e-12
1.694533333333333437e-09 2.541799999999999949e-10 2.366900000000000105e-07 3.365500000000000149e-12
1.731866666666666849e-09 2.597800000000000066e-10 2.419099999999999738e-07 3.489599999999999994e-12
1.770066666666666779e-09 2.655099999999999961e-10 2.472499999999999938e-07 3.618000000000000134e-12
1.809133333333333435e-09 2.713700000000000152e-10 2.527099999999999911e-07 3.750799999999999729e-12
1.849066666666666816e-09 2.773600000000000121e-10 2.582800000000000072e-07 3.888299999999999901e-12
1.889866666666666510e-09 2.834799999999999868e-10 2.639800000000000120e-07 4.030499999999999840e-12
1.931533333333333550e-09 2.897299999999999911e-10 2.698100000000000053e-07 4.177499999999999921e-12
1.974200000000000069e-09 2.961299999999999897e-10 2.757599999999999758e-07 4.329700000000000019e-12
2.017733333333333521e-09 3.026600000000000178e-10 2.818399999999999879e-07 4.486999999999999763e-12
2.062266666666666866e-09 3.093399999999999885e-10 2.880599999999999999e-07 4.649599999999999898e-12
2.107733333333333417e-09 3.161600000000000229e-10 2.944200000000000119e-07 4.817799999999999929e-12
2.154266666666666548e-09 3.231399999999999822e-10 3.009100000000000124e-07 4.991700000000000228e-12
2.201799999999999986e-09 3.302699999999999876e-10 3.075500000000000243e-07 5.171499999999999926e-12
2.250400000000000418e-09 3.375600000000000213e-10 3.143399999999999944e-07 5.357300000000000205e-12
2.299999999999999916e-09 3.449999999999999977e-10 3.212700000000000174e-07 5.549399999999999760e-12
2.350800000000000195e-09 3.526200000000000190e-10 3.283600000000000101e-07 5.747899999999999772e-12
2.402666666666667055e-09 3.604000000000000169e-10 3.356100000000000254e-07 5.953099999999999746e-12
2.455666666666666769e-09 3.683500000000000256e-10 3.430099999999999990e-07 6.165199999999999620e-12
2.509866666666666437e-09 3.764799999999999759e-10 3.505800000000000066e-07 6.384400000000000140e-12
2.565200000000000199e-09 3.847799999999999885e-10 3.583199999999999951e-07 6.611000000000000002e-12
2.621799999999999776e-09 3.932699999999999768e-10 3.662200000000000063e-07 6.845100000000000388e-12
2.679666666666666822e-09 4.019499999999999923e-10 3.743000000000000098e-07 7.087100000000000367e-12
2.738800000000000096e-09 4.108199999999999834e-10 3.825600000000000057e-07 7.337299999999999442e-12
2.799200000000000012e-09 4.198800000000000018e-10 3.909999999999999940e-07 7.595899999999999976e-12
2.861000000000000357e-09 4.291500000000000121e-10 3.996299999999999859e-07 7.863199999999999857e-12
2.924066666666666930e-09 4.386099999999999981e-10 4.084499999999999815e-07 8.139600000000000577e-12
2.988600000000000206e-09 4.482900000000000102e-10 4.174599999999999807e-07 8.425399999999999218e-12
3.054533333333333497e-09 4.581800000000000143e-10 4.266699999999999951e-07 8.721000000000000503e-12
3.121933333333333906e-09 4.682900000000000445e-10 4.360800000000000244e-07 9.026900000000000643e-12
3.190800000000000603e-09 4.786200000000000491e-10 4.457099999999999856e-07 9.343300000000000386e-12
3.261199999999999864e-09 4.891799999999999589e-10 4.555400000000000147e-07 9.670899999999999919e-12
3.333200000000000029e-09 4.999799999999999630e-10 4.655899999999999756e-07 1.000999999999999955e-11
3.406733333333333170e-09 5.110099999999999755e-10 4.758599999999999743e-07 1.036100000000000078e-11
3.481866666666666803e-09 5.222799999999999790e-10 4.863599999999999691e-07 1.072500000000000045e-11
3.558733333333333886e-09 5.338100000000000416e-10 4.970999999999999713e-07 1.110300000000000065e-11
3.637200000000000220e-09 5.455799999999999916e-10 5.080600000000000112e-07 1.149399999999999929e-11
3.717466666666666692e-09 5.576199999999999831e-10 5.192699999999999640e-07 1.190099999999999947e-11
3.799533333333333303e-09 5.699300000000000161e-10 5.307300000000000414e-07 1.232300000000000070e-11
3.883333333333333365e-09 5.825000000000000047e-10 5.424400000000000318e-07 1.276100000000000025e-11
3.969000000000000666e-09 5.953500000000000172e-10 5.544099999999999994e-07 1.321799999999999962e-11
4.056600000000000240e-09 6.084900000000000360e-10 5.666400000000000500e-07 1.369199999999999942e-11
4.146066666666667052e-09 6.219099999999999752e-10 5.791400000000000362e-07 1.418700000000000003e-11
4.237600000000000339e-09 6.356399999999999887e-10 5.919200000000000223e-07 1.470300000000000147e-11
4.331066666666666724e-09 6.496600000000000086e-10 6.049800000000000082e-07 1.523599999999999849e-11
4.426600000000000410e-09 6.639899999999999994e-10 6.183299999999999524e-07 1.578700000000000129e-11
4.524266666666667256e-09 6.786400000000000470e-10 6.319699999999999607e-07 1.635699999999999907e-11
4.624133333333333950e-09 6.936200000000000305e-10 6.459199999999999499e-07 1.694499999999999939e-11
4.726133333333332977e-09 7.089199999999999673e-10 6.601699999999999617e-07 1.755300000000000003e-11
4.830400000000000194e-09 7.245600000000000291e-10 6.747400000000000187e-07 1.818100000000000099e-11
4.936999999999999805e-09 7.405499999999999915e-10 6.896199999999999508e-07 1.882899999999999903e-11
5.045933333333333465e-09 7.568899999999999578e-10 7.048399999999999508e-07 1.949799999999999952e-11
5.157266666666667035e-09 7.735900000000000138e-10 7.203899999999999544e-07 2.018799999999999920e-11
5.271066666666667200e-09 7.906600000000000387e-10 7.362899999999999842e-07 2.090099999999999909e-11
5.387333333333333962e-09 8.081000000000000322e-10 7.525299999999999761e-07 2.163699999999999919e-11
5.506199999999999866e-09 8.259299999999999592e-10 7.691400000000000170e-07 2.239599999999999949e-11
5.627666666666667396e-09 8.441500000000000266e-10 7.861100000000000426e-07 2.317899999999999888e-11
5.751866666666666615e-09 8.627799999999999923e-10 8.034500000000000112e-07 2.398699999999999947e-11
5.878800000000000006e-09 8.818199999999999596e-10 8.211800000000000515e-07 2.482100000000000016e-11
6.008466666666666742e-09 9.012700000000000320e-10 8.392999999999999517e-07 2.567999999999999882e-11
6.141066666666666884e-09 9.211599999999999499e-10 8.578199999999999879e-07 2.656699999999999858e-11
6.276533333333332918e-09 9.414799999999999376e-10 8.767500000000000125e-07 2.748199999999999942e-11
6.415000000000000698e-09 9.622500000000000634e-10 8.960900000000000255e-07 2.842600000000000025e-11
6.556600000000001119e-09 9.834900000000000852e-10 9.158600000000000497e-07 2.939900000000000105e-11
6.701333333333333353e-09 1.005200000000000003e-09 9.360700000000000434e-07 3.040299999999999960e-11
6.849333333333333256e-09 1.027399999999999988e-09 9.567200000000000066e-07 3.143900000000000124e-11
7.000000000000000643e-09 1.050000000000000096e-09 9.778299999999999620e-07 3.250699999999999952e-11
7.154666666666666775e-09 1.073199999999999975e-09 9.994099999999999739e-07 3.360899999999999866e-11
7.312666666666667264e-09 1.096900000000000007e-09 1.021500000000000088e-06 3.474700000000000290e-11
7.473999999999999626e-09 1.121099999999999985e-09 1.044000000000000084e-06 3.592099999999999931e-11
7.638666666666667172e-09 1.145799999999999910e-09 1.066999999999999906e-06 3.713299999999999859e-11
7.807333333333334290e-09 1.171100000000000019e-09 1.090599999999999985e-06 3.838499999999999850e-11
7.979333333333334110e-09 1.196900000000000075e-09 1.114600000000000094e-06 3.967699999999999906e-11
8.155333333333333502e-09 1.223299999999999901e-09 1.139200000000000037e-06 4.101300000000000225e-11
8.335333333333332467e-09 1.250299999999999911e-09 1.164400000000000024e-06 4.239399999999999727e-11
8.519333333333332659e-09 1.277899999999999899e-09 1.190100000000000049e-06 4.382299999999999694e-11
8.707333333333334077e-09 1.306100000000000070e-09 1.216299999999999900e-06 4.530199999999999902e-11
8.899333333333333414e-09 1.334900000000000012e-09 1.243200000000000015e-06 4.683300000000000128e-11
9.096000000000000849e-09 1.364399999999999962e-09 1.270599999999999956e-06 4.841899999999999715e-11
9.296666666666667857e-09 1.394500000000000096e-09 1.298599999999999942e-06 5.006499999999999720e-11
9.502000000000001309e-09 1.425300000000000031e-09 1.327299999999999980e-06 5.177299999999999921e-11
9.711333333333332678e-09 1.456699999999999943e-09 1.356600000000000064e-06 5.354800000000000084e-11
9.925333333333333800e-09 1.488800000000000070e-09 1.386499999999999981e-06 5.539399999999999762e-11
1.014466666666666658e-08 1.521700000000000029e-09 1.417099999999999951e-06 5.731499999999999802e-11
1.036866666666666746e-08 1.555299999999999996e-09 1.448399999999999973e-06 5.931899999999999957e-11
1.059733333333333313e-08 1.589599999999999970e-09 1.480300000000000040e-06 6.140999999999999783e-11
1.083133333333333377e-08 1.624699999999999983e-09 1.512999999999999956e-06 6.357799999999999748e-11
1.107000000000000086e-08 1.660500000000000004e-09 1.546399999999999924e-06 6.582099999999999429e-11
1.131400000000000126e-08 1.697100000000000064e-09 1.580499999999999945e-06 6.813999999999999682e-11
1.156400000000000019e-08 1.734599999999999986e-09 1.615400000000000026e-06 7.053699999999999640e-11
1.181933333333333408e-08 1.772899999999999947e-09 1.650999999999999948e-06 7.301500000000000584e-11
1.207999999999999964e-08 1.811999999999999947e-09 1.687399999999999929e-06 7.557699999999999916e-11
1.234666666666666704e-08 1.852000000000000015e-09 1.724699999999999979e-06 7.822399999999999788e-11
1.261866666666666610e-08 1.892799999999999916e-09 1.762700000000000081e-06 8.095900000000000188e-11
1.289733333333333388e-08 1.934599999999999916e-09 1.801600000000000039e-06 8.378400000000000246e-11
1.318200000000000184e-08 1.977300000000000193e-09 1.841400000000000064e-06 8.670199999999999952e-11
1.347266666666666667e-08 2.020899999999999918e-09 1.881999999999999938e-06 8.971499999999999728e-11
1.377000000000000022e-08 2.065499999999999950e-09 1.923499999999999880e-06 9.282700000000000422e-11
1.407333333333333230e-08 2.110999999999999845e-09 1.965999999999999896e-06 9.603799999999999447e-11
1.438400000000000161e-08 2.157600000000000077e-09 2.009299999999999973e-06 9.935299999999999802e-11
1.470133333333333468e-08 2.205200000000000202e-09 2.053699999999999921e-06 1.027699999999999977e-10
1.502599999999999836e-08 2.253899999999999837e-09 2.099000000000000147e-06 1.062999999999999974e-10
1.535733333333333572e-08 2.303600000000000193e-09 2.145300000000000026e-06 1.099399999999999972e-10
1.569600000000000039e-08 2.354400000000000059e-09 2.192599999999999980e-06 1.136899999999999972e-10
1.604266666666666752e-08 2.406399999999999879e-09 2.240999999999999804e-06 1.175600000000000056e-10
1.639666666666666857e-08 2.459500000000000037e-09 2.290499999999999923e-06 1.215500000000000094e-10
1.675800000000000024e-08 2.513700000000000119e-09 2.341000000000000117e-06 1.256600000000000086e-10
1.712800000000000289e-08 2.569200000000000186e-09 2.392699999999999978e-06 1.298900000000000033e-10
1.750599999999999807e-08 2.625899999999999793e-09 2.445399999999999914e-06 1.342500000000000017e-10
1.789200000000000232e-08 2.683800000000000183e-09 2.499400000000000159e-06 1.387400000000000038e-10
1.828666666666666762e-08 2.743000000000000144e-09 2.554600000000000071e-06 1.433600000000000095e-10
1.869066666666666913e-08 2.803600000000000121e-09 2.610899999999999854e-06 1.481099999999999931e-10
1.910266666666666646e-08 2.865400000000000052e-09 2.668499999999999946e-06 1.529999999999999886e-10
1.952399999999999999e-08 2.928599999999999999e-09 2.727399999999999925e-06 1.580400000000000043e-10
1.995533333333333494e-08 2.993299999999999993e-09 2.787599999999999789e-06 1.632099999999999978e-10
2.039533333333333425e-08 3.059299999999999972e-09 2.849099999999999962e-06 1.685300000000000115e-10
2.084533333333333497e-08 3.126799999999999997e-09 2.911999999999999817e-06 1.739900000000000113e-10
2.130533333333333379e-08 3.195800000000000069e-09 2.976199999999999982e-06 1.796000000000000054e-10
2.177533333333333403e-08 3.266300000000000187e-09 3.041900000000000048e-06 1.853700000000000020e-10
2.225600000000000090e-08 3.338399999999999970e-09 3.108999999999999795e-06 1.912800000000000105e-10
2.274666666666666587e-08 3.411999999999999798e-09 3.177599999999999866e-06 1.973600000000000040e-10
2.324866666666666931e-08 3.487300000000000148e-09 3.247699999999999839e-06 2.035899999999999918e-10
2.376200000000000128e-08 3.564300000000000192e-09 3.319399999999999932e-06 2.099800000000000080e-10
2.428599999999999989e-08 3.642899999999999900e-09 3.392599999999999925e-06 2.165400000000000091e-10
2.482200000000000217e-08 3.723300000000000160e-09 3.467499999999999835e-06 2.232600000000000128e-10
2.536933333333333630e-08 3.805400000000000115e-09 3.543999999999999865e-06 2.301399999999999932e-10
2.592933333333333602e-08 3.889400000000000238e-09 3.622199999999999811e-06 2.372000000000000184e-10
2.650133333333333612e-08 3.975200000000000087e-09 3.702100000000000096e-06 2.444200000000000204e-10
2.708600000000000180e-08 4.062900000000000104e-09 3.783800000000000093e-06 2.517499999999999837e-10
2.768400000000000159e-08 4.152599999999999908e-09 3.867300000000000226e-06 2.591399999999999964e-10
2.829466666666666698e-08 4.244199999999999881e-09 3.952600000000000070e-06 2.665900000000000069e-10
2.891866666666666648e-08 4.337799999999999641e-09 4.039799999999999845e-06 2.741499999999999787e-10
2.955666666666666531e-08 4.433499999999999631e-09 4.128999999999999770e-06 2.818200000000000153e-10
3.020866666666666678e-08 4.531299999999999852e-09 4.220099999999999626e-06 2.896499999999999769e-10
3.087533333333333280e-08 4.631299999999999920e-09 4.313199999999999632e-06 2.976799999999999998e-10
3.155666666666666668e-08 4.733499999999999836e-09 4.408400000000000008e-06 3.059599999999999960e-10
3.225266666666666841e-08 4.837899999999999599e-09 4.505599999999999688e-06 3.145500000000000150e-10
3.296466666666666843e-08 4.944700000000000099e-09 4.605100000000000175e-06 3.235400000000000015e-10
3.369200000000000153e-08 5.053800000000000064e-09 4.706700000000000185e-06 3.329800000000000227e-10
3.443533333333333291e-08 5.165299999999999937e-09 4.810499999999999936e-06 3.427999999999999950e-10
3.519533333333333443e-08 5.279300000000000164e-09 4.916699999999999868e-06 3.529899999999999877e-10
3.597133333333333423e-08 5.395700000000000299e-09 5.025199999999999761e-06 3.635700000000000173e-10
3.676533333333333459e-08 5.514800000000000023e-09 5.136099999999999834e-06 3.745699999999999793e-10
3.757666666666666367e-08 5.636499999999999716e-09 5.249400000000000088e-06 3.859799999999999947e-10
3.840533333333333471e-08 5.760800000000000207e-09 5.365199999999999894e-06 3.978399999999999931e-10
3.925266666666666491e-08 5.887899999999999903e-09 5.483600000000000319e-06 4.101600000000000084e-10
4.011866666666666751e-08 6.017799999999999630e-09 5.604599999999999669e-06 4.229600000000000056e-10
4.100400000000000109e-08 6.150599999999999833e-09 5.728299999999999857e-06 4.362600000000000010e-10
4.190866666666666567e-08 6.286299999999999685e-09 5.854700000000000035e-06 4.500800000000000112e-10
4.283333333333333307e-08 6.424999999999999630e-09 5.983800000000000205e-06 4.644300000000000185e-10
4.377866666666666852e-08 6.566800000000000112e-09 6.115900000000000177e-06 4.793400000000000218e-10
4.474466666666667201e-08 6.711700000000000305e-09 6.250800000000000360e-06 4.948199999999999518e-10
4.573200000000000214e-08 6.859799999999999824e-09 6.388799999999999716e-06 5.108999999999999625e-10
4.674066666666667214e-08 7.011100000000000325e-09 6.529700000000000349e-06 5.276000000000000185e-10
4.777200000000000584e-08 7.165800000000000215e-09 6.673800000000000375e-06 5.449399999999999814e-10
4.882600000000000324e-08 7.323900000000000320e-09 6.821099999999999795e-06 5.629300000000000403e-10
4.990333333333332954e-08 7.485499999999999432e-09 6.971600000000000302e-06 5.815899999999999531e-10
5.100466666666666983e-08 7.650700000000000474e-09 7.125400000000000422e-06 6.009499999999999772e-10
5.212999999999999762e-08 7.819499999999999312e-09 7.282600000000000374e-06 6.210199999999999917e-10
5.327999999999999799e-08 7.991999999999999699e-09 7.443300000000000377e-06 6.418099999999999788e-10
5.445533333333333616e-08 8.168300000000000424e-09 7.607599999999999804e-06 6.633400000000000068e-10
5.565666666666667072e-08 8.348500000000000277e-09 7.775500000000000347e-06 6.856199999999999547e-10
5.688466666666666689e-08 8.532699999999999703e-09 7.947000000000000315e-06 7.086600000000000116e-10
5.814000000000000975e-08 8.721000000000000800e-09 8.122400000000000363e-06 7.324699999999999532e-10
5.942266666666667281e-08 8.913400000000000260e-09 8.301600000000000274e-06 7.570499999999999862e-10
6.073400000000000637e-08 9.110100000000000625e-09 8.484800000000000485e-06 7.824099999999999896e-10
6.207400000000000381e-08 9.311100000000000241e-09 8.671999999999999303e-06 8.085299999999999987e-10
6.344333333333333697e-08 9.516499999999999552e-09 8.863400000000000553e-06 8.354000000000000310e-10
6.484333333333333627e-08 9.726499999999999448e-09 9.058900000000000630e-06 8.630199999999999832e-10
6.627400000000000172e-08 9.941099999999999927e-09 9.258800000000000190e-06 8.913500000000000291e-10
6.790600000000001262e-08 1.018590000000000057e-08 9.488110000000000540e-06 1.054460000000000100e-09
7.045466666666667525e-08 1.056819999999999996e-08 9.844219999999999406e-06 1.106829999999999992e-09
7.309866666666666901e-08 1.096480000000000002e-08 1.021359999999999992e-05 1.163010000000000102e-09
7.584199999999999845e-08 1.137630000000000010e-08 1.059700000000000035e-05 1.220500000000000076e-09
7.868800000000000951e-08 1.180320000000000077e-08 1.099459999999999973e-05 1.281979999999999951e-09
8.164133333333333885e-08 1.224620000000000017e-08 1.140730000000000003e-05 1.346539999999999984e-09
8.470466666666667381e-08 1.270570000000000008e-08 1.183530000000000000e-05 1.413839999999999948e-09
8.788399999999999471e-08 1.318259999999999954e-08 1.227949999999999991e-05 1.486270000000000080e-09
9.118200000000000214e-08 1.367730000000000032e-08 1.274030000000000065e-05 1.560010000000000075e-09
9.460400000000000460e-08 1.419059999999999937e-08 1.321850000000000058e-05 1.639089999999999972e-09
9.815399999999999337e-08 1.472309999999999934e-08 1.371450000000000058e-05 1.722059999999999945e-09
1.018380000000000150e-07 1.527570000000000092e-08 1.422919999999999922e-05 1.808509999999999993e-09
1.056593333333333359e-07 1.584889999999999973e-08 1.476319999999999953e-05 1.901719999999999922e-09
1.096246666666666614e-07 1.644369999999999854e-08 1.531719999999999965e-05 1.996319999999999988e-09
1.137386666666666676e-07 1.706079999999999882e-08 1.589199999999999963e-05 2.097950000000000184e-09
1.180073333333333351e-07 1.770109999999999960e-08 1.648849999999999977e-05 2.204520000000000159e-09
1.224360000000000251e-07 1.836540000000000112e-08 1.710730000000000136e-05 2.315519999999999879e-09
1.270306666666666784e-07 1.905459999999999911e-08 1.774929999999999962e-05 2.435270000000000008e-09
1.317980000000000265e-07 1.976970000000000133e-08 1.841539999999999990e-05 2.556719999999999832e-09
1.367439999999999968e-07 2.051160000000000018e-08 1.910640000000000057e-05 2.687239999999999914e-09
1.418759999999999927e-07 2.128139999999999891e-08 1.982350000000000087e-05 2.824059999999999862e-09
1.471999999999999946e-07 2.207999999999999985e-08 2.056739999999999895e-05 2.966609999999999954e-09
1.527246666666666701e-07 2.290870000000000052e-08 2.133930000000000082e-05 3.120260000000000142e-09
1.584559999999999996e-07 2.376839999999999994e-08 2.214009999999999831e-05 3.276260000000000017e-09
1.644026666666666771e-07 2.466039999999999892e-08 2.297100000000000080e-05 3.443769999999999989e-09
1.705726666666666589e-07 2.558589999999999950e-08 2.383310000000000056e-05 3.619359999999999793e-09
1.769740000000000070e-07 2.654610000000000038e-08 2.472750000000000000e-05 3.802400000000000022e-09
1.836153333333333360e-07 2.754229999999999907e-08 2.565549999999999856e-05 3.999310000000000327e-09
1.905059999999999987e-07 2.857589999999999848e-08 2.661829999999999890e-05 4.199800000000000324e-09
1.976553333333333479e-07 2.964830000000000152e-08 2.761720000000000047e-05 4.414650000000000260e-09
2.050733333333333419e-07 3.076099999999999996e-08 2.865369999999999978e-05 4.639919999999999834e-09
2.127693333333333335e-07 3.191540000000000003e-08 2.972899999999999946e-05 4.874939999999999711e-09
2.207539999999999927e-07 3.311309999999999890e-08 3.084469999999999964e-05 5.127039999999999699e-09
2.290386666666667009e-07 3.435580000000000248e-08 3.200220000000000338e-05 5.384780000000000093e-09
2.376339999999999956e-07 3.564509999999999802e-08 3.320320000000000086e-05 5.660219999999999713e-09
2.465519999999999965e-07 3.698279999999999682e-08 3.444930000000000236e-05 5.949110000000000356e-09
2.558046666666666376e-07 3.837069999999999696e-08 3.574209999999999784e-05 6.250869999999999943e-09
2.654046666666666706e-07 3.981070000000000191e-08 3.708339999999999803e-05 6.573300000000000038e-09
2.753653333333333734e-07 4.130480000000000072e-08 3.847520000000000052e-05 6.904750000000000170e-09
2.856993333333333387e-07 4.285489999999999684e-08 3.991910000000000206e-05 7.257680000000000109e-09
2.964206666666666884e-07 4.446309999999999797e-08 4.141710000000000026e-05 7.628040000000000058e-09
3.075453333333333346e-07 4.613180000000000152e-08 4.297150000000000015e-05 8.015450000000000481e-09
3.190866666666667142e-07 4.786300000000000315e-08 4.458409999999999890e-05 8.427459999999999351e-09
3.310613333333333184e-07 4.965919999999999908e-08 4.625730000000000179e-05 8.853790000000000297e-09
3.434860000000000093e-07 5.152289999999999875e-08 4.799330000000000008e-05 9.305809999999999735e-09
3.563760000000000143e-07 5.345640000000000081e-08 4.979429999999999859e-05 9.780450000000000073e-09
3.697506666666667237e-07 5.546260000000000325e-08 5.166309999999999669e-05 1.027769999999999978e-08
3.836266666666666819e-07 5.754400000000000229e-08 5.360189999999999920e-05 1.080379999999999944e-08
3.980233333333333855e-07 5.970350000000000254e-08 5.561349999999999871e-05 1.135220000000000056e-08
4.129606666666666454e-07 6.194409999999999416e-08 5.770060000000000114e-05 1.193090000000000064e-08
4.284586666666666429e-07 6.426879999999999379e-08 5.986599999999999908e-05 1.253900000000000064e-08
4.445379999999999801e-07 6.668069999999999701e-08 6.211269999999999910e-05 1.317720000000000036e-08
4.612206666666666818e-07 6.918309999999999698e-08 6.444370000000000100e-05 1.384849999999999990e-08
4.785293333333333522e-07 7.177940000000000547e-08 6.686210000000000482e-05 1.455390000000000038e-08
4.964880000000000185e-07 7.447320000000000541e-08 6.937130000000000444e-05 1.529409999999999995e-08
5.151206666666667608e-07 7.726810000000000618e-08 7.197480000000000078e-05 1.607229999999999960e-08
5.344519999999999738e-07 8.016779999999999607e-08 7.467580000000000084e-05 1.689039999999999949e-08
5.545093333333333218e-07 8.317639999999999827e-08 7.747829999999999984e-05 1.774550000000000164e-08
5.753193333333333606e-07 8.629790000000000409e-08 8.038599999999999912e-05 1.865120000000000028e-08
5.969100000000000160e-07 8.953650000000000240e-08 8.340280000000000046e-05 1.959660000000000158e-08
6.193106666666666899e-07 9.289660000000000613e-08 8.653269999999999907e-05 2.059119999999999978e-08
6.425526666666667335e-07 9.638290000000000473e-08 8.978010000000000461e-05 2.163840000000000005e-08
6.666666666666667071e-07 9.999999999999999547e-08 9.314939999999999960e-05 2.272630000000000082e-08
6.916866666666667022e-07 1.037530000000000027e-07 9.664530000000000115e-05 2.388789999999999978e-08
7.176466666666667043e-07 1.076469999999999977e-07 1.002729999999999935e-04 2.509390000000000079e-08
7.445733333333333752e-07 1.116859999999999983e-07 1.040350000000000026e-04 2.636340000000000101e-08
7.725200000000000380e-07 1.158780000000000004e-07 1.079399999999999999e-04 2.770210000000000094e-08
8.015066666666667154e-07 1.202260000000000073e-07 1.119900000000000035e-04 2.908499999999999872e-08
8.315866666666666248e-07 1.247379999999999884e-07 1.161930000000000037e-04 3.057189999999999862e-08
8.628000000000000232e-07 1.294200000000000035e-07 1.205539999999999981e-04 3.210820000000000292e-08
8.951733333333333606e-07 1.342760000000000041e-07 1.250769999999999953e-04 3.372600000000000038e-08
9.287733333333333438e-07 1.393160000000000016e-07 1.297720000000000037e-04 3.543339999999999884e-08
9.636266666666667404e-07 1.445440000000000005e-07 1.346420000000000028e-04 3.718929999999999937e-08
9.997866666666668736e-07 1.499680000000000099e-07 1.396939999999999944e-04 3.908660000000000273e-08
1.037313333333333282e-06 1.555969999999999870e-07 1.449380000000000004e-04 4.103950000000000164e-08
1.076240000000000007e-06 1.614359999999999905e-07 1.503769999999999868e-04 4.309599999999999759e-08
1.116626666666666800e-06 1.674940000000000041e-07 1.560199999999999868e-04 4.526600000000000312e-08
1.158533333333333411e-06 1.737800000000000116e-07 1.618749999999999909e-04 4.749290000000000171e-08
1.202013333333333374e-06 1.803019999999999955e-07 1.679499999999999895e-04 4.990029999999999983e-08
1.247120000000000013e-06 1.870679999999999914e-07 1.742530000000000001e-04 5.237389999999999757e-08
1.293926666666666780e-06 1.940890000000000117e-07 1.807930000000000019e-04 5.497670000000000021e-08
1.342480000000000147e-06 2.013720000000000114e-07 1.875769999999999966e-04 5.771609999999999759e-08
1.392866666666666844e-06 2.089300000000000054e-07 1.946170000000000105e-04 6.053180000000000473e-08
1.445133333333333343e-06 2.167700000000000015e-07 2.019199999999999912e-04 6.355339999999999521e-08
1.499366666666666587e-06 2.249049999999999880e-07 2.094979999999999922e-04 6.665919999999999910e-08
1.555640000000000025e-06 2.333460000000000038e-07 2.173599999999999925e-04 6.991510000000000644e-08
1.614020000000000049e-06 2.421030000000000074e-07 2.255179999999999913e-04 7.330860000000000305e-08
1.674593333333333388e-06 2.511889999999999870e-07 2.339809999999999948e-04 7.680130000000000361e-08
1.737433333333333281e-06 2.606149999999999815e-07 2.427610000000000022e-04 8.039669999999999887e-08
1.802639999999999947e-06 2.703959999999999815e-07 2.518719999999999900e-04 8.429249999999999859e-08
1.870286666666666840e-06 2.805430000000000260e-07 2.613240000000000072e-04 8.853540000000000014e-08
1.940479999999999758e-06 2.910719999999999742e-07 2.711319999999999919e-04 9.298320000000000374e-08
2.013300000000000273e-06 3.019949999999999987e-07 2.813070000000000089e-04 9.766050000000000288e-08
2.088860000000000190e-06 3.133289999999999862e-07 2.918640000000000232e-04 1.025640000000000044e-07
2.167246666666666450e-06 3.250869999999999781e-07 3.028169999999999842e-04 1.077130000000000064e-07
2.248580000000000247e-06 3.372869999999999947e-07 3.141810000000000197e-04 1.131260000000000033e-07
2.332966666666666957e-06 3.499450000000000012e-07 3.259720000000000022e-04 1.187960000000000005e-07
2.420520000000000078e-06 3.630779999999999905e-07 3.382050000000000052e-04 1.247659999999999937e-07
2.511359999999999957e-06 3.767039999999999829e-07 3.508979999999999868e-04 1.310130000000000099e-07
2.605606666666666942e-06 3.908409999999999989e-07 3.640660000000000207e-04 1.375789999999999907e-07
2.703393333333333388e-06 4.055090000000000083e-07 3.777289999999999879e-04 1.444780000000000050e-07
2.804846666666666918e-06 4.207270000000000060e-07 3.919050000000000094e-04 1.517009999999999897e-07
2.910106666666666737e-06 4.365159999999999894e-07 4.066119999999999891e-04 1.593149999999999942e-07
3.019320000000000172e-06 4.528979999999999835e-07 4.218720000000000022e-04 1.672650000000000092e-07
3.132626666666666853e-06 4.698939999999999856e-07 4.377040000000000227e-04 1.756299999999999918e-07
3.250186666666666961e-06 4.875280000000000229e-07 4.541300000000000176e-04 1.844139999999999995e-07
3.372166666666667104e-06 5.058250000000000444e-07 4.711730000000000237e-04 1.936049999999999923e-07
3.498713333333333763e-06 5.248070000000000221e-07 4.888549999999999536e-04 2.033040000000000052e-07
3.630020000000000102e-06 5.445030000000000153e-07 5.072009999999999843e-04 2.134049999999999975e-07
3.766246666666667149e-06 5.649370000000000512e-07 5.262360000000000215e-04 2.240429999999999899e-07
3.907586666666666799e-06 5.861379999999999775e-07 5.459840000000000092e-04 2.352069999999999964e-07
4.054233333333333486e-06 6.081349999999999593e-07 5.664739999999999706e-04 2.468750000000000186e-07
4.206379999999999527e-06 6.309569999999999502e-07 5.877330000000000054e-04 2.591999999999999917e-07
4.364239999999999909e-06 6.546359999999999864e-07 6.097900000000000282e-04 2.719950000000000212e-07
4.528026666666667079e-06 6.792039999999999984e-07 6.326749999999999692e-04 2.854770000000000092e-07
4.697953333333333482e-06 7.046930000000000223e-07 6.564179999999999755e-04 2.996020000000000116e-07
4.874259999999999814e-06 7.311389999999999932e-07 6.810520000000000245e-04 3.143310000000000107e-07
5.057186666666666770e-06 7.585779999999999519e-07 7.066110000000000013e-04 3.298710000000000029e-07
5.246973333333334199e-06 7.870460000000000451e-07 7.331290000000000072e-04 3.459039999999999983e-07
5.443879999999999961e-06 8.165819999999999729e-07 7.606419999999999588e-04 3.626950000000000062e-07
5.648180000000000698e-06 8.472270000000000200e-07 7.891870000000000048e-04 3.799279999999999859e-07
5.860153333333333129e-06 8.790229999999999694e-07 8.188050000000000319e-04 3.959839999999999809e-07
6.080073333333333897e-06 9.120109999999999998e-07 8.495329999999999722e-04 4.142959999999999929e-07
6.308246666666667121e-06 9.462370000000000046e-07 8.814139999999999605e-04 4.338340000000000187e-07
6.544986666666666315e-06 9.817479999999999049e-07 9.144929999999999466e-04 4.542200000000000002e-07
6.790600000000000680e-06 1.018590000000000017e-06 9.488110000000000337e-04 4.757460000000000038e-07
7.045466666666666307e-06 1.056819999999999904e-06 9.844219999999999880e-04 4.984520000000000220e-07
7.309866666666667536e-06 1.096480000000000088e-06 1.021360000000000020e-03 5.219659999999999505e-07
7.584199999999999316e-06 1.137629999999999897e-06 1.059700000000000008e-03 5.472960000000000324e-07
7.868800000000001640e-06 1.180320000000000077e-06 1.099460000000000021e-03 5.734299999999999672e-07
8.164133333333333726e-06 1.224620000000000017e-06 1.140729999999999956e-03 6.010739999999999731e-07
8.470466666666666216e-06 1.270569999999999975e-06 1.183529999999999912e-03 6.300970000000000338e-07
8.788400000000000424e-06 1.318259999999999894e-06 1.227950000000000005e-03 6.601549999999999712e-07
9.118200000000000214e-06 1.367730000000000032e-06 1.274029999999999998e-03 6.922310000000000263e-07
9.460400000000000089e-06 1.419060000000000056e-06 1.321850000000000065e-03 7.253400000000000086e-07
9.815399999999999231e-06 1.472309999999999927e-06 1.371449999999999969e-03 7.595039999999999961e-07
1.018380000000000065e-05 1.527570000000000013e-06 1.422920000000000044e-03 7.950679999999999829e-07
1.056593333333333333e-05 1.584889999999999999e-06 1.476319999999999933e-03 8.336530000000000336e-07
1.096246666666666709e-05 1.644370000000000106e-06 1.531720000000000087e-03 8.725080000000000199e-07
1.137386666666666623e-05 1.706079999999999935e-06 1.589200000000000031e-03 9.145459999999999891e-07
1.180073333333333377e-05 1.770110000000000066e-06 1.648850000000000099e-03 9.583950000000000795e-07
1.224360000000000082e-05 1.836539999999999953e-06 1.710729999999999933e-03 1.003740000000000066e-06
1.270306666666666699e-05 1.905459999999999964e-06 1.774930000000000084e-03 1.051849999999999933e-06
1.317980000000000043e-05 1.976969999999999895e-06 1.841540000000000017e-03 1.092520000000000045e-06
1.367440000000000074e-05 2.051160000000000111e-06 1.910639999999999908e-03 1.146529999999999931e-06
1.418759999999999948e-05 2.128139999999999838e-06 1.982349999999999911e-03 1.203280000000000065e-06
1.471999999999999967e-05 2.207999999999999866e-06 2.056740000000000044e-03 1.262800000000000005e-06
1.527246666666666648e-05 2.290869999999999972e-06 2.133930000000000028e-03 1.325179999999999906e-06
1.584560000000000292e-05 2.376840000000000100e-06 2.214010000000000197e-03 1.390839999999999926e-06
1.644026666666666909e-05 2.466040000000000025e-06 2.297099999999999836e-03 1.459559999999999922e-06
1.705726666666666674e-05 2.558590000000000096e-06 2.383310000000000029e-03 1.531779999999999969e-06
1.769740000000000102e-05 2.654609999999999813e-06 2.472750000000000122e-03 1.607539999999999901e-06
1.836153333333333370e-05 2.754229999999999802e-06 2.565550000000000209e-03 1.686860000000000058e-06
1.905060000000000019e-05 2.857590000000000113e-06 2.661830000000000012e-03 1.770459999999999986e-06
1.976553333333333246e-05 2.964829999999999954e-06 2.761720000000000060e-03 1.857879999999999905e-06
2.050733333333333610e-05 3.076100000000000076e-06 2.865369999999999896e-03 1.949760000000000116e-06
2.127693333333333632e-05 3.191540000000000109e-06 2.972900000000000108e-03 2.046140000000000030e-06
2.207539999999999874e-05 3.311309999999999811e-06 3.084470000000000180e-03 2.147070000000000180e-06
2.290386666666666934e-05 3.435580000000000063e-06 3.200220000000000148e-03 2.253360000000000055e-06
2.376340000000000358e-05 3.564510000000000199e-06 3.320319999999999869e-03 2.364550000000000087e-06
2.465520000000000070e-05 3.698280000000000106e-06 3.444930000000000127e-03 2.481430000000000059e-06
2.558046666666666672e-05 3.837069999999999670e-06 3.574209999999999974e-03 2.603969999999999990e-06
2.654046666666667108e-05 3.981070000000000324e-06 3.708340000000000074e-03 2.732420000000000005e-06
2.753653333333333310e-05 4.130479999999999966e-06 3.847520000000000107e-03 2.867500000000000074e-06
2.856993333333333578e-05 4.285490000000000028e-06 3.991910000000000423e-03 3.008930000000000090e-06
2.964206666666666863e-05 4.446309999999999956e-06 4.141709999999999836e-03 3.157559999999999801e-06
3.075453333333333177e-05 4.613179999999999596e-06 4.297149999999999581e-03 3.313330000000000090e-06
3.190866666666666824e-05 4.786300000000000236e-06 4.458410000000000324e-03 3.476769999999999917e-06
3.310613333333333141e-05 4.965919999999999882e-06 4.625729999999999772e-03 3.648389999999999809e-06
3.434859999999999839e-05 5.152289999999999928e-06 4.799330000000000089e-03 3.828229999999999598e-06
3.563760000000000587e-05 5.345640000000000373e-06 4.979429999999999967e-03 3.939569999999999959e-06
3.697506666666667110e-05 5.546260000000000325e-06 5.166310000000000346e-03 4.133160000000000252e-06
3.836266666666667116e-05 5.754400000000000335e-06 5.360189999999999920e-03 4.337120000000000074e-06
3.980233333333333686e-05 5.970350000000000360e-06 5.561349999999999627e-03 4.551649999999999865e-06
4.129606666666667258e-05 6.194410000000000210e-06 5.770059999999999599e-03 4.776959999999999915e-06
4.284586666666666916e-05 6.426879999999999697e-06 5.986599999999999908e-03 5.014030000000000171e-06
4.445380000000000457e-05 6.668070000000000178e-06 6.211269999999999639e-03 5.262780000000000119e-06
4.612206666666667009e-05 6.918310000000000174e-06 6.444369999999999613e-03 5.524239999999999815e-06
4.785293333333333056e-05 7.177939999999999753e-06 6.686209999999999723e-03 5.798879999999999950e-06
4.964880000000000481e-05 7.447320000000000383e-06 6.937129999999999685e-03 6.087089999999999855e-06
5.151206666666666422e-05 7.726809999999999294e-06 7.197480000000000024e-03 6.390159999999999988e-06
5.344520000000000119e-05 8.016779999999999501e-06 7.467579999999999704e-03 6.708030000000000385e-06
5.545093333333332795e-05 8.317639999999999192e-06 7.747829999999999821e-03 7.042059999999999624e-06
5.753193333333333055e-05 8.629789999999999244e-06 8.038599999999999912e-03 7.392840000000000017e-06
5.969100000000000160e-05 8.953650000000000240e-06 8.340280000000000263e-03 7.760889999999999822e-06
6.193106666666668085e-05 9.289660000000000772e-06 8.653269999999999365e-03 8.147869999999999969e-06
6.425526666666666784e-05 9.638289999999999838e-06 8.978009999999999810e-03 8.553700000000000791e-06
6.666666666666666986e-05 1.000000000000000082e-05 9.314940000000000719e-03 8.980109999999999644e-06
6.916866666666666725e-05 1.037530000000000043e-05 9.664529999999999302e-03 9.427869999999999572e-06
7.176466666666666747e-05 1.076470000000000046e-05 1.002729999999999941e-02 9.897650000000000011e-06
7.445733333333334303e-05 1.116860000000000010e-05 1.040349999999999955e-02 1.039160000000000059e-05
7.725199999999999830e-05 1.158779999999999941e-05 1.079399999999999978e-02 1.090949999999999948e-05
8.015066666666667832e-05 1.202260000000000073e-05 1.119900000000000062e-02 1.145370000000000013e-05
8.315866666666667391e-05 1.247380000000000075e-05 1.161930000000000081e-02 1.202509999999999944e-05
8.628000000000000740e-05 1.294200000000000077e-05 1.205540000000000084e-02 1.262459999999999937e-05
8.951733333333333775e-05 1.342759999999999998e-05 1.250770000000000007e-02 1.325490000000000077e-05
9.287733333333334624e-05 1.393160000000000058e-05 1.297719999999999950e-02 1.391590000000000004e-05
9.636266666666666472e-05 1.445440000000000005e-05 1.346420000000000082e-02 1.461029999999999969e-05
9.997866666666666534e-05 1.499680000000000014e-05 1.396939999999999987e-02 1.533950000000000111e-05
1.037313333333333341e-04 1.555969999999999944e-05 1.449379999999999939e-02 1.605059999999999842e-05
1.076239999999999982e-04 1.614359999999999905e-05 1.503769999999999933e-02 1.676489999999999936e-05
1.116626666666666707e-04 1.674939999999999925e-05 1.560199999999999955e-02 1.747899999999999985e-05
1.158533333333333241e-04 1.737799999999999862e-05 1.618750000000000050e-02 1.808459999999999961e-05
1.202013333333333306e-04 1.803019999999999891e-05 1.679500000000000090e-02 1.891510000000000123e-05
1.247119999999999945e-04 1.870679999999999850e-05 1.742530000000000120e-02 1.980909999999999979e-05
1.293926666666666788e-04 1.940889999999999979e-05 1.807929999999999954e-02 2.074580000000000049e-05
1.342480000000000062e-04 2.013720000000000093e-05 1.875769999999999868e-02 2.172449999999999842e-05
1.392866666666666895e-04 2.089300000000000139e-05 1.946169999999999844e-02 2.274890000000000169e-05
1.445133333333333242e-04 2.167699999999999930e-05 2.019200000000000161e-02 2.382090000000000092e-05
1.499366666666666773e-04 2.249050000000000092e-05 2.094980000000000106e-02 2.494110000000000080e-05
1.555639999999999898e-04 2.333459999999999847e-05 2.173599999999999838e-02 2.611449999999999874e-05
1.614020000000000244e-04 2.421030000000000095e-05 2.255180000000000032e-02 2.733999999999999912e-05
1.674593333333333582e-04 2.511890000000000103e-05 2.339810000000000154e-02 2.862259999999999934e-05
1.737433333333333408e-04 2.606150000000000111e-05 2.427609999999999837e-02 2.996330000000000160e-05
1.802640000000000210e-04 2.703960000000000112e-05 2.518719999999999987e-02 3.093460000000000025e-05
1.870286666666666671e-04 2.805430000000000006e-05 2.613240000000000007e-02 3.209970000000000032e-05
1.940480000000000232e-04 2.910720000000000145e-05 2.711320000000000049e-02 3.351799999999999994e-05
2.013300000000000256e-04 3.019950000000000114e-05 2.813070000000000154e-02 3.519549999999999870e-05
2.088860000000000055e-04 3.133289999999999947e-05 2.918640000000000123e-02 3.695810000000000111e-05
2.167246666666667026e-04 3.250870000000000268e-05 3.028170000000000167e-02 3.880580000000000037e-05
2.248580000000000077e-04 3.372870000000000116e-05 3.141809999999999742e-02 4.074819999999999723e-05
2.332966666666666652e-04 3.499449999999999843e-05 3.259719999999999979e-02 4.278610000000000020e-05
2.420520000000000061e-04 3.630779999999999820e-05 3.382050000000000334e-02 4.492049999999999792e-05
2.511360000000000025e-04 3.767039999999999766e-05 3.508979999999999738e-02 4.717089999999999928e-05
2.605606666666667078e-04 3.908410000000000074e-05 3.640659999999999730e-02 4.952390000000000199e-05
2.703393333333333490e-04 4.055089999999999829e-05 3.777289999999999814e-02 5.199789999999999897e-05
2.804846666666667020e-04 4.207270000000000123e-05 3.919050000000000311e-02 5.459540000000000248e-05
2.910106666666666619e-04 4.365160000000000063e-05 4.066120000000000151e-02 5.730689999999999845e-05
3.019320000000000359e-04 4.528980000000000131e-05 4.218720000000000109e-02 6.017739999999999748e-05
3.132626666666666650e-04 4.698940000000000110e-05 4.377040000000000097e-02 6.316980000000000631e-05
3.250186666666666927e-04 4.875279999999999848e-05 4.541300000000000198e-02 6.631610000000000022e-05
3.372166666666666867e-04 5.058249999999999894e-05 4.711730000000000085e-02 6.962149999999999741e-05
3.498713333333333458e-04 5.248070000000000052e-05 4.888549999999999840e-02 7.306050000000000294e-05
3.630020000000000187e-04 5.445030000000000280e-05 5.072009999999999713e-02 7.671410000000000468e-05
3.766246666666666861e-04 5.649369999999999750e-05 5.262359999999999954e-02 8.051100000000000216e-05
3.907586666666666426e-04 5.861379999999999775e-05 5.459839999999999832e-02 8.450259999999999965e-05
4.054233333333333452e-04 6.081350000000000313e-05 5.664740000000000053e-02 8.869569999999999852e-05
4.206380000000000340e-04 6.309569999999999968e-05 5.877330000000000054e-02 9.304450000000000676e-05
4.364239999999999808e-04 6.546359999999999441e-05 6.097899999999999848e-02 9.767310000000000510e-05
4.528026666666666740e-04 6.792040000000000111e-05 6.326750000000000429e-02 1.024670000000000068e-04
4.697953333333333313e-04 7.046929999999999969e-05 6.564180000000000015e-02 1.074999999999999974e-04
4.874260000000000051e-04 7.311389999999999805e-05 6.810520000000000462e-02 1.127719999999999970e-04
5.057186666666666939e-04 7.585780000000000409e-05 7.066110000000000446e-02 1.182130000000000013e-04
5.246973333333333420e-04 7.870459999999999858e-05 7.331290000000000029e-02 1.239670000000000008e-04
5.648180000000000258e-04 8.472270000000000115e-05 7.891869999999999441e-02 1.273249999999999914e-04
5.860146666666666854e-04 8.790220000000000011e-05 8.188040000000000596e-02 1.334399999999999963e-04
6.080073333333334100e-04 9.120110000000000337e-05 8.495329999999999548e-02 1.398880000000000132e-04
6.308246666666667392e-04 9.462370000000000004e-05 8.814139999999999475e-02 1.466419999999999963e-04
6.544986666666667433e-04 9.817480000000000065e-05 9.144929999999999726e-02 1.537099999999999903e-04
6.790599999999999935e-04 1.018590000000000017e-04 9.488109999999999600e-02 1.611220000000000068e-04
7.045466666666666544e-04 1.056819999999999955e-04 9.844219999999999360e-02 1.688360000000000078e-04
7.309866666666667333e-04 1.096480000000000046e-04 1.021360000000000046e-01 1.768259999999999906e-04
7.584199999999999926e-04 1.137630000000000016e-04 1.059699999999999948e-01 1.850809999999999988e-04
7.868800000000000013e-04 1.180319999999999975e-04 1.099460000000000021e-01 1.932570000000000099e-04
8.164133333333333659e-04 1.224619999999999940e-04 1.140729999999999938e-01 1.998939999999999940e-04
8.470466666666667029e-04 1.270570000000000000e-04 1.183529999999999999e-01 2.095479999999999934e-04
8.788400000000000899e-04 1.318260000000000081e-04 1.227950000000000014e-01 2.196359999999999957e-04
9.118200000000000350e-04 1.367729999999999998e-04 1.274029999999999885e-01 2.301650000000000028e-04
9.460399999999999886e-04 1.419059999999999929e-04 1.321849999999999969e-01 2.411190000000000067e-04
9.815400000000001467e-04 1.472310000000000003e-04 1.371449999999999891e-01 2.525129999999999996e-04
1.018380000000000153e-03 1.527570000000000013e-04 1.422920000000000018e-01 2.642659999999999801e-04
1.056593333333333360e-03 1.584889999999999932e-04 1.476320000000000132e-01 2.762479999999999884e-04
1.096246666666666689e-03 1.644369999999999979e-04 1.531720000000000026e-01 2.852910000000000168e-04
1.137386666666666745e-03 1.706079999999999901e-04 1.589200000000000057e-01 2.989199999999999908e-04
1.180073333333333391e-03 1.770110000000000032e-04 1.648850000000000038e-01 3.131620000000000215e-04
1.224360000000000075e-03 1.836540000000000004e-04 1.710730000000000028e-01 3.279910000000000247e-04
1.270306666666666659e-03 1.905459999999999880e-04 1.774930000000000119e-01 3.434360000000000234e-04
1.317980000000000063e-03 1.976969999999999878e-04 1.841540000000000121e-01 3.594870000000000227e-04
1.367440000000000148e-03 2.051160000000000060e-04 1.910640000000000116e-01 3.760859999999999767e-04
1.418760000000000030e-03 2.128139999999999990e-04 1.982349999999999945e-01 3.931909999999999832e-04
1.472000000000000001e-03 2.208000000000000002e-04 2.056739999999999957e-01 4.105129999999999912e-04
1.527246666666666648e-03 2.290869999999999972e-04 2.133929999999999993e-01 4.269780000000000038e-04
1.584560000000000048e-03 2.376839999999999964e-04 2.214009999999999867e-01 4.387069999999999859e-04
1.644026666666666570e-03 2.466039999999999855e-04 2.297099999999999975e-01 4.544659999999999954e-04
1.705726666666666606e-03 2.558589999999999910e-04 2.383309999999999873e-01 4.713149999999999827e-04
1.769739999999999898e-03 2.654609999999999847e-04 2.472749999999999948e-01 4.866030000000000030e-04
1.836153333333333465e-03 2.754230000000000090e-04 2.565549999999999775e-01 5.004319999999999819e-04
1.905060000000000087e-03 2.857590000000000130e-04 2.661830000000000029e-01 5.129520000000000043e-04
1.976553333333333409e-03 2.964830000000000004e-04 2.761719999999999731e-01 5.245449999999999592e-04
2.050733333333333488e-03 3.076099999999999906e-04 2.865369999999999862e-01 5.356449999999999580e-04
2.127693333333333537e-03 3.191539999999999872e-04 2.972899999999999987e-01 5.463310000000000518e-04
2.207540000000000457e-03 3.311310000000000251e-04 3.084470000000000267e-01 5.568650000000000292e-04
2.290386666666666907e-03 3.435579999999999927e-04 3.200219999999999732e-01 5.673469999999999468e-04
2.376339999999999789e-03 3.564509999999999792e-04 3.320319999999999938e-01 5.778380000000000061e-04
2.465520000000000125e-03 3.698279999999999970e-04 3.444929999999999937e-01 5.884899999999999983e-04
2.558046666666666767e-03 3.837070000000000042e-04 3.574209999999999887e-01 5.992890000000000283e-04
2.654046666666666499e-03 3.981069999999999748e-04 3.708339999999999970e-01 6.103369999999999672e-04
2.753646666666666534e-03 4.130469999999999910e-04 3.847510000000000097e-01 6.216540000000000217e-04
2.856993333333333537e-03 4.285490000000000198e-04 3.991910000000000180e-01 6.331859999999999919e-04
2.964206666666666795e-03 4.446310000000000193e-04 4.141710000000000114e-01 6.448579999999999980e-04
3.075453333333333285e-03 4.613180000000000037e-04 4.297150000000000136e-01 6.562990000000000533e-04
3.190866666666666851e-03 4.786300000000000168e-04 4.458409999999999873e-01 6.673679999999999977e-04
3.310613333333333602e-03 4.965920000000000186e-04 4.625730000000000119e-01 6.785689999999999604e-04
3.434860000000000083e-03 5.152289999999999691e-04 4.799329999999999985e-01 6.907709999999999632e-04
3.563760000000000018e-03 5.345639999999999593e-04 4.979430000000000245e-01 7.045200000000000377e-04
3.697506666666666893e-03 5.546260000000000122e-04 5.166309999999999514e-01 7.194729999999999875e-04
3.836266666666666818e-03 5.754399999999999793e-04 5.360190000000000232e-01 7.353429999999999559e-04
3.980233333333333713e-03 5.970349999999999919e-04 5.561350000000000460e-01 7.519939999999999698e-04
4.129606666666666391e-03 6.194409999999999803e-04 5.770060000000000189e-01 7.693840000000000184e-04
4.284586666666667133e-03 6.426879999999999832e-04 5.986599999999999699e-01 7.876200000000000518e-04
4.445379999999999644e-03 6.668069999999999466e-04 6.211269999999999847e-01 8.066479999999999788e-04
4.612206666666666954e-03 6.918309999999999564e-04 6.444370000000000376e-01 8.265969999999999871e-04
4.785293333333333517e-03 7.177940000000000058e-04 6.686210000000000209e-01 8.474720000000000473e-04
4.964880000000000508e-03 7.447320000000000112e-04 6.937140000000000528e-01 8.693180000000000004e-04
5.151206666666666503e-03 7.726809999999999972e-04 7.197480000000000544e-01 8.922669999999999733e-04
5.344520000000000173e-03 8.016780000000000043e-04 7.467580000000000329e-01 9.162659999999999989e-04
5.545093333333334096e-03 8.317640000000000276e-04 7.747829999999999995e-01 9.414700000000000239e-04
5.753193333333334221e-03 8.629790000000000464e-04 8.038600000000000190e-01 9.679000000000000537e-04
5.969099999999999753e-03 8.953649999999999630e-04 8.340279999999999916e-01 9.955949999999999436e-04
6.193106666666667488e-03 9.289660000000000365e-04 8.653269999999999573e-01 1.024729999999999955e-03
6.425526666666667164e-03 9.638290000000000312e-04 8.978009999999999602e-01 1.055240000000000041e-03
6.666666666666667095e-03 1.000000000000000021e-03 9.314940000000000442e-01 1.087290000000000088e-03
6.916866666666666996e-03 1.037530000000000049e-03 9.664530000000000065e-01 1.120969999999999996e-03
7.176466666666666584e-03 1.076469999999999944e-03 1.002729999999999899e+00 1.156279999999999981e-03
7.445733333333332676e-03 1.116859999999999901e-03 1.040350000000000108e+00 1.193430000000000098e-03
7.725200000000000643e-03 1.158780000000000096e-03 1.079399999999999915e+00 1.232369999999999993e-03
8.015066666666665826e-03 1.202259999999999917e-03 1.119899999999999896e+00 1.273299999999999996e-03
8.315866666666666199e-03 1.247379999999999973e-03 1.161929999999999907e+00 1.316270000000000027e-03
8.628000000000000252e-03 1.294199999999999908e-03 1.205540000000000056e+00 1.361269999999999928e-03
8.951733333333333070e-03 1.342759999999999917e-03 1.250769999999999937e+00 1.408479999999999932e-03
9.287733333333334299e-03 1.393160000000000058e-03 1.297719999999999985e+00 1.457670000000000103e-03
9.636266666666667285e-03 1.445440000000000093e-03 1.346419999999999950e+00 1.508860000000000106e-03
9.997866666666667401e-03 1.499679999999999980e-03 1.396940000000000071e+00 1.562089999999999920e-03
1.037313333333333455e-02 1.555970000000000053e-03 1.449379999999999891e+00 1.617839999999999947e-03
1.076240000000000009e-02 1.614360000000000014e-03 1.503770000000000051e+00 1.677000000000000105e-03
1.116626666666666740e-02 1.674939999999999979e-03 1.560200000000000031e+00 1.739730000000000096e-03
1.158533333333333463e-02 1.737800000000000065e-03 1.618749999999999911e+00 1.806319999999999931e-03
1.202013333333333371e-02 1.803020000000000013e-03 1.679499999999999993e+00 1.876489999999999972e-03
1.247119999999999999e-02 1.870679999999999999e-03 1.742529999999999912e+00 1.950289999999999923e-03
1.293926666666666767e-02 1.940890000000000020e-03 1.807930000000000037e+00 2.027999999999999855e-03
1.342480000000000062e-02 2.013720000000000093e-03 1.875769999999999937e+00 2.109549999999999967e-03
1.392866666666666732e-02 2.089300000000000098e-03 1.946169999999999956e+00 2.195260000000000093e-03
1.445133333333333339e-02 2.167699999999999835e-03 2.019200000000000106e+00 2.285259999999999896e-03
1.499366666666666556e-02 2.249049999999999834e-03 2.094980000000000064e+00 2.379669999999999962e-03
1.555639999999999974e-02 2.333459999999999875e-03 2.173599999999999977e+00 2.478929999999999849e-03
1.614020000000000038e-02 2.421029999999999797e-03 2.255180000000000184e+00 2.583059999999999870e-03
1.674593333333333420e-02 2.511890000000000130e-03 2.339809999999999945e+00 2.692459999999999819e-03
1.737433333333333191e-02 2.606149999999999786e-03 2.427610000000000046e+00 2.807309999999999927e-03
1.802640000000000145e-02 2.703960000000000044e-03 2.518720000000000070e+00 2.927770000000000112e-03
1.870286666666666486e-02 2.805429999999999816e-03 2.613239999999999785e+00 3.054310000000000185e-03
1.940479999999999983e-02 2.910719999999999887e-03 2.711320000000000174e+00 3.186909999999999830e-03
2.013300000000000159e-02 3.019949999999999978e-03 2.813070000000000181e+00 3.326149999999999940e-03
2.088860000000000022e-02 3.133289999999999947e-03 2.918639999999999901e+00 3.472289999999999838e-03
2.167246666666666766e-02 3.250869999999999888e-03 3.028169999999999806e+00 3.625520000000000131e-03
2.248580000000000023e-02 3.372870000000000035e-03 3.141809999999999992e+00 3.786449999999999799e-03
2.332966666666666522e-02 3.499449999999999870e-03 3.259720000000000173e+00 3.955039999999999945e-03
2.420520000000000310e-02 3.630780000000000118e-03 3.382050000000000001e+00 4.131939999999999745e-03
2.511360000000000328e-02 3.767040000000000145e-03 3.508980000000000210e+00 4.317429999999999705e-03
2.605606666666666904e-02 3.908410000000000183e-03 3.640660000000000007e+00 4.511720000000000314e-03
2.703393333333333273e-02 4.055089999999999910e-03 3.777289999999999814e+00 4.715620000000000228e-03
2.804846666666666738e-02 4.207269999999999933e-03 3.919049999999999923e+00 4.929180000000000020e-03
2.910106666666666814e-02 4.365159999999999874e-03 4.066119999999999735e+00 5.153229999999999963e-03
3.019320000000000337e-02 4.528980000000000158e-03 4.218720000000000248e+00 5.388119999999999715e-03
3.132626666666667170e-02 4.698940000000000408e-03 4.377040000000000042e+00 5.634100000000000392e-03
3.250193333333333684e-02 4.875290000000000006e-03 4.541299999999999670e+00 5.892180000000000334e-03
3.372166666666667062e-02 5.058250000000000246e-03 4.711730000000000196e+00 6.162319999999999777e-03
3.498713333333332981e-02 5.248069999999999645e-03 4.888550000000000395e+00 6.445440000000000197e-03
3.630020000000000469e-02 5.445030000000000009e-03 5.072009999999999685e+00 6.742190000000000336e-03
3.766246666666666493e-02 5.649369999999999913e-03 5.262360000000000149e+00 7.052710000000000229e-03
3.907586666666666708e-02 5.861380000000000236e-03 5.459839999999999804e+00 7.378410000000000177e-03
4.054233333333333300e-02 6.081350000000000124e-03 5.664740000000000109e+00 7.719199999999999846e-03
4.206379999999999841e-02 6.309569999999999589e-03 5.877329999999999721e+00 8.076689999999999217e-03
4.364240000000000480e-02 6.546360000000000200e-03 6.097900000000000098e+00 8.451240000000000488e-03
4.528026666666666589e-02 6.792040000000000056e-03 6.326749999999999652e+00 8.843560000000000310e-03
4.697953333333333703e-02 7.046929999999999861e-03 6.564180000000000348e+00 9.255209999999999826e-03
4.874260000000000398e-02 7.311390000000000076e-03 6.810520000000000351e+00 9.686230000000000534e-03
5.057186666666667330e-02 7.585780000000000300e-03 7.066110000000000113e+00 1.013810000000000058e-02
5.246973333333333073e-02 7.870459999999999262e-03 7.331290000000000084e+00 1.061229999999999986e-02
5.443880000000000940e-02 8.165820000000000717e-03 7.606419999999999959e+00 1.110889999999999968e-02
5.648180000000000561e-02 8.472270000000000495e-03 7.891869999999999941e+00 1.163040000000000081e-02
5.860146666666666421e-02 8.790219999999999631e-03 8.188040000000000873e+00 1.217700000000000032e-02
6.080073333333334273e-02 9.120110000000000716e-03 8.495329999999999160e+00 1.275079999999999963e-02
6.308246666666667002e-02 9.462369999999999462e-03 8.814140000000000086e+00 1.335360000000000019e-02
6.544986666666667563e-02 9.817479999999999957e-03 9.144930000000000447e+00 1.398590000000000076e-02
6.790599999999999414e-02 1.018589999999999947e-02 9.488110000000000710e+00 1.465149999999999959e-02
7.045466666666666544e-02 1.056819999999999982e-02 9.844219999999999970e+00 1.535060000000000070e-02
7.309866666666667290e-02 1.096480000000000024e-02 1.021359999999999957e+01 1.608729999999999882e-02
7.584200000000000663e-02 1.137630000000000065e-02 1.059699999999999953e+01 1.686280000000000071e-02
7.868800000000000794e-02 1.180319999999999980e-02 1.099460000000000015e+01 1.767989999999999839e-02
8.164133333333334352e-02 1.224620000000000049e-02 1.140729999999999933e+01 1.854269999999999877e-02
8.470466666666667810e-02 1.270570000000000033e-02 1.183530000000000015e+01 1.945269999999999985e-02
8.788400000000000378e-02 1.318259999999999918e-02 1.227950000000000053e+01 2.041420000000000040e-02
9.118199999999999916e-02 1.367729999999999987e-02 1.274029999999999951e+01 2.143240000000000076e-02
9.460399999999999365e-02 1.419059999999999939e-02 1.321850000000000058e+01 2.250889999999999835e-02
9.815400000000000513e-02 1.472309999999999938e-02 1.371449999999999925e+01 2.365159999999999832e-02
1.018379999999999980e-01 1.527569999999999970e-02 1.422920000000000051e+01 2.486350000000000018e-02
1.056593333333333273e-01 1.584889999999999910e-02 1.476319999999999943e+01 2.614999999999999963e-02
1.096246666666666619e-01 1.644369999999999860e-02 1.531719999999999970e+01 2.752229999999999954e-02
1.137386666666666823e-01 1.706080000000000096e-02 1.589199999999999946e+01 2.898109999999999922e-02
1.180073333333333391e-01 1.770110000000000086e-02 1.648849999999999838e+01 3.054010000000000058e-02
1.224360000000000032e-01 1.836540000000000047e-02 1.710729999999999862e+01 3.220429999999999821e-02
1.270306666666666806e-01 1.905460000000000140e-02 1.774930000000000163e+01 3.398400000000000032e-02
1.317980000000000262e-01 1.976970000000000116e-02 1.841540000000000177e+01 3.589459999999999873e-02
1.367440000000000044e-01 2.051160000000000136e-02 1.910640000000000072e+01 3.794140000000000013e-02
1.418760000000000021e-01 2.128139999999999893e-02 1.982349999999999923e+01 4.014460000000000250e-02
1.471999999999999975e-01 2.207999999999999893e-02 2.056739999999999924e+01 4.251309999999999811e-02
1.527246666666666752e-01 2.290870000000000059e-02 2.133930000000000149e+01 4.506729999999999764e-02
1.584559999999999858e-01 2.376839999999999856e-02 2.214010000000000034e+01 4.782390000000000252e-02
1.644026666666666692e-01 2.466039999999999899e-02 2.297100000000000009e+01 5.080260000000000331e-02
1.705726666666666780e-01 2.558590000000000170e-02 2.383310000000000173e+01 5.403059999999999807e-02
1.769739999999999924e-01 2.654609999999999956e-02 2.472749999999999915e+01 5.752449999999999924e-02
1.836153333333333249e-01 2.754229999999999873e-02 2.565549999999999997e+01 6.131860000000000088e-02
1.905060000000000087e-01 2.857590000000000130e-02 2.661830000000000140e+01 6.543899999999999717e-02
1.976553333333333218e-01 2.964829999999999896e-02 2.761720000000000041e+01 6.991650000000000642e-02
2.050733333333333297e-01 3.076100000000000015e-02 2.865370000000000061e+01 7.478990000000000637e-02
2.127693333333333103e-01 3.191539999999999655e-02 2.972899999999999920e+01 8.009969999999999590e-02
2.207540000000000058e-01 3.311309999999999948e-02 3.084469999999999956e+01 8.590939999999999688e-02
2.290386666666666682e-01 3.435579999999999884e-02 3.200220000000000198e+01 9.247829999999999939e-02
2.376340000000000119e-01 3.564509999999999901e-02 3.320320000000000249e+01 9.593069999999999375e-02
2.558046666666666802e-01 3.837070000000000064e-02 3.574210000000000065e+01 9.687339999999999840e-02
2.654046666666666776e-01 3.981069999999999748e-02 3.708339999999999748e+01 1.057730000000000059e-01
2.753646666666667020e-01 4.130469999999999975e-02 3.847509999999999764e+01 1.145599999999999952e-01
2.856993333333333607e-01 4.285490000000000133e-02 3.991910000000000025e+01 1.234859999999999985e-01
2.964206666666666656e-01 4.446309999999999846e-02 4.141709999999999781e+01 1.331859999999999988e-01
3.075453333333333372e-01 4.613180000000000058e-02 4.297149999999999892e+01 1.438959999999999961e-01
3.190866666666666851e-01 4.786300000000000276e-02 4.458409999999999940e+01 1.556069999999999953e-01
3.310613333333333741e-01 4.965920000000000056e-02 4.625730000000000075e+01 1.684360000000000024e-01
3.434860000000000135e-01 5.152290000000000342e-02 4.799329999999999785e+01 1.824540000000000051e-01
3.563760000000000261e-01 5.345640000000000114e-02 4.979429999999999978e+01 1.977980000000000016e-01
3.697506666666666719e-01 5.546260000000000079e-02 5.166310000000000002e+01 2.145739999999999870e-01
3.699999999999999956e-01 5.550000000000000072e-02 5.246854840000000308e+01 2.205394469999999996e-01
4.000000000000000222e-01 5.999999999999999778e-02 5.674222199999999816e+01 2.614836859999999930e-01
4.299999999999999933e-01 6.450000000000000178e-02 6.101914399999999716e+01 3.072666829999999849e-01
4.600000000000000200e-01 6.900000000000000577e-02 6.529943900000000667e+01 3.582904100000000036e-01
4.899999999999999911e-01 7.349999999999999589e-02 6.958324279999999362e+01 4.149966649999999868e-01
5.200000000000000178e-01 7.799999999999999989e-02 7.387070300000000600e+01 4.778618909999999831e-01
5.500000000000000444e-01 8.250000000000000389e-02 7.816197819999999297e+01 5.473910560000000425e-01
5.799999999999999600e-01 8.699999999999999400e-02 8.245723789999999553e+01 6.241111480000000045e-01
6.099999999999999867e-01 9.149999999999999800e-02 8.675666200000000572e+01 7.085647290000000043e-01
6.400000000000000133e-01 9.600000000000000200e-02 9.106043940000000703e+01 8.013038160000000021e-01
6.700000000000000400e-01 1.005000000000000060e-01 9.536876750000000413e+01 9.028842710000000160e-01
6.999999999999999556e-01 1.049999999999999961e-01 9.968185060000000419e+01 1.013860820000000107e+00
7.299999999999999822e-01 1.095000000000000001e-01 1.039998999999999967e+02 1.134782689999999983e+00
7.600000000000000089e-01 1.140000000000000041e-01 1.083231300000000061e+02 1.266189999999999927e+00
7.900000000000000355e-01 1.184999999999999942e-01 1.126517560000000060e+02 1.407732989999999962e+00
8.199999999999999512e-01 1.229999999999999982e-01 1.169859069999999974e+02 1.557521699999999898e+00
8.499999999999999778e-01 1.275000000000000022e-01 1.213257229999999964e+02 1.717669740000000056e+00
8.800000000000000044e-01 1.320000000000000062e-01 1.256713879999999932e+02 1.889154900000000081e+00
9.100000000000000311e-01 1.365000000000000102e-01 1.300231009999999969e+02 2.072669939999999933e+00
9.399999999999999467e-01 1.409999999999999865e-01 1.343810689999999965e+02 2.268791939999999840e+00
9.699999999999999734e-01 1.454999999999999905e-01 1.387455030000000136e+02 2.478029339999999969e+00
1.000000000000000000e+00 1.499999999999999944e-01 1.431166159999999934e+02 2.700841619999999832e+00
1.030000000000000027e+00 1.544999999999999984e-01 1.474946209999999951e+02 2.937649579999999983e+00
1.060000000000000053e+00 1.590000000000000024e-01 1.518797319999999900e+02 3.188841490000000167e+00
1.090000000000000080e+00 1.635000000000000064e-01 1.562721579999999904e+02 3.454777190000000164e+00
1.120000000000000107e+00 1.680000000000000104e-01 1.606721090000000061e+02 3.735791120000000021e+00
1.149999999999999911e+00 1.724999999999999867e-01 1.650797919999999976e+02 4.032194579999999640e+00
1.179999999999999938e+00 1.769999999999999907e-01 1.694954109999999901e+02 4.344277599999999850e+00
1.209999999999999964e+00 1.814999999999999947e-01 1.739191649999999925e+02 4.672310529999999851e+00
1.239999999999999991e+00 1.859999999999999987e-01 1.783512509999999907e+02 5.016545360000000287e+00
1.270000000000000018e+00 1.905000000000000027e-01 1.827918640000000039e+02 5.377216879999999755e+00
1.300000000000000044e+00 1.950000000000000067e-01 1.872411920000000123e+02 5.754543680000000272e+00
1.330000000000000071e+00 1.995000000000000107e-01 1.916994210000000010e+02 6.148729069999999908e+00
1.360000000000000098e+00 2.039999999999999869e-01 1.961667319999999961e+02 6.559961880000000356e+00
1.389999999999999902e+00 2.084999999999999909e-01 2.006433040000000005e+02 6.988417150000000078e+00
1.419999999999999929e+00 2.129999999999999949e-01 2.051293100000000038e+02 7.434256790000000059e+00
1.449999999999999956e+00 2.174999999999999989e-01 2.096249190000000056e+02 7.897630150000000349e+00
1.479999999999999982e+00 2.220000000000000029e-01 2.141302970000000130e+02 8.378674489999999864e+00
1.510000000000000009e+00 2.265000000000000069e-01 2.186456059999999866e+02 8.877515519999999327e+00
1.540000000000000036e+00 2.310000000000000109e-01 2.231710030000000131e+02 9.394267720000000210e+00
1.570000000000000062e+00 2.354999999999999871e-01 2.277066409999999905e+02 9.929034830000000866e+00
1.600000000000000089e+00 2.399999999999999911e-01 2.322526699999999948e+02 1.048191010000000034e+01
1.629999999999999893e+00 2.444999999999999951e-01 2.368092359999999985e+02 1.105297659999999915e+01
1.659999999999999920e+00 2.489999999999999991e-01 2.413764789999999891e+02 1.164230779999999932e+01
1.689999999999999947e+00 2.535000000000000031e-01 2.459545380000000137e+02 1.224996729999999978e+01
1.719999999999999973e+00 2.580000000000000071e-01 2.505435469999999896e+02 1.287600950000000033e+01
1.750000000000000000e+00 2.625000000000000111e-01 2.551436349999999891e+02 1.352047999999999917e+01
1.780000000000000027e+00 2.670000000000000151e-01 2.597549300000000017e+02 1.418341530000000006e+01
1.810000000000000053e+00 2.715000000000000191e-01 2.643775519999999801e+02 1.486484339999999982e+01
1.840000000000000080e+00 2.760000000000000231e-01 2.690116229999999860e+02 1.556478410000000068e+01
1.870000000000000107e+00 2.805000000000000271e-01 2.736572560000000180e+02 1.628324879999999908e+01
1.899999999999999911e+00 2.849999999999999756e-01 2.783145630000000210e+02 1.702024129999999857e+01
1.929999999999999938e+00 2.894999999999999796e-01 2.829836530000000039e+02 1.777575739999999982e+01
1.959999999999999964e+00 2.939999999999999836e-01 2.876646309999999858e+02 1.854978579999999866e+01
1.989999999999999991e+00 2.984999999999999876e-01 2.923575969999999984e+02 1.934230760000000160e+01
2.020000000000000018e+00 3.029999999999999916e-01 2.970626500000000192e+02 2.015329709999999963e+01
2.049999999999999822e+00 3.074999999999999956e-01 3.017798839999999814e+02 2.098272150000000025e+01
2.080000000000000071e+00 3.119999999999999996e-01 3.065093909999999937e+02 2.183054190000000006e+01
2.109999999999999876e+00 3.165000000000000036e-01 3.112512570000000096e+02 2.269671239999999912e+01
2.140000000000000124e+00 3.210000000000000075e-01 3.160055689999999800e+02 2.358118139999999840e+01
2.169999999999999929e+00 3.255000000000000115e-01 3.207724079999999844e+02 2.448389129999999980e+01
2.200000000000000178e+00 3.300000000000000155e-01 3.255518519999999967e+02 2.540477860000000021e+01
2.229999999999999982e+00 3.345000000000000195e-01 3.303439769999999953e+02 2.634377449999999854e+01
2.259999999999999787e+00 3.390000000000000235e-01 3.351488550000000259e+02 2.730080489999999926e+01
2.290000000000000036e+00 3.435000000000000275e-01 3.399665570000000230e+02 2.827579070000000172e+01
2.319999999999999840e+00 3.479999999999999760e-01 3.447971479999999929e+02 2.926864799999999889e+01
2.350000000000000089e+00 3.524999999999999800e-01 3.496406929999999988e+02 3.027928819999999988e+01
2.379999999999999893e+00 3.569999999999999840e-01 3.544972530000000006e+02 3.130761850000000024e+01
2.410000000000000142e+00 3.614999999999999880e-01 3.593668850000000248e+02 3.235354199999999736e+01
2.439999999999999947e+00 3.659999999999999920e-01 3.642496469999999817e+02 3.341695769999999754e+01
2.470000000000000195e+00 3.704999999999999960e-01 3.691455900000000270e+02 3.449776109999999818e+01
2.500000000000000000e+00 3.750000000000000000e-01 3.740547649999999749e+02 3.559584420000000193e+01
2.529999999999999805e+00 3.795000000000000040e-01 3.789772199999999884e+02 3.671109570000000133e+01
2.560000000000000053e+00 3.840000000000000080e-01 3.839130000000000109e+02 3.784340120000000240e+01
2.589999999999999858e+00 3.885000000000000120e-01 3.888621489999999881e+02 3.899264360000000096e+01
2.620000000000000107e+00 3.930000000000000160e-01 3.938247079999999869e+02 4.015870309999999677e+01
2.649999999999999911e+00 3.975000000000000200e-01 3.988007129999999734e+02 4.134145740000000302e+01
2.680000000000000160e+00 4.020000000000000240e-01 4.037902020000000221e+02 4.254078189999999893e+01
2.709999999999999964e+00 4.064999999999999725e-01 4.087932089999999903e+02 4.375655030000000068e+01
2.740000000000000213e+00 4.109999999999999765e-01 4.138097639999999728e+02 4.498863399999999757e+01
2.770000000000000018e+00 4.154999999999999805e-01 4.188398990000000026e+02 4.623690289999999692e+01
2.799999999999999822e+00 4.199999999999999845e-01 4.238836390000000165e+02 4.750122540000000271e+01
2.830000000000000071e+00 4.244999999999999885e-01 4.289410110000000032e+02 4.878146840000000140e+01
2.859999999999999876e+00 4.289999999999999925e-01 4.340120380000000182e+02 5.007749780000000328e+01
2.890000000000000124e+00 4.334999999999999964e-01 4.390967420000000061e+02 5.138917829999999753e+01
2.919999999999999929e+00 4.380000000000000004e-01 4.441951429999999732e+02 5.271637390000000067e+01
2.950000000000000178e+00 4.425000000000000044e-01 4.493072589999999877e+02 5.405894760000000332e+01
2.979999999999999982e+00 4.470000000000000084e-01 4.544331050000000118e+02 5.541676199999999852e+01
3.009999999999999787e+00 4.515000000000000124e-01 4.595726970000000051e+02 5.678967920000000191e+01
3.040000000000000036e+00 4.560000000000000164e-01 4.647260469999999941e+02 5.817756090000000313e+01
3.069999999999999840e+00 4.605000000000000204e-01 4.698931660000000079e+02 5.958026850000000252e+01
3.100000000000000089e+00 4.650000000000000244e-01 4.750740650000000187e+02 6.099766360000000276e+01
3.129999999999999893e+00 4.694999999999999729e-01 4.802687510000000088e+02 6.242960750000000303e+01
3.160000000000000142e+00 4.739999999999999769e-01 4.854772300000000200e+02 6.387596179999999890e+01
3.189999999999999947e+00 4.784999999999999809e-01 4.906995089999999777e+02 6.533658819999999423e+01
3.220000000000000195e+00 4.829999999999999849e-01 4.959355899999999906e+02 6.681134869999999637e+01
3.250000000000000000e+00 4.874999999999999889e-01 5.011854769999999917e+02 6.830010590000000548e+01
3.279999999999999805e+00 4.919999999999999929e-01 5.064491709999999784e+02 6.980272250000000156e+01
3.310000000000000053e+00 4.964999999999999969e-01 5.117266700000000128e+02 7.131906220000000474e+01
3.339999999999999858e+00 5.010000000000000009e-01 5.170179749999999785e+02 7.284898900000000310e+01
3.370000000000000107e+00 5.054999999999999494e-01 5.223230819999999994e+02 7.439236780000000238e+01
3.399999999999999911e+00 5.100000000000000089e-01 5.276419869999999719e+02 7.594906419999999514e+01
3.430000000000000160e+00 5.144999999999999574e-01 5.329746870000000172e+02 7.751894459999999754e+01
3.459999999999999964e+00 5.190000000000000169e-01 5.383211740000000418e+02 7.910187630000000070e+01
3.490000000000000213e+00 5.234999999999999654e-01 5.436814419999999473e+02 8.069772759999999323e+01
3.520000000000000018e+00 5.280000000000000249e-01 5.490554839999999786e+02 8.230636780000000385e+01
3.549999999999999822e+00 5.324999999999999734e-01 5.544432890000000498e+02 8.392766720000000191e+01
3.580000000000000071e+00 5.370000000000000329e-01 5.598448479999999563e+02 8.556149709999999686e+01
3.609999999999999876e+00 5.414999999999999813e-01 5.652601509999999507e+02 8.720772990000000391e+01
3.640000000000000124e+00 5.460000000000000409e-01 5.706891859999999497e+02 8.886623950000000605e+01
3.669999999999999929e+00 5.504999999999999893e-01 5.761319399999999860e+02 9.053690050000000156e+01
3.700000000000000178e+00 5.550000000000000488e-01 5.815883989999999812e+02 9.221958899999999915e+01
3.729999999999999982e+00 5.594999999999999973e-01 5.870585509999999658e+02 9.391418219999999906e+01
3.759999999999999787e+00 5.639999999999999458e-01 5.925423789999999826e+02 9.562055879999999775e+01
3.790000000000000036e+00 5.685000000000000053e-01 5.980398689999999533e+02 9.733859839999999508e+01
3.819999999999999840e+00 5.729999999999999538e-01 6.035510040000000345e+02 9.906818219999999542e+01
3.850000000000000089e+00 5.775000000000000133e-01 6.090757670000000417e+02 1.008091929999999934e+02
3.879999999999999893e+00 5.819999999999999618e-01 6.146141400000000203e+02 1.025615130000000050e+02
3.910000000000000142e+00 5.865000000000000213e-01 6.201661060000000134e+02 1.043250290000000007e+02
3.939999999999999947e+00 5.909999999999999698e-01 6.257316449999999577e+02 1.060996269999999981e+02
3.970000000000000195e+00 5.955000000000000293e-01 6.313107380000000148e+02 1.078851949999999960e+02
4.000000000000000000e+00 5.999999999999999778e-01 6.369033650000000080e+02 1.096816210000000069e+02
4.030000000000000249e+00 6.045000000000000373e-01 6.425095059999999876e+02 1.114887970000000053e+02
4.059999999999999609e+00 6.089999999999999858e-01 6.481291390000000092e+02 1.133066129999999987e+02
4.089999999999999858e+00 6.135000000000000453e-01 6.537622440000000097e+02 1.151349639999999965e+02
4.120000000000000107e+00 6.179999999999999938e-01 6.594087970000000496e+02 1.169737439999999964e+02
4.150000000000000355e+00 6.225000000000000533e-01 6.650687779999999520e+02 1.188228479999999934e+02
4.179999999999999716e+00 6.270000000000000018e-01 6.707421630000000050e+02 1.206821750000000009e+02
4.209999999999999964e+00 6.314999999999999503e-01 6.764289280000000417e+02 1.225516219999999947e+02
4.240000000000000213e+00 6.360000000000000098e-01 6.821290510000000040e+02 1.244310909999999950e+02
4.269999999999999574e+00 6.404999999999999583e-01 6.878425069999999550e+02 1.263204810000000009e+02
4.299999999999999822e+00 6.450000000000000178e-01 6.935692719999999554e+02 1.282196959999999990e+02
4.330000000000000071e+00 6.494999999999999662e-01 6.993093219999999519e+02 1.301286399999999901e+02
4.360000000000000320e+00 6.540000000000000258e-01 7.050626300000000128e+02 1.320472179999999867e+02
4.389999999999999680e+00 6.584999999999999742e-01 7.108291729999999689e+02 1.339753369999999961e+02
4.419999999999999929e+00 6.630000000000000338e-01 7.166089249999999993e+02 1.359129039999999975e+02
4.450000000000000178e+00 6.674999999999999822e-01 7.224018589999999449e+02 1.378598289999999906e+02
4.480000000000000426e+00 6.720000000000000417e-01 7.282079499999999825e+02 1.398160230000000013e+02
4.509999999999999787e+00 6.764999999999999902e-01 7.340271709999999530e+02 1.417813969999999983e+02
4.540000000000000036e+00 6.810000000000000497e-01 7.398594970000000330e+02 1.437558640000000025e+02
4.570000000000000284e+00 6.854999999999999982e-01 7.457048989999999549e+02 1.457393390000000011e+02
4.599999999999999645e+00 6.899999999999999467e-01 7.515633510000000115e+02 1.477317360000000122e+02
4.629999999999999893e+00 6.945000000000000062e-01 7.574348250000000462e+02 1.497329729999999870e+02
4.660000000000000142e+00 6.989999999999999547e-01 7.633192960000000085e+02 1.517429669999999930e+02
4.690000000000000391e+00 7.035000000000000142e-01 7.692167339999999740e+02 1.537616380000000049e+02
4.719999999999999751e+00 7.079999999999999627e-01 7.751271120000000110e+02 1.557889059999999972e+02
4.750000000000000000e+00 7.125000000000000222e-01 7.810504029999999602e+02 1.578246919999999989e+02
4.780000000000000249e+00 7.169999999999999707e-01 7.869865780000000086e+02 1.598689180000000079e+02
4.809999999999999609e+00 7.215000000000000302e-01 7.929356089999999995e+02 1.619215089999999861e+02
4.839999999999999858e+00 7.259999999999999787e-01 7.988974680000000035e+02 1.639823890000000119e+02
4.870000000000000107e+00 7.305000000000000382e-01 8.048721259999999802e+02 1.660514839999999879e+02
4.900000000000000355e+00 7.349999999999999867e-01 8.108595559999999978e+02 1.681287210000000130e+02
4.929999999999999716e+00 7.395000000000000462e-01 8.168597280000000183e+02 1.702140280000000132e+02
4.959999999999999964e+00 7.439999999999999947e-01 8.228726149999999961e+02 1.723073349999999948e+02
4.990000000000000213e+00 7.485000000000000542e-01 8.288981860000000097e+02 1.744085699999999974e+02
5.019999999999999574e+00 7.530000000000000027e-01 8.349364140000000134e+02 1.765176659999999913e+02
5.049999999999999822e+00 7.574999999999999512e-01 8.409872689999999693e+02 1.786345540000000085e+02
5.080000000000000071e+00 7.620000000000000107e-01 8.470507229999999481e+02 1.807591669999999908e+02
5.110000000000000320e+00 7.664999999999999591e-01 8.531267460000000256e+02 1.828914409999999862e+02
5.139999999999999680e+00 7.710000000000000187e-01 8.592153100000000450e+02 1.850313089999999931e+02
5.169999999999999929e+00 7.754999999999999671e-01 8.653163859999999659e+02 1.871787080000000003e+02
5.200000000000000178e+00 7.800000000000000266e-01 8.714299439999999777e+02 1.893335749999999962e+02
5.230000000000000426e+00 7.844999999999999751e-01 8.775559550000000399e+02 1.914958479999999952e+02
5.259999999999999787e+00 7.890000000000000346e-01 8.836943909999999960e+02 1.936654650000000117e+02
5.290000000000000036e+00 7.934999999999999831e-01 8.898452210000000377e+02 1.958423669999999959e+02
5.320000000000000284e+00 7.980000000000000426e-01 8.960084180000000060e+02 1.980264929999999879e+02
5.349999999999999645e+00 8.024999999999999911e-01 9.021839509999999791e+02 2.002177849999999921e+02
5.379999999999999893e+00 8.070000000000000506e-01 9.083717920000000277e+02 2.024161860000000104e+02
5.410000000000000142e+00 8.114999999999999991e-01 9.145719110000000001e+02 2.046216379999999901e+02
5.440000000000000391e+00 8.159999999999999476e-01 9.207842799999999670e+02 2.068340860000000134e+02
5.469999999999999751e+00 8.205000000000000071e-01 9.270088690000000042e+02 2.090534749999999917e+02
5.500000000000000000e+00 8.249999999999999556e-01 9.332456489999999576e+02 2.112797490000000096e+02
5.530000000000000249e+00 8.295000000000000151e-01 9.394945910000000140e+02 2.135128550000000018e+02
5.559999999999999609e+00 8.339999999999999636e-01 9.457556660000000193e+02 2.157527409999999861e+02
5.589999999999999858e+00 8.385000000000000231e-01 9.520288450000000466e+02 2.179993530000000135e+02
5.620000000000000107e+00 8.429999999999999716e-01 9.583140979999999445e+02 2.202526420000000087e+02
5.650000000000000355e+00 8.475000000000000311e-01 9.646113980000000083e+02 2.225125549999999919e+02
5.679999999999999716e+00 8.519999999999999796e-01 9.709207149999999729e+02 2.247790439999999990e+02
5.709999999999999964e+00 8.565000000000000391e-01 9.772420200000000250e+02 2.270520579999999882e+02
5.740000000000000213e+00 8.609999999999999876e-01 9.835752840000000106e+02 2.293315499999999929e+02
5.769999999999999574e+00 8.655000000000000471e-01 9.899204790000000003e+02 2.316174719999999922e+02
5.799999999999999822e+00 8.699999999999999956e-01 9.962775749999999562e+02 2.339097749999999962e+02
5.830000000000000071e+00 8.745000000000000551e-01 1.002646550000000047e+03 2.362084150000000022e+02
5.860000000000000320e+00 8.790000000000000036e-01 1.009027360000000044e+03 2.385133449999999868e+02
5.889999999999999680e+00 8.834999999999999520e-01 1.015419989999999984e+03 2.408245200000000068e+02
5.919999999999999929e+00 8.880000000000000115e-01 1.021824409999999943e+03 2.431418940000000077e+02
5.950000000000000178e+00 8.924999999999999600e-01 1.028240579999999909e+03 2.454654250000000104e+02
5.980000000000000426e+00 8.970000000000000195e-01 1.034668490000000020e+03 2.477950690000000122e+02
6.009999999999999787e+00 9.014999999999999680e-01 1.041108099999999922e+03 2.501307830000000081e+02
6.040000000000000036e+00 9.060000000000000275e-01 1.047559389999999894e+03 2.524725259999999878e+02
6.070000000000000284e+00 9.104999999999999760e-01 1.054022320000000036e+03 2.548202540000000056e+02
6.099999999999999645e+00 9.150000000000000355e-01 1.060496869999999944e+03 2.571739279999999894e+02
6.129999999999999893e+00 9.194999999999999840e-01 1.066982999999999947e+03 2.595335069999999860e+02
6.160000000000000142e+00 9.240000000000000435e-01 1.073480710000000045e+03 2.618989510000000109e+02
6.190000000000000391e+00 9.284999999999999920e-01 1.079989939999999933e+03 2.642702209999999923e+02
6.219999999999999751e+00 9.330000000000000515e-01 1.086510680000000093e+03 2.666472769999999741e+02
6.250000000000000000e+00 9.375000000000000000e-01 1.093042899999999918e+03 2.690300819999999931e+02
6.280000000000000249e+00 9.419999999999999485e-01 1.099586569999999938e+03 2.714185979999999745e+02
6.309999999999999609e+00 9.465000000000000080e-01 1.106141669999999976e+03 2.738127870000000144e+02
6.339999999999999858e+00 9.509999999999999565e-01 1.112708159999999907e+03 2.762126129999999762e+02
6.370000000000000107e+00 9.555000000000000160e-01 1.119286020000000008e+03 2.786180390000000102e+02
6.400000000000000355e+00 9.599999999999999645e-01 1.125875219999999899e+03 2.810290299999999775e+02
6.429999999999999716e+00 9.645000000000000240e-01 1.132475740000000087e+03 2.834455500000000256e+02
6.459999999999999964e+00 9.689999999999999725e-01 1.139087539999999990e+03 2.858675640000000158e+02
6.490000000000000213e+00 9.735000000000000320e-01 1.145710610000000088e+03 2.882950389999999743e+02
6.519999999999999574e+00 9.779999999999999805e-01 1.152344900000000052e+03 2.907279389999999921e+02
6.549999999999999822e+00 9.825000000000000400e-01 1.158990410000000111e+03 2.931662309999999820e+02
6.580000000000000071e+00 9.869999999999999885e-01 1.165647089999999935e+03 2.956098830000000248e+02
6.610000000000000320e+00 9.915000000000000480e-01 1.172314930000000004e+03 2.980588609999999790e+02
6.639999999999999680e+00 9.959999999999999964e-01 1.178993899999999940e+03 3.005131339999999796e+02
6.669999999999999929e+00 1.000499999999999945e+00 1.185683960000000070e+03 3.029726689999999962e+02
6.700000000000000178e+00 1.004999999999999893e+00 1.192385099999999966e+03 3.054374349999999936e+02
6.730000000000000426e+00 1.009500000000000064e+00 1.199097289999999930e+03 3.079074009999999930e+02
6.759999999999999787e+00 1.014000000000000012e+00 1.205820500000000038e+03 3.103825370000000134e+02
6.790000000000000036e+00 1.018499999999999961e+00 1.212554699999999912e+03 3.128628110000000220e+02
6.820000000000000284e+00 1.022999999999999909e+00 1.219299880000000030e+03 3.153481949999999756e+02
6.849999999999999645e+00 1.027500000000000080e+00 1.226056000000000040e+03 3.178386590000000069e+02
6.879999999999999893e+00 1.032000000000000028e+00 1.232823039999999992e+03 3.203341730000000211e+02
6.910000000000000142e+00 1.036499999999999977e+00 1.239600969999999961e+03 3.228347089999999753e+02
6.940000000000000391e+00 1.040999999999999925e+00 1.246389760000000024e+03 3.253402379999999994e+02
6.969999999999999751e+00 1.045500000000000096e+00 1.253189399999999978e+03 3.278507329999999911e+02
7.000000000000000000e+00 1.050000000000000044e+00 1.259999859999999899e+03 3.303661650000000236e+02
7.030000000000000249e+00 1.054499999999999993e+00 1.266821099999999888e+03 3.328865069999999946e+02
7.059999999999999609e+00 1.058999999999999941e+00 1.273653109999999970e+03 3.354117330000000265e+02
7.089999999999999858e+00 1.063499999999999890e+00 1.280495859999999993e+03 3.379418140000000221e+02
7.120000000000000107e+00 1.068000000000000060e+00 1.287349330000000009e+03 3.404767259999999851e+02
7.150000000000000355e+00 1.072500000000000009e+00 1.294213490000000093e+03 3.430164419999999836e+02
7.179999999999999716e+00 1.076999999999999957e+00 1.301088320000000067e+03 3.455609360000000265e+02
7.209999999999999964e+00 1.081499999999999906e+00 1.307973780000000033e+03 3.481101820000000089e+02
7.240000000000000213e+00 1.086000000000000076e+00 1.314869869999999992e+03 3.506641569999999888e+02
7.269999999999999574e+00 1.090500000000000025e+00 1.321776540000000068e+03 3.532228329999999801e+02
7.299999999999999822e+00 1.094999999999999973e+00 1.328693790000000035e+03 3.557861879999999815e+02
7.330000000000000071e+00 1.099499999999999922e+00 1.335621579999999994e+03 3.583541960000000017e+02
7.360000000000000320e+00 1.104000000000000092e+00 1.342559880000000021e+03 3.609268339999999853e+02
7.389999999999999680e+00 1.108500000000000041e+00 1.349508689999999888e+03 3.635040789999999902e+02
7.419999999999999929e+00 1.112999999999999989e+00 1.356467959999999948e+03 3.660859050000000252e+02
7.450000000000000178e+00 1.117499999999999938e+00 1.363437689999999975e+03 3.686722909999999729e+02
7.480000000000000426e+00 1.122000000000000108e+00 1.370417840000000069e+03 3.712632140000000049e+02
7.509999999999999787e+00 1.126500000000000057e+00 1.377408380000000079e+03 3.738586500000000115e+02
7.540000000000000036e+00 1.131000000000000005e+00 1.384409310000000005e+03 3.764585779999999886e+02
7.570000000000000284e+00 1.135499999999999954e+00 1.391420589999999947e+03 3.790629749999999945e+02
7.599999999999999645e+00 1.139999999999999902e+00 1.398442199999999957e+03 3.816718190000000277e+02
7.629999999999999893e+00 1.144500000000000073e+00 1.405474110000000110e+03 3.842850890000000277e+02
7.660000000000000142e+00 1.149000000000000021e+00 1.412516309999999976e+03 3.869027629999999931e+02
7.690000000000000391e+00 1.153499999999999970e+00 1.419568770000000086e+03 3.895248209999999744e+02
7.719999999999999751e+00 1.157999999999999918e+00 1.426631470000000036e+03 3.921512399999999730e+02
7.750000000000000000e+00 1.162500000000000089e+00 1.433704379999999901e+03 3.947820019999999772e+02
7.780000000000000249e+00 1.167000000000000037e+00 1.440787479999999960e+03 3.974170839999999885e+02
7.809999999999999609e+00 1.171499999999999986e+00 1.447880760000000009e+03 4.000564669999999978e+02
7.839999999999999858e+00 1.175999999999999934e+00 1.454984179999999924e+03 4.027001300000000015e+02
7.870000000000000107e+00 1.180500000000000105e+00 1.462097719999999981e+03 4.053480549999999880e+02
7.900000000000000355e+00 1.185000000000000053e+00 1.469221369999999979e+03 4.080002200000000130e+02
7.929999999999999716e+00 1.189500000000000002e+00 1.476355090000000018e+03 4.106566080000000056e+02
7.959999999999999964e+00 1.193999999999999950e+00 1.483498880000000099e+03 4.133171990000000164e+02
7.990000000000000213e+00 1.198499999999999899e+00 1.490652689999999893e+03 4.159819729999999822e+02
8.019999999999999574e+00 1.203000000000000069e+00 1.497816520000000082e+03 4.186509120000000053e+02
8.050000000000000711e+00 1.207500000000000018e+00 1.504990350000000035e+03 4.213239980000000173e+02
8.080000000000000071e+00 1.211999999999999966e+00 1.512174140000000079e+03 4.240012110000000121e+02
8.109999999999999432e+00 1.216499999999999915e+00 1.519367880000000014e+03 4.266825349999999730e+02
8.140000000000000568e+00 1.221000000000000085e+00 1.526571549999999888e+03 4.293679500000000075e+02
8.169999999999999929e+00 1.225500000000000034e+00 1.533785120000000006e+03 4.320574399999999855e+02
8.199999999999999289e+00 1.229999999999999982e+00 1.541008569999999963e+03 4.347509850000000142e+02
8.230000000000000426e+00 1.234499999999999931e+00 1.548241890000000012e+03 4.374485700000000179e+02
8.259999999999999787e+00 1.239000000000000101e+00 1.555485040000000026e+03 4.401501769999999851e+02
8.289999999999999147e+00 1.243500000000000050e+00 1.562738020000000006e+03 4.428557880000000182e+02
8.320000000000000284e+00 1.247999999999999998e+00 1.570000790000000052e+03 4.455653859999999895e+02
8.349999999999999645e+00 1.252499999999999947e+00 1.577273349999999937e+03 4.482789559999999938e+02
8.380000000000000782e+00 1.256999999999999895e+00 1.584555650000000014e+03 4.509964800000000196e+02
8.410000000000000142e+00 1.261500000000000066e+00 1.591847700000000032e+03 4.537179419999999936e+02
8.439999999999999503e+00 1.266000000000000014e+00 1.599149460000000090e+03 4.564433260000000132e+02
8.470000000000000639e+00 1.270499999999999963e+00 1.606460910000000013e+03 4.591726150000000075e+02
8.500000000000000000e+00 1.274999999999999911e+00 1.613782040000000052e+03 4.619057940000000144e+02
8.529999999999999361e+00 1.279500000000000082e+00 1.621112820000000056e+03 4.646428470000000175e+02
8.560000000000000497e+00 1.284000000000000030e+00 1.628453230000000076e+03 4.673837580000000003e+02
8.589999999999999858e+00 1.288499999999999979e+00 1.635803259999999909e+03 4.701285120000000006e+02
8.619999999999999218e+00 1.292999999999999927e+00 1.643162880000000087e+03 4.728770939999999996e+02
8.650000000000000355e+00 1.297500000000000098e+00 1.650532069999999976e+03 4.756294879999999807e+02
8.679999999999999716e+00 1.302000000000000046e+00 1.657910810000000083e+03 4.783856799999999794e+02
8.710000000000000853e+00 1.306499999999999995e+00 1.665299089999999978e+03 4.811456539999999791e+02
8.740000000000000213e+00 1.310999999999999943e+00 1.672696879999999965e+03 4.839093960000000152e+02
8.769999999999999574e+00 1.315499999999999892e+00 1.680104160000000093e+03 4.866768910000000119e+02
8.800000000000000711e+00 1.320000000000000062e+00 1.687520909999999958e+03 4.894481240000000071e+02
8.830000000000000071e+00 1.324500000000000011e+00 1.694947120000000041e+03 4.922230829999999742e+02
8.859999999999999432e+00 1.328999999999999959e+00 1.702382769999999937e+03 4.950017510000000129e+02
8.890000000000000568e+00 1.333499999999999908e+00 1.709827819999999974e+03 4.977841159999999832e+02
8.919999999999999929e+00 1.338000000000000078e+00 1.717282279999999901e+03 5.005701629999999795e+02
8.949999999999999289e+00 1.342500000000000027e+00 1.724746110000000044e+03 5.033598779999999806e+02
8.980000000000000426e+00 1.346999999999999975e+00 1.732219290000000001e+03 5.061532490000000166e+02
9.009999999999999787e+00 1.351499999999999924e+00 1.739701819999999998e+03 5.089502610000000118e+02
9.039999999999999147e+00 1.356000000000000094e+00 1.747193659999999909e+03 5.117509000000000015e+02
9.070000000000000284e+00 1.360500000000000043e+00 1.754694809999999961e+03 5.145551550000000134e+02
9.099999999999999645e+00 1.364999999999999991e+00 1.762205230000000029e+03 5.173630110000000286e+02
9.130000000000000782e+00 1.369499999999999940e+00 1.769724920000000111e+03 5.201744549999999663e+02
9.160000000000000142e+00 1.374000000000000110e+00 1.777253850000000057e+03 5.229894749999999704e+02
9.189999999999999503e+00 1.378500000000000059e+00 1.784792009999999891e+03 5.258080569999999625e+02
9.220000000000000639e+00 1.383000000000000007e+00 1.792339379999999892e+03 5.286301899999999705e+02
9.250000000000000000e+00 1.387499999999999956e+00 1.799895929999999908e+03 5.314558600000000297e+02
9.279999999999999361e+00 1.391999999999999904e+00 1.807461649999999963e+03 5.342850550000000567e+02
9.310000000000000497e+00 1.396500000000000075e+00 1.815036530000000084e+03 5.371177629999999681e+02
9.339999999999999858e+00 1.401000000000000023e+00 1.822620529999999917e+03 5.399539710000000241e+02
9.369999999999999218e+00 1.405499999999999972e+00 1.830213659999999891e+03 5.427936670000000277e+02
9.400000000000000355e+00 1.409999999999999920e+00 1.837815880000000107e+03 5.456368400000000065e+02
9.429999999999999716e+00 1.414500000000000091e+00 1.845427179999999908e+03 5.484834769999999935e+02
9.460000000000000853e+00 1.419000000000000039e+00 1.853047540000000026e+03 5.513335660000000189e+02
9.490000000000000213e+00 1.423499999999999988e+00 1.860676950000000033e+03 5.541870959999999968e+02
9.519999999999999574e+00 1.427999999999999936e+00 1.868315380000000005e+03 5.570440549999999575e+02
9.550000000000000711e+00 1.432500000000000107e+00 1.875962819999999965e+03 5.599044320000000425e+02
9.580000000000000071e+00 1.437000000000000055e+00 1.883619249999999965e+03 5.627682150000000547e+02
9.609999999999999432e+00 1.441500000000000004e+00 1.891284660000000031e+03 5.656353920000000244e+02
9.640000000000000568e+00 1.445999999999999952e+00 1.898959020000000010e+03 5.685059529999999768e+02
9.669999999999999929e+00 1.450499999999999901e+00 1.906642319999999927e+03 5.713798870000000534e+02
9.699999999999999289e+00 1.455000000000000071e+00 1.914334540000000061e+03 5.742571819999999434e+02
9.730000000000000426e+00 1.459500000000000020e+00 1.922035660000000007e+03 5.771378270000000157e+02
9.759999999999999787e+00 1.463999999999999968e+00 1.929745670000000018e+03 5.800218119999999544e+02
9.789999999999999147e+00 1.468499999999999917e+00 1.937464559999999892e+03 5.829091260000000148e+02
9.820000000000000284e+00 1.473000000000000087e+00 1.945192289999999957e+03 5.857997579999999971e+02
9.849999999999999645e+00 1.477500000000000036e+00 1.952928859999999986e+03 5.886936970000000429e+02
9.880000000000000782e+00 1.481999999999999984e+00 1.960674250000000029e+03 5.915909339999999474e+02
9.910000000000000142e+00 1.486499999999999932e+00 1.968428439999999910e+03 5.944914569999999685e+02
9.939999999999999503e+00 1.491000000000000103e+00 1.976191420000000107e+03 5.973952560000000176e+02
9.970000000000000639e+00 1.495500000000000052e+00 1.983963160000000016e+03 6.003023210000000063e+02


==> anc/Fig2/Fig2a/EOS_PCSB5_zeta_0.05.out <==
# nb/n0, nb( fm ^{-3}), epsilon (MeV fm^{-3}), p (MeV fm^{-3})
5.944266666666667936e-10 8.916400000000000094e-11 8.302999999999999638e-08 6.274400000000000003e-13
6.075400000000000548e-10 9.113099999999999529e-11 8.486199999999999584e-08 6.505399999999999725e-13
6.209466666666668220e-10 9.314200000000000520e-11 8.673400000000000096e-08 6.744500000000000191e-13
6.346466666666668884e-10 9.519700000000000482e-11 8.864800000000000076e-08 6.991999999999999893e-13
6.486466666666668400e-10 9.729700000000000274e-11 9.060399999999999525e-08 7.248000000000000014e-13
6.629600000000001591e-10 9.944400000000000319e-11 9.260299999999999879e-08 7.512800000000000057e-13
6.776000000000001209e-10 1.016399999999999975e-10 9.464599999999999928e-08 7.786799999999999697e-13
6.925333333333334854e-10 1.038799999999999944e-10 9.673399999999999786e-08 8.070200000000000287e-13
7.078000000000000787e-10 1.061699999999999937e-10 9.886899999999999680e-08 8.363200000000000149e-13
7.234666666666668981e-10 1.085200000000000037e-10 1.010499999999999950e-07 8.666300000000000140e-13
7.394000000000001557e-10 1.109099999999999949e-10 1.032799999999999957e-07 8.979600000000000431e-13
7.557333333333334326e-10 1.133599999999999968e-10 1.055600000000000003e-07 9.303600000000000868e-13
7.724000000000001451e-10 1.158600000000000011e-10 1.078899999999999953e-07 9.638499999999999774e-13
7.894000000000001898e-10 1.184100000000000078e-10 1.102699999999999941e-07 9.984700000000000864e-13
8.068666666666668375e-10 1.210299999999999946e-10 1.126999999999999967e-07 1.034199999999999976e-12
8.246666666666668174e-10 1.236999999999999968e-10 1.151900000000000011e-07 1.071199999999999919e-12
8.428666666666668166e-10 1.264299999999999966e-10 1.177299999999999961e-07 1.109400000000000099e-12
8.614666666666668351e-10 1.292199999999999942e-10 1.203299999999999929e-07 1.148900000000000083e-12
8.804666666666667695e-10 1.320699999999999896e-10 1.229800000000000067e-07 1.189700000000000070e-12
8.998666666666669300e-10 1.349800000000000085e-10 1.256900000000000091e-07 1.231900000000000032e-12
9.197333333333335901e-10 1.379600000000000075e-10 1.284700000000000115e-07 1.275499999999999967e-12
9.400000000000002695e-10 1.410000000000000042e-10 1.312999999999999912e-07 1.320500000000000078e-12
9.607333333333335519e-10 1.441100000000000069e-10 1.341999999999999973e-07 1.366999999999999931e-12
9.819333333333334373e-10 1.472899999999999897e-10 1.371599999999999921e-07 1.414999999999999928e-12
1.003600000000000339e-09 1.505400000000000044e-10 1.401900000000000132e-07 1.464600000000000040e-12
1.025733333333333638e-09 1.538599999999999991e-10 1.432799999999999966e-07 1.515900000000000033e-12
1.048400000000000226e-09 1.572600000000000081e-10 1.464400000000000063e-07 1.568899999999999908e-12
1.071533333333333624e-09 1.607299999999999971e-10 1.496699999999999896e-07 1.623700000000000038e-12
1.095200000000000313e-09 1.642800000000000004e-10 1.529699999999999993e-07 1.680300000000000019e-12
1.119333333333333604e-09 1.679000000000000096e-10 1.563499999999999938e-07 1.738899999999999992e-12
1.144000000000000392e-09 1.716000000000000071e-10 1.597999999999999883e-07 1.799399999999999987e-12
1.169266666666666951e-09 1.753900000000000013e-10 1.633299999999999941e-07 1.861999999999999942e-12
1.195066666666667007e-09 1.792600000000000096e-10 1.669299999999999999e-07 1.926699999999999858e-12
1.221466666666666833e-09 1.832199999999999887e-10 1.706099999999999905e-07 1.993699999999999876e-12
1.248400000000000363e-09 1.872600000000000079e-10 1.743800000000000037e-07 2.063099999999999964e-12
1.275933333333333663e-09 1.913899999999999977e-10 1.782199999999999905e-07 2.134900000000000122e-12
1.304066666666666940e-09 1.956100000000000100e-10 1.821600000000000112e-07 2.209299999999999886e-12
1.332866666666666882e-09 1.999300000000000013e-10 1.861799999999999903e-07 2.286400000000000032e-12
1.362266666666666801e-09 2.043399999999999892e-10 1.902800000000000071e-07 2.366300000000000126e-12
1.392333333333333592e-09 2.088500000000000077e-10 1.944800000000000050e-07 2.449300000000000075e-12
1.423066666666667046e-09 2.134600000000000053e-10 1.987699999999999991e-07 2.535399999999999880e-12
1.454466666666666959e-09 2.181700000000000076e-10 2.031600000000000007e-07 2.624899999999999852e-12
1.486533333333333535e-09 2.229799999999999889e-10 2.076399999999999985e-07 2.717999999999999930e-12
1.519333333333333670e-09 2.279000000000000092e-10 2.122200000000000038e-07 2.814900000000000052e-12
1.552866666666666950e-09 2.329299999999999908e-10 2.169100000000000014e-07 2.915800000000000157e-12
1.587133333333333581e-09 2.380699999999999854e-10 2.216899999999999953e-07 3.021000000000000153e-12
1.622133333333333563e-09 2.433199999999999931e-10 2.265800000000000079e-07 3.130899999999999917e-12
1.657933333333333584e-09 2.486899999999999963e-10 2.315800000000000130e-07 3.245700000000000195e-12
1.694533333333333644e-09 2.541799999999999949e-10 2.366900000000000105e-07 3.365500000000000149e-12
1.731866666666667055e-09 2.597800000000000066e-10 2.419099999999999738e-07 3.489599999999999994e-12
1.770066666666666986e-09 2.655099999999999961e-10 2.472499999999999938e-07 3.618000000000000134e-12
1.809133333333333848e-09 2.713700000000000152e-10 2.527099999999999911e-07 3.750799999999999729e-12
1.849066666666667230e-09 2.773600000000000121e-10 2.582800000000000072e-07 3.888299999999999901e-12
1.889866666666666923e-09 2.834799999999999868e-10 2.639800000000000120e-07 4.030499999999999840e-12
1.931533333333333550e-09 2.897299999999999911e-10 2.698100000000000053e-07 4.177499999999999921e-12
1.974200000000000482e-09 2.961299999999999897e-10 2.757599999999999758e-07 4.329700000000000019e-12
2.017733333333333934e-09 3.026600000000000178e-10 2.818399999999999879e-07 4.486999999999999763e-12
2.062266666666666866e-09 3.093399999999999885e-10 2.880599999999999999e-07 4.649599999999999898e-12
2.107733333333333830e-09 3.161600000000000229e-10 2.944200000000000119e-07 4.817799999999999929e-12
2.154266666666666962e-09 3.231399999999999822e-10 3.009100000000000124e-07 4.991700000000000228e-12
2.201800000000000400e-09 3.302699999999999876e-10 3.075500000000000243e-07 5.171499999999999926e-12
2.250400000000000832e-09 3.375600000000000213e-10 3.143399999999999944e-07 5.357300000000000205e-12
2.300000000000000329e-09 3.449999999999999977e-10 3.212700000000000174e-07 5.549399999999999760e-12
2.350800000000000609e-09 3.526200000000000190e-10 3.283600000000000101e-07 5.747899999999999772e-12
2.402666666666667469e-09 3.604000000000000169e-10 3.356100000000000254e-07 5.953099999999999746e-12
2.455666666666667182e-09 3.683500000000000256e-10 3.430099999999999990e-07 6.165199999999999620e-12
2.509866666666667264e-09 3.764799999999999759e-10 3.505800000000000066e-07 6.384400000000000140e-12
2.565200000000000613e-09 3.847799999999999885e-10 3.583199999999999951e-07 6.611000000000000002e-12
2.621800000000000604e-09 3.932699999999999768e-10 3.662200000000000063e-07 6.845100000000000388e-12
2.679666666666667236e-09 4.019499999999999923e-10 3.743000000000000098e-07 7.087100000000000367e-12
2.738800000000000510e-09 4.108199999999999834e-10 3.825600000000000057e-07 7.337299999999999442e-12
2.799200000000000839e-09 4.198800000000000018e-10 3.909999999999999940e-07 7.595899999999999976e-12
2.861000000000000770e-09 4.291500000000000121e-10 3.996299999999999859e-07 7.863199999999999857e-12
2.924066666666667343e-09 4.386099999999999981e-10 4.084499999999999815e-07 8.139600000000000577e-12
2.988600000000000619e-09 4.482900000000000102e-10 4.174599999999999807e-07 8.425399999999999218e-12
3.054533333333333911e-09 4.581800000000000143e-10 4.266699999999999951e-07 8.721000000000000503e-12
3.121933333333334319e-09 4.682900000000000445e-10 4.360800000000000244e-07 9.026900000000000643e-12
3.190800000000001017e-09 4.786200000000000491e-10 4.457099999999999856e-07 9.343300000000000386e-12
3.261200000000000277e-09 4.891799999999999589e-10 4.555400000000000147e-07 9.670899999999999919e-12
3.333200000000000442e-09 4.999799999999999630e-10 4.655899999999999756e-07 1.000999999999999955e-11
3.406733333333333997e-09 5.110099999999999755e-10 4.758599999999999743e-07 1.036100000000000078e-11
3.481866666666667216e-09 5.222799999999999790e-10 4.863599999999999691e-07 1.072500000000000045e-11
3.558733333333334300e-09 5.338100000000000416e-10 4.970999999999999713e-07 1.110300000000000065e-11
3.637200000000000633e-09 5.455799999999999916e-10 5.080600000000000112e-07 1.149399999999999929e-11
3.717466666666667519e-09 5.576199999999999831e-10 5.192699999999999640e-07 1.190099999999999947e-11
3.799533333333334130e-09 5.699300000000000161e-10 5.307300000000000414e-07 1.232300000000000070e-11
3.883333333333334192e-09 5.825000000000000047e-10 5.424400000000000318e-07 1.276100000000000025e-11
3.969000000000000666e-09 5.953500000000000172e-10 5.544099999999999994e-07 1.321799999999999962e-11
4.056600000000001067e-09 6.084900000000000360e-10 5.666400000000000500e-07 1.369199999999999942e-11
4.146066666666667052e-09 6.219099999999999752e-10 5.791400000000000362e-07 1.418700000000000003e-11
4.237600000000001166e-09 6.356399999999999887e-10 5.919200000000000223e-07 1.470300000000000147e-11
4.331066666666667551e-09 6.496600000000000086e-10 6.049800000000000082e-07 1.523599999999999849e-11
4.426600000000001237e-09 6.639899999999999994e-10 6.183299999999999524e-07 1.578700000000000129e-11
4.524266666666668083e-09 6.786400000000000470e-10 6.319699999999999607e-07 1.635699999999999907e-11
4.624133333333334777e-09 6.936200000000000305e-10 6.459199999999999499e-07 1.694499999999999939e-11
4.726133333333333805e-09 7.089199999999999673e-10 6.601699999999999617e-07 1.755300000000000003e-11
4.830400000000001021e-09 7.245600000000000291e-10 6.747400000000000187e-07 1.818100000000000099e-11
4.937000000000000632e-09 7.405499999999999915e-10 6.896199999999999508e-07 1.882899999999999903e-11
5.045933333333334293e-09 7.568899999999999578e-10 7.048399999999999508e-07 1.949799999999999952e-11
5.157266666666667862e-09 7.735900000000000138e-10 7.203899999999999544e-07 2.018799999999999920e-11
5.271066666666668027e-09 7.906600000000000387e-10 7.362899999999999842e-07 2.090099999999999909e-11
5.387333333333334789e-09 8.081000000000000322e-10 7.525299999999999761e-07 2.163699999999999919e-11
5.506200000000000693e-09 8.259299999999999592e-10 7.691400000000000170e-07 2.239599999999999949e-11
5.627666666666668223e-09 8.441500000000000266e-10 7.861100000000000426e-07 2.317899999999999888e-11
5.751866666666668269e-09 8.627799999999999923e-10 8.034500000000000112e-07 2.398699999999999947e-11
5.878800000000000834e-09 8.818199999999999596e-10 8.211800000000000515e-07 2.482100000000000016e-11
6.008466666666668397e-09 9.012700000000000320e-10 8.392999999999999517e-07 2.567999999999999882e-11
6.141066666666667711e-09 9.211599999999999499e-10 8.578199999999999879e-07 2.656699999999999858e-11
6.276533333333334572e-09 9.414799999999999376e-10 8.767500000000000125e-07 2.748199999999999942e-11
6.415000000000001526e-09 9.622500000000000634e-10 8.960900000000000255e-07 2.842600000000000025e-11
6.556600000000001946e-09 9.834900000000000852e-10 9.158600000000000497e-07 2.939900000000000105e-11
6.701333333333335007e-09 1.005200000000000003e-09 9.360700000000000434e-07 3.040299999999999960e-11
6.849333333333334910e-09 1.027399999999999988e-09 9.567200000000000066e-07 3.143900000000000124e-11
7.000000000000002297e-09 1.050000000000000096e-09 9.778299999999999620e-07 3.250699999999999952e-11
7.154666666666668430e-09 1.073199999999999975e-09 9.994099999999999739e-07 3.360899999999999866e-11
7.312666666666668091e-09 1.096900000000000007e-09 1.021500000000000088e-06 3.474700000000000290e-11
7.474000000000001281e-09 1.121099999999999985e-09 1.044000000000000084e-06 3.592099999999999931e-11
7.638666666666667172e-09 1.145799999999999910e-09 1.066999999999999906e-06 3.713299999999999859e-11
7.807333333333335944e-09 1.171100000000000019e-09 1.090599999999999985e-06 3.838499999999999850e-11
7.979333333333335764e-09 1.196900000000000075e-09 1.114600000000000094e-06 3.967699999999999906e-11
8.155333333333335156e-09 1.223299999999999901e-09 1.139200000000000037e-06 4.101300000000000225e-11
8.335333333333334121e-09 1.250299999999999911e-09 1.164400000000000024e-06 4.239399999999999727e-11
8.519333333333334313e-09 1.277899999999999899e-09 1.190100000000000049e-06 4.382299999999999694e-11
8.707333333333335732e-09 1.306100000000000070e-09 1.216299999999999900e-06 4.530199999999999902e-11
8.899333333333335069e-09 1.334900000000000012e-09 1.243200000000000015e-06 4.683300000000000128e-11
9.096000000000002504e-09 1.364399999999999962e-09 1.270599999999999956e-06 4.841899999999999715e-11
9.296666666666669511e-09 1.394500000000000096e-09 1.298599999999999942e-06 5.006499999999999720e-11
9.502000000000002963e-09 1.425300000000000031e-09 1.327299999999999980e-06 5.177299999999999921e-11
9.711333333333334333e-09 1.456699999999999943e-09 1.356600000000000064e-06 5.354800000000000084e-11
9.925333333333335455e-09 1.488800000000000070e-09 1.386499999999999981e-06 5.539399999999999762e-11
1.014466666666666989e-08 1.521700000000000029e-09 1.417099999999999951e-06 5.731499999999999802e-11
1.036866666666666912e-08 1.555299999999999996e-09 1.448399999999999973e-06 5.931899999999999957e-11
1.059733333333333479e-08 1.589599999999999970e-09 1.480300000000000040e-06 6.140999999999999783e-11
1.083133333333333543e-08 1.624699999999999983e-09 1.512999999999999956e-06 6.357799999999999748e-11
1.107000000000000251e-08 1.660500000000000004e-09 1.546399999999999924e-06 6.582099999999999429e-11
1.131400000000000291e-08 1.697100000000000064e-09 1.580499999999999945e-06 6.813999999999999682e-11
1.156400000000000184e-08 1.734599999999999986e-09 1.615400000000000026e-06 7.053699999999999640e-11
1.181933333333333574e-08 1.772899999999999947e-09 1.650999999999999948e-06 7.301500000000000584e-11
1.208000000000000295e-08 1.811999999999999947e-09 1.687399999999999929e-06 7.557699999999999916e-11
1.234666666666666870e-08 1.852000000000000015e-09 1.724699999999999979e-06 7.822399999999999788e-11
1.261866666666666941e-08 1.892799999999999916e-09 1.762700000000000081e-06 8.095900000000000188e-11
1.289733333333333553e-08 1.934599999999999916e-09 1.801600000000000039e-06 8.378400000000000246e-11
1.318200000000000349e-08 1.977300000000000193e-09 1.841400000000000064e-06 8.670199999999999952e-11
1.347266666666666833e-08 2.020899999999999918e-09 1.881999999999999938e-06 8.971499999999999728e-11
1.377000000000000353e-08 2.065499999999999950e-09 1.923499999999999880e-06 9.282700000000000422e-11
1.407333333333333561e-08 2.110999999999999845e-09 1.965999999999999896e-06 9.603799999999999447e-11
1.438400000000000327e-08 2.157600000000000077e-09 2.009299999999999973e-06 9.935299999999999802e-11
1.470133333333333799e-08 2.205200000000000202e-09 2.053699999999999921e-06 1.027699999999999977e-10
1.502600000000000167e-08 2.253899999999999837e-09 2.099000000000000147e-06 1.062999999999999974e-10
1.535733333333333903e-08 2.303600000000000193e-09 2.145300000000000026e-06 1.099399999999999972e-10
1.569600000000000370e-08 2.354400000000000059e-09 2.192599999999999980e-06 1.136899999999999972e-10
1.604266666666667082e-08 2.406399999999999879e-09 2.240999999999999804e-06 1.175600000000000056e-10
1.639666666666667188e-08 2.459500000000000037e-09 2.290499999999999923e-06 1.215500000000000094e-10
1.675800000000000355e-08 2.513700000000000119e-09 2.341000000000000117e-06 1.256600000000000086e-10
1.712800000000000620e-08 2.569200000000000186e-09 2.392699999999999978e-06 1.298900000000000033e-10
1.750600000000000138e-08 2.625899999999999793e-09 2.445399999999999914e-06 1.342500000000000017e-10
1.789200000000000563e-08 2.683800000000000183e-09 2.499400000000000159e-06 1.387400000000000038e-10
1.828666666666667093e-08 2.743000000000000144e-09 2.554600000000000071e-06 1.433600000000000095e-10
1.869066666666667243e-08 2.803600000000000121e-09 2.610899999999999854e-06 1.481099999999999931e-10
1.910266666666666977e-08 2.865400000000000052e-09 2.668499999999999946e-06 1.529999999999999886e-10
1.952400000000000330e-08 2.928599999999999999e-09 2.727399999999999925e-06 1.580400000000000043e-10
1.995533333333333825e-08 2.993299999999999993e-09 2.787599999999999789e-06 1.632099999999999978e-10
2.039533333333333756e-08 3.059299999999999972e-09 2.849099999999999962e-06 1.685300000000000115e-10
2.084533333333333828e-08 3.126799999999999997e-09 2.911999999999999817e-06 1.739900000000000113e-10
2.130533333333333710e-08 3.195800000000000069e-09 2.976199999999999982e-06 1.796000000000000054e-10
2.177533333333334065e-08 3.266300000000000187e-09 3.041900000000000048e-06 1.853700000000000020e-10
2.225600000000000421e-08 3.338399999999999970e-09 3.108999999999999795e-06 1.912800000000000105e-10
2.274666666666666918e-08 3.411999999999999798e-09 3.177599999999999866e-06 1.973600000000000040e-10
2.324866666666667262e-08 3.487300000000000148e-09 3.247699999999999839e-06 2.035899999999999918e-10
2.376200000000000790e-08 3.564300000000000192e-09 3.319399999999999932e-06 2.099800000000000080e-10
2.428600000000000320e-08 3.642899999999999900e-09 3.392599999999999925e-06 2.165400000000000091e-10
2.482200000000000548e-08 3.723300000000000160e-09 3.467499999999999835e-06 2.232600000000000128e-10
2.536933333333333961e-08 3.805400000000000115e-09 3.543999999999999865e-06 2.301399999999999932e-10
2.592933333333333933e-08 3.889400000000000238e-09 3.622199999999999811e-06 2.372000000000000184e-10
2.650133333333333943e-08 3.975200000000000087e-09 3.702100000000000096e-06 2.444200000000000204e-10
2.708600000000000511e-08 4.062900000000000104e-09 3.783800000000000093e-06 2.517499999999999837e-10
2.768400000000000490e-08 4.152599999999999908e-09 3.867300000000000226e-06 2.591399999999999964e-10
2.829466666666667360e-08 4.244199999999999881e-09 3.952600000000000070e-06 2.665900000000000069e-10
2.891866666666666979e-08 4.337799999999999641e-09 4.039799999999999845e-06 2.741499999999999787e-10
2.955666666666667193e-08 4.433499999999999631e-09 4.128999999999999770e-06 2.818200000000000153e-10
3.020866666666667340e-08 4.531299999999999852e-09 4.220099999999999626e-06 2.896499999999999769e-10
3.087533333333333942e-08 4.631299999999999920e-09 4.313199999999999632e-06 2.976799999999999998e-10
3.155666666666667329e-08 4.733499999999999836e-09 4.408400000000000008e-06 3.059599999999999960e-10
3.225266666666666841e-08 4.837899999999999599e-09 4.505599999999999688e-06 3.145500000000000150e-10
3.296466666666667505e-08 4.944700000000000099e-09 4.605100000000000175e-06 3.235400000000000015e-10
3.369200000000000814e-08 5.053800000000000064e-09 4.706700000000000185e-06 3.329800000000000227e-10
3.443533333333333953e-08 5.165299999999999937e-09 4.810499999999999936e-06 3.427999999999999950e-10
3.519533333333334104e-08 5.279300000000000164e-09 4.916699999999999868e-06 3.529899999999999877e-10
3.597133333333334084e-08 5.395700000000000299e-09 5.025199999999999761e-06 3.635700000000000173e-10
3.676533333333334120e-08 5.514800000000000023e-09 5.136099999999999834e-06 3.745699999999999793e-10
3.757666666666667029e-08 5.636499999999999716e-09 5.249400000000000088e-06 3.859799999999999947e-10
3.840533333333334133e-08 5.760800000000000207e-09 5.365199999999999894e-06 3.978399999999999931e-10
3.925266666666667153e-08 5.887899999999999903e-09 5.483600000000000319e-06 4.101600000000000084e-10
4.011866666666667412e-08 6.017799999999999630e-09 5.604599999999999669e-06 4.229600000000000056e-10
4.100400000000000771e-08 6.150599999999999833e-09 5.728299999999999857e-06 4.362600000000000010e-10
4.190866666666667229e-08 6.286299999999999685e-09 5.854700000000000035e-06 4.500800000000000112e-10
4.283333333333333969e-08 6.424999999999999630e-09 5.983800000000000205e-06 4.644300000000000185e-10
4.377866666666667513e-08 6.566800000000000112e-09 6.115900000000000177e-06 4.793400000000000218e-10
4.474466666666667862e-08 6.711700000000000305e-09 6.250800000000000360e-06 4.948199999999999518e-10
4.573200000000000875e-08 6.859799999999999824e-09 6.388799999999999716e-06 5.108999999999999625e-10
4.674066666666667876e-08 7.011100000000000325e-09 6.529700000000000349e-06 5.276000000000000185e-10
4.777200000000001246e-08 7.165800000000000215e-09 6.673800000000000375e-06 5.449399999999999814e-10
4.882600000000000986e-08 7.323900000000000320e-09 6.821099999999999795e-06 5.629300000000000403e-10
4.990333333333334278e-08 7.485499999999999432e-09 6.971600000000000302e-06 5.815899999999999531e-10
5.100466666666668306e-08 7.650700000000000474e-09 7.125400000000000422e-06 6.009499999999999772e-10
5.213000000000000424e-08 7.819499999999999312e-09 7.282600000000000374e-06 6.210199999999999917e-10
5.328000000000001123e-08 7.991999999999999699e-09 7.443300000000000377e-06 6.418099999999999788e-10
5.445533333333334939e-08 8.168300000000000424e-09 7.607599999999999804e-06 6.633400000000000068e-10
5.565666666666668395e-08 8.348500000000000277e-09 7.775500000000000347e-06 6.856199999999999547e-10
5.688466666666668013e-08 8.532699999999999703e-09 7.947000000000000315e-06 7.086600000000000116e-10
5.814000000000001636e-08 8.721000000000000800e-09 8.122400000000000363e-06 7.324699999999999532e-10
5.942266666666667943e-08 8.913400000000000260e-09 8.301600000000000274e-06 7.570499999999999862e-10
6.073400000000001961e-08 9.110100000000000625e-09 8.484800000000000485e-06 7.824099999999999896e-10
6.207400000000001705e-08 9.311100000000000241e-09 8.671999999999999303e-06 8.085299999999999987e-10
6.344333333333335020e-08 9.516499999999999552e-09 8.863400000000000553e-06 8.354000000000000310e-10
6.484333333333334950e-08 9.726499999999999448e-09 9.058900000000000630e-06 8.630199999999999832e-10
6.627400000000001495e-08 9.941099999999999927e-09 9.258800000000000190e-06 8.913500000000000291e-10
6.790600000000001262e-08 1.018590000000000057e-08 9.488110000000000540e-06 1.054460000000000100e-09
7.045466666666668848e-08 1.056819999999999996e-08 9.844219999999999406e-06 1.106829999999999992e-09
7.309866666666668225e-08 1.096480000000000002e-08 1.021359999999999992e-05 1.163010000000000102e-09
7.584200000000001169e-08 1.137630000000000010e-08 1.059700000000000035e-05 1.220500000000000076e-09
7.868800000000002275e-08 1.180320000000000077e-08 1.099459999999999973e-05 1.281979999999999951e-09
8.164133333333335209e-08 1.224620000000000017e-08 1.140730000000000003e-05 1.346539999999999984e-09
8.470466666666668704e-08 1.270570000000000008e-08 1.183530000000000000e-05 1.413839999999999948e-09
8.788400000000002118e-08 1.318259999999999954e-08 1.227949999999999991e-05 1.486270000000000080e-09
9.118200000000002861e-08 1.367730000000000032e-08 1.274030000000000065e-05 1.560010000000000075e-09
9.460400000000001783e-08 1.419059999999999937e-08 1.321850000000000058e-05 1.639089999999999972e-09
9.815400000000001984e-08 1.472309999999999934e-08 1.371450000000000058e-05 1.722059999999999945e-09
1.018380000000000282e-07 1.527570000000000092e-08 1.422919999999999922e-05 1.808509999999999993e-09
1.056593333333333492e-07 1.584889999999999973e-08 1.476319999999999953e-05 1.901719999999999922e-09
1.096246666666666878e-07 1.644369999999999854e-08 1.531719999999999965e-05 1.996319999999999988e-09
1.137386666666666809e-07 1.706079999999999882e-08 1.589199999999999963e-05 2.097950000000000184e-09
1.180073333333333615e-07 1.770109999999999960e-08 1.648849999999999977e-05 2.204520000000000159e-09
1.224360000000000251e-07 1.836540000000000112e-08 1.710730000000000136e-05 2.315519999999999879e-09
1.270306666666666784e-07 1.905459999999999911e-08 1.774929999999999962e-05 2.435270000000000008e-09
1.317980000000000265e-07 1.976970000000000133e-08 1.841539999999999990e-05 2.556719999999999832e-09
1.367440000000000233e-07 2.051160000000000018e-08 1.910640000000000057e-05 2.687239999999999914e-09
1.418760000000000192e-07 2.128139999999999891e-08 1.982350000000000087e-05 2.824059999999999862e-09
1.472000000000000211e-07 2.207999999999999985e-08 2.056739999999999895e-05 2.966609999999999954e-09
1.527246666666666966e-07 2.290870000000000052e-08 2.133930000000000082e-05 3.120260000000000142e-09
1.584560000000000261e-07 2.376839999999999994e-08 2.214009999999999831e-05 3.276260000000000017e-09
1.644026666666667036e-07 2.466039999999999892e-08 2.297100000000000080e-05 3.443769999999999989e-09
1.705726666666667119e-07 2.558589999999999950e-08 2.383310000000000056e-05 3.619359999999999793e-09
1.769740000000000334e-07 2.654610000000000038e-08 2.472750000000000000e-05 3.802400000000000022e-09
1.836153333333333625e-07 2.754229999999999907e-08 2.565549999999999856e-05 3.999310000000000327e-09
1.905060000000000252e-07 2.857589999999999848e-08 2.661829999999999890e-05 4.199800000000000324e-09
1.976553333333333744e-07 2.964830000000000152e-08 2.761720000000000047e-05 4.414650000000000260e-09
2.050733333333333684e-07 3.076099999999999996e-08 2.865369999999999978e-05 4.639919999999999834e-09
2.127693333333333865e-07 3.191540000000000003e-08 2.972899999999999946e-05 4.874939999999999711e-09
2.207540000000000456e-07 3.311309999999999890e-08 3.084469999999999964e-05 5.127039999999999699e-09
2.290386666666667273e-07 3.435580000000000248e-08 3.200220000000000338e-05 5.384780000000000093e-09
2.376340000000000486e-07 3.564509999999999802e-08 3.320320000000000086e-05 5.660219999999999713e-09
2.465520000000000494e-07 3.698279999999999682e-08 3.444930000000000236e-05 5.949110000000000356e-09
2.558046666666666905e-07 3.837069999999999696e-08 3.574209999999999784e-05 6.250869999999999943e-09
2.654046666666667235e-07 3.981070000000000191e-08 3.708339999999999803e-05 6.573300000000000038e-09
2.753653333333333734e-07 4.130480000000000072e-08 3.847520000000000052e-05 6.904750000000000170e-09
2.856993333333333917e-07 4.285489999999999684e-08 3.991910000000000206e-05 7.257680000000000109e-09
2.964206666666667413e-07 4.446309999999999797e-08 4.141710000000000026e-05 7.628040000000000058e-09
3.075453333333333876e-07 4.613180000000000152e-08 4.297150000000000015e-05 8.015450000000000481e-09
3.190866666666667671e-07 4.786300000000000315e-08 4.458409999999999890e-05 8.427459999999999351e-09
3.310613333333334243e-07 4.965919999999999908e-08 4.625730000000000179e-05 8.853790000000000297e-09
3.434860000000000623e-07 5.152289999999999875e-08 4.799330000000000008e-05 9.305809999999999735e-09
3.563760000000000672e-07 5.345640000000000081e-08 4.979429999999999859e-05 9.780450000000000073e-09
3.697506666666667766e-07 5.546260000000000325e-08 5.166309999999999669e-05 1.027769999999999978e-08
3.836266666666667878e-07 5.754400000000000229e-08 5.360189999999999920e-05 1.080379999999999944e-08
3.980233333333334385e-07 5.970350000000000254e-08 5.561349999999999871e-05 1.135220000000000056e-08
4.129606666666666983e-07 6.194409999999999416e-08 5.770060000000000114e-05 1.193090000000000064e-08
4.284586666666666959e-07 6.426879999999999379e-08 5.986599999999999908e-05 1.253900000000000064e-08
4.445380000000000860e-07 6.668069999999999701e-08 6.211269999999999910e-05 1.317720000000000036e-08
4.612206666666667347e-07 6.918309999999999698e-08 6.444370000000000100e-05 1.384849999999999990e-08
4.785293333333334581e-07 7.177940000000000547e-08 6.686210000000000482e-05 1.455390000000000038e-08
4.964880000000001243e-07 7.447320000000000541e-08 6.937130000000000444e-05 1.529409999999999995e-08
5.151206666666668667e-07 7.726810000000000618e-08 7.197480000000000078e-05 1.607229999999999960e-08
5.344520000000000797e-07 8.016779999999999607e-08 7.467580000000000084e-05 1.689039999999999949e-08
5.545093333333334277e-07 8.317639999999999827e-08 7.747829999999999984e-05 1.774550000000000164e-08
5.753193333333334665e-07 8.629790000000000409e-08 8.038599999999999912e-05 1.865120000000000028e-08
5.969100000000001219e-07 8.953650000000000240e-08 8.340280000000000046e-05 1.959660000000000158e-08
6.193106666666667958e-07 9.289660000000000613e-08 8.653269999999999907e-05 2.059119999999999978e-08
6.425526666666668394e-07 9.638290000000000473e-08 8.978010000000000461e-05 2.163840000000000005e-08
6.666666666666668130e-07 9.999999999999999547e-08 9.314939999999999960e-05 2.272630000000000082e-08
6.916866666666668080e-07 1.037530000000000027e-07 9.664530000000000115e-05 2.388789999999999978e-08
7.176466666666668102e-07 1.076469999999999977e-07 1.002729999999999935e-04 2.509390000000000079e-08
7.445733333333334811e-07 1.116859999999999983e-07 1.040350000000000026e-04 2.636340000000000101e-08
7.725200000000001439e-07 1.158780000000000004e-07 1.079399999999999999e-04 2.770210000000000094e-08
8.015066666666669272e-07 1.202260000000000073e-07 1.119900000000000035e-04 2.908499999999999872e-08
8.315866666666667307e-07 1.247379999999999884e-07 1.161930000000000037e-04 3.057189999999999862e-08
8.628000000000002350e-07 1.294200000000000035e-07 1.205539999999999981e-04 3.210820000000000292e-08
8.951733333333335723e-07 1.342760000000000041e-07 1.250769999999999953e-04 3.372600000000000038e-08
9.287733333333335556e-07 1.393160000000000016e-07 1.297720000000000037e-04 3.543339999999999884e-08
9.636266666666669522e-07 1.445440000000000005e-07 1.346420000000000028e-04 3.718929999999999937e-08
9.997866666666668736e-07 1.499680000000000099e-07 1.396939999999999944e-04 3.908660000000000273e-08
1.037313333333333494e-06 1.555969999999999870e-07 1.449380000000000004e-04 4.103950000000000164e-08
1.076240000000000219e-06 1.614359999999999905e-07 1.503769999999999868e-04 4.309599999999999759e-08
1.116626666666667012e-06 1.674940000000000041e-07 1.560199999999999868e-04 4.526600000000000312e-08
1.158533333333333622e-06 1.737800000000000116e-07 1.618749999999999909e-04 4.749290000000000171e-08
1.202013333333333586e-06 1.803019999999999955e-07 1.679499999999999895e-04 4.990029999999999983e-08
1.247120000000000225e-06 1.870679999999999914e-07 1.742530000000000001e-04 5.237389999999999757e-08
1.293926666666666992e-06 1.940890000000000117e-07 1.807930000000000019e-04 5.497670000000000021e-08
1.342480000000000359e-06 2.013720000000000114e-07 1.875769999999999966e-04 5.771609999999999759e-08
1.392866666666667056e-06 2.089300000000000054e-07 1.946170000000000105e-04 6.053180000000000473e-08
1.445133333333333767e-06 2.167700000000000015e-07 2.019199999999999912e-04 6.355339999999999521e-08
1.499366666666667010e-06 2.249049999999999880e-07 2.094979999999999922e-04 6.665919999999999910e-08
1.555640000000000449e-06 2.333460000000000038e-07 2.173599999999999925e-04 6.991510000000000644e-08
1.614020000000000473e-06 2.421030000000000074e-07 2.255179999999999913e-04 7.330860000000000305e-08
1.674593333333333599e-06 2.511889999999999870e-07 2.339809999999999948e-04 7.680130000000000361e-08
1.737433333333333492e-06 2.606149999999999815e-07 2.427610000000000022e-04 8.039669999999999887e-08
1.802640000000000371e-06 2.703959999999999815e-07 2.518719999999999900e-04 8.429249999999999859e-08
1.870286666666667264e-06 2.805430000000000260e-07 2.613240000000000072e-04 8.853540000000000014e-08
1.940480000000000181e-06 2.910719999999999742e-07 2.711319999999999919e-04 9.298320000000000374e-08
2.013300000000000273e-06 3.019949999999999987e-07 2.813070000000000089e-04 9.766050000000000288e-08
2.088860000000000190e-06 3.133289999999999862e-07 2.918640000000000232e-04 1.025640000000000044e-07
2.167246666666666873e-06 3.250869999999999781e-07 3.028169999999999842e-04 1.077130000000000064e-07
2.248580000000000670e-06 3.372869999999999947e-07 3.141810000000000197e-04 1.131260000000000033e-07
2.332966666666667381e-06 3.499450000000000012e-07 3.259720000000000022e-04 1.187960000000000005e-07
2.420520000000000501e-06 3.630779999999999905e-07 3.382050000000000052e-04 1.247659999999999937e-07
2.511360000000000380e-06 3.767039999999999829e-07 3.508979999999999868e-04 1.310130000000000099e-07
2.605606666666667366e-06 3.908409999999999989e-07 3.640660000000000207e-04 1.375789999999999907e-07
2.703393333333333812e-06 4.055090000000000083e-07 3.777289999999999879e-04 1.444780000000000050e-07
2.804846666666667342e-06 4.207270000000000060e-07 3.919050000000000094e-04 1.517009999999999897e-07
2.910106666666667161e-06 4.365159999999999894e-07 4.066119999999999891e-04 1.593149999999999942e-07
3.019320000000000596e-06 4.528979999999999835e-07 4.218720000000000022e-04 1.672650000000000092e-07
3.132626666666667276e-06 4.698939999999999856e-07 4.377040000000000227e-04 1.756299999999999918e-07
3.250186666666667384e-06 4.875280000000000229e-07 4.541300000000000176e-04 1.844139999999999995e-07
3.372166666666667528e-06 5.058250000000000444e-07 4.711730000000000237e-04 1.936049999999999923e-07
3.498713333333334186e-06 5.248070000000000221e-07 4.888549999999999536e-04 2.033040000000000052e-07
3.630020000000000949e-06 5.445030000000000153e-07 5.072009999999999843e-04 2.134049999999999975e-07
3.766246666666667996e-06 5.649370000000000512e-07 5.262360000000000215e-04 2.240429999999999899e-07
3.907586666666667646e-06 5.861379999999999775e-07 5.459840000000000092e-04 2.352069999999999964e-07
4.054233333333334333e-06 6.081349999999999593e-07 5.664739999999999706e-04 2.468750000000000186e-07
4.206380000000000374e-06 6.309569999999999502e-07 5.877330000000000054e-04 2.591999999999999917e-07
4.364240000000000757e-06 6.546359999999999864e-07 6.097900000000000282e-04 2.719950000000000212e-07
4.528026666666667926e-06 6.792039999999999984e-07 6.326749999999999692e-04 2.854770000000000092e-07
4.697953333333334329e-06 7.046930000000000223e-07 6.564179999999999755e-04 2.996020000000000116e-07
4.874260000000000661e-06 7.311389999999999932e-07 6.810520000000000245e-04 3.143310000000000107e-07
5.057186666666667617e-06 7.585779999999999519e-07 7.066110000000000013e-04 3.298710000000000029e-07
5.246973333333335046e-06 7.870460000000000451e-07 7.331290000000000072e-04 3.459039999999999983e-07
5.443880000000000808e-06 8.165819999999999729e-07 7.606419999999999588e-04 3.626950000000000062e-07
5.648180000000001545e-06 8.472270000000000200e-07 7.891870000000000048e-04 3.799279999999999859e-07
5.860153333333334823e-06 8.790229999999999694e-07 8.188050000000000319e-04 3.959839999999999809e-07
6.080073333333334744e-06 9.120109999999999998e-07 8.495329999999999722e-04 4.142959999999999929e-07
6.308246666666667968e-06 9.462370000000000046e-07 8.814139999999999605e-04 4.338340000000000187e-07
6.544986666666667162e-06 9.817479999999999049e-07 9.144929999999999466e-04 4.542200000000000002e-07
6.790600000000001527e-06 1.018590000000000017e-06 9.488110000000000337e-04 4.757460000000000038e-07
7.045466666666668001e-06 1.056819999999999904e-06 9.844219999999999880e-04 4.984520000000000220e-07
7.309866666666669230e-06 1.096480000000000088e-06 1.021360000000000020e-03 5.219659999999999505e-07
7.584200000000001010e-06 1.137629999999999897e-06 1.059700000000000008e-03 5.472960000000000324e-07
7.868800000000001640e-06 1.180320000000000077e-06 1.099460000000000021e-03 5.734299999999999672e-07
8.164133333333335420e-06 1.224620000000000017e-06 1.140729999999999956e-03 6.010739999999999731e-07
8.470466666666667910e-06 1.270569999999999975e-06 1.183529999999999912e-03 6.300970000000000338e-07
8.788400000000000424e-06 1.318259999999999894e-06 1.227950000000000005e-03 6.601549999999999712e-07
9.118200000000001908e-06 1.367730000000000032e-06 1.274029999999999998e-03 6.922310000000000263e-07
9.460400000000001783e-06 1.419060000000000056e-06 1.321850000000000065e-03 7.253400000000000086e-07
9.815400000000000925e-06 1.472309999999999927e-06 1.371449999999999969e-03 7.595039999999999961e-07
1.018380000000000234e-05 1.527570000000000013e-06 1.422920000000000044e-03 7.950679999999999829e-07
1.056593333333333502e-05 1.584889999999999999e-06 1.476319999999999933e-03 8.336530000000000336e-07
1.096246666666667048e-05 1.644370000000000106e-06 1.531720000000000087e-03 8.725080000000000199e-07
1.137386666666666793e-05 1.706079999999999935e-06 1.589200000000000031e-03 9.145459999999999891e-07
1.180073333333333716e-05 1.770110000000000066e-06 1.648850000000000099e-03 9.583950000000000795e-07
1.224360000000000251e-05 1.836539999999999953e-06 1.710729999999999933e-03 1.003740000000000066e-06
1.270306666666666869e-05 1.905459999999999964e-06 1.774930000000000084e-03 1.051849999999999933e-06
1.317980000000000212e-05 1.976969999999999895e-06 1.841540000000000017e-03 1.092520000000000045e-06
1.367440000000000413e-05 2.051160000000000111e-06 1.910639999999999908e-03 1.146529999999999931e-06
1.418760000000000287e-05 2.128139999999999838e-06 1.982349999999999911e-03 1.203280000000000065e-06
1.472000000000000306e-05 2.207999999999999866e-06 2.056740000000000044e-03 1.262800000000000005e-06
1.527246666666666987e-05 2.290869999999999972e-06 2.133930000000000028e-03 1.325179999999999906e-06
1.584560000000000292e-05 2.376840000000000100e-06 2.214010000000000197e-03 1.390839999999999926e-06
1.644026666666666909e-05 2.466040000000000025e-06 2.297099999999999836e-03 1.459559999999999922e-06
1.705726666666667013e-05 2.558590000000000096e-06 2.383310000000000029e-03 1.531779999999999969e-06
1.769740000000000102e-05 2.654609999999999813e-06 2.472750000000000122e-03 1.607539999999999901e-06
1.836153333333333709e-05 2.754229999999999802e-06 2.565550000000000209e-03 1.686860000000000058e-06
1.905060000000000358e-05 2.857590000000000113e-06 2.661830000000000012e-03 1.770459999999999986e-06
1.976553333333333585e-05 2.964829999999999954e-06 2.761720000000000060e-03 1.857879999999999905e-06
2.050733333333333949e-05 3.076100000000000076e-06 2.865369999999999896e-03 1.949760000000000116e-06
2.127693333333333971e-05 3.191540000000000109e-06 2.972900000000000108e-03 2.046140000000000030e-06
2.207540000000000213e-05 3.311309999999999811e-06 3.084470000000000180e-03 2.147070000000000180e-06
2.290386666666667273e-05 3.435580000000000063e-06 3.200220000000000148e-03 2.253360000000000055e-06
2.376340000000000697e-05 3.564510000000000199e-06 3.320319999999999869e-03 2.364550000000000087e-06
2.465520000000000748e-05 3.698280000000000106e-06 3.444930000000000127e-03 2.481430000000000059e-06
2.558046666666667011e-05 3.837069999999999670e-06 3.574209999999999974e-03 2.603969999999999990e-06
2.654046666666667447e-05 3.981070000000000324e-06 3.708340000000000074e-03 2.732420000000000005e-06
2.753653333333333988e-05 4.130479999999999966e-06 3.847520000000000107e-03 2.867500000000000074e-06
2.856993333333333917e-05 4.285490000000000028e-06 3.991910000000000423e-03 3.008930000000000090e-06
2.964206666666667202e-05 4.446309999999999956e-06 4.141709999999999836e-03 3.157559999999999801e-06
3.075453333333333855e-05 4.613179999999999596e-06 4.297149999999999581e-03 3.313330000000000090e-06
3.190866666666667502e-05 4.786300000000000236e-06 4.458410000000000324e-03 3.476769999999999917e-06
3.310613333333333819e-05 4.965919999999999882e-06 4.625729999999999772e-03 3.648389999999999809e-06
3.434860000000000517e-05 5.152289999999999928e-06 4.799330000000000089e-03 3.828229999999999598e-06
3.563760000000001265e-05 5.345640000000000373e-06 4.979429999999999967e-03 3.939569999999999959e-06
3.697506666666667787e-05 5.546260000000000325e-06 5.166310000000000346e-03 4.133160000000000252e-06
3.836266666666667794e-05 5.754400000000000335e-06 5.360189999999999920e-03 4.337120000000000074e-06
3.980233333333334364e-05 5.970350000000000360e-06 5.561349999999999627e-03 4.551649999999999865e-06
4.129606666666667936e-05 6.194410000000000210e-06 5.770059999999999599e-03 4.776959999999999915e-06
4.284586666666667594e-05 6.426879999999999697e-06 5.986599999999999908e-03 5.014030000000000171e-06
4.445380000000001135e-05 6.668070000000000178e-06 6.211269999999999639e-03 5.262780000000000119e-06
4.612206666666667686e-05 6.918310000000000174e-06 6.444369999999999613e-03 5.524239999999999815e-06
4.785293333333334411e-05 7.177939999999999753e-06 6.686209999999999723e-03 5.798879999999999950e-06
4.964880000000001159e-05 7.447320000000000383e-06 6.937129999999999685e-03 6.087089999999999855e-06
5.151206666666667100e-05 7.726809999999999294e-06 7.197480000000000024e-03 6.390159999999999988e-06
5.344520000000000797e-05 8.016779999999999501e-06 7.467579999999999704e-03 6.708030000000000385e-06
5.545093333333334150e-05 8.317639999999999192e-06 7.747829999999999821e-03 7.042059999999999624e-06
5.753193333333334411e-05 8.629789999999999244e-06 8.038599999999999912e-03 7.392840000000000017e-06
5.969100000000001515e-05 8.953650000000000240e-06 8.340280000000000263e-03 7.760889999999999822e-06
6.193106666666668085e-05 9.289660000000000772e-06 8.653269999999999365e-03 8.147869999999999969e-06
6.425526666666668140e-05 9.638289999999999838e-06 8.978009999999999810e-03 8.553700000000000791e-06
6.666666666666668341e-05 1.000000000000000082e-05 9.314940000000000719e-03 8.980109999999999644e-06
6.916866666666668080e-05 1.037530000000000043e-05 9.664529999999999302e-03 9.427869999999999572e-06
7.176466666666668102e-05 1.076470000000000046e-05 1.002729999999999941e-02 9.897650000000000011e-06
7.445733333333335658e-05 1.116860000000000010e-05 1.040349999999999955e-02 1.039160000000000059e-05
7.725200000000001185e-05 1.158779999999999941e-05 1.079399999999999978e-02 1.090949999999999948e-05
8.015066666666669187e-05 1.202260000000000073e-05 1.119900000000000062e-02 1.145370000000000013e-05
8.315866666666668747e-05 1.247380000000000075e-05 1.161930000000000081e-02 1.202509999999999944e-05
8.628000000000002096e-05 1.294200000000000077e-05 1.205540000000000084e-02 1.262459999999999937e-05
8.951733333333335130e-05 1.342759999999999998e-05 1.250770000000000007e-02 1.325490000000000077e-05
9.287733333333335979e-05 1.393160000000000058e-05 1.297719999999999950e-02 1.391590000000000004e-05
9.636266666666669183e-05 1.445440000000000005e-05 1.346420000000000082e-02 1.461029999999999969e-05
9.997866666666669244e-05 1.499680000000000014e-05 1.396939999999999987e-02 1.533950000000000111e-05
1.037313333333333477e-04 1.555969999999999944e-05 1.449379999999999939e-02 1.605059999999999842e-05
1.076240000000000118e-04 1.614359999999999905e-05 1.503769999999999933e-02 1.676489999999999936e-05
1.116626666666666843e-04 1.674939999999999925e-05 1.560199999999999955e-02 1.747899999999999985e-05
1.158533333333333512e-04 1.737799999999999862e-05 1.618750000000000050e-02 1.808459999999999961e-05
1.202013333333333577e-04 1.803019999999999891e-05 1.679500000000000090e-02 1.891510000000000123e-05
1.247120000000000216e-04 1.870679999999999850e-05 1.742530000000000120e-02 1.980909999999999979e-05
1.293926666666667059e-04 1.940889999999999979e-05 1.807929999999999954e-02 2.074580000000000049e-05
1.342480000000000333e-04 2.013720000000000093e-05 1.875769999999999868e-02 2.172449999999999842e-05
1.392866666666667166e-04 2.089300000000000139e-05 1.946169999999999844e-02 2.274890000000000169e-05
1.445133333333333513e-04 2.167699999999999930e-05 2.019200000000000161e-02 2.382090000000000092e-05
1.499366666666667044e-04 2.249050000000000092e-05 2.094980000000000106e-02 2.494110000000000080e-05
1.555640000000000169e-04 2.333459999999999847e-05 2.173599999999999838e-02 2.611449999999999874e-05
1.614020000000000515e-04 2.421030000000000095e-05 2.255180000000000032e-02 2.733999999999999912e-05
1.674593333333333853e-04 2.511890000000000103e-05 2.339810000000000154e-02 2.862259999999999934e-05
1.737433333333333679e-04 2.606150000000000111e-05 2.427609999999999837e-02 2.996330000000000160e-05
1.802640000000000481e-04 2.703960000000000112e-05 2.518719999999999987e-02 3.093460000000000025e-05
1.870286666666667213e-04 2.805430000000000006e-05 2.613240000000000007e-02 3.209970000000000032e-05
1.940480000000000503e-04 2.910720000000000145e-05 2.711320000000000049e-02 3.351799999999999994e-05
2.013300000000000528e-04 3.019950000000000114e-05 2.813070000000000154e-02 3.519549999999999870e-05
2.088860000000000326e-04 3.133289999999999947e-05 2.918640000000000123e-02 3.695810000000000111e-05
2.167246666666667297e-04 3.250870000000000268e-05 3.028170000000000167e-02 3.880580000000000037e-05
2.248580000000000619e-04 3.372870000000000116e-05 3.141809999999999742e-02 4.074819999999999723e-05
2.332966666666667194e-04 3.499449999999999843e-05 3.259719999999999979e-02 4.278610000000000020e-05
2.420520000000000332e-04 3.630779999999999820e-05 3.382050000000000334e-02 4.492049999999999792e-05
2.511360000000000567e-04 3.767039999999999766e-05 3.508979999999999738e-02 4.717089999999999928e-05
2.605606666666667078e-04 3.908410000000000074e-05 3.640659999999999730e-02 4.952390000000000199e-05
2.703393333333334032e-04 4.055089999999999829e-05 3.777289999999999814e-02 5.199789999999999897e-05
2.804846666666667562e-04 4.207270000000000123e-05 3.919050000000000311e-02 5.459540000000000248e-05
2.910106666666667161e-04 4.365160000000000063e-05 4.066120000000000151e-02 5.730689999999999845e-05
3.019320000000000901e-04 4.528980000000000131e-05 4.218720000000000109e-02 6.017739999999999748e-05
3.132626666666667192e-04 4.698940000000000110e-05 4.377040000000000097e-02 6.316980000000000631e-05
3.250186666666667469e-04 4.875279999999999848e-05 4.541300000000000198e-02 6.631610000000000022e-05
3.372166666666667409e-04 5.058249999999999894e-05 4.711730000000000085e-02 6.962149999999999741e-05
3.498713333333334000e-04 5.248070000000000052e-05 4.888549999999999840e-02 7.306050000000000294e-05
3.630020000000000729e-04 5.445030000000000280e-05 5.072009999999999713e-02 7.671410000000000468e-05
3.766246666666667403e-04 5.649369999999999750e-05 5.262359999999999954e-02 8.051100000000000216e-05
3.907586666666667511e-04 5.861379999999999775e-05 5.459839999999999832e-02 8.450259999999999965e-05
4.054233333333334536e-04 6.081350000000000313e-05 5.664740000000000053e-02 8.869569999999999852e-05
4.206380000000000882e-04 6.309569999999999968e-05 5.877330000000000054e-02 9.304450000000000676e-05
4.364240000000000350e-04 6.546359999999999441e-05 6.097899999999999848e-02 9.767310000000000510e-05
4.528026666666667825e-04 6.792040000000000111e-05 6.326750000000000429e-02 1.024670000000000068e-04
4.697953333333334397e-04 7.046929999999999969e-05 6.564180000000000015e-02 1.074999999999999974e-04
4.874260000000001135e-04 7.311389999999999805e-05 6.810520000000000462e-02 1.127719999999999970e-04
5.057186666666668023e-04 7.585780000000000409e-05 7.066110000000000446e-02 1.182130000000000013e-04
5.246973333333334504e-04 7.870459999999999858e-05 7.331290000000000029e-02 1.239670000000000008e-04
5.648180000000001342e-04 8.472270000000000115e-05 7.891869999999999441e-02 1.273249999999999914e-04
5.860146666666667939e-04 8.790220000000000011e-05 8.188040000000000596e-02 1.334399999999999963e-04
6.080073333333335184e-04 9.120110000000000337e-05 8.495329999999999548e-02 1.398880000000000132e-04
6.308246666666668476e-04 9.462370000000000004e-05 8.814139999999999475e-02 1.466419999999999963e-04
6.544986666666668517e-04 9.817480000000000065e-05 9.144929999999999726e-02 1.537099999999999903e-04
6.790600000000002103e-04 1.018590000000000017e-04 9.488109999999999600e-02 1.611220000000000068e-04
7.045466666666667628e-04 1.056819999999999955e-04 9.844219999999999360e-02 1.688360000000000078e-04
7.309866666666668417e-04 1.096480000000000046e-04 1.021360000000000046e-01 1.768259999999999906e-04
7.584200000000002094e-04 1.137630000000000016e-04 1.059699999999999948e-01 1.850809999999999988e-04
7.868800000000001097e-04 1.180319999999999975e-04 1.099460000000000021e-01 1.932570000000000099e-04
8.164133333333334743e-04 1.224619999999999940e-04 1.140729999999999938e-01 1.998939999999999940e-04
8.470466666666668113e-04 1.270570000000000000e-04 1.183529999999999999e-01 2.095479999999999934e-04
8.788400000000001983e-04 1.318260000000000081e-04 1.227950000000000014e-01 2.196359999999999957e-04
9.118200000000002518e-04 1.367729999999999998e-04 1.274029999999999885e-01 2.301650000000000028e-04
9.460400000000002054e-04 1.419059999999999929e-04 1.321849999999999969e-01 2.411190000000000067e-04
9.815400000000001467e-04 1.472310000000000003e-04 1.371449999999999891e-01 2.525129999999999996e-04
1.018380000000000153e-03 1.527570000000000013e-04 1.422920000000000018e-01 2.642659999999999801e-04
1.056593333333333577e-03 1.584889999999999932e-04 1.476320000000000132e-01 2.762479999999999884e-04
1.096246666666666906e-03 1.644369999999999979e-04 1.531720000000000026e-01 2.852910000000000168e-04
1.137386666666666745e-03 1.706079999999999901e-04 1.589200000000000057e-01 2.989199999999999908e-04
1.180073333333333608e-03 1.770110000000000032e-04 1.648850000000000038e-01 3.131620000000000215e-04
1.224360000000000292e-03 1.836540000000000004e-04 1.710730000000000028e-01 3.279910000000000247e-04
1.270306666666666875e-03 1.905459999999999880e-04 1.774930000000000119e-01 3.434360000000000234e-04
1.317980000000000280e-03 1.976969999999999878e-04 1.841540000000000121e-01 3.594870000000000227e-04
1.367440000000000365e-03 2.051160000000000060e-04 1.910640000000000116e-01 3.760859999999999767e-04
1.418760000000000247e-03 2.128139999999999990e-04 1.982349999999999945e-01 3.931909999999999832e-04
1.472000000000000435e-03 2.208000000000000002e-04 2.056739999999999957e-01 4.105129999999999912e-04
1.527246666666667082e-03 2.290869999999999972e-04 2.133929999999999993e-01 4.269780000000000038e-04
1.584560000000000265e-03 2.376839999999999964e-04 2.214009999999999867e-01 4.387069999999999859e-04
1.644026666666667004e-03 2.466039999999999855e-04 2.297099999999999975e-01 4.544659999999999954e-04
1.705726666666667040e-03 2.558589999999999910e-04 2.383309999999999873e-01 4.713149999999999827e-04
1.769740000000000332e-03 2.654609999999999847e-04 2.472749999999999948e-01 4.866030000000000030e-04
1.836153333333333899e-03 2.754230000000000090e-04 2.565549999999999775e-01 5.004319999999999819e-04
1.905060000000000520e-03 2.857590000000000130e-04 2.661830000000000029e-01 5.129520000000000043e-04
1.976553333333333842e-03 2.964830000000000004e-04 2.761719999999999731e-01 5.245449999999999592e-04
2.050733333333333921e-03 3.076099999999999906e-04 2.865369999999999862e-01 5.356449999999999580e-04
2.127693333333333537e-03 3.191539999999999872e-04 2.972899999999999987e-01 5.463310000000000518e-04
2.207540000000000457e-03 3.311310000000000251e-04 3.084470000000000267e-01 5.568650000000000292e-04
2.290386666666667341e-03 3.435579999999999927e-04 3.200219999999999732e-01 5.673469999999999468e-04
2.376340000000000223e-03 3.564509999999999792e-04 3.320319999999999938e-01 5.778380000000000061e-04
2.465520000000000558e-03 3.698279999999999970e-04 3.444929999999999937e-01 5.884899999999999983e-04
2.558046666666667201e-03 3.837070000000000042e-04 3.574209999999999887e-01 5.992890000000000283e-04
2.654046666666666932e-03 3.981069999999999748e-04 3.708339999999999970e-01 6.103369999999999672e-04
2.753646666666667402e-03 4.130469999999999910e-04 3.847510000000000097e-01 6.216540000000000217e-04
2.856993333333333971e-03 4.285490000000000198e-04 3.991910000000000180e-01 6.331859999999999919e-04
2.964206666666667662e-03 4.446310000000000193e-04 4.141710000000000114e-01 6.448579999999999980e-04
3.075453333333334153e-03 4.613180000000000037e-04 4.297150000000000136e-01 6.562990000000000533e-04
3.190866666666667285e-03 4.786300000000000168e-04 4.458409999999999873e-01 6.673679999999999977e-04
3.310613333333334036e-03 4.965920000000000186e-04 4.625730000000000119e-01 6.785689999999999604e-04
3.434860000000000517e-03 5.152289999999999691e-04 4.799329999999999985e-01 6.907709999999999632e-04
3.563760000000000452e-03 5.345639999999999593e-04 4.979430000000000245e-01 7.045200000000000377e-04
3.697506666666667760e-03 5.546260000000000122e-04 5.166309999999999514e-01 7.194729999999999875e-04
3.836266666666667251e-03 5.754399999999999793e-04 5.360190000000000232e-01 7.353429999999999559e-04
3.980233333333334581e-03 5.970349999999999919e-04 5.561350000000000460e-01 7.519939999999999698e-04
4.129606666666667258e-03 6.194409999999999803e-04 5.770060000000000189e-01 7.693840000000000184e-04
4.284586666666667133e-03 6.426879999999999832e-04 5.986599999999999699e-01 7.876200000000000518e-04
4.445380000000000512e-03 6.668069999999999466e-04 6.211269999999999847e-01 8.066479999999999788e-04
4.612206666666667822e-03 6.918309999999999564e-04 6.444370000000000376e-01 8.265969999999999871e-04
4.785293333333334384e-03 7.177940000000000058e-04 6.686210000000000209e-01 8.474720000000000473e-04
4.964880000000001375e-03 7.447320000000000112e-04 6.937140000000000528e-01 8.693180000000000004e-04
5.151206666666667371e-03 7.726809999999999972e-04 7.197480000000000544e-01 8.922669999999999733e-04
5.344520000000001041e-03 8.016780000000000043e-04 7.467580000000000329e-01 9.162659999999999989e-04
5.545093333333334963e-03 8.317640000000000276e-04 7.747829999999999995e-01 9.414700000000000239e-04
5.753193333333335088e-03 8.629790000000000464e-04 8.038600000000000190e-01 9.679000000000000537e-04
5.969100000000001488e-03 8.953649999999999630e-04 8.340279999999999916e-01 9.955949999999999436e-04
6.193106666666668356e-03 9.289660000000000365e-04 8.653269999999999573e-01 1.024729999999999955e-03
6.425526666666668031e-03 9.638290000000000312e-04 8.978009999999999602e-01 1.055240000000000041e-03
6.666666666666667962e-03 1.000000000000000021e-03 9.314940000000000442e-01 1.087290000000000088e-03
6.916866666666668731e-03 1.037530000000000049e-03 9.664530000000000065e-01 1.120969999999999996e-03
7.176466666666668319e-03 1.076469999999999944e-03 1.002729999999999899e+00 1.156279999999999981e-03
7.445733333333334411e-03 1.116859999999999901e-03 1.040350000000000108e+00 1.193430000000000098e-03
7.725200000000002377e-03 1.158780000000000096e-03 1.079399999999999915e+00 1.232369999999999993e-03
8.015066666666667561e-03 1.202259999999999917e-03 1.119899999999999896e+00 1.273299999999999996e-03
8.315866666666667933e-03 1.247379999999999973e-03 1.161929999999999907e+00 1.316270000000000027e-03
8.628000000000001987e-03 1.294199999999999908e-03 1.205540000000000056e+00 1.361269999999999928e-03
8.951733333333334805e-03 1.342759999999999917e-03 1.250769999999999937e+00 1.408479999999999932e-03
9.287733333333336033e-03 1.393160000000000058e-03 1.297719999999999985e+00 1.457670000000000103e-03
9.636266666666669020e-03 1.445440000000000093e-03 1.346419999999999950e+00 1.508860000000000106e-03
9.997866666666669136e-03 1.499679999999999980e-03 1.396940000000000071e+00 1.562089999999999920e-03
1.037313333333333629e-02 1.555970000000000053e-03 1.449379999999999891e+00 1.617839999999999947e-03
1.076240000000000183e-02 1.614360000000000014e-03 1.503770000000000051e+00 1.677000000000000105e-03
1.116626666666666913e-02 1.674939999999999979e-03 1.560200000000000031e+00 1.739730000000000096e-03
1.158533333333333637e-02 1.737800000000000065e-03 1.618749999999999911e+00 1.806319999999999931e-03
1.202013333333333545e-02 1.803020000000000013e-03 1.679499999999999993e+00 1.876489999999999972e-03
1.247120000000000346e-02 1.870679999999999999e-03 1.742529999999999912e+00 1.950289999999999923e-03
1.293926666666666940e-02 1.940890000000000020e-03 1.807930000000000037e+00 2.027999999999999855e-03
1.342480000000000409e-02 2.013720000000000093e-03 1.875769999999999937e+00 2.109549999999999967e-03
1.392866666666667079e-02 2.089300000000000098e-03 1.946169999999999956e+00 2.195260000000000093e-03
1.445133333333333513e-02 2.167699999999999835e-03 2.019200000000000106e+00 2.285259999999999896e-03
1.499366666666666903e-02 2.249049999999999834e-03 2.094980000000000064e+00 2.379669999999999962e-03
1.555640000000000321e-02 2.333459999999999875e-03 2.173599999999999977e+00 2.478929999999999849e-03
1.614020000000000385e-02 2.421029999999999797e-03 2.255180000000000184e+00 2.583059999999999870e-03
1.674593333333333767e-02 2.511890000000000130e-03 2.339809999999999945e+00 2.692459999999999819e-03
1.737433333333333538e-02 2.606149999999999786e-03 2.427610000000000046e+00 2.807309999999999927e-03
1.802640000000000492e-02 2.703960000000000044e-03 2.518720000000000070e+00 2.927770000000000112e-03
1.870286666666666833e-02 2.805429999999999816e-03 2.613239999999999785e+00 3.054310000000000185e-03
1.940480000000000330e-02 2.910719999999999887e-03 2.711320000000000174e+00 3.186909999999999830e-03
2.013300000000000506e-02 3.019949999999999978e-03 2.813070000000000181e+00 3.326149999999999940e-03
2.088860000000000369e-02 3.133289999999999947e-03 2.918639999999999901e+00 3.472289999999999838e-03
2.167246666666667113e-02 3.250869999999999888e-03 3.028169999999999806e+00 3.625520000000000131e-03
2.248580000000000370e-02 3.372870000000000035e-03 3.141809999999999992e+00 3.786449999999999799e-03
2.332966666666667216e-02 3.499449999999999870e-03 3.259720000000000173e+00 3.955039999999999945e-03
2.420520000000000657e-02 3.630780000000000118e-03 3.382050000000000001e+00 4.131939999999999745e-03
2.511360000000000675e-02 3.767040000000000145e-03 3.508980000000000210e+00 4.317429999999999705e-03
2.605606666666667251e-02 3.908410000000000183e-03 3.640660000000000007e+00 4.511720000000000314e-03
2.703393333333333967e-02 4.055089999999999910e-03 3.777289999999999814e+00 4.715620000000000228e-03
2.804846666666667085e-02 4.207269999999999933e-03 3.919049999999999923e+00 4.929180000000000020e-03
2.910106666666667161e-02 4.365159999999999874e-03 4.066119999999999735e+00 5.153229999999999963e-03
3.019320000000000684e-02 4.528980000000000158e-03 4.218720000000000248e+00 5.388119999999999715e-03
3.132626666666667864e-02 4.698940000000000408e-03 4.377040000000000042e+00 5.634100000000000392e-03
3.250193333333334378e-02 4.875290000000000006e-03 4.541299999999999670e+00 5.892180000000000334e-03
3.372166666666667756e-02 5.058250000000000246e-03 4.711730000000000196e+00 6.162319999999999777e-03
3.498713333333333675e-02 5.248069999999999645e-03 4.888550000000000395e+00 6.445440000000000197e-03
3.630020000000000469e-02 5.445030000000000009e-03 5.072009999999999685e+00 6.742190000000000336e-03
3.766246666666667187e-02 5.649369999999999913e-03 5.262360000000000149e+00 7.052710000000000229e-03
3.907586666666667402e-02 5.861380000000000236e-03 5.459839999999999804e+00 7.378410000000000177e-03
4.054233333333333994e-02 6.081350000000000124e-03 5.664740000000000109e+00 7.719199999999999846e-03
4.206380000000000535e-02 6.309569999999999589e-03 5.877329999999999721e+00 8.076689999999999217e-03
4.364240000000001174e-02 6.546360000000000200e-03 6.097900000000000098e+00 8.451240000000000488e-03
4.528026666666667976e-02 6.792040000000000056e-03 6.326749999999999652e+00 8.843560000000000310e-03
4.697953333333334397e-02 7.046929999999999861e-03 6.564180000000000348e+00 9.255209999999999826e-03
4.874260000000001092e-02 7.311390000000000076e-03 6.810520000000000351e+00 9.686230000000000534e-03
5.057186666666668023e-02 7.585780000000000300e-03 7.066110000000000113e+00 1.013810000000000058e-02
5.246973333333333767e-02 7.870459999999999262e-03 7.331290000000000084e+00 1.061229999999999986e-02
5.443880000000001634e-02 8.165820000000000717e-03 7.606419999999999959e+00 1.110889999999999968e-02
5.648180000000001255e-02 8.472270000000000495e-03 7.891869999999999941e+00 1.163040000000000081e-02
5.860146666666667808e-02 8.790219999999999631e-03 8.188040000000000873e+00 1.217700000000000032e-02
6.080073333333334967e-02 9.120110000000000716e-03 8.495329999999999160e+00 1.275079999999999963e-02
6.308246666666668390e-02 9.462369999999999462e-03 8.814140000000000086e+00 1.335360000000000019e-02
6.544986666666667563e-02 9.817479999999999957e-03 9.144930000000000447e+00 1.398590000000000076e-02
6.790600000000000802e-02 1.018589999999999947e-02 9.488110000000000710e+00 1.465149999999999959e-02
7.045466666666667932e-02 1.056819999999999982e-02 9.844219999999999970e+00 1.535060000000000070e-02
7.309866666666668678e-02 1.096480000000000024e-02 1.021359999999999957e+01 1.608729999999999882e-02
7.584200000000002051e-02 1.137630000000000065e-02 1.059699999999999953e+01 1.686280000000000071e-02
7.868800000000002182e-02 1.180319999999999980e-02 1.099460000000000015e+01 1.767989999999999839e-02
8.164133333333335740e-02 1.224620000000000049e-02 1.140729999999999933e+01 1.854269999999999877e-02
8.470466666666669198e-02 1.270570000000000033e-02 1.183530000000000015e+01 1.945269999999999985e-02
8.788400000000001766e-02 1.318259999999999918e-02 1.227950000000000053e+01 2.041420000000000040e-02
9.118200000000001304e-02 1.367729999999999987e-02 1.274029999999999951e+01 2.143240000000000076e-02
9.460400000000002141e-02 1.419059999999999939e-02 1.321850000000000058e+01 2.250889999999999835e-02
9.815400000000001901e-02 1.472309999999999938e-02 1.371449999999999925e+01 2.365159999999999832e-02
1.018380000000000257e-01 1.527569999999999970e-02 1.422920000000000051e+01 2.486350000000000018e-02
1.056593333333333551e-01 1.584889999999999910e-02 1.476319999999999943e+01 2.614999999999999963e-02
1.096246666666666758e-01 1.644369999999999860e-02 1.531719999999999970e+01 2.752229999999999954e-02
1.137386666666666962e-01 1.706080000000000096e-02 1.589199999999999946e+01 2.898109999999999922e-02
1.180073333333333668e-01 1.770110000000000086e-02 1.648849999999999838e+01 3.054010000000000058e-02
1.224360000000000309e-01 1.836540000000000047e-02 1.710729999999999862e+01 3.220429999999999821e-02
1.270306666666667084e-01 1.905460000000000140e-02 1.774930000000000163e+01 3.398400000000000032e-02
1.317980000000000262e-01 1.976970000000000116e-02 1.841540000000000177e+01 3.589459999999999873e-02
1.367440000000000322e-01 2.051160000000000136e-02 1.910640000000000072e+01 3.794140000000000013e-02
1.418760000000000299e-01 2.128139999999999893e-02 1.982349999999999923e+01 4.014460000000000250e-02
1.472000000000000253e-01 2.207999999999999893e-02 2.056739999999999924e+01 4.251309999999999811e-02
1.527246666666667030e-01 2.290870000000000059e-02 2.133930000000000149e+01 4.506729999999999764e-02
1.584560000000000135e-01 2.376839999999999856e-02 2.214010000000000034e+01 4.782390000000000252e-02
1.644026666666666969e-01 2.466039999999999899e-02 2.297100000000000009e+01 5.080260000000000331e-02
1.705726666666667057e-01 2.558590000000000170e-02 2.383310000000000173e+01 5.403059999999999807e-02
1.769740000000000479e-01 2.654609999999999956e-02 2.472749999999999915e+01 5.752449999999999924e-02
1.836153333333333526e-01 2.754229999999999873e-02 2.565549999999999997e+01 6.131860000000000088e-02
1.905060000000000642e-01 2.857590000000000130e-02 2.661830000000000140e+01 6.543899999999999717e-02
1.976553333333333773e-01 2.964829999999999896e-02 2.761720000000000041e+01 6.991650000000000642e-02
2.050733333333333852e-01 3.076100000000000015e-02 2.865370000000000061e+01 7.478990000000000637e-02
2.127693333333333658e-01 3.191539999999999655e-02 2.972899999999999920e+01 8.009969999999999590e-02
2.207540000000000335e-01 3.311309999999999948e-02 3.084469999999999956e+01 8.590939999999999688e-02
2.290386666666666959e-01 3.435579999999999884e-02 3.200220000000000198e+01 9.247829999999999939e-02
2.376340000000000396e-01 3.564509999999999901e-02 3.320320000000000249e+01 9.593069999999999375e-02
2.558046666666667357e-01 3.837070000000000064e-02 3.574210000000000065e+01 9.687339999999999840e-02
2.654046666666667331e-01 3.981069999999999748e-02 3.708339999999999748e+01 1.057730000000000059e-01
2.753646666666667020e-01 4.130469999999999975e-02 3.847509999999999764e+01 1.145599999999999952e-01
2.856993333333334162e-01 4.285490000000000133e-02 3.991910000000000025e+01 1.234859999999999985e-01
2.964206666666667211e-01 4.446309999999999846e-02 4.141709999999999781e+01 1.331859999999999988e-01
3.075453333333333927e-01 4.613180000000000058e-02 4.297149999999999892e+01 1.438959999999999961e-01
3.190866666666667406e-01 4.786300000000000276e-02 4.458409999999999940e+01 1.556069999999999953e-01
3.310613333333334296e-01 4.965920000000000056e-02 4.625730000000000075e+01 1.684360000000000024e-01
3.434860000000001246e-01 5.152290000000000342e-02 4.799329999999999785e+01 1.824540000000000051e-01
3.563760000000000816e-01 5.345640000000000114e-02 4.979429999999999978e+01 1.977980000000000016e-01
3.697506666666667274e-01 5.546260000000000079e-02 5.166310000000000002e+01 2.145739999999999870e-01
3.836266666666667269e-01 5.754399999999999793e-02 5.360190000000000055e+01 2.329189999999999872e-01
3.980233333333333956e-01 5.970349999999999963e-02 5.561350000000000193e+01 2.529819999999999847e-01
4.129606666666667536e-01 6.194410000000000194e-02 5.770060000000000144e+01 2.749110000000000165e-01
4.199999999999999845e-01 6.300000000000000044e-02 5.960209849999999676e+01 2.796662010000000032e-01
4.600000000000000200e-01 6.900000000000000577e-02 6.530801040000000057e+01 3.438791520000000212e-01
5.000000000000000000e-01 7.499999999999999722e-02 7.101994829999999581e+01 4.186044760000000031e-01
5.400000000000000355e-01 8.100000000000000255e-02 7.673832179999999425e+01 5.051292139999999931e-01
5.799999999999999600e-01 8.699999999999999400e-02 8.246357659999999612e+01 6.047775939999999739e-01
6.199999999999999956e-01 9.299999999999999933e-02 8.819618889999999567e+01 7.188809670000000374e-01
6.600000000000000311e-01 9.900000000000000466e-02 9.393665900000000590e+01 8.487523980000000190e-01
6.999999999999999556e-01 1.049999999999999961e-01 9.968550480000000391e+01 9.956664859999999617e-01
7.399999999999999911e-01 1.110000000000000014e-01 1.054432570000000027e+02 1.160844269999999900e+00
7.800000000000000266e-01 1.170000000000000068e-01 1.112104520000000036e+02 1.345293150000000049e+00
8.199999999999999512e-01 1.229999999999999982e-01 1.169875159999999994e+02 1.545416770000000106e+00
8.599999999999999867e-01 1.290000000000000036e-01 1.227747770000000003e+02 1.764022860000000081e+00
9.000000000000000222e-01 1.350000000000000089e-01 1.285726740000000063e+02 2.003173630000000038e+00
9.399999999999999467e-01 1.409999999999999865e-01 1.343816779999999937e+02 2.264151790000000108e+00
9.799999999999999822e-01 1.469999999999999918e-01 1.402022670000000062e+02 2.547972479999999873e+00
1.020000000000000018e+00 1.529999999999999971e-01 1.460349170000000072e+02 2.855491610000000069e+00
1.060000000000000053e+00 1.590000000000000024e-01 1.518801009999999962e+02 3.187449910000000219e+00
1.100000000000000089e+00 1.650000000000000078e-01 1.577382810000000006e+02 3.544496559999999796e+00
1.139999999999999902e+00 1.710000000000000131e-01 1.636099059999999952e+02 3.927204310000000032e+00
1.179999999999999938e+00 1.769999999999999907e-01 1.694954150000000084e+02 4.336080260000000131e+00
1.219999999999999973e+00 1.829999999999999960e-01 1.753952309999999954e+02 4.771574130000000302e+00
1.260000000000000009e+00 1.890000000000000013e-01 1.813097659999999962e+02 5.234084799999999760e+00
1.300000000000000044e+00 1.950000000000000067e-01 1.872394150000000081e+02 5.723965680000000056e+00
1.340000000000000080e+00 2.010000000000000120e-01 1.931845600000000047e+02 6.241529179999999677e+00
1.379999999999999893e+00 2.069999999999999896e-01 1.991455699999999922e+02 6.787050490000000380e+00
1.419999999999999929e+00 2.129999999999999949e-01 2.051227989999999863e+02 7.360770709999999717e+00
1.459999999999999964e+00 2.190000000000000002e-01 2.111165870000000098e+02 7.962899610000000017e+00
1.500000000000000000e+00 2.250000000000000056e-01 2.171272620000000018e+02 8.593617910000000748e+00
1.540000000000000036e+00 2.310000000000000109e-01 2.231551369999999963e+02 9.253079270000000633e+00
1.580000000000000071e+00 2.369999999999999885e-01 2.292005139999999983e+02 9.941412070000000156e+00
1.620000000000000107e+00 2.429999999999999938e-01 2.352636829999999861e+02 1.065872079999999933e+01
1.659999999999999920e+00 2.489999999999999991e-01 2.413449209999999994e+02 1.140508759999999988e+01
1.699999999999999956e+00 2.550000000000000044e-01 2.474444929999999943e+02 1.218057319999999955e+01
1.739999999999999991e+00 2.610000000000000098e-01 2.535626540000000091e+02 1.298521820000000027e+01
1.780000000000000027e+00 2.670000000000000151e-01 2.596996470000000272e+02 1.381904369999999993e+01
1.820000000000000062e+00 2.730000000000000204e-01 2.658557040000000029e+02 1.468205260000000045e+01
1.860000000000000098e+00 2.790000000000000258e-01 2.720310489999999959e+02 1.557423020000000058e+01
1.899999999999999911e+00 2.849999999999999756e-01 2.782258929999999850e+02 1.649554510000000107e+01
1.939999999999999947e+00 2.909999999999999809e-01 2.844404390000000262e+02 1.744594959999999872e+01
1.979999999999999982e+00 2.969999999999999862e-01 2.906748789999999758e+02 1.842538100000000156e+01
2.020000000000000018e+00 3.029999999999999916e-01 2.969293979999999920e+02 1.943376160000000041e+01
2.060000000000000053e+00 3.089999999999999969e-01 3.032041699999999764e+02 2.047100010000000125e+01
2.100000000000000089e+00 3.150000000000000022e-01 3.094993610000000217e+02 2.153699149999999918e+01
2.140000000000000124e+00 3.210000000000000075e-01 3.158151300000000106e+02 2.263161829999999952e+01
2.180000000000000160e+00 3.270000000000000129e-01 3.221516250000000241e+02 2.375475099999999884e+01
2.220000000000000195e+00 3.330000000000000182e-01 3.285089879999999880e+02 2.490624860000000140e+01
2.259999999999999787e+00 3.390000000000000235e-01 3.348873520000000212e+02 2.608595929999999896e+01
2.299999999999999822e+00 3.449999999999999734e-01 3.412868450000000280e+02 2.729372109999999907e+01
2.339999999999999858e+00 3.509999999999999787e-01 3.477075839999999971e+02 2.852936229999999895e+01
2.379999999999999893e+00 3.569999999999999840e-01 3.541496829999999818e+02 2.979270239999999959e+01
2.419999999999999929e+00 3.629999999999999893e-01 3.606132450000000063e+02 3.108355230000000091e+01
2.459999999999999964e+00 3.689999999999999947e-01 3.670983689999999910e+02 3.240171500000000293e+01
2.500000000000000000e+00 3.750000000000000000e-01 3.736051469999999881e+02 3.374698639999999727e+01
2.540000000000000036e+00 3.810000000000000053e-01 3.801336640000000102e+02 3.511915539999999680e+01
2.580000000000000071e+00 3.870000000000000107e-01 3.866840010000000234e+02 3.651800490000000110e+01
2.620000000000000107e+00 3.930000000000000160e-01 3.932562310000000139e+02 3.794331199999999882e+01
2.660000000000000142e+00 3.990000000000000213e-01 3.998504209999999830e+02 3.939484869999999717e+01
2.700000000000000178e+00 4.050000000000000266e-01 4.064666349999999966e+02 4.087238210000000294e+01
2.740000000000000213e+00 4.109999999999999765e-01 4.131049290000000269e+02 4.237567529999999749e+01
2.779999999999999805e+00 4.169999999999999818e-01 4.197653549999999996e+02 4.390448779999999829e+01
2.819999999999999840e+00 4.229999999999999871e-01 4.264479610000000207e+02 4.545857529999999969e+01
2.859999999999999876e+00 4.289999999999999925e-01 4.331527879999999868e+02 4.703769110000000353e+01
2.899999999999999911e+00 4.349999999999999978e-01 4.398798739999999725e+02 4.864158590000000260e+01
2.939999999999999947e+00 4.410000000000000031e-01 4.466292520000000081e+02 5.027000830000000065e+01
2.979999999999999982e+00 4.470000000000000084e-01 4.534009510000000205e+02 5.192270520000000289e+01
3.020000000000000018e+00 4.530000000000000138e-01 4.601949950000000058e+02 5.359942230000000052e+01
3.060000000000000053e+00 4.590000000000000191e-01 4.670114050000000248e+02 5.529990420000000029e+01
3.100000000000000089e+00 4.650000000000000244e-01 4.738501979999999776e+02 5.702389490000000194e+01
3.140000000000000124e+00 4.709999999999999742e-01 4.807113860000000045e+02 5.877113800000000055e+01
3.180000000000000160e+00 4.769999999999999796e-01 4.875949780000000260e+02 6.054137719999999945e+01
3.220000000000000195e+00 4.829999999999999849e-01 4.945009810000000243e+02 6.233435630000000316e+01
3.259999999999999787e+00 4.889999999999999902e-01 5.014293969999999945e+02 6.414981950000000666e+01
3.299999999999999822e+00 4.949999999999999956e-01 5.083802249999999958e+02 6.598751190000000122e+01
3.339999999999999858e+00 5.010000000000000009e-01 5.153534610000000384e+02 6.784717940000000169e+01
3.379999999999999893e+00 5.070000000000000062e-01 5.223491000000000213e+02 6.972856919999999548e+01
3.419999999999999929e+00 5.130000000000000115e-01 5.293671299999999746e+02 7.163142980000000648e+01
3.459999999999999964e+00 5.190000000000000169e-01 5.364075410000000375e+02 7.355551119999999798e+01
3.500000000000000000e+00 5.250000000000000222e-01 5.434703170000000227e+02 7.550056510000000287e+01
3.540000000000000036e+00 5.310000000000000275e-01 5.505554409999999734e+02 7.746634500000000401e+01
3.580000000000000071e+00 5.370000000000000329e-01 5.576628930000000537e+02 7.945260659999999575e+01
3.620000000000000107e+00 5.430000000000000382e-01 5.647926509999999780e+02 8.145910759999999584e+01
3.660000000000000142e+00 5.490000000000000435e-01 5.719446910000000344e+02 8.348560790000000509e+01
3.700000000000000178e+00 5.550000000000000488e-01 5.791189869999999473e+02 8.553186979999999551e+01
3.740000000000000213e+00 5.610000000000000542e-01 5.863155110000000150e+02 8.759765819999999792e+01
3.779999999999999805e+00 5.669999999999999485e-01 5.935342319999999745e+02 8.968274030000000607e+01
3.819999999999999840e+00 5.729999999999999538e-01 6.007751180000000204e+02 9.178688610000000381e+01
3.859999999999999876e+00 5.789999999999999591e-01 6.080381370000000061e+02 9.390986820000000534e+01
3.899999999999999911e+00 5.849999999999999645e-01 6.153232510000000275e+02 9.605146200000000078e+01
3.939999999999999947e+00 5.909999999999999698e-01 6.226304260000000568e+02 9.821144549999999640e+01
3.979999999999999982e+00 5.969999999999999751e-01 6.299596219999999676e+02 1.003896000000000015e+02
4.019999999999999574e+00 6.029999999999999805e-01 6.373107989999999745e+02 1.025857089999999943e+02
4.059999999999999609e+00 6.089999999999999858e-01 6.446839159999999538e+02 1.047995599999999996e+02
4.099999999999999645e+00 6.149999999999999911e-01 6.520789320000000089e+02 1.070309409999999986e+02
4.139999999999999680e+00 6.209999999999999964e-01 6.594958010000000286e+02 1.092796469999999971e+02
4.179999999999999716e+00 6.270000000000000018e-01 6.669344810000000052e+02 1.115454720000000037e+02
4.219999999999999751e+00 6.330000000000000071e-01 6.743949239999999463e+02 1.138282150000000001e+02
4.259999999999999787e+00 6.390000000000000124e-01 6.818770839999999680e+02 1.161276780000000031e+02
4.299999999999999822e+00 6.450000000000000178e-01 6.893809129999999641e+02 1.184436659999999932e+02
4.339999999999999858e+00 6.510000000000000231e-01 6.969063619999999446e+02 1.207759850000000057e+02
4.379999999999999893e+00 6.570000000000000284e-01 7.044533820000000333e+02 1.231244460000000061e+02
4.419999999999999929e+00 6.630000000000000338e-01 7.120219220000000178e+02 1.254888640000000066e+02
4.459999999999999964e+00 6.690000000000000391e-01 7.196119310000000269e+02 1.278690529999999939e+02
4.500000000000000000e+00 6.750000000000000444e-01 7.272233569999999645e+02 1.302648340000000076e+02
4.540000000000000036e+00 6.810000000000000497e-01 7.348561479999999619e+02 1.326760280000000023e+02
4.580000000000000071e+00 6.870000000000000551e-01 7.425102500000000418e+02 1.351024610000000052e+02
4.620000000000000107e+00 6.929999999999999494e-01 7.501856089999999995e+02 1.375439609999999959e+02
4.660000000000000142e+00 6.989999999999999547e-01 7.578821719999999686e+02 1.400003580000000056e+02
4.700000000000000178e+00 7.049999999999999600e-01 7.655998829999999771e+02 1.424714850000000013e+02
4.740000000000000213e+00 7.109999999999999654e-01 7.733386870000000499e+02 1.449571799999999939e+02
4.780000000000000249e+00 7.169999999999999707e-01 7.810985289999999850e+02 1.474572809999999947e+02
4.820000000000000284e+00 7.229999999999999760e-01 7.888793520000000399e+02 1.499716300000000047e+02
4.860000000000000320e+00 7.289999999999999813e-01 7.966810990000000174e+02 1.525000709999999913e+02
4.900000000000000355e+00 7.349999999999999867e-01 8.045037139999999454e+02 1.550424509999999998e+02
4.940000000000000391e+00 7.409999999999999920e-01 8.123471399999999676e+02 1.575986200000000110e+02
4.980000000000000426e+00 7.469999999999999973e-01 8.202113190000000031e+02 1.601684300000000007e+02
5.019999999999999574e+00 7.530000000000000027e-01 8.280961929999999711e+02 1.627517359999999940e+02
5.059999999999999609e+00 7.590000000000000080e-01 8.360017040000000179e+02 1.653483940000000132e+02
5.099999999999999645e+00 7.650000000000000133e-01 8.439277949999999464e+02 1.679582650000000115e+02
5.139999999999999680e+00 7.710000000000000187e-01 8.518744070000000193e+02 1.705812099999999987e+02
5.179999999999999716e+00 7.770000000000000240e-01 8.598414820000000418e+02 1.732170930000000055e+02
5.219999999999999751e+00 7.830000000000000293e-01 8.678289610000000494e+02 1.758657819999999958e+02
5.259999999999999787e+00 7.890000000000000346e-01 8.758367839999999660e+02 1.785271449999999902e+02
5.299999999999999822e+00 7.950000000000000400e-01 8.838648940000000493e+02 1.812010539999999992e+02
5.339999999999999858e+00 8.010000000000000453e-01 8.919132319999999936e+02 1.838873820000000023e+02
5.379999999999999893e+00 8.070000000000000506e-01 8.999817379999999503e+02 1.865860040000000026e+02
5.419999999999999929e+00 8.129999999999999449e-01 9.080703529999999546e+02 1.892967989999999929e+02
5.459999999999999964e+00 8.189999999999999503e-01 9.161790190000000393e+02 1.920196459999999945e+02
5.500000000000000000e+00 8.249999999999999556e-01 9.243076770000000124e+02 1.947544269999999926e+02
5.540000000000000036e+00 8.309999999999999609e-01 9.324562660000000278e+02 1.975010259999999960e+02
5.580000000000000071e+00 8.369999999999999662e-01 9.406247299999999996e+02 2.002593290000000081e+02
5.620000000000000107e+00 8.429999999999999716e-01 9.488130069999999705e+02 2.030292239999999993e+02
5.660000000000000142e+00 8.489999999999999769e-01 9.570210409999999683e+02 2.058106009999999912e+02
5.700000000000000178e+00 8.549999999999999822e-01 9.652487710000000334e+02 2.086033510000000035e+02
5.740000000000000213e+00 8.609999999999999876e-01 9.734961389999999710e+02 2.114073679999999911e+02
5.780000000000000249e+00 8.669999999999999929e-01 9.817630860000000439e+02 2.142225469999999916e+02
5.820000000000000284e+00 8.729999999999999982e-01 9.900495539999999437e+02 2.170487850000000094e+02
5.860000000000000320e+00 8.790000000000000036e-01 9.983554830000000493e+02 2.198859809999999868e+02
5.900000000000000355e+00 8.850000000000000089e-01 1.006680820000000040e+03 2.227340360000000032e+02
5.940000000000000391e+00 8.910000000000000142e-01 1.015025499999999965e+03 2.255928519999999935e+02
5.980000000000000426e+00 8.970000000000000195e-01 1.023389459999999985e+03 2.284623320000000035e+02
6.019999999999999574e+00 9.030000000000000249e-01 1.031772660000000087e+03 2.313423819999999864e+02
6.059999999999999609e+00 9.090000000000000302e-01 1.040175019999999904e+03 2.342329100000000039e+02
6.099999999999999645e+00 9.150000000000000355e-01 1.048596510000000080e+03 2.371338240000000042e+02
6.139999999999999680e+00 9.210000000000000409e-01 1.057037039999999934e+03 2.400450329999999894e+02
6.179999999999999716e+00 9.270000000000000462e-01 1.065496579999999994e+03 2.429664500000000089e+02
6.219999999999999751e+00 9.330000000000000515e-01 1.073975059999999985e+03 2.458979870000000005e+02
6.259999999999999787e+00 9.389999999999999458e-01 1.082472420000000056e+03 2.488395590000000084e+02
6.299999999999999822e+00 9.449999999999999512e-01 1.090988610000000108e+03 2.517910829999999862e+02
6.339999999999999858e+00 9.509999999999999565e-01 1.099523570000000063e+03 2.547524740000000065e+02
6.379999999999999893e+00 9.569999999999999618e-01 1.108077250000000049e+03 2.577236520000000155e+02
6.419999999999999929e+00 9.629999999999999671e-01 1.116649580000000014e+03 2.607045370000000162e+02
6.459999999999999964e+00 9.689999999999999725e-01 1.125240520000000060e+03 2.636950499999999806e+02
6.500000000000000000e+00 9.749999999999999778e-01 1.133849999999999909e+03 2.666951129999999921e+02
6.540000000000000036e+00 9.809999999999999831e-01 1.142477979999999889e+03 2.697046500000000151e+02
6.580000000000000071e+00 9.869999999999999885e-01 1.151124389999999948e+03 2.727235860000000116e+02
6.620000000000000107e+00 9.929999999999999938e-01 1.159789179999999988e+03 2.757518469999999979e+02
6.660000000000000142e+00 9.989999999999999991e-01 1.168472299999999905e+03 2.787893609999999853e+02
6.700000000000000178e+00 1.004999999999999893e+00 1.177173690000000079e+03 2.818360559999999850e+02
6.740000000000000213e+00 1.010999999999999899e+00 1.185893289999999979e+03 2.848918610000000058e+02
6.780000000000000249e+00 1.016999999999999904e+00 1.194631059999999934e+03 2.879567069999999944e+02
6.820000000000000284e+00 1.022999999999999909e+00 1.203386940000000095e+03 2.910305260000000089e+02
6.860000000000000320e+00 1.028999999999999915e+00 1.212160869999999932e+03 2.941132509999999911e+02
6.900000000000000355e+00 1.034999999999999920e+00 1.220952800000000025e+03 2.972048149999999964e+02
6.940000000000000391e+00 1.040999999999999925e+00 1.229762680000000046e+03 3.003051540000000159e+02
6.980000000000000426e+00 1.046999999999999931e+00 1.238590449999999919e+03 3.034142029999999863e+02
7.019999999999999574e+00 1.052999999999999936e+00 1.247436069999999972e+03 3.065318990000000099e+02
7.059999999999999609e+00 1.058999999999999941e+00 1.256299469999999928e+03 3.096581800000000158e+02
7.099999999999999645e+00 1.064999999999999947e+00 1.265180609999999888e+03 3.127929839999999899e+02
7.139999999999999680e+00 1.070999999999999952e+00 1.274079439999999977e+03 3.159362520000000245e+02
7.179999999999999716e+00 1.076999999999999957e+00 1.282995889999999918e+03 3.190879239999999868e+02
7.219999999999999751e+00 1.082999999999999963e+00 1.291929939999999988e+03 3.222479410000000257e+02
7.259999999999999787e+00 1.088999999999999968e+00 1.300881509999999935e+03 3.254162460000000010e+02
7.299999999999999822e+00 1.094999999999999973e+00 1.309850550000000112e+03 3.285927810000000022e+02
7.339999999999999858e+00 1.100999999999999979e+00 1.318837029999999913e+03 3.317774909999999977e+02
7.379999999999999893e+00 1.106999999999999984e+00 1.327840889999999945e+03 3.349703210000000126e+02
7.419999999999999929e+00 1.112999999999999989e+00 1.336862069999999903e+03 3.381712160000000154e+02
7.459999999999999964e+00 1.118999999999999995e+00 1.345900529999999890e+03 3.413801219999999716e+02
7.500000000000000000e+00 1.125000000000000000e+00 1.354956210000000056e+03 3.445969880000000103e+02
7.540000000000000036e+00 1.131000000000000005e+00 1.364029080000000022e+03 3.478217599999999834e+02
7.580000000000000071e+00 1.137000000000000011e+00 1.373119069999999965e+03 3.510543870000000197e+02
7.620000000000000107e+00 1.143000000000000016e+00 1.382226139999999987e+03 3.542948190000000181e+02
7.660000000000000142e+00 1.149000000000000021e+00 1.391350249999999960e+03 3.575430059999999912e+02
7.700000000000000178e+00 1.155000000000000027e+00 1.400491330000000062e+03 3.607988990000000058e+02
7.740000000000000213e+00 1.161000000000000032e+00 1.409649349999999913e+03 3.640624490000000151e+02
7.780000000000000249e+00 1.167000000000000037e+00 1.418824249999999893e+03 3.673336090000000240e+02
7.820000000000000284e+00 1.173000000000000043e+00 1.428016000000000076e+03 3.706123299999999858e+02
7.860000000000000320e+00 1.179000000000000048e+00 1.437224529999999959e+03 3.738985680000000116e+02
7.900000000000000355e+00 1.185000000000000053e+00 1.446449800000000096e+03 3.771922759999999926e+02
7.940000000000000391e+00 1.191000000000000059e+00 1.455691769999999906e+03 3.804934079999999881e+02
7.980000000000000426e+00 1.197000000000000064e+00 1.464950389999999970e+03 3.838019199999999955e+02
8.019999999999999574e+00 1.203000000000000069e+00 1.474225619999999935e+03 3.871177680000000123e+02
8.060000000000000497e+00 1.209000000000000075e+00 1.483517389999999978e+03 3.904409089999999765e+02
8.099999999999999645e+00 1.215000000000000080e+00 1.492825679999999920e+03 3.937712999999999965e+02
8.140000000000000568e+00 1.221000000000000085e+00 1.502150439999999890e+03 3.971088980000000106e+02
8.179999999999999716e+00 1.227000000000000091e+00 1.511491610000000037e+03 4.004536610000000110e+02
8.220000000000000639e+00 1.233000000000000096e+00 1.520849150000000009e+03 4.038055499999999824e+02
8.259999999999999787e+00 1.239000000000000101e+00 1.530223030000000108e+03 4.071645219999999767e+02
8.300000000000000711e+00 1.245000000000000107e+00 1.539613180000000057e+03 4.105305379999999786e+02
8.339999999999999858e+00 1.250999999999999890e+00 1.549019579999999905e+03 4.139035589999999729e+02
8.380000000000000782e+00 1.256999999999999895e+00 1.558442170000000033e+03 4.172835450000000037e+02
8.419999999999999929e+00 1.262999999999999901e+00 1.567880910000000085e+03 4.206704569999999990e+02
8.460000000000000853e+00 1.268999999999999906e+00 1.577335749999999962e+03 4.240642579999999953e+02
8.500000000000000000e+00 1.274999999999999911e+00 1.586806659999999965e+03 4.274649099999999748e+02
8.539999999999999147e+00 1.280999999999999917e+00 1.596293589999999995e+03 4.308723759999999743e+02
8.580000000000000071e+00 1.286999999999999922e+00 1.605796489999999949e+03 4.342866189999999733e+02
8.619999999999999218e+00 1.292999999999999927e+00 1.615315329999999904e+03 4.377076030000000060e+02
8.660000000000000142e+00 1.298999999999999932e+00 1.624850050000000010e+03 4.411352919999999926e+02
8.699999999999999289e+00 1.304999999999999938e+00 1.634400630000000092e+03 4.445696520000000191e+02
8.740000000000000213e+00 1.310999999999999943e+00 1.643967010000000073e+03 4.480106460000000084e+02
8.779999999999999361e+00 1.316999999999999948e+00 1.653549150000000054e+03 4.514582409999999868e+02
8.820000000000000284e+00 1.322999999999999954e+00 1.663147009999999909e+03 4.549124029999999834e+02
8.859999999999999432e+00 1.328999999999999959e+00 1.672760559999999941e+03 4.583730980000000272e+02
8.900000000000000355e+00 1.334999999999999964e+00 1.682389740000000074e+03 4.618402929999999742e+02
8.939999999999999503e+00 1.340999999999999970e+00 1.692034519999999929e+03 4.653139560000000188e+02
8.980000000000000426e+00 1.346999999999999975e+00 1.701694860000000062e+03 4.687940520000000220e+02
9.019999999999999574e+00 1.352999999999999980e+00 1.711370709999999917e+03 4.722805520000000001e+02
9.060000000000000497e+00 1.358999999999999986e+00 1.721062040000000025e+03 4.757734229999999798e+02
9.099999999999999645e+00 1.364999999999999991e+00 1.730768810000000030e+03 4.792726329999999848e+02
9.140000000000000568e+00 1.370999999999999996e+00 1.740490970000000061e+03 4.827781529999999748e+02
9.179999999999999716e+00 1.377000000000000002e+00 1.750228479999999990e+03 4.862899499999999762e+02
9.220000000000000639e+00 1.383000000000000007e+00 1.759981309999999894e+03 4.898079960000000028e+02
9.259999999999999787e+00 1.389000000000000012e+00 1.769749409999999898e+03 4.933322610000000168e+02
9.300000000000000711e+00 1.395000000000000018e+00 1.779532760000000053e+03 4.968627139999999827e+02
9.339999999999999858e+00 1.401000000000000023e+00 1.789331300000000056e+03 5.003993270000000280e+02
9.380000000000000782e+00 1.407000000000000028e+00 1.799144999999999982e+03 5.039420709999999985e+02
9.419999999999999929e+00 1.413000000000000034e+00 1.808973819999999932e+03 5.074909170000000245e+02
9.460000000000000853e+00 1.419000000000000039e+00 1.818817720000000008e+03 5.110458380000000034e+02
9.500000000000000000e+00 1.425000000000000044e+00 1.828676670000000058e+03 5.146068050000000085e+02
9.539999999999999147e+00 1.431000000000000050e+00 1.838550619999999981e+03 5.181737910000000511e+02
9.580000000000000071e+00 1.437000000000000055e+00 1.848439540000000079e+03 5.217467679999999746e+02
9.619999999999999218e+00 1.443000000000000060e+00 1.858343399999999974e+03 5.253257099999999582e+02
9.660000000000000142e+00 1.449000000000000066e+00 1.868262140000000045e+03 5.289105899999999565e+02
9.699999999999999289e+00 1.455000000000000071e+00 1.878195750000000089e+03 5.325013810000000376e+02
9.740000000000000213e+00 1.461000000000000076e+00 1.888144170000000031e+03 5.360980590000000348e+02
9.779999999999999361e+00 1.467000000000000082e+00 1.898107379999999921e+03 5.397005950000000212e+02
9.820000000000000284e+00 1.473000000000000087e+00 1.908085330000000113e+03 5.433089670000000524e+02
9.859999999999999432e+00 1.479000000000000092e+00 1.918077990000000000e+03 5.469231469999999717e+02
9.900000000000000355e+00 1.485000000000000098e+00 1.928085319999999911e+03 5.505431109999999535e+02
9.939999999999999503e+00 1.491000000000000103e+00 1.938107299999999896e+03 5.541688349999999446e+02


==> anc/Fig2/Fig2band2c/TOV_PCSB0_zeta_0.0.out <==
# nb/n0,nb (fm^{-3}), cetral_energy_density (MeV fm^{-3}), Cetral_pressure (MeV fm^{-3}), M (M_{sun}), R (km), Lambda 
7.1000000e-01 1.0650000e-01 1.0110500e+02 1.1293900e+00 1.4302000e-01 2.3726400e+01 4.5931200e+07
7.3000000e-01 1.0950000e-01 1.0398600e+02 1.2091800e+00 1.4901500e-01 2.2568400e+01 3.7201300e+07
7.5000000e-01 1.1250000e-01 1.0686900e+02 1.2929600e+00 1.5516500e-01 2.1581900e+01 3.0352400e+07
7.7000000e-01 1.1550000e-01 1.0975400e+02 1.3809200e+00 1.6147800e-01 2.0731800e+01 2.4908800e+07
7.9000000e-01 1.1850000e-01 1.1264200e+02 1.4727400e+00 1.6792400e-01 1.9995800e+01 2.0560900e+07
8.1000000e-01 1.2150000e-01 1.1553200e+02 1.5672600e+00 1.7441100e-01 1.9361700e+01 1.7102400e+07
8.3000000e-01 1.2450000e-01 1.1842500e+02 1.6656100e+00 1.8101000e-01 1.8804200e+01 1.4295300e+07
8.5000000e-01 1.2750000e-01 1.2132000e+02 1.7683400e+00 1.8774900e-01 1.8308900e+01 1.1993000e+07
8.7000000e-01 1.3050000e-01 1.2421700e+02 1.8758100e+00 1.9464700e-01 1.7865200e+01 1.0090900e+07
8.9000000e-01 1.3350000e-01 1.2711700e+02 1.9883600e+00 2.0172200e-01 1.7465300e+01 8.5107000e+06
9.1000000e-01 1.3650000e-01 1.3002000e+02 2.1063100e+00 2.0898600e-01 1.7103000e+01 7.1920700e+06
9.3000000e-01 1.3950000e-01 1.3292500e+02 2.2299500e+00 2.1645300e-01 1.6773200e+01 6.0877400e+06
9.5000000e-01 1.4250000e-01 1.3583300e+02 2.3595900e+00 2.2413700e-01 1.6472000e+01 5.1601200e+06
9.7000000e-01 1.4550000e-01 1.3874400e+02 2.4955300e+00 2.3204800e-01 1.6196000e+01 4.3790400e+06
9.9000000e-01 1.4850000e-01 1.4165700e+02 2.6380600e+00 2.4019800e-01 1.5942500e+01 3.7199900e+06
1.0100000e+00 1.5150000e-01 1.4457400e+02 2.7875000e+00 2.4859800e-01 1.5709100e+01 3.1629900e+06
1.0300000e+00 1.5450000e-01 1.4749300e+02 2.9441400e+00 2.5725800e-01 1.5493900e+01 2.6915500e+06
1.0500000e+00 1.5750000e-01 1.5041600e+02 3.1082900e+00 2.6618900e-01 1.5295200e+01 2.2920600e+06
1.0700000e+00 1.6050000e-01 1.5334200e+02 3.2802800e+00 2.7539900e-01 1.5111600e+01 1.9531900e+06
1.0900000e+00 1.6350000e-01 1.5627100e+02 3.4604100e+00 2.8489900e-01 1.4941600e+01 1.6655000e+06
1.1100000e+00 1.6650000e-01 1.5920400e+02 3.6490100e+00 2.9469600e-01 1.4784400e+01 1.4210600e+06
1.1300000e+00 1.6950000e-01 1.6214000e+02 3.8464000e+00 3.0479800e-01 1.4638700e+01 1.2132400e+06
1.1500000e+00 1.7250000e-01 1.6507900e+02 4.0529300e+00 3.1521400e-01 1.4503900e+01 1.0364500e+06
1.1700000e+00 1.7550000e-01 1.6802300e+02 4.2689200e+00 3.2595000e-01 1.4379000e+01 8.8596700e+05
1.1900000e+00 1.7850000e-01 1.7097000e+02 4.4947200e+00 3.3701200e-01 1.4263500e+01 7.5781000e+05
1.2100000e+00 1.8150000e-01 1.7392100e+02 4.7306700e+00 3.4840700e-01 1.4156600e+01 6.4861200e+05
1.2300000e+00 1.8450000e-01 1.7687500e+02 4.9771400e+00 3.6014100e-01 1.4057700e+01 5.5552300e+05
1.2500000e+00 1.8750000e-01 1.7983400e+02 5.2344800e+00 3.7221700e-01 1.3966400e+01 4.7612500e+05
1.2700000e+00 1.9050000e-01 1.8279800e+02 5.5030600e+00 3.8464200e-01 1.3882100e+01 4.0837100e+05
1.2900000e+00 1.9350000e-01 1.8576500e+02 5.7832400e+00 3.9741800e-01 1.3804400e+01 3.5052200e+05
1.3100000e+00 1.9650000e-01 1.8873700e+02 6.0754100e+00 4.1054900e-01 1.3732900e+01 3.0110300e+05
1.3300000e+00 1.9950000e-01 1.9171400e+02 6.3799400e+00 4.2403700e-01 1.3667200e+01 2.5886300e+05
1.3500000e+00 2.0250000e-01 1.9469500e+02 6.6972400e+00 4.3788500e-01 1.3606900e+01 2.2273600e+05
1.3700000e+00 2.0550000e-01 1.9768100e+02 7.0276800e+00 4.5209400e-01 1.3551700e+01 1.9181800e+05
1.3900000e+00 2.0850000e-01 2.0067200e+02 7.3716700e+00 4.6666500e-01 1.3501200e+01 1.6534200e+05
1.4100000e+00 2.1150000e-01 2.0366800e+02 7.7296200e+00 4.8159900e-01 1.3455300e+01 1.4265300e+05
1.4300000e+00 2.1450000e-01 2.0666900e+02 8.1019300e+00 4.9689500e-01 1.3413500e+01 1.2319700e+05
1.4500000e+00 2.1750000e-01 2.0967500e+02 8.4890200e+00 5.1255200e-01 1.3375700e+01 1.0649900e+05
1.4700000e+00 2.2050000e-01 2.1268700e+02 8.8913200e+00 5.2856900e-01 1.3341500e+01 9.2158100e+04
1.4900000e+00 2.2350000e-01 2.1570500e+02 9.3092300e+00 5.4494300e-01 1.3310900e+01 7.9831500e+04
1.5100000e+00 2.2650000e-01 2.1872800e+02 9.7432100e+00 5.6167200e-01 1.3283400e+01 6.9227400e+04
1.5300000e+00 2.2950000e-01 2.2175700e+02 1.0193700e+01 5.7875300e-01 1.3259000e+01 6.0097300e+04
1.5500000e+00 2.3250000e-01 2.2479200e+02 1.0661100e+01 5.9618000e-01 1.3237500e+01 5.2229500e+04
1.5700000e+00 2.3550000e-01 2.2783300e+02 1.1145800e+01 6.1395000e-01 1.3218500e+01 4.5443100e+04
1.5900000e+00 2.3850000e-01 2.3088100e+02 1.1648400e+01 6.3205700e-01 1.3202100e+01 3.9584300e+04
1.6100000e+00 2.4150000e-01 2.3393500e+02 1.2169200e+01 6.5049500e-01 1.3187900e+01 3.4521200e+04
1.6300000e+00 2.4450000e-01 2.3699500e+02 1.2708700e+01 6.6925700e-01 1.3175900e+01 3.0141700e+04
1.6500000e+00 2.4750000e-01 2.4006300e+02 1.3267300e+01 6.8833600e-01 1.3165900e+01 2.6349700e+04
1.6700000e+00 2.5050000e-01 2.4313700e+02 1.3845600e+01 7.0772300e-01 1.3157800e+01 2.3063000e+04
1.6900000e+00 2.5350000e-01 2.4621800e+02 1.4443800e+01 7.2741000e-01 1.3151300e+01 2.0211400e+04
1.7100000e+00 2.5650000e-01 2.4930600e+02 1.5062600e+01 7.4738700e-01 1.3146500e+01 1.7734700e+04
1.7300000e+00 2.5950000e-01 2.5240200e+02 1.5702200e+01 7.6764500e-01 1.3143100e+01 1.5581300e+04
1.7500000e+00 2.6250000e-01 2.5550500e+02 1.6363200e+01 7.8817300e-01 1.3141100e+01 1.3707100e+04
1.7700000e+00 2.6550000e-01 2.5861600e+02 1.7045900e+01 8.0895900e-01 1.3140300e+01 1.2074000e+04
1.7900000e+00 2.6850000e-01 2.6173500e+02 1.7750800e+01 8.2999200e-01 1.3140600e+01 1.0649500e+04
1.8100000e+00 2.7150000e-01 2.6486200e+02 1.8478400e+01 8.5125900e-01 1.3141900e+01 9.4054900e+03
1.8300000e+00 2.7450000e-01 2.6799700e+02 1.9229000e+01 8.7274600e-01 1.3144200e+01 8.3179500e+03
1.8500000e+00 2.7750000e-01 2.7114000e+02 2.0003000e+01 8.9444200e-01 1.3147400e+01 7.3661000e+03
1.8700000e+00 2.8050000e-01 2.7429200e+02 2.0800800e+01 9.1633100e-01 1.3151300e+01 6.5320700e+03
1.8900000e+00 2.8350000e-01 2.7745200e+02 2.1622700e+01 9.3840000e-01 1.3155800e+01 5.8004100e+03
1.9100000e+00 2.8650000e-01 2.8062100e+02 2.2469300e+01 9.6063300e-01 1.3161000e+01 5.1578300e+03
1.9300000e+00 2.8950000e-01 2.8380000e+02 2.3340800e+01 9.8301500e-01 1.3166700e+01 4.5928100e+03
1.9500000e+00 2.9250000e-01 2.8698700e+02 2.4237500e+01 1.0055300e+00 1.3172800e+01 4.0954100e+03
1.9700000e+00 2.9550000e-01 2.9018400e+02 2.5159800e+01 1.0281600e+00 1.3179400e+01 3.6570100e+03
1.9900000e+00 2.9850000e-01 2.9339000e+02 2.6108000e+01 1.0509000e+00 1.3186200e+01 3.2701500e+03
2.0100000e+00 3.0150000e-01 2.9660600e+02 2.7082400e+01 1.0737200e+00 1.3193300e+01 2.9283700e+03
2.0300000e+00 3.0450000e-01 2.9983200e+02 2.8083300e+01 1.0966100e+00 1.3200700e+01 2.6260500e+03
2.0500000e+00 3.0750000e-01 3.0306700e+02 2.9110900e+01 1.1195500e+00 1.3208200e+01 2.3583000e+03
2.0700000e+00 3.1050000e-01 3.0631300e+02 3.0165600e+01 1.1425300e+00 1.3215800e+01 2.1208800e+03
2.0900000e+00 3.1350000e-01 3.0956900e+02 3.1247400e+01 1.1655200e+00 1.3223500e+01 1.9101000e+03
2.1100000e+00 3.1650000e-01 3.1283600e+02 3.2356600e+01 1.1885200e+00 1.3231100e+01 1.7227500e+03
2.1300000e+00 3.1950000e-01 3.1611300e+02 3.3493500e+01 1.2115100e+00 1.3238800e+01 1.5560000e+03
2.1500000e+00 3.2250000e-01 3.1940200e+02 3.4658200e+01 1.2344600e+00 1.3246400e+01 1.4074200e+03
2.1700000e+00 3.2550000e-01 3.2270100e+02 3.5850800e+01 1.2573700e+00 1.3254000e+01 1.2748500e+03
2.1900000e+00 3.2850000e-01 3.2601100e+02 3.7071500e+01 1.2802200e+00 1.3261300e+01 1.1564300e+03
2.2100000e+00 3.3150000e-01 3.2933200e+02 3.8320400e+01 1.3030000e+00 1.3268600e+01 1.0505100e+03
2.2300000e+00 3.3450000e-01 3.3266500e+02 3.9597600e+01 1.3256800e+00 1.3275700e+01 9.5566100e+02
2.2500000e+00 3.3750000e-01 3.3601000e+02 4.0903100e+01 1.3482600e+00 1.3282500e+01 8.7061100e+02
2.2700000e+00 3.4050000e-01 3.3936600e+02 4.2237200e+01 1.3707200e+00 1.3289100e+01 7.9425600e+02
2.2900000e+00 3.4350000e-01 3.4273400e+02 4.3599700e+01 1.3930400e+00 1.3295500e+01 7.2562100e+02
2.3100000e+00 3.4650000e-01 3.4611400e+02 4.4990800e+01 1.4152200e+00 1.3301600e+01 6.6384900e+02
2.3300000e+00 3.4950000e-01 3.4950700e+02 4.6410400e+01 1.4372400e+00 1.3307400e+01 6.0818400e+02
2.3500000e+00 3.5250000e-01 3.5291100e+02 4.7858600e+01 1.4590800e+00 1.3313000e+01 5.5796100e+02
2.3700000e+00 3.5550000e-01 3.5632800e+02 4.9335300e+01 1.4807500e+00 1.3318200e+01 5.1259000e+02
2.3900000e+00 3.5850000e-01 3.5975800e+02 5.0840500e+01 1.5022200e+00 1.3323100e+01 4.7155300e+02
2.4100000e+00 3.6150000e-01 3.6320000e+02 5.2374200e+01 1.5234900e+00 1.3327600e+01 4.3438900e+02
2.4300000e+00 3.6450000e-01 3.6665500e+02 5.3936400e+01 1.5445500e+00 1.3331800e+01 4.0069200e+02
2.4500000e+00 3.6750000e-01 3.7012400e+02 5.5526800e+01 1.5653800e+00 1.3335700e+01 3.7010100e+02
2.4700000e+00 3.7050000e-01 3.7360500e+02 5.7145600e+01 1.5859800e+00 1.3339200e+01 3.4229600e+02
2.4900000e+00 3.7350000e-01 3.7709900e+02 5.8792500e+01 1.6063500e+00 1.3342300e+01 3.1699300e+02
2.5100000e+00 3.7650000e-01 3.8060700e+02 6.0467600e+01 1.6264700e+00 1.3345100e+01 2.9393800e+02
2.5300000e+00 3.7950000e-01 3.8412800e+02 6.2170600e+01 1.6463400e+00 1.3347500e+01 2.7290800e+02
2.5500000e+00 3.8250000e-01 3.8766300e+02 6.3901500e+01 1.6659500e+00 1.3349500e+01 2.5370100e+02
2.5700000e+00 3.8550000e-01 3.9121200e+02 6.5660100e+01 1.6853000e+00 1.3351200e+01 2.3613800e+02
2.5900000e+00 3.8850000e-01 3.9477400e+02 6.7446400e+01 1.7043800e+00 1.3352500e+01 2.2006100e+02
2.6100000e+00 3.9150000e-01 3.9835000e+02 6.9260200e+01 1.7231800e+00 1.3353400e+01 2.0532600e+02
2.6300000e+00 3.9450000e-01 4.0194100e+02 7.1101300e+01 1.7417200e+00 1.3354000e+01 1.9180600e+02
2.6500000e+00 3.9750000e-01 4.0554500e+02 7.2969600e+01 1.7599700e+00 1.3354200e+01 1.7938600e+02
2.6700000e+00 4.0050000e-01 4.0916400e+02 7.4865000e+01 1.7779400e+00 1.3354100e+01 1.6796500e+02
2.6900000e+00 4.0350000e-01 4.1279600e+02 7.6787300e+01 1.7956300e+00 1.3353600e+01 1.5745000e+02
2.7100000e+00 4.0650000e-01 4.1644400e+02 7.8736400e+01 1.8130300e+00 1.3352800e+01 1.4775900e+02
2.7300000e+00 4.0950000e-01 4.2010500e+02 8.0712000e+01 1.8301500e+00 1.3351600e+01 1.3881700e+02
2.7500000e+00 4.1250000e-01 4.2378200e+02 8.2714100e+01 1.8469800e+00 1.3350100e+01 1.3055800e+02
2.7700000e+00 4.1550000e-01 4.2747300e+02 8.4742400e+01 1.8635200e+00 1.3348200e+01 1.2292100e+02
2.7900000e+00 4.1850000e-01 4.3117800e+02 8.6796900e+01 1.8797700e+00 1.3346100e+01 1.1585200e+02
2.8100000e+00 4.2150000e-01 4.3489900e+02 8.8877300e+01 1.8957300e+00 1.3343600e+01 1.0930200e+02
2.8300000e+00 4.2450000e-01 4.3863400e+02 9.0983400e+01 1.9114100e+00 1.3340700e+01 1.0322700e+02
2.8500000e+00 4.2750000e-01 4.4238500e+02 9.3115200e+01 1.9268000e+00 1.3337600e+01 9.7586500e+01
2.8700000e+00 4.3050000e-01 4.4615000e+02 9.5272400e+01 1.9419000e+00 1.3334200e+01 9.2344100e+01
2.8900000e+00 4.3350000e-01 4.4993100e+02 9.7455000e+01 1.9567200e+00 1.3330500e+01 8.7467100e+01
2.9100000e+00 4.3650000e-01 4.5372600e+02 9.9662600e+01 1.9712600e+00 1.3326500e+01 8.2925500e+01
2.9300000e+00 4.3950000e-01 4.5753700e+02 1.0189500e+02 1.9855100e+00 1.3322200e+01 7.8692400e+01
2.9500000e+00 4.4250000e-01 4.6136400e+02 1.0415300e+02 1.9994900e+00 1.3317700e+01 7.4742900e+01
2.9700000e+00 4.4550000e-01 4.6520500e+02 1.0643500e+02 2.0131900e+00 1.3312800e+01 7.1054700e+01
2.9900000e+00 4.4850000e-01 4.6906200e+02 1.0874100e+02 2.0266200e+00 1.3307800e+01 6.7607400e+01
3.0100000e+00 4.5150000e-01 4.7293500e+02 1.1107200e+02 2.0397800e+00 1.3302400e+01 6.4382200e+01
3.0300000e+00 4.5450000e-01 4.7682300e+02 1.1342700e+02 2.0526700e+00 1.3296900e+01 6.1362300e+01
3.0500000e+00 4.5750000e-01 4.8072700e+02 1.1580600e+02 2.0653000e+00 1.3291100e+01 5.8532000e+01
3.0700000e+00 4.6050000e-01 4.8464700e+02 1.1820900e+02 2.0776600e+00 1.3285000e+01 5.5877300e+01
3.0900000e+00 4.6350000e-01 4.8858200e+02 1.2063500e+02 2.0897700e+00 1.3278800e+01 5.3385000e+01
3.1100000e+00 4.6650000e-01 4.9253300e+02 1.2308500e+02 2.1016200e+00 1.3272300e+01 5.1043400e+01
3.1300000e+00 4.6950000e-01 4.9650000e+02 1.2555900e+02 2.1132200e+00 1.3265600e+01 4.8841500e+01
3.1500000e+00 4.7250000e-01 5.0048300e+02 1.2805500e+02 2.1245700e+00 1.3258700e+01 4.6769300e+01
3.1700000e+00 4.7550000e-01 5.0448100e+02 1.3057500e+02 2.1356800e+00 1.3251700e+01 4.4817600e+01
3.1900000e+00 4.7850000e-01 5.0849600e+02 1.3311800e+02 2.1465400e+00 1.3244400e+01 4.2978000e+01
3.2100000e+00 4.8150000e-01 5.1252700e+02 1.3568400e+02 2.1571700e+00 1.3237000e+01 4.1242700e+01
3.2300000e+00 4.8450000e-01 5.1657300e+02 1.3827200e+02 2.1675600e+00 1.3229300e+01 3.9604600e+01
3.2500000e+00 4.8750000e-01 5.2063600e+02 1.4088300e+02 2.1777200e+00 1.3221500e+01 3.8057100e+01
3.2700000e+00 4.9050000e-01 5.2471500e+02 1.4351700e+02 2.1876600e+00 1.3213600e+01 3.6594100e+01
3.2900000e+00 4.9350000e-01 5.2881000e+02 1.4617200e+02 2.1973700e+00 1.3205400e+01 3.5210000e+01
3.3100000e+00 4.9650000e-01 5.3292200e+02 1.4885000e+02 2.2068600e+00 1.3197200e+01 3.3899600e+01
3.3300000e+00 4.9950000e-01 5.3704900e+02 1.5155000e+02 2.2161400e+00 1.3188800e+01 3.2658200e+01
3.3500000e+00 5.0250000e-01 5.4119300e+02 1.5427200e+02 2.2252000e+00 1.3180200e+01 3.1481300e+01
3.3700000e+00 5.0550000e-01 5.4535300e+02 1.5701600e+02 2.2340600e+00 1.3171500e+01 3.0364900e+01
3.3900000e+00 5.0850000e-01 5.4953000e+02 1.5978200e+02 2.2427100e+00 1.3162700e+01 2.9305000e+01
3.4100000e+00 5.1150000e-01 5.5372300e+02 1.6256900e+02 2.2511700e+00 1.3153700e+01 2.8298300e+01
3.4300000e+00 5.1450000e-01 5.5793200e+02 1.6537800e+02 2.2594200e+00 1.3144700e+01 2.7341400e+01
3.4500000e+00 5.1750000e-01 5.6215800e+02 1.6820800e+02 2.2674800e+00 1.3135500e+01 2.6431300e+01
3.4700000e+00 5.2050000e-01 5.6640000e+02 1.7106000e+02 2.2753500e+00 1.3126200e+01 2.5565200e+01
3.4900000e+00 5.2350000e-01 5.7065900e+02 1.7393300e+02 2.2830400e+00 1.3116800e+01 2.4740500e+01
3.5100000e+00 5.2650000e-01 5.7493400e+02 1.7682600e+02 2.2905400e+00 1.3107300e+01 2.3954700e+01
3.5300000e+00 5.2950000e-01 5.7922600e+02 1.7974100e+02 2.2978600e+00 1.3097700e+01 2.3205500e+01
3.5500000e+00 5.3250000e-01 5.8353400e+02 1.8267700e+02 2.3050100e+00 1.3088000e+01 2.2490900e+01
3.5700000e+00 5.3550000e-01 5.8785900e+02 1.8563400e+02 2.3119800e+00 1.3078200e+01 2.1808900e+01
3.5900000e+00 5.3850000e-01 5.9220100e+02 1.8861100e+02 2.3187800e+00 1.3068400e+01 2.1157600e+01
3.6100000e+00 5.4150000e-01 5.9655900e+02 1.9160900e+02 2.3254200e+00 1.3058400e+01 2.0535200e+01
3.6300000e+00 5.4450000e-01 6.0093400e+02 1.9462700e+02 2.3319000e+00 1.3048400e+01 1.9940300e+01
3.6500000e+00 5.4750000e-01 6.0532600e+02 1.9766600e+02 2.3382100e+00 1.3038300e+01 1.9371300e+01
3.6700000e+00 5.5050000e-01 6.0973400e+02 2.0072600e+02 2.3443700e+00 1.3028100e+01 1.8826800e+01
3.6900000e+00 5.5350000e-01 6.1415900e+02 2.0380500e+02 2.3503800e+00 1.3017900e+01 1.8305400e+01
3.7100000e+00 5.5650000e-01 6.1860100e+02 2.0690500e+02 2.3562300e+00 1.3007600e+01 1.7806000e+01
3.7300000e+00 5.5950000e-01 6.2306000e+02 2.1002500e+02 2.3619400e+00 1.2997300e+01 1.7327300e+01
3.7500000e+00 5.6250000e-01 6.2753500e+02 2.1316500e+02 2.3675100e+00 1.2986900e+01 1.6868400e+01
3.7700000e+00 5.6550000e-01 6.3202700e+02 2.1632600e+02 2.3729300e+00 1.2976400e+01 1.6428100e+01
3.7900000e+00 5.6850000e-01 6.3653600e+02 2.1950600e+02 2.3782100e+00 1.2965900e+01 1.6005600e+01
3.8100000e+00 5.7150000e-01 6.4106200e+02 2.2270600e+02 2.3833600e+00 1.2955300e+01 1.5599900e+01
3.8300000e+00 5.7450000e-01 6.4560400e+02 2.2592500e+02 2.3883800e+00 1.2944700e+01 1.5210200e+01
3.8500000e+00 5.7750000e-01 6.5016400e+02 2.2916500e+02 2.3932600e+00 1.2934100e+01 1.4835600e+01
3.8700000e+00 5.8050000e-01 6.5474000e+02 2.3242400e+02 2.3980200e+00 1.2923400e+01 1.4475500e+01
3.8900000e+00 5.8350000e-01 6.5933400e+02 2.3570200e+02 2.4026600e+00 1.2912700e+01 1.4129200e+01
3.9100000e+00 5.8650000e-01 6.6394400e+02 2.3900100e+02 2.4071700e+00 1.2901900e+01 1.3795900e+01
3.9300000e+00 5.8950000e-01 6.6857100e+02 2.4231800e+02 2.4115600e+00 1.2891200e+01 1.3475100e+01
3.9500000e+00 5.9250000e-01 6.7321500e+02 2.4565500e+02 2.4158300e+00 1.2880400e+01 1.3166100e+01
3.9700000e+00 5.9550000e-01 6.7787600e+02 2.4901200e+02 2.4199900e+00 1.2869500e+01 1.2868400e+01
3.9900000e+00 5.9850000e-01 6.8255400e+02 2.5238700e+02 2.4240400e+00 1.2858700e+01 1.2581600e+01
4.0100000e+00 6.0150000e-01 6.8724900e+02 2.5578200e+02 2.4279700e+00 1.2847800e+01 1.2305000e+01
4.0300000e+00 6.0450000e-01 6.9196100e+02 2.5919700e+02 2.4318000e+00 1.2836900e+01 1.2038200e+01
4.0500000e+00 6.0750000e-01 6.9669000e+02 2.6263000e+02 2.4355300e+00 1.2825900e+01 1.1780800e+01
4.0700000e+00 6.1050000e-01 7.0143500e+02 2.6608200e+02 2.4391500e+00 1.2815000e+01 1.1532300e+01
4.0900000e+00 6.1350000e-01 7.0619800e+02 2.6955300e+02 2.4426600e+00 1.2804100e+01 1.1292400e+01
4.1100000e+00 6.1650000e-01 7.1097800e+02 2.7304400e+02 2.4460800e+00 1.2793100e+01 1.1060700e+01
4.1300000e+00 6.1950000e-01 7.1577500e+02 2.7655300e+02 2.4494100e+00 1.2782100e+01 1.0836800e+01
4.1500000e+00 6.2250000e-01 7.2058900e+02 2.8008100e+02 2.4526300e+00 1.2771100e+01 1.0620400e+01
4.1700000e+00 6.2550000e-01 7.2542000e+02 2.8362800e+02 2.4557700e+00 1.2760100e+01 1.0411200e+01
4.1900000e+00 6.2850000e-01 7.3026800e+02 2.8719400e+02 2.4588100e+00 1.2749100e+01 1.0208800e+01
4.2100000e+00 6.3150000e-01 7.3513300e+02 2.9077800e+02 2.4617600e+00 1.2738100e+01 1.0013000e+01
4.2300000e+00 6.3450000e-01 7.4001600e+02 2.9438200e+02 2.4646300e+00 1.2727100e+01 9.8234700e+00
4.2500000e+00 6.3750000e-01 7.4491500e+02 2.9800300e+02 2.4674100e+00 1.2716100e+01 9.6400000e+00
4.2700000e+00 6.4050000e-01 7.4983100e+02 3.0164400e+02 2.4701100e+00 1.2705100e+01 9.4623200e+00
4.2900000e+00 6.4350000e-01 7.5476500e+02 3.0530300e+02 2.4727200e+00 1.2694100e+01 9.2902000e+00
4.3100000e+00 6.4650000e-01 7.5971500e+02 3.0898000e+02 2.4752600e+00 1.2683100e+01 9.1234100e+00
4.3300000e+00 6.4950000e-01 7.6468300e+02 3.1267600e+02 2.4777200e+00 1.2672100e+01 8.9617400e+00
4.3500000e+00 6.5250000e-01 7.6966800e+02 3.1639100e+02 2.4801000e+00 1.2661100e+01 8.8049900e+00
4.3700000e+00 6.5550000e-01 7.7467000e+02 3.2012400e+02 2.4824000e+00 1.2650100e+01 8.6529700e+00
4.3900000e+00 6.5850000e-01 7.7968900e+02 3.2387500e+02 2.4846300e+00 1.2639100e+01 8.5054800e+00
4.4100000e+00 6.6150000e-01 7.8472500e+02 3.2764500e+02 2.4867900e+00 1.2628100e+01 8.3623700e+00
4.4300000e+00 6.6450000e-01 7.8977800e+02 3.3143300e+02 2.4888700e+00 1.2617100e+01 8.2234500e+00
4.4500000e+00 6.6750000e-01 7.9484900e+02 3.3523900e+02 2.4908900e+00 1.2606100e+01 8.0885700e+00
4.4700000e+00 6.7050000e-01 7.9993700e+02 3.3906300e+02 2.4928400e+00 1.2595200e+01 7.9575900e+00
4.4900000e+00 6.7350000e-01 8.0504100e+02 3.4290600e+02 2.4947300e+00 1.2584200e+01 7.8303400e+00
4.5100000e+00 6.7650000e-01 8.1016300e+02 3.4676700e+02 2.4965400e+00 1.2573300e+01 7.7067000e+00
4.5300000e+00 6.7950000e-01 8.1530200e+02 3.5064600e+02 2.4983000e+00 1.2562400e+01 7.5865400e+00
4.5500000e+00 6.8250000e-01 8.2045900e+02 3.5454300e+02 2.4999900e+00 1.2551500e+01 7.4697200e+00
4.5700000e+00 6.8550000e-01 8.2563200e+02 3.5845800e+02 2.5016200e+00 1.2540600e+01 7.3561300e+00
4.5900000e+00 6.8850000e-01 8.3082300e+02 3.6239100e+02 2.5032000e+00 1.2529700e+01 7.2456400e+00
4.6100000e+00 6.9150000e-01 8.3603000e+02 3.6634200e+02 2.5047100e+00 1.2518900e+01 7.1381600e+00
4.6300000e+00 6.9450000e-01 8.4125500e+02 3.7031100e+02 2.5061700e+00 1.2508000e+01 7.0335700e+00
4.6500000e+00 6.9750000e-01 8.4649700e+02 3.7429900e+02 2.5075700e+00 1.2497200e+01 6.9317700e+00
4.6700000e+00 7.0050000e-01 8.5175700e+02 3.7830400e+02 2.5089100e+00 1.2486400e+01 6.8326700e+00
4.6900000e+00 7.0350000e-01 8.5703300e+02 3.8232700e+02 2.5102000e+00 1.2475600e+01 6.7361800e+00
4.7100000e+00 7.0650000e-01 8.6232700e+02 3.8636800e+02 2.5114400e+00 1.2464900e+01 6.6421900e+00
4.7300000e+00 7.0950000e-01 8.6763800e+02 3.9042600e+02 2.5126300e+00 1.2454100e+01 6.5506400e+00
4.7500000e+00 7.1250000e-01 8.7296600e+02 3.9450300e+02 2.5137600e+00 1.2443400e+01 6.4614300e+00
4.7700000e+00 7.1550000e-01 8.7831100e+02 3.9859700e+02 2.5148500e+00 1.2432700e+01 6.3745000e+00
4.7900000e+00 7.1850000e-01 8.8367400e+02 4.0271000e+02 2.5158900e+00 1.2422000e+01 6.2897500e+00
4.8100000e+00 7.2150000e-01 8.8905400e+02 4.0683900e+02 2.5168800e+00 1.2411400e+01 6.2071300e+00
4.8300000e+00 7.2450000e-01 8.9445100e+02 4.1098700e+02 2.5178200e+00 1.2400700e+01 6.1265600e+00
4.8500000e+00 7.2750000e-01 8.9986500e+02 4.1515300e+02 2.5187200e+00 1.2390100e+01 6.0479800e+00
4.8700000e+00 7.3050000e-01 9.0529600e+02 4.1933600e+02 2.5195700e+00 1.2379500e+01 5.9713200e+00
4.8900000e+00 7.3350000e-01 9.1074500e+02 4.2353600e+02 2.5203800e+00 1.2369000e+01 5.8965200e+00
4.9100000e+00 7.3650000e-01 9.1621000e+02 4.2775500e+02 2.5211500e+00 1.2358400e+01 5.8235300e+00
4.9300000e+00 7.3950000e-01 9.2169300e+02 4.3199100e+02 2.5218800e+00 1.2347900e+01 5.7522800e+00
4.9500000e+00 7.4250000e-01 9.2719400e+02 4.3624400e+02 2.5225600e+00 1.2337400e+01 5.6827200e+00
4.9700000e+00 7.4550000e-01 9.3271100e+02 4.4051500e+02 2.5232100e+00 1.2327000e+01 5.6148000e+00
4.9900000e+00 7.4850000e-01 9.3824600e+02 4.4480400e+02 2.5238100e+00 1.2316500e+01 5.5484700e+00
5.0100000e+00 7.5150000e-01 9.4379800e+02 4.4911100e+02 2.5243800e+00 1.2306100e+01 5.4836700e+00
5.0300000e+00 7.5450000e-01 9.4936700e+02 4.5343400e+02 2.5249100e+00 1.2295800e+01 5.4203800e+00
5.0500000e+00 7.5750000e-01 9.5495300e+02 4.5777600e+02 2.5254000e+00 1.2285400e+01 5.3585300e+00
5.0700000e+00 7.6050000e-01 9.6055700e+02 4.6213400e+02 2.5258500e+00 1.2275100e+01 5.2980800e+00
5.0900000e+00 7.6350000e-01 9.6617800e+02 4.6651100e+02 2.5262700e+00 1.2264800e+01 5.2390000e+00
5.1100000e+00 7.6650000e-01 9.7181600e+02 4.7090400e+02 2.5266600e+00 1.2254500e+01 5.1812400e+00
5.1300000e+00 7.6950000e-01 9.7747100e+02 4.7531600e+02 2.5270100e+00 1.2244200e+01 5.1247700e+00
5.1500000e+00 7.7250000e-01 9.8314300e+02 4.7974400e+02 2.5273300e+00 1.2234000e+01 5.0695400e+00
5.1700000e+00 7.7550000e-01 9.8883300e+02 4.8419000e+02 2.5276100e+00 1.2223800e+01 5.0155300e+00
5.1900000e+00 7.7850000e-01 9.9454000e+02 4.8865300e+02 2.5278600e+00 1.2213700e+01 4.9626900e+00
5.2100000e+00 7.8150000e-01 1.0002600e+03 4.9313400e+02 2.5280900e+00 1.2203600e+01 4.9109900e+00
5.2300000e+00 7.8450000e-01 1.0060100e+03 4.9763200e+02 2.5282800e+00 1.2193500e+01 4.8604100e+00
5.2500000e+00 7.8750000e-01 1.0117600e+03 5.0214700e+02 2.5284400e+00 1.2183400e+01 4.8109000e+00
5.2700000e+00 7.9050000e-01 1.0175400e+03 5.0668000e+02 2.5285700e+00 1.2173300e+01 4.7624500e+00
5.2900000e+00 7.9350000e-01 1.0233300e+03 5.1123000e+02 2.5286700e+00 1.2163300e+01 4.7150200e+00
5.3100000e+00 7.9650000e-01 1.0291400e+03 5.1579700e+02 2.5287500e+00 1.2153300e+01 4.6685700e+00
5.3300000e+00 7.9950000e-01 1.0349700e+03 5.2038200e+02 2.5287900e+00 1.2143400e+01 4.6231000e+00
5.3500000e+00 8.0250000e-01 1.0408200e+03 5.2498400e+02 2.5288100e+00 1.2133500e+01 4.5785600e+00
5.3700000e+00 8.0550000e-01 1.0466800e+03 5.2960300e+02 2.5288100e+00 1.2123600e+01 4.5349400e+00
5.3900000e+00 8.0850000e-01 1.0525600e+03 5.3423900e+02 2.5287700e+00 1.2113700e+01 4.4922000e+00
5.4100000e+00 8.1150000e-01 1.0584500e+03 5.3889200e+02 2.5287100e+00 1.2103900e+01 4.4503400e+00
5.4300000e+00 8.1450000e-01 1.0643700e+03 5.4356300e+02 2.5286300e+00 1.2094100e+01 4.4093100e+00
5.4500000e+00 8.1750000e-01 1.0703000e+03 5.4825100e+02 2.5285200e+00 1.2084300e+01 4.3691100e+00
5.4700000e+00 8.2050000e-01 1.0762500e+03 5.5295600e+02 2.5283900e+00 1.2074600e+01 4.3297000e+00
5.4900000e+00 8.2350000e-01 1.0822100e+03 5.5767800e+02 2.5282300e+00 1.2064900e+01 4.2910800e+00
5.5100000e+00 8.2650000e-01 1.0882000e+03 5.6241700e+02 2.5280600e+00 1.2055200e+01 4.2532100e+00
5.5300000e+00 8.2950000e-01 1.0942000e+03 5.6717400e+02 2.5278500e+00 1.2045500e+01 4.2160800e+00
5.5500000e+00 8.3250000e-01 1.1002100e+03 5.7194700e+02 2.5276300e+00 1.2035900e+01 4.1796700e+00
5.5700000e+00 8.3550000e-01 1.1062500e+03 5.7673800e+02 2.5273900e+00 1.2026300e+01 4.1439700e+00
5.5900000e+00 8.3850000e-01 1.1123000e+03 5.8154600e+02 2.5271200e+00 1.2016800e+01 4.1089500e+00
5.6100000e+00 8.4150000e-01 1.1183700e+03 5.8637000e+02 2.5268300e+00 1.2007300e+01 4.0745900e+00
5.6300000e+00 8.4450000e-01 1.1244500e+03 5.9121200e+02 2.5265300e+00 1.1997800e+01 4.0408900e+00
5.6500000e+00 8.4750000e-01 1.1305600e+03 5.9607100e+02 2.5262000e+00 1.1988300e+01 4.0078200e+00
5.6700000e+00 8.5050000e-01 1.1366800e+03 6.0094700e+02 2.5258500e+00 1.1978900e+01 3.9753800e+00
5.6900000e+00 8.5350000e-01 1.1428200e+03 6.0584000e+02 2.5254900e+00 1.1969500e+01 3.9435300e+00
5.7100000e+00 8.5650000e-01 1.1489700e+03 6.1075000e+02 2.5251100e+00 1.1960100e+01 3.9122800e+00
5.7300000e+00 8.5950000e-01 1.1551400e+03 6.1567800e+02 2.5247000e+00 1.1950800e+01 3.8816000e+00
5.7500000e+00 8.6250000e-01 1.1613300e+03 6.2062200e+02 2.5242800e+00 1.1941500e+01 3.8514900e+00
5.7700000e+00 8.6550000e-01 1.1675400e+03 6.2558300e+02 2.5238500e+00 1.1932200e+01 3.8219200e+00
5.7900000e+00 8.6850000e-01 1.1737600e+03 6.3056100e+02 2.5233900e+00 1.1923000e+01 3.7928900e+00
5.8100000e+00 8.7150000e-01 1.1800000e+03 6.3555600e+02 2.5229200e+00 1.1913700e+01 3.7643800e+00
5.8300000e+00 8.7450000e-01 1.1862600e+03 6.4056800e+02 2.5224300e+00 1.1904600e+01 3.7363800e+00
5.8500000e+00 8.7750000e-01 1.1925400e+03 6.4559700e+02 2.5219300e+00 1.1895400e+01 3.7088800e+00
5.8700000e+00 8.8050000e-01 1.1988300e+03 6.5064300e+02 2.5214100e+00 1.1886300e+01 3.6818700e+00
5.8900000e+00 8.8350000e-01 1.2051400e+03 6.5570600e+02 2.5208700e+00 1.1877200e+01 3.6553300e+00
5.9100000e+00 8.8650000e-01 1.2114700e+03 6.6078500e+02 2.5203200e+00 1.1868200e+01 3.6292600e+00
5.9300000e+00 8.8950000e-01 1.2178100e+03 6.6588200e+02 2.5197500e+00 1.1859200e+01 3.6036500e+00
5.9500000e+00 8.9250000e-01 1.2241700e+03 6.7099600e+02 2.5191700e+00 1.1850200e+01 3.5784800e+00
5.9700000e+00 8.9550000e-01 1.2305500e+03 6.7612600e+02 2.5185800e+00 1.1841200e+01 3.5537400e+00
5.9900000e+00 8.9850000e-01 1.2369500e+03 6.8127400e+02 2.5179700e+00 1.1832300e+01 3.5294300e+00
6.0100000e+00 9.0150000e-01 1.2433600e+03 6.8643800e+02 2.5173500e+00 1.1823400e+01 3.5055300e+00
6.0300000e+00 9.0450000e-01 1.2497900e+03 6.9161900e+02 2.5167100e+00 1.1814500e+01 3.4820500e+00
6.0500000e+00 9.0750000e-01 1.2562400e+03 6.9681700e+02 2.5160700e+00 1.1805700e+01 3.4589500e+00
6.0700000e+00 9.1050000e-01 1.2627100e+03 7.0203200e+02 2.5154000e+00 1.1796900e+01 3.4362500e+00
6.0900000e+00 9.1350000e-01 1.2691900e+03 7.0726400e+02 2.5147300e+00 1.1788100e+01 3.4139300e+00
6.1100000e+00 9.1650000e-01 1.2756900e+03 7.1251200e+02 2.5140400e+00 1.1779400e+01 3.3919800e+00
6.1300000e+00 9.1950000e-01 1.2822000e+03 7.1777700e+02 2.5133500e+00 1.1770700e+01 3.3704000e+00
6.1500000e+00 9.2250000e-01 1.2887400e+03 7.2306000e+02 2.5126400e+00 1.1762000e+01 3.3491700e+00
6.1700000e+00 9.2550000e-01 1.2952900e+03 7.2835900e+02 2.5119200e+00 1.1753300e+01 3.3282900e+00
6.1900000e+00 9.2850000e-01 1.3018600e+03 7.3367400e+02 2.5111800e+00 1.1744700e+01 3.3077500e+00
6.2100000e+00 9.3150000e-01 1.3084400e+03 7.3900700e+02 2.5104400e+00 1.1736100e+01 3.2875500e+00
6.2300000e+00 9.3450000e-01 1.3150500e+03 7.4435600e+02 2.5096900e+00 1.1727600e+01 3.2676800e+00
6.2500000e+00 9.3750000e-01 1.3216700e+03 7.4972300e+02 2.5089200e+00 1.1719000e+01 3.2481200e+00
6.2700000e+00 9.4050000e-01 1.3283000e+03 7.5510600e+02 2.5081500e+00 1.1710600e+01 3.2288900e+00
6.2900000e+00 9.4350000e-01 1.3349600e+03 7.6050500e+02 2.5073600e+00 1.1702100e+01 3.2099500e+00
6.3100000e+00 9.4650000e-01 1.3416300e+03 7.6592200e+02 2.5065700e+00 1.1693700e+01 3.1913300e+00
6.3300000e+00 9.4950000e-01 1.3483200e+03 7.7135500e+02 2.5057600e+00 1.1685300e+01 3.1729900e+00
6.3500000e+00 9.5250000e-01 1.3550200e+03 7.7680500e+02 2.5049500e+00 1.1676900e+01 3.1549500e+00
6.3700000e+00 9.5550000e-01 1.3617500e+03 7.8227200e+02 2.5041200e+00 1.1668500e+01 3.1371900e+00
6.3900000e+00 9.5850000e-01 1.3684900e+03 7.8775500e+02 2.5032900e+00 1.1660200e+01 3.1197100e+00
6.4100000e+00 9.6150000e-01 1.3752400e+03 7.9325500e+02 2.5024500e+00 1.1651900e+01 3.1025000e+00
6.4300000e+00 9.6450000e-01 1.3820200e+03 7.9877200e+02 2.5016000e+00 1.1643700e+01 3.0855500e+00
6.4500000e+00 9.6750000e-01 1.3888100e+03 8.0430600e+02 2.5007400e+00 1.1635500e+01 3.0688700e+00
6.4700000e+00 9.7050000e-01 1.3956200e+03 8.0985600e+02 2.4998800e+00 1.1627300e+01 3.0524500e+00
6.4900000e+00 9.7350000e-01 1.4024400e+03 8.1542300e+02 2.4990000e+00 1.1619100e+01 3.0362800e+00
6.5100000e+00 9.7650000e-01 1.4092900e+03 8.2100700e+02 2.4981200e+00 1.1611000e+01 3.0203600e+00
6.5300000e+00 9.7950000e-01 1.4161500e+03 8.2660700e+02 2.4972300e+00 1.1602900e+01 3.0046700e+00
6.5500000e+00 9.8250000e-01 1.4230300e+03 8.3222500e+02 2.4963300e+00 1.1594800e+01 2.9892300e+00
6.5700000e+00 9.8550000e-01 1.4299200e+03 8.3785800e+02 2.4954300e+00 1.1586800e+01 2.9740200e+00
6.5900000e+00 9.8850000e-01 1.4368300e+03 8.4350900e+02 2.4945100e+00 1.1578700e+01 2.9590400e+00
6.6100000e+00 9.9150000e-01 1.4437600e+03 8.4917600e+02 2.4936000e+00 1.1570800e+01 2.9442800e+00
6.6300000e+00 9.9450000e-01 1.4507100e+03 8.5486000e+02 2.4926700e+00 1.1562800e+01 2.9297500e+00
6.6500000e+00 9.9750000e-01 1.4576700e+03 8.6056000e+02 2.4917400e+00 1.1554900e+01 2.9154300e+00
6.6700000e+00 1.0005000e+00 1.4646500e+03 8.6627700e+02 2.4908000e+00 1.1547000e+01 2.9013200e+00
6.6900000e+00 1.0035000e+00 1.4716500e+03 8.7201100e+02 2.4898500e+00 1.1539100e+01 2.8874200e+00
6.7100000e+00 1.0065000e+00 1.4786700e+03 8.7776100e+02 2.4889000e+00 1.1531300e+01 2.8737200e+00
6.7300000e+00 1.0095000e+00 1.4857000e+03 8.8352800e+02 2.4879400e+00 1.1523500e+01 2.8602300e+00
6.7500000e+00 1.0125000e+00 1.4927500e+03 8.8931200e+02 2.4869800e+00 1.1515700e+01 2.8469300e+00
6.7700000e+00 1.0155000e+00 1.4998100e+03 8.9511200e+02 2.4860100e+00 1.1507900e+01 2.8338300e+00
6.7900000e+00 1.0185000e+00 1.5069000e+03 9.0092900e+02 2.4850300e+00 1.1500200e+01 2.8209200e+00
6.8100000e+00 1.0215000e+00 1.5140000e+03 9.0676200e+02 2.4840500e+00 1.1492500e+01 2.8081900e+00
6.8300000e+00 1.0245000e+00 1.5211200e+03 9.1261200e+02 2.4830600e+00 1.1484800e+01 2.7956500e+00
6.8500000e+00 1.0275000e+00 1.5282500e+03 9.1847900e+02 2.4820700e+00 1.1477200e+01 2.7832800e+00
6.8700000e+00 1.0305000e+00 1.5354000e+03 9.2436200e+02 2.4810700e+00 1.1469600e+01 2.7711000e+00
6.8900000e+00 1.0335000e+00 1.5425700e+03 9.3026200e+02 2.4800700e+00 1.1462000e+01 2.7590900e+00
6.9100000e+00 1.0365000e+00 1.5497600e+03 9.3617900e+02 2.4790700e+00 1.1454400e+01 2.7472500e+00
6.9300000e+00 1.0395000e+00 1.5569600e+03 9.4211200e+02 2.4780500e+00 1.1446900e+01 2.7355700e+00
6.9500000e+00 1.0425000e+00 1.5641800e+03 9.4806100e+02 2.4770400e+00 1.1439400e+01 2.7240700e+00
6.9700000e+00 1.0455000e+00 1.5714200e+03 9.5402800e+02 2.4760200e+00 1.1431900e+01 2.7127200e+00
6.9900000e+00 1.0485000e+00 1.5786800e+03 9.6001000e+02 2.4749900e+00 1.1424500e+01 2.7015400e+00
7.0100000e+00 1.0515000e+00 1.5859500e+03 9.6601000e+02 2.4739600e+00 1.1417100e+01 2.6905100e+00
7.0300000e+00 1.0545000e+00 1.5932400e+03 9.7202500e+02 2.4729300e+00 1.1409700e+01 2.6796300e+00
7.0500000e+00 1.0575000e+00 1.6005500e+03 9.7805800e+02 2.4718900e+00 1.1402300e+01 2.6689100e+00
7.0700000e+00 1.0605000e+00 1.6078700e+03 9.8410700e+02 2.4708500e+00 1.1395000e+01 2.6583300e+00
7.0900000e+00 1.0635000e+00 1.6152100e+03 9.9017200e+02 2.4698000e+00 1.1387700e+01 2.6479100e+00
7.1100000e+00 1.0665000e+00 1.6225700e+03 9.9625400e+02 2.4687500e+00 1.1380400e+01 2.6376200e+00
7.1300000e+00 1.0695000e+00 1.6299400e+03 1.0023500e+03 2.4677000e+00 1.1373100e+01 2.6274800e+00
7.1500000e+00 1.0725000e+00 1.6373400e+03 1.0084700e+03 2.4666400e+00 1.1365900e+01 2.6174800e+00
7.1700000e+00 1.0755000e+00 1.6447500e+03 1.0146000e+03 2.4655800e+00 1.1358700e+01 2.6076100e+00
7.1900000e+00 1.0785000e+00 1.6521700e+03 1.0207500e+03 2.4645200e+00 1.1351500e+01 2.5978800e+00
7.2100000e+00 1.0815000e+00 1.6596200e+03 1.0269100e+03 2.4634500e+00 1.1344400e+01 2.5882800e+00
7.2300000e+00 1.0845000e+00 1.6670800e+03 1.0330900e+03 2.4623800e+00 1.1337300e+01 2.5788100e+00
7.2500000e+00 1.0875000e+00 1.6745500e+03 1.0392900e+03 2.4613100e+00 1.1330200e+01 2.5694800e+00
7.2700000e+00 1.0905000e+00 1.6820500e+03 1.0455100e+03 2.4602300e+00 1.1323100e+01 2.5602600e+00
7.2900000e+00 1.0935000e+00 1.6895600e+03 1.0517400e+03 2.4591500e+00 1.1316100e+01 2.5511700e+00
7.3100000e+00 1.0965000e+00 1.6970900e+03 1.0579800e+03 2.4580700e+00 1.1309000e+01 2.5422100e+00
7.3300000e+00 1.0995000e+00 1.7046400e+03 1.0642500e+03 2.4569900e+00 1.1302100e+01 2.5333600e+00
7.3500000e+00 1.1025000e+00 1.7122000e+03 1.0705300e+03 2.4559000e+00 1.1295100e+01 2.5246400e+00
7.3700000e+00 1.1055000e+00 1.7197800e+03 1.0768200e+03 2.4548100e+00 1.1288200e+01 2.5160300e+00
7.3900000e+00 1.1085000e+00 1.7273800e+03 1.0831400e+03 2.4537200e+00 1.1281200e+01 2.5075300e+00
7.4100000e+00 1.1115000e+00 1.7349900e+03 1.0894700e+03 2.4526300e+00 1.1274400e+01 2.4991500e+00
7.4300000e+00 1.1145000e+00 1.7426300e+03 1.0958100e+03 2.4515300e+00 1.1267500e+01 2.4908800e+00
7.4500000e+00 1.1175000e+00 1.7502800e+03 1.1021800e+03 2.4504300e+00 1.1260700e+01 2.4827200e+00
7.4700000e+00 1.1205000e+00 1.7579400e+03 1.1085500e+03 2.4493300e+00 1.1253800e+01 2.4746600e+00
7.4900000e+00 1.1235000e+00 1.7656200e+03 1.1149500e+03 2.4482200e+00 1.1247100e+01 2.4667200e+00
7.5100000e+00 1.1265000e+00 1.7733200e+03 1.1213600e+03 2.4471200e+00 1.1240300e+01 2.4588700e+00
7.5300000e+00 1.1295000e+00 1.7810400e+03 1.1277900e+03 2.4460100e+00 1.1233600e+01 2.4511400e+00
7.5500000e+00 1.1325000e+00 1.7887800e+03 1.1342300e+03 2.4449000e+00 1.1226800e+01 2.4435000e+00
7.5700000e+00 1.1355000e+00 1.7965300e+03 1.1407000e+03 2.4437900e+00 1.1220200e+01 2.4359600e+00
7.5900000e+00 1.1385000e+00 1.8043000e+03 1.1471700e+03 2.4426800e+00 1.1213500e+01 2.4285200e+00
7.6100000e+00 1.1415000e+00 1.8120800e+03 1.1536700e+03 2.4415600e+00 1.1206900e+01 2.4211800e+00
7.6300000e+00 1.1445000e+00 1.8198900e+03 1.1601800e+03 2.4404500e+00 1.1200300e+01 2.4139400e+00
7.6500000e+00 1.1475000e+00 1.8277100e+03 1.1667100e+03 2.4393300e+00 1.1193700e+01 2.4067900e+00
7.6700000e+00 1.1505000e+00 1.8355400e+03 1.1732500e+03 2.4382100e+00 1.1187100e+01 2.3997300e+00
7.6900000e+00 1.1535000e+00 1.8434000e+03 1.1798100e+03 2.4370900e+00 1.1180600e+01 2.3927600e+00
7.7100000e+00 1.1565000e+00 1.8512700e+03 1.1863900e+03 2.4359700e+00 1.1174000e+01 2.3858800e+00
7.7300000e+00 1.1595000e+00 1.8591600e+03 1.1929800e+03 2.4348500e+00 1.1167600e+01 2.3791000e+00
7.7500000e+00 1.1625000e+00 1.8670600e+03 1.1995900e+03 2.4337200e+00 1.1161100e+01 2.3724000e+00
7.7700000e+00 1.1655000e+00 1.8749800e+03 1.2062100e+03 2.4325900e+00 1.1154600e+01 2.3657800e+00
7.7900000e+00 1.1685000e+00 1.8829200e+03 1.2128600e+03 2.4314700e+00 1.1148200e+01 2.3592600e+00
7.8100000e+00 1.1715000e+00 1.8908800e+03 1.2195100e+03 2.4303400e+00 1.1141800e+01 2.3528100e+00
7.8300000e+00 1.1745000e+00 1.8988500e+03 1.2261900e+03 2.4292100e+00 1.1135500e+01 2.3464500e+00
7.8500000e+00 1.1775000e+00 1.9068500e+03 1.2328800e+03 2.4280800e+00 1.1129100e+01 2.3401700e+00
7.8700000e+00 1.1805000e+00 1.9148500e+03 1.2395900e+03 2.4269500e+00 1.1122800e+01 2.3339700e+00
7.8900000e+00 1.1835000e+00 1.9228800e+03 1.2463100e+03 2.4258200e+00 1.1116500e+01 2.3278600e+00
7.9100000e+00 1.1865000e+00 1.9309200e+03 1.2530500e+03 2.4246900e+00 1.1110200e+01 2.3218100e+00
7.9300000e+00 1.1895000e+00 1.9389800e+03 1.2598100e+03 2.4235500e+00 1.1103900e+01 2.3158500e+00
7.9500000e+00 1.1925000e+00 1.9470500e+03 1.2665800e+03 2.4224200e+00 1.1097700e+01 2.3099600e+00
7.9700000e+00 1.1955000e+00 1.9551500e+03 1.2733700e+03 2.4212800e+00 1.1091500e+01 2.3041500e+00
7.9900000e+00 1.1985000e+00 1.9632600e+03 1.2801800e+03 2.4201500e+00 1.1085300e+01 2.2984100e+00
8.0100000e+00 1.2015000e+00 1.9713900e+03 1.2870000e+03 2.4190100e+00 1.1079200e+01 2.2927500e+00
8.0300000e+00 1.2045000e+00 1.9795300e+03 1.2938400e+03 2.4178800e+00 1.1073000e+01 2.2871600e+00
8.0500000e+00 1.2075000e+00 1.9876900e+03 1.3006900e+03 2.4167400e+00 1.1066900e+01 2.2816300e+00
8.0700000e+00 1.2105000e+00 1.9958700e+03 1.3075700e+03 2.4156000e+00 1.1060800e+01 2.2761800e+00
8.0900000e+00 1.2135000e+00 2.0040700e+03 1.3144500e+03 2.4144700e+00 1.1054700e+01 2.2708000e+00
8.1100000e+00 1.2165000e+00 2.0122800e+03 1.3213600e+03 2.4133300e+00 1.1048700e+01 2.2654900e+00
8.1300000e+00 1.2195000e+00 2.0205100e+03 1.3282800e+03 2.4121900e+00 1.1042600e+01 2.2602400e+00
8.1500000e+00 1.2225000e+00 2.0287500e+03 1.3352200e+03 2.4110500e+00 1.1036600e+01 2.2550600e+00
8.1700000e+00 1.2255000e+00 2.0370200e+03 1.3421700e+03 2.4099100e+00 1.1030700e+01 2.2499400e+00
8.1900000e+00 1.2285000e+00 2.0453000e+03 1.3491400e+03 2.4087700e+00 1.1024700e+01 2.2449000e+00
8.2100000e+00 1.2315000e+00 2.0536000e+03 1.3561200e+03 2.4076300e+00 1.1018700e+01 2.2399100e+00
8.2300000e+00 1.2345000e+00 2.0619100e+03 1.3631300e+03 2.4064900e+00 1.1012800e+01 2.2349900e+00
8.2500000e+00 1.2375000e+00 2.0702400e+03 1.3701500e+03 2.4053600e+00 1.1006900e+01 2.2301300e+00
8.2700000e+00 1.2405000e+00 2.0785900e+03 1.3771800e+03 2.4042200e+00 1.1001100e+01 2.2253300e+00
8.2900000e+00 1.2435000e+00 2.0869600e+03 1.3842300e+03 2.4030800e+00 1.0995200e+01 2.2205900e+00
8.3100000e+00 1.2465000e+00 2.0953400e+03 1.3913000e+03 2.4019400e+00 1.0989400e+01 2.2159100e+00
8.3300000e+00 1.2495000e+00 2.1037400e+03 1.3983800e+03 2.4008000e+00 1.0983600e+01 2.2113000e+00
8.3500000e+00 1.2525000e+00 2.1121600e+03 1.4054800e+03 2.3996600e+00 1.0977800e+01 2.2067400e+00
8.3700000e+00 1.2555000e+00 2.1205900e+03 1.4126000e+03 2.3985200e+00 1.0972000e+01 2.2022300e+00
8.3900000e+00 1.2585000e+00 2.1290400e+03 1.4197300e+03 2.3973800e+00 1.0966200e+01 2.1977900e+00
8.4100000e+00 1.2615000e+00 2.1375100e+03 1.4268800e+03 2.3962400e+00 1.0960500e+01 2.1934000e+00
8.4300000e+00 1.2645000e+00 2.1460000e+03 1.4340500e+03 2.3951000e+00 1.0954800e+01 2.1890700e+00
8.4500000e+00 1.2675000e+00 2.1545000e+03 1.4412300e+03 2.3939700e+00 1.0949100e+01 2.1847900e+00
8.4700000e+00 1.2705000e+00 2.1630200e+03 1.4484300e+03 2.3928300e+00 1.0943500e+01 2.1805600e+00
8.4900000e+00 1.2735000e+00 2.1715500e+03 1.4556500e+03 2.3916900e+00 1.0937800e+01 2.1763900e+00
8.5100000e+00 1.2765000e+00 2.1801100e+03 1.4628800e+03 2.3905500e+00 1.0932200e+01 2.1722700e+00
8.5300000e+00 1.2795000e+00 2.1886800e+03 1.4701200e+03 2.3894200e+00 1.0926600e+01 2.1682100e+00
8.5500000e+00 1.2825000e+00 2.1972600e+03 1.4773900e+03 2.3882800e+00 1.0921000e+01 2.1641900e+00
8.5700000e+00 1.2855000e+00 2.2058700e+03 1.4846700e+03 2.3871400e+00 1.0915500e+01 2.1602300e+00
8.5900000e+00 1.2885000e+00 2.2144900e+03 1.4919600e+03 2.3860100e+00 1.0909900e+01 2.1563200e+00
8.6100000e+00 1.2915000e+00 2.2231300e+03 1.4992800e+03 2.3848700e+00 1.0904400e+01 2.1524600e+00
8.6300000e+00 1.2945000e+00 2.2317800e+03 1.5066100e+03 2.3837400e+00 1.0898900e+01 2.1486400e+00
8.6500000e+00 1.2975000e+00 2.2404500e+03 1.5139500e+03 2.3826100e+00 1.0893400e+01 2.1448800e+00
8.6700000e+00 1.3005000e+00 2.2491400e+03 1.5213100e+03 2.3814700e+00 1.0887900e+01 2.1411600e+00
8.6900000e+00 1.3035000e+00 2.2578500e+03 1.5286900e+03 2.3803400e+00 1.0882500e+01 2.1374900e+00
8.7100000e+00 1.3065000e+00 2.2665700e+03 1.5360800e+03 2.3792100e+00 1.0877100e+01 2.1338700e+00
8.7300000e+00 1.3095000e+00 2.2753100e+03 1.5435000e+03 2.3780800e+00 1.0871700e+01 2.1302900e+00
8.7500000e+00 1.3125000e+00 2.2840700e+03 1.5509200e+03 2.3769500e+00 1.0866300e+01 2.1267600e+00
8.7700000e+00 1.3155000e+00 2.2928400e+03 1.5583700e+03 2.3758200e+00 1.0860900e+01 2.1232800e+00
8.7900000e+00 1.3185000e+00 2.3016400e+03 1.5658200e+03 2.3746900e+00 1.0855600e+01 2.1198400e+00
8.8100000e+00 1.3215000e+00 2.3104400e+03 1.5733000e+03 2.3735600e+00 1.0850300e+01 2.1164400e+00
8.8300000e+00 1.3245000e+00 2.3192700e+03 1.5807900e+03 2.3724300e+00 1.0845000e+01 2.1130900e+00
8.8500000e+00 1.3275000e+00 2.3281100e+03 1.5883000e+03 2.3713000e+00 1.0839700e+01 2.1097800e+00
8.8700000e+00 1.3305000e+00 2.3369700e+03 1.5958200e+03 2.3701800e+00 1.0834400e+01 2.1065100e+00
8.8900000e+00 1.3335000e+00 2.3458500e+03 1.6033700e+03 2.3690500e+00 1.0829200e+01 2.1032900e+00
8.9100000e+00 1.3365000e+00 2.3547400e+03 1.6109200e+03 2.3679300e+00 1.0823900e+01 2.1001100e+00
8.9300000e+00 1.3395000e+00 2.3636500e+03 1.6185000e+03 2.3668100e+00 1.0818700e+01 2.0969700e+00
8.9500000e+00 1.3425000e+00 2.3725800e+03 1.6260900e+03 2.3656800e+00 1.0813500e+01 2.0938700e+00
8.9700000e+00 1.3455000e+00 2.3815200e+03 1.6336900e+03 2.3645600e+00 1.0808400e+01 2.0908100e+00
8.9900000e+00 1.3485000e+00 2.3904800e+03 1.6413100e+03 2.3634400e+00 1.0803200e+01 2.0877900e+00
9.0100000e+00 1.3515000e+00 2.3994600e+03 1.6489500e+03 2.3623200e+00 1.0798100e+01 2.0848100e+00
9.0300000e+00 1.3545000e+00 2.4084500e+03 1.6566100e+03 2.3612000e+00 1.0793000e+01 2.0818600e+00
9.0500000e+00 1.3575000e+00 2.4174700e+03 1.6642800e+03 2.3600800e+00 1.0787900e+01 2.0789600e+00
9.0700000e+00 1.3605000e+00 2.4265000e+03 1.6719600e+03 2.3589700e+00 1.0782800e+01 2.0761000e+00
9.0900000e+00 1.3635000e+00 2.4355400e+03 1.6796700e+03 2.3578500e+00 1.0777700e+01 2.0732700e+00
9.1100000e+00 1.3665000e+00 2.4446000e+03 1.6873900e+03 2.3567400e+00 1.0772700e+01 2.0704800e+00
9.1300000e+00 1.3695000e+00 2.4536800e+03 1.6951200e+03 2.3556200e+00 1.0767700e+01 2.0677300e+00
9.1500000e+00 1.3725000e+00 2.4627800e+03 1.7028800e+03 2.3545100e+00 1.0762600e+01 2.0650100e+00
9.1700000e+00 1.3755000e+00 2.4718900e+03 1.7106400e+03 2.3534000e+00 1.0757700e+01 2.0623300e+00
9.1900000e+00 1.3785000e+00 2.4810300e+03 1.7184300e+03 2.3522900e+00 1.0752700e+01 2.0596900e+00
9.2100000e+00 1.3815000e+00 2.4901700e+03 1.7262300e+03 2.3511800e+00 1.0747700e+01 2.0570800e+00
9.2300000e+00 1.3845000e+00 2.4993400e+03 1.7340500e+03 2.3500700e+00 1.0742800e+01 2.0545100e+00
9.2500000e+00 1.3875000e+00 2.5085200e+03 1.7418800e+03 2.3489600e+00 1.0737900e+01 2.0519700e+00
9.2700000e+00 1.3905000e+00 2.5177200e+03 1.7497300e+03 2.3478600e+00 1.0733000e+01 2.0494700e+00
9.2900000e+00 1.3935000e+00 2.5269300e+03 1.7576000e+03 2.3467500e+00 1.0728100e+01 2.0469900e+00
9.3100000e+00 1.3965000e+00 2.5361700e+03 1.7654800e+03 2.3456500e+00 1.0723200e+01 2.0445600e+00
9.3300000e+00 1.3995000e+00 2.5454100e+03 1.7733800e+03 2.3445500e+00 1.0718400e+01 2.0421500e+00
9.3500000e+00 1.4025000e+00 2.5546800e+03 1.7812900e+03 2.3434500e+00 1.0713600e+01 2.0397800e+00
9.3700000e+00 1.4055000e+00 2.5639600e+03 1.7892200e+03 2.3423500e+00 1.0708700e+01 2.0374500e+00
9.3900000e+00 1.4085000e+00 2.5732600e+03 1.7971700e+03 2.3412500e+00 1.0704000e+01 2.0351400e+00
9.4100000e+00 1.4115000e+00 2.5825800e+03 1.8051300e+03 2.3401500e+00 1.0699200e+01 2.0328700e+00
9.4300000e+00 1.4145000e+00 2.5919200e+03 1.8131100e+03 2.3390500e+00 1.0694400e+01 2.0306200e+00
9.4500000e+00 1.4175000e+00 2.6012700e+03 1.8211100e+03 2.3379600e+00 1.0689700e+01 2.0284100e+00
9.4700000e+00 1.4205000e+00 2.6106400e+03 1.8291200e+03 2.3368700e+00 1.0684900e+01 2.0262300e+00
9.4900000e+00 1.4235000e+00 2.6200200e+03 1.8371500e+03 2.3357700e+00 1.0680200e+01 2.0240800e+00


==> anc/Fig2/Fig2band2c/TOV_PCSB1_zeta_0.01.out <==
# nb/n0,nb (fm^{-3}), cetral_energy_density (MeV fm^{-3}), Cetral_pressure (MeV fm^{-3}), M (M_{sun}), R (km), Lambda 
7.1000000e-01 1.0650000e-01 1.0110900e+02 1.1099100e+00 1.3987500e-01 2.4288300e+01 5.0588800e+07
7.3000000e-01 1.0950000e-01 1.0399000e+02 1.1899600e+00 1.4583000e-01 2.3018400e+01 4.0688700e+07
7.5000000e-01 1.1250000e-01 1.0687200e+02 1.2741900e+00 1.5196700e-01 2.1941700e+01 3.2980800e+07
7.7000000e-01 1.1550000e-01 1.0975800e+02 1.3627900e+00 1.5829100e-01 2.1017900e+01 2.6895300e+07
7.9000000e-01 1.1850000e-01 1.1264500e+02 1.4553300e+00 1.6476600e-01 2.0222700e+01 2.2069100e+07
8.1000000e-01 1.2150000e-01 1.1553500e+02 1.5507900e+00 1.7130600e-01 1.9539800e+01 1.8249600e+07
8.3000000e-01 1.2450000e-01 1.1842700e+02 1.6502900e+00 1.7798100e-01 1.8942000e+01 1.5166000e+07
8.5000000e-01 1.2750000e-01 1.2132200e+02 1.7543000e+00 1.8481400e-01 1.8413000e+01 1.2651500e+07
8.7000000e-01 1.3050000e-01 1.2421900e+02 1.8631900e+00 1.9182200e-01 1.7941400e+01 1.0586600e+07
8.9000000e-01 1.3350000e-01 1.2711900e+02 1.9772400e+00 1.9901900e-01 1.7518300e+01 8.8816200e+06
9.1000000e-01 1.3650000e-01 1.3002100e+02 2.0967500e+00 2.0641500e-01 1.7136800e+01 7.4678100e+06
9.3000000e-01 1.3950000e-01 1.3292600e+02 2.2219700e+00 2.1402100e-01 1.6791300e+01 6.2912500e+06
9.5000000e-01 1.4250000e-01 1.3583400e+02 2.3531800e+00 2.2184700e-01 1.6477300e+01 5.3092200e+06
9.7000000e-01 1.4550000e-01 1.3874400e+02 2.4906100e+00 2.2989900e-01 1.6191100e+01 4.4875000e+06
9.9000000e-01 1.4850000e-01 1.4165800e+02 2.6345200e+00 2.3818600e-01 1.5929500e+01 3.7984500e+06
1.0100000e+00 1.5150000e-01 1.4457400e+02 2.7851600e+00 2.4671600e-01 1.5690000e+01 3.2195600e+06
1.0300000e+00 1.5450000e-01 1.4749400e+02 2.9427600e+00 2.5549300e-01 1.5470300e+01 2.7324200e+06
1.0500000e+00 1.5750000e-01 1.5041700e+02 3.1075900e+00 2.6452400e-01 1.5268500e+01 2.3218700e+06
1.0700000e+00 1.6050000e-01 1.5334300e+02 3.2798700e+00 2.7381300e-01 1.5082800e+01 1.9754200e+06
1.0900000e+00 1.6350000e-01 1.5627200e+02 3.4598400e+00 2.8336600e-01 1.4911900e+01 1.6826800e+06
1.1100000e+00 1.6650000e-01 1.5920400e+02 3.6477600e+00 2.9318400e-01 1.4754400e+01 1.4350500e+06
1.1300000e+00 1.6950000e-01 1.6214000e+02 3.8438500e+00 3.0327200e-01 1.4609200e+01 1.2253200e+06
1.1500000e+00 1.7250000e-01 1.6508000e+02 4.0483500e+00 3.1363200e-01 1.4475400e+01 1.0475200e+06
1.1700000e+00 1.7550000e-01 1.6802300e+02 4.2615100e+00 3.2426500e-01 1.4352000e+01 8.9661200e+05
1.1900000e+00 1.7850000e-01 1.7097000e+02 4.4835600e+00 3.3517300e-01 1.4238100e+01 7.6840000e+05
1.2100000e+00 1.8150000e-01 1.7392100e+02 4.7147300e+00 3.4635700e-01 1.4133100e+01 6.5935200e+05
1.2300000e+00 1.8450000e-01 1.7687500e+02 4.9552600e+00 3.5781500e-01 1.4036300e+01 5.6650600e+05
1.2500000e+00 1.8750000e-01 1.7983400e+02 5.2053800e+00 3.6954800e-01 1.3947100e+01 4.8737000e+05
1.2700000e+00 1.9050000e-01 1.8279700e+02 5.4653200e+00 3.8155500e-01 1.3864900e+01 4.1984500e+05
1.2900000e+00 1.9350000e-01 1.8576300e+02 5.7353200e+00 3.9383300e-01 1.3789200e+01 3.6216300e+05
1.3100000e+00 1.9650000e-01 1.8873500e+02 6.0156100e+00 4.0638100e-01 1.3719600e+01 3.1283500e+05
1.3300000e+00 1.9950000e-01 1.9171000e+02 6.3064100e+00 4.1919500e-01 1.3655600e+01 2.7060100e+05
1.3500000e+00 2.0250000e-01 1.9469000e+02 6.6079500e+00 4.3227300e-01 1.3596700e+01 2.3439800e+05
1.3700000e+00 2.0550000e-01 1.9767400e+02 6.9204500e+00 4.4561000e-01 1.3542800e+01 2.0332900e+05
1.3900000e+00 2.0850000e-01 2.0066400e+02 7.2441400e+00 4.5920300e-01 1.3493300e+01 1.7663200e+05
1.4100000e+00 2.1150000e-01 2.0365700e+02 7.5792400e+00 4.7304700e-01 1.3448000e+01 1.5366500e+05
1.4300000e+00 2.1450000e-01 2.0665600e+02 7.9259700e+00 4.8713700e-01 1.3406600e+01 1.3388000e+05
1.4500000e+00 2.1750000e-01 2.0966000e+02 8.2845400e+00 5.0146600e-01 1.3368900e+01 1.1681600e+05
1.4700000e+00 2.2050000e-01 2.1266800e+02 8.6551800e+00 5.1603000e-01 1.3334400e+01 1.0207800e+05
1.4900000e+00 2.2350000e-01 2.1568200e+02 9.0380800e+00 5.3082200e-01 1.3303100e+01 8.9333900e+04
1.5100000e+00 2.2650000e-01 2.1870100e+02 9.4334700e+00 5.4583500e-01 1.3274700e+01 7.8298500e+04
1.5300000e+00 2.2950000e-01 2.2172600e+02 9.8415400e+00 5.6106300e-01 1.3249000e+01 6.8730100e+04
1.5500000e+00 2.3250000e-01 2.2475500e+02 1.0262500e+01 5.7649700e-01 1.3225800e+01 6.0422400e+04
1.5700000e+00 2.3550000e-01 2.2779100e+02 1.0696600e+01 5.9213100e-01 1.3204900e+01 5.3199700e+04
1.5900000e+00 2.3850000e-01 2.3083100e+02 1.1143900e+01 6.0795500e-01 1.3186100e+01 4.6911600e+04
1.6100000e+00 2.4150000e-01 2.3387800e+02 1.1604700e+01 6.2396300e-01 1.3169200e+01 4.1429700e+04
1.6300000e+00 2.4450000e-01 2.3693000e+02 1.2079200e+01 6.4014600e-01 1.3154300e+01 3.6644000e+04
1.6500000e+00 2.4750000e-01 2.3998900e+02 1.2567500e+01 6.5649400e-01 1.3140900e+01 3.2460400e+04
1.6700000e+00 2.5050000e-01 2.4305300e+02 1.3069800e+01 6.7300000e-01 1.3129200e+01 2.8798000e+04
1.6900000e+00 2.5350000e-01 2.4612300e+02 1.3586300e+01 6.8965300e-01 1.3118900e+01 2.5587500e+04
1.7100000e+00 2.5650000e-01 2.4920000e+02 1.4117200e+01 7.0644500e-01 1.3109900e+01 2.2769200e+04
1.7300000e+00 2.5950000e-01 2.5228300e+02 1.4662600e+01 7.2336600e-01 1.3102100e+01 2.0291800e+04
1.7500000e+00 2.6250000e-01 2.5537200e+02 1.5222600e+01 7.4040800e-01 1.3095300e+01 1.8111100e+04
1.7700000e+00 2.6550000e-01 2.5846800e+02 1.5797500e+01 7.5755900e-01 1.3089600e+01 1.6188900e+04
1.7900000e+00 2.6850000e-01 2.6157000e+02 1.6387400e+01 7.7481000e-01 1.3084900e+01 1.4492100e+04
1.8100000e+00 2.7150000e-01 2.6467900e+02 1.6992400e+01 7.9215200e-01 1.3080900e+01 1.2992400e+04
1.8300000e+00 2.7450000e-01 2.6779500e+02 1.7612600e+01 8.0957500e-01 1.3077700e+01 1.1665000e+04
1.8500000e+00 2.7750000e-01 2.7091800e+02 1.8248200e+01 8.2706900e-01 1.3075200e+01 1.0488500e+04
1.8700000e+00 2.8050000e-01 2.7404700e+02 1.8899200e+01 8.4462300e-01 1.3073300e+01 9.4443600e+03
1.8900000e+00 2.8350000e-01 2.7718400e+02 1.9565800e+01 8.6222900e-01 1.3071900e+01 8.5164400e+03
1.9100000e+00 2.8650000e-01 2.8032800e+02 2.0248200e+01 8.7987600e-01 1.3071100e+01 7.6907000e+03
1.9300000e+00 2.8950000e-01 2.8347900e+02 2.0946300e+01 8.9755500e-01 1.3070600e+01 6.9549000e+03
1.9500000e+00 2.9250000e-01 2.8663700e+02 2.1660200e+01 9.1525500e-01 1.3070600e+01 6.2983800e+03
1.9700000e+00 2.9550000e-01 2.8980300e+02 2.2390200e+01 9.3296700e-01 1.3070800e+01 5.7118300e+03
1.9900000e+00 2.9850000e-01 2.9297600e+02 2.3136100e+01 9.5068300e-01 1.3071400e+01 5.1871100e+03
2.0100000e+00 3.0150000e-01 2.9615700e+02 2.3898200e+01 9.6839100e-01 1.3072200e+01 4.7170900e+03
2.0300000e+00 3.0450000e-01 2.9934500e+02 2.4676300e+01 9.8608400e-01 1.3073100e+01 4.2955200e+03
2.0500000e+00 3.0750000e-01 3.0254200e+02 2.5470700e+01 1.0037500e+00 1.3074300e+01 3.9169300e+03
2.0700000e+00 3.1050000e-01 3.0574600e+02 2.6281300e+01 1.0213900e+00 1.3075600e+01 3.5765100e+03
2.0900000e+00 3.1350000e-01 3.0895800e+02 2.7108200e+01 1.0389800e+00 1.3076900e+01 3.2700100e+03
2.1100000e+00 3.1650000e-01 3.1217800e+02 2.7951400e+01 1.0565200e+00 1.3078300e+01 2.9937300e+03
2.1300000e+00 3.1950000e-01 3.1540600e+02 2.8810800e+01 1.0740000e+00 1.3079800e+01 2.7443600e+03
2.1500000e+00 3.2250000e-01 3.1864200e+02 2.9686600e+01 1.0914100e+00 1.3081300e+01 2.5190200e+03
2.1700000e+00 3.2550000e-01 3.2188600e+02 3.0578800e+01 1.1087500e+00 1.3082700e+01 2.3151300e+03
2.1900000e+00 3.2850000e-01 3.2513900e+02 3.1487200e+01 1.1260100e+00 1.3084200e+01 2.1304400e+03
2.2100000e+00 3.3150000e-01 3.2840000e+02 3.2411900e+01 1.1431700e+00 1.3085500e+01 1.9629400e+03
2.2300000e+00 3.3450000e-01 3.3166900e+02 3.3353000e+01 1.1602400e+00 1.3086800e+01 1.8108400e+03
2.2500000e+00 3.3750000e-01 3.3494700e+02 3.4310300e+01 1.1772100e+00 1.3088000e+01 1.6725800e+03
2.2700000e+00 3.4050000e-01 3.3823400e+02 3.5283800e+01 1.1940600e+00 1.3089100e+01 1.5467400e+03
2.2900000e+00 3.4350000e-01 3.4152900e+02 3.6273500e+01 1.2108000e+00 1.3090100e+01 1.4320700e+03
2.3100000e+00 3.4650000e-01 3.4483300e+02 3.7279300e+01 1.2274100e+00 1.3091000e+01 1.3274800e+03
2.3300000e+00 3.4950000e-01 3.4814600e+02 3.8301300e+01 1.2439000e+00 1.3091700e+01 1.2319600e+03
2.3500000e+00 3.5250000e-01 3.5146800e+02 3.9339200e+01 1.2602500e+00 1.3092300e+01 1.1446300e+03
2.3700000e+00 3.5550000e-01 3.5479800e+02 4.0393200e+01 1.2764700e+00 1.3092700e+01 1.0647000e+03
2.3900000e+00 3.5850000e-01 3.5813700e+02 4.1463000e+01 1.2925400e+00 1.3092900e+01 9.9146300e+02
2.4100000e+00 3.6150000e-01 3.6148600e+02 4.2548700e+01 1.3084600e+00 1.3093000e+01 9.2428800e+02
2.4300000e+00 3.6450000e-01 3.6484300e+02 4.3650100e+01 1.3242300e+00 1.3092800e+01 8.6260700e+02
2.4500000e+00 3.6750000e-01 3.6821000e+02 4.4767200e+01 1.3398400e+00 1.3092500e+01 8.0591000e+02
2.4700000e+00 3.7050000e-01 3.7158600e+02 4.5899800e+01 1.3552900e+00 1.3092000e+01 7.5374100e+02
2.4900000e+00 3.7350000e-01 3.7497100e+02 4.7047900e+01 1.3705800e+00 1.3091300e+01 7.0568900e+02
2.5100000e+00 3.7650000e-01 3.7836500e+02 4.8211400e+01 1.3857100e+00 1.3090400e+01 6.6138300e+02
2.5300000e+00 3.7950000e-01 3.8176900e+02 4.9390200e+01 1.4006600e+00 1.3089400e+01 6.2049100e+02
2.5500000e+00 3.8250000e-01 3.8518200e+02 5.0584200e+01 1.4154400e+00 1.3088100e+01 5.8271200e+02
2.5700000e+00 3.8550000e-01 3.8860500e+02 5.1793200e+01 1.4300500e+00 1.3086600e+01 5.4777500e+02
2.5900000e+00 3.8850000e-01 3.9203700e+02 5.3017200e+01 1.4444800e+00 1.3084900e+01 5.1543500e+02
2.6100000e+00 3.9150000e-01 3.9547800e+02 5.4256000e+01 1.4587300e+00 1.3083000e+01 4.8547000e+02
2.6300000e+00 3.9450000e-01 3.9892900e+02 5.5509600e+01 1.4728000e+00 1.3080900e+01 4.5768000e+02
2.6500000e+00 3.9750000e-01 4.0239000e+02 5.6777700e+01 1.4866800e+00 1.3078600e+01 4.3188200e+02
2.6700000e+00 4.0050000e-01 4.0586000e+02 5.8060400e+01 1.5003900e+00 1.3076000e+01 4.0791200e+02
2.6900000e+00 4.0350000e-01 4.0934000e+02 5.9357400e+01 1.5139100e+00 1.3073300e+01 3.8562100e+02
2.7100000e+00 4.0650000e-01 4.1282900e+02 6.0668600e+01 1.5272500e+00 1.3070400e+01 3.6487100e+02
2.7300000e+00 4.0950000e-01 4.1632900e+02 6.1994000e+01 1.5404000e+00 1.3067300e+01 3.4553900e+02
2.7500000e+00 4.1250000e-01 4.1983800e+02 6.3333300e+01 1.5533700e+00 1.3064000e+01 3.2751300e+02
2.7700000e+00 4.1550000e-01 4.2335700e+02 6.4686500e+01 1.5661400e+00 1.3060500e+01 3.1069000e+02
2.7900000e+00 4.1850000e-01 4.2688500e+02 6.6053400e+01 1.5787400e+00 1.3056800e+01 2.9497700e+02
2.8100000e+00 4.2150000e-01 4.3042400e+02 6.7433800e+01 1.5911400e+00 1.3053000e+01 2.8028700e+02
2.8300000e+00 4.2450000e-01 4.3397200e+02 6.8827800e+01 1.6033600e+00 1.3048900e+01 2.6654300e+02
2.8500000e+00 4.2750000e-01 4.3753100e+02 7.0235000e+01 1.6154000e+00 1.3044700e+01 2.5367400e+02
2.8700000e+00 4.3050000e-01 4.4109900e+02 7.1655500e+01 1.6272500e+00 1.3040300e+01 2.4161400e+02
2.8900000e+00 4.3350000e-01 4.4467700e+02 7.3089000e+01 1.6389200e+00 1.3035700e+01 2.3030300e+02
2.9100000e+00 4.3650000e-01 4.4826500e+02 7.4535400e+01 1.6504000e+00 1.3031000e+01 2.1968600e+02
2.9300000e+00 4.3950000e-01 4.5186300e+02 7.5994600e+01 1.6617000e+00 1.3026000e+01 2.0971400e+02
2.9500000e+00 4.4250000e-01 4.5547100e+02 7.7466400e+01 1.6728200e+00 1.3021000e+01 2.0034000e+02
2.9700000e+00 4.4550000e-01 4.5909000e+02 7.8950800e+01 1.6837500e+00 1.3015700e+01 1.9152200e+02
2.9900000e+00 4.4850000e-01 4.6271800e+02 8.0447600e+01 1.6945100e+00 1.3010300e+01 1.8322000e+02
3.0100000e+00 4.5150000e-01 4.6635600e+02 8.1956600e+01 1.7050900e+00 1.3004800e+01 1.7539800e+02
3.0300000e+00 4.5450000e-01 4.7000400e+02 8.3477700e+01 1.7154900e+00 1.2999100e+01 1.6802500e+02
3.0500000e+00 4.5750000e-01 4.7366300e+02 8.5010800e+01 1.7257200e+00 1.2993200e+01 1.6106800e+02
3.0700000e+00 4.6050000e-01 4.7733100e+02 8.6555800e+01 1.7357800e+00 1.2987200e+01 1.5450000e+02
3.0900000e+00 4.6350000e-01 4.8101000e+02 8.8112500e+01 1.7456600e+00 1.2981100e+01 1.4829500e+02
3.1100000e+00 4.6650000e-01 4.8469800e+02 8.9680900e+01 1.7553700e+00 1.2974900e+01 1.4242900e+02
3.1300000e+00 4.6950000e-01 4.8839700e+02 9.1260600e+01 1.7649100e+00 1.2968500e+01 1.3688000e+02
3.1500000e+00 4.7250000e-01 4.9210600e+02 9.2851800e+01 1.7742800e+00 1.2962000e+01 1.3162700e+02
3.1700000e+00 4.7550000e-01 4.9582500e+02 9.4454100e+01 1.7834900e+00 1.2955400e+01 1.2665100e+02
3.1900000e+00 4.7850000e-01 4.9955500e+02 9.6067500e+01 1.7925400e+00 1.2948600e+01 1.2193500e+02
3.2100000e+00 4.8150000e-01 5.0329400e+02 9.7691900e+01 1.8014200e+00 1.2941800e+01 1.1746200e+02
3.2300000e+00 4.8450000e-01 5.0704400e+02 9.9327100e+01 1.8101500e+00 1.2934800e+01 1.1321700e+02
3.2500000e+00 4.8750000e-01 5.1080300e+02 1.0097300e+02 1.8187200e+00 1.2927700e+01 1.0918600e+02
3.2700000e+00 4.9050000e-01 5.1457300e+02 1.0263000e+02 1.8271300e+00 1.2920500e+01 1.0535600e+02
3.2900000e+00 4.9350000e-01 5.1835300e+02 1.0429700e+02 1.8353800e+00 1.2913300e+01 1.0171500e+02
3.3100000e+00 4.9650000e-01 5.2214300e+02 1.0597400e+02 1.8434900e+00 1.2905900e+01 9.8251400e+01
3.3300000e+00 4.9950000e-01 5.2594400e+02 1.0766200e+02 1.8514400e+00 1.2898400e+01 9.4954800e+01
3.3500000e+00 5.0250000e-01 5.2975400e+02 1.0935900e+02 1.8592500e+00 1.2890800e+01 9.1815400e+01
3.3700000e+00 5.0550000e-01 5.3357500e+02 1.1106700e+02 1.8669100e+00 1.2883200e+01 8.8824100e+01
3.3900000e+00 5.0850000e-01 5.3740600e+02 1.1278500e+02 1.8744300e+00 1.2875500e+01 8.5972200e+01
3.4100000e+00 5.1150000e-01 5.4124700e+02 1.1451200e+02 1.8818100e+00 1.2867700e+01 8.3251900e+01
3.4300000e+00 5.1450000e-01 5.4509800e+02 1.1625000e+02 1.8890400e+00 1.2859800e+01 8.0655800e+01
3.4500000e+00 5.1750000e-01 5.4895900e+02 1.1799600e+02 1.8961400e+00 1.2851800e+01 7.8176800e+01
3.4700000e+00 5.2050000e-01 5.5283100e+02 1.1975300e+02 1.9031000e+00 1.2843800e+01 7.5808500e+01
3.4900000e+00 5.2350000e-01 5.5671200e+02 1.2151800e+02 1.9099300e+00 1.2835700e+01 7.3544800e+01
3.5100000e+00 5.2650000e-01 5.6060400e+02 1.2329300e+02 1.9166300e+00 1.2827500e+01 7.1380000e+01
3.5300000e+00 5.2950000e-01 5.6450600e+02 1.2507700e+02 1.9232000e+00 1.2819300e+01 6.9308800e+01
3.5500000e+00 5.3250000e-01 5.6841800e+02 1.2687000e+02 1.9296400e+00 1.2811000e+01 6.7326200e+01
3.5700000e+00 5.3550000e-01 5.7234000e+02 1.2867200e+02 1.9359500e+00 1.2802600e+01 6.5427500e+01
3.5900000e+00 5.3850000e-01 5.7627300e+02 1.3048300e+02 1.9421400e+00 1.2794200e+01 6.3608300e+01
3.6100000e+00 5.4150000e-01 5.8021500e+02 1.3230200e+02 1.9482100e+00 1.2785800e+01 6.1864500e+01
3.6300000e+00 5.4450000e-01 5.8416700e+02 1.3413000e+02 1.9541600e+00 1.2777300e+01 6.0192200e+01
3.6500000e+00 5.4750000e-01 5.8813000e+02 1.3596700e+02 1.9600000e+00 1.2768700e+01 5.8587800e+01
3.6700000e+00 5.5050000e-01 5.9210300e+02 1.3781300e+02 1.9657100e+00 1.2760100e+01 5.7047800e+01
3.6900000e+00 5.5350000e-01 5.9608600e+02 1.3966600e+02 1.9713200e+00 1.2751500e+01 5.5569100e+01
3.7100000e+00 5.5650000e-01 6.0007800e+02 1.4152800e+02 1.9768100e+00 1.2742800e+01 5.4148500e+01
3.7300000e+00 5.5950000e-01 6.0408100e+02 1.4339800e+02 1.9821900e+00 1.2734100e+01 5.2783300e+01
3.7500000e+00 5.6250000e-01 6.0809400e+02 1.4527600e+02 1.9874600e+00 1.2725300e+01 5.1470700e+01
3.7700000e+00 5.6550000e-01 6.1211700e+02 1.4716300e+02 1.9926200e+00 1.2716500e+01 5.0208200e+01
3.7900000e+00 5.6850000e-01 6.1615000e+02 1.4905700e+02 1.9976800e+00 1.2707700e+01 4.8993400e+01
3.8100000e+00 5.7150000e-01 6.2019300e+02 1.5095900e+02 2.0026400e+00 1.2698900e+01 4.7824100e+01
3.8300000e+00 5.7450000e-01 6.2424600e+02 1.5286900e+02 2.0075000e+00 1.2690000e+01 4.6698000e+01
3.8500000e+00 5.7750000e-01 6.2830900e+02 1.5478600e+02 2.0122500e+00 1.2681100e+01 4.5613300e+01
3.8700000e+00 5.8050000e-01 6.3238200e+02 1.5671100e+02 2.0169100e+00 1.2672200e+01 4.4567900e+01
3.8900000e+00 5.8350000e-01 6.3646500e+02 1.5864400e+02 2.0214800e+00 1.2663200e+01 4.3560200e+01
3.9100000e+00 5.8650000e-01 6.4055800e+02 1.6058400e+02 2.0259500e+00 1.2654200e+01 4.2588300e+01
3.9300000e+00 5.8950000e-01 6.4466100e+02 1.6253200e+02 2.0303200e+00 1.2645200e+01 4.1650700e+01
3.9500000e+00 5.9250000e-01 6.4877400e+02 1.6448600e+02 2.0346100e+00 1.2636200e+01 4.0745800e+01
3.9700000e+00 5.9550000e-01 6.5289700e+02 1.6644800e+02 2.0388000e+00 1.2627200e+01 3.9872300e+01
3.9900000e+00 5.9850000e-01 6.5702900e+02 1.6841700e+02 2.0429100e+00 1.2618200e+01 3.9028600e+01
4.0100000e+00 6.0150000e-01 6.6117200e+02 1.7039400e+02 2.0469300e+00 1.2609100e+01 3.8213600e+01
4.0300000e+00 6.0450000e-01 6.6532400e+02 1.7237700e+02 2.0508700e+00 1.2600000e+01 3.7426000e+01
4.0500000e+00 6.0750000e-01 6.6948700e+02 1.7436700e+02 2.0547200e+00 1.2590900e+01 3.6664700e+01
4.0700000e+00 6.1050000e-01 6.7365900e+02 1.7636400e+02 2.0584900e+00 1.2581900e+01 3.5928400e+01
4.0900000e+00 6.1350000e-01 6.7784100e+02 1.7836800e+02 2.0621800e+00 1.2572800e+01 3.5216200e+01
4.1100000e+00 6.1650000e-01 6.8203200e+02 1.8037900e+02 2.0657900e+00 1.2563700e+01 3.4527100e+01
4.1300000e+00 6.1950000e-01 6.8623400e+02 1.8239600e+02 2.0693200e+00 1.2554600e+01 3.3860100e+01
4.1500000e+00 6.2250000e-01 6.9044500e+02 1.8442000e+02 2.0727800e+00 1.2545400e+01 3.3214300e+01
4.1700000e+00 6.2550000e-01 6.9466600e+02 1.8645000e+02 2.0761600e+00 1.2536300e+01 3.2588900e+01
4.1900000e+00 6.2850000e-01 6.9889700e+02 1.8848700e+02 2.0794700e+00 1.2527200e+01 3.1983000e+01
4.2100000e+00 6.3150000e-01 7.0313800e+02 1.9053000e+02 2.0827100e+00 1.2518100e+01 3.1395800e+01
4.2300000e+00 6.3450000e-01 7.0738800e+02 1.9258000e+02 2.0858800e+00 1.2509000e+01 3.0826700e+01
4.2500000e+00 6.3750000e-01 7.1164800e+02 1.9463600e+02 2.0889700e+00 1.2499900e+01 3.0274800e+01
4.2700000e+00 6.4050000e-01 7.1591800e+02 1.9669800e+02 2.0920000e+00 1.2490700e+01 2.9739600e+01
4.2900000e+00 6.4350000e-01 7.2019700e+02 1.9876700e+02 2.0949600e+00 1.2481600e+01 2.9220300e+01
4.3100000e+00 6.4650000e-01 7.2448600e+02 2.0084100e+02 2.0978600e+00 1.2472500e+01 2.8716400e+01
4.3300000e+00 6.4950000e-01 7.2878500e+02 2.0292200e+02 2.1006900e+00 1.2463400e+01 2.8227300e+01
4.3500000e+00 6.5250000e-01 7.3309300e+02 2.0500800e+02 2.1034500e+00 1.2454300e+01 2.7752500e+01
4.3700000e+00 6.5550000e-01 7.3741100e+02 2.0710100e+02 2.1061600e+00 1.2445200e+01 2.7291300e+01
4.3900000e+00 6.5850000e-01 7.4173900e+02 2.0919900e+02 2.1088000e+00 1.2436100e+01 2.6843300e+01
4.4100000e+00 6.6150000e-01 7.4607600e+02 2.1130400e+02 2.1113800e+00 1.2427100e+01 2.6408000e+01
4.4300000e+00 6.6450000e-01 7.5042200e+02 2.1341400e+02 2.1139100e+00 1.2418000e+01 2.5985000e+01
4.4500000e+00 6.6750000e-01 7.5477900e+02 2.1553000e+02 2.1163700e+00 1.2408900e+01 2.5573800e+01
4.4700000e+00 6.7050000e-01 7.5914400e+02 2.1765100e+02 2.1187800e+00 1.2399900e+01 2.5173900e+01
4.4900000e+00 6.7350000e-01 7.6351900e+02 2.1977900e+02 2.1211300e+00 1.2390900e+01 2.4784900e+01
4.5100000e+00 6.7650000e-01 7.6790400e+02 2.2191100e+02 2.1234300e+00 1.2381800e+01 2.4406600e+01
4.5300000e+00 6.7950000e-01 7.7229800e+02 2.2405000e+02 2.1256700e+00 1.2372800e+01 2.4038500e+01
4.5500000e+00 6.8250000e-01 7.7670200e+02 2.2619400e+02 2.1278600e+00 1.2363800e+01 2.3680200e+01
4.5700000e+00 6.8550000e-01 7.8111500e+02 2.2834300e+02 2.1300000e+00 1.2354800e+01 2.3331400e+01
4.5900000e+00 6.8850000e-01 7.8553700e+02 2.3049800e+02 2.1320900e+00 1.2345900e+01 2.2991700e+01
4.6100000e+00 6.9150000e-01 7.8996900e+02 2.3265800e+02 2.1341300e+00 1.2336900e+01 2.2661000e+01
4.6300000e+00 6.9450000e-01 7.9441100e+02 2.3482300e+02 2.1361200e+00 1.2328000e+01 2.2338800e+01
4.6500000e+00 6.9750000e-01 7.9886100e+02 2.3699400e+02 2.1380600e+00 1.2319000e+01 2.2024900e+01
4.6700000e+00 7.0050000e-01 8.0332100e+02 2.3917000e+02 2.1399500e+00 1.2310100e+01 2.1719000e+01
4.6900000e+00 7.0350000e-01 8.0779000e+02 2.4135100e+02 2.1417900e+00 1.2301200e+01 2.1420800e+01
4.7100000e+00 7.0650000e-01 8.1226900e+02 2.4353800e+02 2.1435900e+00 1.2292300e+01 2.1130100e+01
4.7300000e+00 7.0950000e-01 8.1675700e+02 2.4572900e+02 2.1453500e+00 1.2283500e+01 2.0846600e+01
4.7500000e+00 7.1250000e-01 8.2125400e+02 2.4792600e+02 2.1470600e+00 1.2274600e+01 2.0570200e+01
4.7700000e+00 7.1550000e-01 8.2576000e+02 2.5012700e+02 2.1487300e+00 1.2265800e+01 2.0300500e+01
4.7900000e+00 7.1850000e-01 8.3027600e+02 2.5233400e+02 2.1503500e+00 1.2257000e+01 2.0037400e+01
4.8100000e+00 7.2150000e-01 8.3480100e+02 2.5454500e+02 2.1519400e+00 1.2248200e+01 1.9780600e+01
4.8300000e+00 7.2450000e-01 8.3933500e+02 2.5676200e+02 2.1534800e+00 1.2239500e+01 1.9530000e+01
4.8500000e+00 7.2750000e-01 8.4387800e+02 2.5898300e+02 2.1549800e+00 1.2230700e+01 1.9285300e+01
4.8700000e+00 7.3050000e-01 8.4843100e+02 2.6120900e+02 2.1564400e+00 1.2222000e+01 1.9046400e+01
4.8900000e+00 7.3350000e-01 8.5299300e+02 2.6344000e+02 2.1578700e+00 1.2213300e+01 1.8813100e+01
4.9100000e+00 7.3650000e-01 8.5756300e+02 2.6567600e+02 2.1592500e+00 1.2204600e+01 1.8585200e+01
4.9300000e+00 7.3950000e-01 8.6214300e+02 2.6791600e+02 2.1606000e+00 1.2195900e+01 1.8362600e+01
4.9500000e+00 7.4250000e-01 8.6673200e+02 2.7016100e+02 2.1619100e+00 1.2187300e+01 1.8145100e+01
4.9700000e+00 7.4550000e-01 8.7133000e+02 2.7241100e+02 2.1631900e+00 1.2178700e+01 1.7932500e+01
4.9900000e+00 7.4850000e-01 8.7593700e+02 2.7466500e+02 2.1644300e+00 1.2170100e+01 1.7724700e+01
5.0100000e+00 7.5150000e-01 8.8055300e+02 2.7692400e+02 2.1656300e+00 1.2161500e+01 1.7521600e+01
5.0300000e+00 7.5450000e-01 8.8517900e+02 2.7918800e+02 2.1668100e+00 1.2152900e+01 1.7323000e+01
5.0500000e+00 7.5750000e-01 8.8981300e+02 2.8145600e+02 2.1679400e+00 1.2144400e+01 1.7128800e+01
5.0700000e+00 7.6050000e-01 8.9445600e+02 2.8372800e+02 2.1690500e+00 1.2135900e+01 1.6938900e+01
5.0900000e+00 7.6350000e-01 8.9910800e+02 2.8600500e+02 2.1701200e+00 1.2127400e+01 1.6753100e+01
5.1100000e+00 7.6650000e-01 9.0376900e+02 2.8828700e+02 2.1711600e+00 1.2118900e+01 1.6571300e+01
5.1300000e+00 7.6950000e-01 9.0843900e+02 2.9057200e+02 2.1721700e+00 1.2110500e+01 1.6393400e+01
5.1500000e+00 7.7250000e-01 9.1311800e+02 2.9286300e+02 2.1731500e+00 1.2102100e+01 1.6219300e+01
5.1700000e+00 7.7550000e-01 9.1780600e+02 2.9515700e+02 2.1740900e+00 1.2093700e+01 1.6048900e+01
5.1900000e+00 7.7850000e-01 9.2250300e+02 2.9745600e+02 2.1750100e+00 1.2085300e+01 1.5882100e+01
5.2100000e+00 7.8150000e-01 9.2720800e+02 2.9975900e+02 2.1759000e+00 1.2076900e+01 1.5718800e+01
5.2300000e+00 7.8450000e-01 9.3192300e+02 3.0206600e+02 2.1767600e+00 1.2068600e+01 1.5558900e+01
5.2500000e+00 7.8750000e-01 9.3664600e+02 3.0437800e+02 2.1776000e+00 1.2060300e+01 1.5402300e+01
5.2700000e+00 7.9050000e-01 9.4137800e+02 3.0669400e+02 2.1784000e+00 1.2052000e+01 1.5248800e+01
5.2900000e+00 7.9350000e-01 9.4611900e+02 3.0901400e+02 2.1791800e+00 1.2043800e+01 1.5098500e+01
5.3100000e+00 7.9650000e-01 9.5086900e+02 3.1133800e+02 2.1799300e+00 1.2035600e+01 1.4951300e+01
5.3300000e+00 7.9950000e-01 9.5562700e+02 3.1366600e+02 2.1806600e+00 1.2027400e+01 1.4807000e+01
5.3500000e+00 8.0250000e-01 9.6039500e+02 3.1599800e+02 2.1813600e+00 1.2019200e+01 1.4665600e+01
5.3700000e+00 8.0550000e-01 9.6517100e+02 3.1833500e+02 2.1820300e+00 1.2011000e+01 1.4526900e+01
5.3900000e+00 8.0850000e-01 9.6995500e+02 3.2067500e+02 2.1826800e+00 1.2002900e+01 1.4391100e+01
5.4100000e+00 8.1150000e-01 9.7474800e+02 3.2301900e+02 2.1833100e+00 1.1994800e+01 1.4257800e+01
5.4300000e+00 8.1450000e-01 9.7955000e+02 3.2536800e+02 2.1839100e+00 1.1986700e+01 1.4127200e+01
5.4500000e+00 8.1750000e-01 9.8436100e+02 3.2772000e+02 2.1844900e+00 1.1978700e+01 1.3999100e+01
5.4700000e+00 8.2050000e-01 9.8918000e+02 3.3007600e+02 2.1850400e+00 1.1970600e+01 1.3873400e+01
5.4900000e+00 8.2350000e-01 9.9400800e+02 3.3243600e+02 2.1855700e+00 1.1962600e+01 1.3750200e+01
5.5100000e+00 8.2650000e-01 9.9884500e+02 3.3480000e+02 2.1860800e+00 1.1954700e+01 1.3629300e+01
5.5300000e+00 8.2950000e-01 1.0036900e+03 3.3716800e+02 2.1865700e+00 1.1946700e+01 1.3510600e+01
5.5500000e+00 8.3250000e-01 1.0085400e+03 3.3954000e+02 2.1870400e+00 1.1938800e+01 1.3394200e+01
5.5700000e+00 8.3550000e-01 1.0134100e+03 3.4191500e+02 2.1874900e+00 1.1930900e+01 1.3280000e+01
5.5900000e+00 8.3850000e-01 1.0182800e+03 3.4429400e+02 2.1879100e+00 1.1923000e+01 1.3167800e+01
5.6100000e+00 8.4150000e-01 1.0231600e+03 3.4667700e+02 2.1883200e+00 1.1915200e+01 1.3057800e+01
5.6300000e+00 8.4450000e-01 1.0280400e+03 3.4906400e+02 2.1887000e+00 1.1907300e+01 1.2949700e+01
5.6500000e+00 8.4750000e-01 1.0329400e+03 3.5145500e+02 2.1890700e+00 1.1899500e+01 1.2843600e+01
5.6700000e+00 8.5050000e-01 1.0378400e+03 3.5384900e+02 2.1894100e+00 1.1891800e+01 1.2739400e+01
5.6900000e+00 8.5350000e-01 1.0427600e+03 3.5624700e+02 2.1897400e+00 1.1884000e+01 1.2637100e+01
5.7100000e+00 8.5650000e-01 1.0476800e+03 3.5864800e+02 2.1900500e+00 1.1876300e+01 1.2536600e+01
5.7300000e+00 8.5950000e-01 1.0526100e+03 3.6105300e+02 2.1903400e+00 1.1868600e+01 1.2437900e+01
5.7500000e+00 8.6250000e-01 1.0575500e+03 3.6346200e+02 2.1906100e+00 1.1860900e+01 1.2341000e+01
5.7700000e+00 8.6550000e-01 1.0624900e+03 3.6587400e+02 2.1908700e+00 1.1853300e+01 1.2245700e+01
5.7900000e+00 8.6850000e-01 1.0674500e+03 3.6829000e+02 2.1911100e+00 1.1845600e+01 1.2152100e+01
5.8100000e+00 8.7150000e-01 1.0724100e+03 3.7071000e+02 2.1913300e+00 1.1838100e+01 1.2060200e+01
5.8300000e+00 8.7450000e-01 1.0773900e+03 3.7313300e+02 2.1915300e+00 1.1830500e+01 1.1969800e+01
5.8500000e+00 8.7750000e-01 1.0823700e+03 3.7555900e+02 2.1917200e+00 1.1822900e+01 1.1880900e+01
5.8700000e+00 8.8050000e-01 1.0873500e+03 3.7798900e+02 2.1918900e+00 1.1815400e+01 1.1793600e+01
5.8900000e+00 8.8350000e-01 1.0923500e+03 3.8042300e+02 2.1920400e+00 1.1807900e+01 1.1707800e+01
5.9100000e+00 8.8650000e-01 1.0973600e+03 3.8286000e+02 2.1921800e+00 1.1800500e+01 1.1623400e+01
5.9300000e+00 8.8950000e-01 1.1023700e+03 3.8530000e+02 2.1923100e+00 1.1793000e+01 1.1540400e+01
5.9500000e+00 8.9250000e-01 1.1073900e+03 3.8774400e+02 2.1924200e+00 1.1785600e+01 1.1458800e+01
5.9700000e+00 8.9550000e-01 1.1124200e+03 3.9019100e+02 2.1925100e+00 1.1778200e+01 1.1378600e+01
5.9900000e+00 8.9850000e-01 1.1174600e+03 3.9264200e+02 2.1925900e+00 1.1770800e+01 1.1299700e+01
6.0100000e+00 9.0150000e-01 1.1225000e+03 3.9509600e+02 2.1926600e+00 1.1763500e+01 1.1222000e+01
6.0300000e+00 9.0450000e-01 1.1275600e+03 3.9755300e+02 2.1927100e+00 1.1756200e+01 1.1145700e+01
6.0500000e+00 9.0750000e-01 1.1326200e+03 4.0001300e+02 2.1927500e+00 1.1748900e+01 1.1070600e+01
6.0700000e+00 9.1050000e-01 1.1376900e+03 4.0247700e+02 2.1927700e+00 1.1741600e+01 1.0996700e+01
6.0900000e+00 9.1350000e-01 1.1427700e+03 4.0494500e+02 2.1927800e+00 1.1734400e+01 1.0924000e+01
6.1100000e+00 9.1650000e-01 1.1478600e+03 4.0741500e+02 2.1927800e+00 1.1727200e+01 1.0852400e+01
6.1300000e+00 9.1950000e-01 1.1529500e+03 4.0988900e+02 2.1927700e+00 1.1720000e+01 1.0782000e+01
6.1500000e+00 9.2250000e-01 1.1580600e+03 4.1236600e+02 2.1927400e+00 1.1712800e+01 1.0712700e+01
6.1700000e+00 9.2550000e-01 1.1631700e+03 4.1484600e+02 2.1927000e+00 1.1705700e+01 1.0644500e+01
6.1900000e+00 9.2850000e-01 1.1682900e+03 4.1732900e+02 2.1926500e+00 1.1698600e+01 1.0577400e+01
6.2100000e+00 9.3150000e-01 1.1734100e+03 4.1981600e+02 2.1925900e+00 1.1691500e+01 1.0511300e+01
6.2300000e+00 9.3450000e-01 1.1785500e+03 4.2230600e+02 2.1925100e+00 1.1684400e+01 1.0446200e+01
6.2500000e+00 9.3750000e-01 1.1836900e+03 4.2479900e+02 2.1924200e+00 1.1677400e+01 1.0382100e+01
6.2700000e+00 9.4050000e-01 1.1888400e+03 4.2729500e+02 2.1923200e+00 1.1670300e+01 1.0319100e+01
6.2900000e+00 9.4350000e-01 1.1940000e+03 4.2979400e+02 2.1922100e+00 1.1663300e+01 1.0256900e+01
6.3100000e+00 9.4650000e-01 1.1991700e+03 4.3229700e+02 2.1920900e+00 1.1656400e+01 1.0195800e+01
6.3300000e+00 9.4950000e-01 1.2043400e+03 4.3480200e+02 2.1919600e+00 1.1649400e+01 1.0135500e+01
6.3500000e+00 9.5250000e-01 1.2095300e+03 4.3731100e+02 2.1918200e+00 1.1642500e+01 1.0076200e+01
6.3700000e+00 9.5550000e-01 1.2147200e+03 4.3982200e+02 2.1916700e+00 1.1635600e+01 1.0017700e+01
6.3900000e+00 9.5850000e-01 1.2199200e+03 4.4233700e+02 2.1915100e+00 1.1628800e+01 9.9601300e+00
6.4100000e+00 9.6150000e-01 1.2251200e+03 4.4485500e+02 2.1913300e+00 1.1621900e+01 9.9034000e+00
6.4300000e+00 9.6450000e-01 1.2303400e+03 4.4737500e+02 2.1911500e+00 1.1615100e+01 9.8475100e+00
6.4500000e+00 9.6750000e-01 1.2355600e+03 4.4989900e+02 2.1909600e+00 1.1608300e+01 9.7924400e+00
6.4700000e+00 9.7050000e-01 1.2407900e+03 4.5242600e+02 2.1907600e+00 1.1601500e+01 9.7381700e+00
6.4900000e+00 9.7350000e-01 1.2460300e+03 4.5495600e+02 2.1905500e+00 1.1594800e+01 9.6847000e+00
6.5100000e+00 9.7650000e-01 1.2512700e+03 4.5748900e+02 2.1903300e+00 1.1588000e+01 9.6320000e+00
6.5300000e+00 9.7950000e-01 1.2565300e+03 4.6002400e+02 2.1901000e+00 1.1581300e+01 9.5800600e+00
6.5500000e+00 9.8250000e-01 1.2617900e+03 4.6256300e+02 2.1898600e+00 1.1574700e+01 9.5288600e+00
6.5700000e+00 9.8550000e-01 1.2670600e+03 4.6510500e+02 2.1896100e+00 1.1568000e+01 9.4784000e+00
6.5900000e+00 9.8850000e-01 1.2723300e+03 4.6764900e+02 2.1893600e+00 1.1561400e+01 9.4286600e+00
6.6100000e+00 9.9150000e-01 1.2776200e+03 4.7019700e+02 2.1891000e+00 1.1554800e+01 9.3796200e+00
6.6300000e+00 9.9450000e-01 1.2829100e+03 4.7274700e+02 2.1888200e+00 1.1548200e+01 9.3312700e+00
6.6500000e+00 9.9750000e-01 1.2882100e+03 4.7530000e+02 2.1885400e+00 1.1541600e+01 9.2836000e+00
6.6700000e+00 1.0005000e+00 1.2935200e+03 4.7785600e+02 2.1882600e+00 1.1535100e+01 9.2366000e+00
6.6900000e+00 1.0035000e+00 1.2988300e+03 4.8041500e+02 2.1879600e+00 1.1528600e+01 9.1902500e+00
6.7100000e+00 1.0065000e+00 1.3041600e+03 4.8297700e+02 2.1876600e+00 1.1522100e+01 9.1445500e+00
6.7300000e+00 1.0095000e+00 1.3094900e+03 4.8554200e+02 2.1873500e+00 1.1515600e+01 9.0994700e+00
6.7500000e+00 1.0125000e+00 1.3148300e+03 4.8810900e+02 2.1870300e+00 1.1509200e+01 9.0550100e+00
6.7700000e+00 1.0155000e+00 1.3201700e+03 4.9068000e+02 2.1867000e+00 1.1502700e+01 9.0111700e+00
6.7900000e+00 1.0185000e+00 1.3255300e+03 4.9325300e+02 2.1863700e+00 1.1496300e+01 8.9679200e+00
6.8100000e+00 1.0215000e+00 1.3308900e+03 4.9582900e+02 2.1860300e+00 1.1490000e+01 8.9252500e+00
6.8300000e+00 1.0245000e+00 1.3362500e+03 4.9840700e+02 2.1856800e+00 1.1483600e+01 8.8831700e+00
6.8500000e+00 1.0275000e+00 1.3416300e+03 5.0098900e+02 2.1853300e+00 1.1477300e+01 8.8416500e+00
6.8700000e+00 1.0305000e+00 1.3470100e+03 5.0357300e+02 2.1849700e+00 1.1471000e+01 8.8006800e+00
6.8900000e+00 1.0335000e+00 1.3524100e+03 5.0616000e+02 2.1846000e+00 1.1464700e+01 8.7602700e+00
6.9100000e+00 1.0365000e+00 1.3578000e+03 5.0875000e+02 2.1842300e+00 1.1458400e+01 8.7203900e+00
6.9300000e+00 1.0395000e+00 1.3632100e+03 5.1134200e+02 2.1838500e+00 1.1452200e+01 8.6810300e+00
6.9500000e+00 1.0425000e+00 1.3686200e+03 5.1393700e+02 2.1834600e+00 1.1446000e+01 8.6422000e+00
6.9700000e+00 1.0455000e+00 1.3740500e+03 5.1653500e+02 2.1830700e+00 1.1439800e+01 8.6038800e+00
6.9900000e+00 1.0485000e+00 1.3794700e+03 5.1913500e+02 2.1826800e+00 1.1433600e+01 8.5660600e+00
7.0100000e+00 1.0515000e+00 1.3849100e+03 5.2173900e+02 2.1822700e+00 1.1427400e+01 8.5287300e+00
7.0300000e+00 1.0545000e+00 1.3903500e+03 5.2434400e+02 2.1818600e+00 1.1421300e+01 8.4918800e+00
7.0500000e+00 1.0575000e+00 1.3958000e+03 5.2695300e+02 2.1814500e+00 1.1415200e+01 8.4555100e+00
7.0700000e+00 1.0605000e+00 1.4012600e+03 5.2956400e+02 2.1810300e+00 1.1409100e+01 8.4196100e+00
7.0900000e+00 1.0635000e+00 1.4067300e+03 5.3217800e+02 2.1806000e+00 1.1403000e+01 8.3841800e+00
7.1100000e+00 1.0665000e+00 1.4122000e+03 5.3479400e+02 2.1801700e+00 1.1397000e+01 8.3491900e+00
7.1300000e+00 1.0695000e+00 1.4176800e+03 5.3741300e+02 2.1797300e+00 1.1391000e+01 8.3146500e+00
7.1500000e+00 1.0725000e+00 1.4231700e+03 5.4003500e+02 2.1792900e+00 1.1385000e+01 8.2805500e+00
7.1700000e+00 1.0755000e+00 1.4286700e+03 5.4265900e+02 2.1788500e+00 1.1379000e+01 8.2468700e+00
7.1900000e+00 1.0785000e+00 1.4341700e+03 5.4528600e+02 2.1783900e+00 1.1373000e+01 8.2136300e+00
7.2100000e+00 1.0815000e+00 1.4396800e+03 5.4791500e+02 2.1779400e+00 1.1367100e+01 8.1808000e+00
7.2300000e+00 1.0845000e+00 1.4451900e+03 5.5054700e+02 2.1774800e+00 1.1361200e+01 8.1483800e+00
7.2500000e+00 1.0875000e+00 1.4507200e+03 5.5318200e+02 2.1770100e+00 1.1355300e+01 8.1163600e+00
7.2700000e+00 1.0905000e+00 1.4562500e+03 5.5581900e+02 2.1765400e+00 1.1349400e+01 8.0847400e+00
7.2900000e+00 1.0935000e+00 1.4617900e+03 5.5845900e+02 2.1760600e+00 1.1343500e+01 8.0535200e+00
7.3100000e+00 1.0965000e+00 1.4673400e+03 5.6110100e+02 2.1755800e+00 1.1337700e+01 8.0226700e+00
7.3300000e+00 1.0995000e+00 1.4728900e+03 5.6374600e+02 2.1751000e+00 1.1331900e+01 7.9922100e+00
7.3500000e+00 1.1025000e+00 1.4784500e+03 5.6639300e+02 2.1746100e+00 1.1326100e+01 7.9621200e+00
7.3700000e+00 1.1055000e+00 1.4840200e+03 5.6904300e+02 2.1741200e+00 1.1320300e+01 7.9324000e+00
7.3900000e+00 1.1085000e+00 1.4895900e+03 5.7169500e+02 2.1736200e+00 1.1314600e+01 7.9030300e+00
7.4100000e+00 1.1115000e+00 1.4951700e+03 5.7435000e+02 2.1731200e+00 1.1308800e+01 7.8740300e+00
7.4300000e+00 1.1145000e+00 1.5007600e+03 5.7700700e+02 2.1726200e+00 1.1303100e+01 7.8453700e+00
7.4500000e+00 1.1175000e+00 1.5063600e+03 5.7966600e+02 2.1721100e+00 1.1297400e+01 7.8170600e+00
7.4700000e+00 1.1205000e+00 1.5119600e+03 5.8232900e+02 2.1716000e+00 1.1291800e+01 7.7890900e+00
7.4900000e+00 1.1235000e+00 1.5175800e+03 5.8499300e+02 2.1710800e+00 1.1286100e+01 7.7614500e+00
7.5100000e+00 1.1265000e+00 1.5231900e+03 5.8766000e+02 2.1705600e+00 1.1280500e+01 7.7341400e+00
7.5300000e+00 1.1295000e+00 1.5288200e+03 5.9033000e+02 2.1700400e+00 1.1274900e+01 7.7071500e+00
7.5500000e+00 1.1325000e+00 1.5344500e+03 5.9300200e+02 2.1695100e+00 1.1269300e+01 7.6804900e+00
7.5700000e+00 1.1355000e+00 1.5400900e+03 5.9567600e+02 2.1689800e+00 1.1263700e+01 7.6541400e+00
7.5900000e+00 1.1385000e+00 1.5457400e+03 5.9835300e+02 2.1684500e+00 1.1258200e+01 7.6281000e+00
7.6100000e+00 1.1415000e+00 1.5513900e+03 6.0103200e+02 2.1679100e+00 1.1252600e+01 7.6023700e+00
7.6300000e+00 1.1445000e+00 1.5570500e+03 6.0371300e+02 2.1673700e+00 1.1247100e+01 7.5769300e+00
7.6500000e+00 1.1475000e+00 1.5627200e+03 6.0639700e+02 2.1668200e+00 1.1241600e+01 7.5517900e+00
7.6700000e+00 1.1505000e+00 1.5683900e+03 6.0908300e+02 2.1662800e+00 1.1236100e+01 7.5269500e+00
7.6900000e+00 1.1535000e+00 1.5740700e+03 6.1177200e+02 2.1657300e+00 1.1230700e+01 7.5023900e+00
7.7100000e+00 1.1565000e+00 1.5797600e+03 6.1446300e+02 2.1651700e+00 1.1225200e+01 7.4781200e+00
7.7300000e+00 1.1595000e+00 1.5854600e+03 6.1715700e+02 2.1646200e+00 1.1219800e+01 7.4541200e+00
7.7500000e+00 1.1625000e+00 1.5911600e+03 6.1985200e+02 2.1640600e+00 1.1214400e+01 7.4304000e+00
7.7700000e+00 1.1655000e+00 1.5968700e+03 6.2255000e+02 2.1635000e+00 1.1209000e+01 7.4069500e+00
7.7900000e+00 1.1685000e+00 1.6025800e+03 6.2525100e+02 2.1629300e+00 1.1203700e+01 7.3837700e+00
7.8100000e+00 1.1715000e+00 1.6083100e+03 6.2795400e+02 2.1623700e+00 1.1198300e+01 7.3608600e+00
7.8300000e+00 1.1745000e+00 1.6140400e+03 6.3065900e+02 2.1618000e+00 1.1193000e+01 7.3382000e+00
7.8500000e+00 1.1775000e+00 1.6197700e+03 6.3336600e+02 2.1612300e+00 1.1187700e+01 7.3158000e+00
7.8700000e+00 1.1805000e+00 1.6255200e+03 6.3607600e+02 2.1606500e+00 1.1182400e+01 7.2936500e+00
7.8900000e+00 1.1835000e+00 1.6312700e+03 6.3878800e+02 2.1600700e+00 1.1177100e+01 7.2717500e+00
7.9100000e+00 1.1865000e+00 1.6370300e+03 6.4150200e+02 2.1594900e+00 1.1171900e+01 7.2501000e+00
7.9300000e+00 1.1895000e+00 1.6427900e+03 6.4421900e+02 2.1589100e+00 1.1166700e+01 7.2286900e+00
7.9500000e+00 1.1925000e+00 1.6485600e+03 6.4693800e+02 2.1583300e+00 1.1161400e+01 7.2075200e+00
7.9700000e+00 1.1955000e+00 1.6543400e+03 6.4965900e+02 2.1577400e+00 1.1156200e+01 7.1865800e+00
7.9900000e+00 1.1985000e+00 1.6601300e+03 6.5238200e+02 2.1571500e+00 1.1151100e+01 7.1658800e+00
8.0100000e+00 1.2015000e+00 1.6659200e+03 6.5510800e+02 2.1565600e+00 1.1145900e+01 7.1454000e+00
8.0300000e+00 1.2045000e+00 1.6717200e+03 6.5783600e+02 2.1559600e+00 1.1140800e+01 7.1251500e+00
8.0500000e+00 1.2075000e+00 1.6775200e+03 6.6056600e+02 2.1553700e+00 1.1135600e+01 7.1051300e+00
8.0700000e+00 1.2105000e+00 1.6833300e+03 6.6329800e+02 2.1547700e+00 1.1130500e+01 7.0853200e+00
8.0900000e+00 1.2135000e+00 1.6891500e+03 6.6603300e+02 2.1541700e+00 1.1125400e+01 7.0657300e+00
8.1100000e+00 1.2165000e+00 1.6949800e+03 6.6877000e+02 2.1535700e+00 1.1120400e+01 7.0463600e+00
8.1300000e+00 1.2195000e+00 1.7008100e+03 6.7150900e+02 2.1529700e+00 1.1115300e+01 7.0271900e+00
8.1500000e+00 1.2225000e+00 1.7066500e+03 6.7425000e+02 2.1523600e+00 1.1110300e+01 7.0082400e+00
8.1700000e+00 1.2255000e+00 1.7125000e+03 6.7699300e+02 2.1517500e+00 1.1105300e+01 6.9894900e+00
8.1900000e+00 1.2285000e+00 1.7183500e+03 6.7973900e+02 2.1511400e+00 1.1100300e+01 6.9709400e+00
8.2100000e+00 1.2315000e+00 1.7242100e+03 6.8248700e+02 2.1505300e+00 1.1095300e+01 6.9525900e+00
8.2300000e+00 1.2345000e+00 1.7300800e+03 6.8523700e+02 2.1499200e+00 1.1090300e+01 6.9344400e+00
8.2500000e+00 1.2375000e+00 1.7359500e+03 6.8798900e+02 2.1493000e+00 1.1085300e+01 6.9164900e+00
8.2700000e+00 1.2405000e+00 1.7418300e+03 6.9074300e+02 2.1486900e+00 1.1080400e+01 6.8987300e+00
8.2900000e+00 1.2435000e+00 1.7477100e+03 6.9350000e+02 2.1480700e+00 1.1075500e+01 6.8811500e+00
8.3100000e+00 1.2465000e+00 1.7536100e+03 6.9625900e+02 2.1474500e+00 1.1070600e+01 6.8637700e+00
8.3300000e+00 1.2495000e+00 1.7595100e+03 6.9902000e+02 2.1468300e+00 1.1065700e+01 6.8465700e+00
8.3500000e+00 1.2525000e+00 1.7654100e+03 7.0178300e+02 2.1462100e+00 1.1060800e+01 6.8295500e+00
8.3700000e+00 1.2555000e+00 1.7713300e+03 7.0454800e+02 2.1455800e+00 1.1056000e+01 6.8127200e+00
8.3900000e+00 1.2585000e+00 1.7772500e+03 7.0731500e+02 2.1449600e+00 1.1051100e+01 6.7960600e+00
8.4100000e+00 1.2615000e+00 1.7831700e+03 7.1008500e+02 2.1443300e+00 1.1046300e+01 6.7795700e+00
8.4300000e+00 1.2645000e+00 1.7891000e+03 7.1285600e+02 2.1437000e+00 1.1041500e+01 6.7632600e+00
8.4500000e+00 1.2675000e+00 1.7950400e+03 7.1563000e+02 2.1430700e+00 1.1036700e+01 6.7471300e+00
8.4700000e+00 1.2705000e+00 1.8009900e+03 7.1840600e+02 2.1424400e+00 1.1032000e+01 6.7311600e+00
8.4900000e+00 1.2735000e+00 1.8069400e+03 7.2118400e+02 2.1418100e+00 1.1027200e+01 6.7153500e+00
8.5100000e+00 1.2765000e+00 1.8129000e+03 7.2396400e+02 2.1411800e+00 1.1022500e+01 6.6997200e+00
8.5300000e+00 1.2795000e+00 1.8188600e+03 7.2674600e+02 2.1405400e+00 1.1017800e+01 6.6842400e+00
8.5500000e+00 1.2825000e+00 1.8248400e+03 7.2953000e+02 2.1399100e+00 1.1013100e+01 6.6689300e+00
8.5700000e+00 1.2855000e+00 1.8308200e+03 7.3231600e+02 2.1392700e+00 1.1008400e+01 6.6537700e+00
8.5900000e+00 1.2885000e+00 1.8368000e+03 7.3510400e+02 2.1386300e+00 1.1003700e+01 6.6387800e+00
8.6100000e+00 1.2915000e+00 1.8427900e+03 7.3789500e+02 2.1380000e+00 1.0999000e+01 6.6239300e+00
8.6300000e+00 1.2945000e+00 1.8487900e+03 7.4068700e+02 2.1373600e+00 1.0994400e+01 6.6092400e+00
8.6500000e+00 1.2975000e+00 1.8547900e+03 7.4348200e+02 2.1367200e+00 1.0989800e+01 6.5947000e+00
8.6700000e+00 1.3005000e+00 1.8608000e+03 7.4627900e+02 2.1360700e+00 1.0985200e+01 6.5803200e+00
8.6900000e+00 1.3035000e+00 1.8668200e+03 7.4907700e+02 2.1354300e+00 1.0980600e+01 6.5660700e+00
8.7100000e+00 1.3065000e+00 1.8728500e+03 7.5187800e+02 2.1347900e+00 1.0976000e+01 6.5519800e+00
8.7300000e+00 1.3095000e+00 1.8788800e+03 7.5468100e+02 2.1341400e+00 1.0971400e+01 6.5380300e+00
8.7500000e+00 1.3125000e+00 1.8849100e+03 7.5748600e+02 2.1335000e+00 1.0966900e+01 6.5242200e+00
8.7700000e+00 1.3155000e+00 1.8909600e+03 7.6029200e+02 2.1328500e+00 1.0962300e+01 6.5105500e+00
8.7900000e+00 1.3185000e+00 1.8970000e+03 7.6310100e+02 2.1322000e+00 1.0957800e+01 6.4970200e+00
8.8100000e+00 1.3215000e+00 1.9030600e+03 7.6591200e+02 2.1315600e+00 1.0953300e+01 6.4836300e+00
8.8300000e+00 1.3245000e+00 1.9091200e+03 7.6872500e+02 2.1309100e+00 1.0948800e+01 6.4703700e+00
8.8500000e+00 1.3275000e+00 1.9151900e+03 7.7154000e+02 2.1302600e+00 1.0944300e+01 6.4572500e+00
8.8700000e+00 1.3305000e+00 1.9212700e+03 7.7435700e+02 2.1296100e+00 1.0939900e+01 6.4442600e+00
8.8900000e+00 1.3335000e+00 1.9273500e+03 7.7717600e+02 2.1289600e+00 1.0935400e+01 6.4314000e+00
8.9100000e+00 1.3365000e+00 1.9334300e+03 7.7999700e+02 2.1283100e+00 1.0931000e+01 6.4186700e+00
8.9300000e+00 1.3395000e+00 1.9395300e+03 7.8282000e+02 2.1276500e+00 1.0926600e+01 6.4060700e+00
8.9500000e+00 1.3425000e+00 1.9456300e+03 7.8564500e+02 2.1270000e+00 1.0922200e+01 6.3935900e+00
8.9700000e+00 1.3455000e+00 1.9517400e+03 7.8847100e+02 2.1263500e+00 1.0917800e+01 6.3812400e+00
8.9900000e+00 1.3485000e+00 1.9578500e+03 7.9130000e+02 2.1256900e+00 1.0913400e+01 6.3690200e+00
9.0100000e+00 1.3515000e+00 1.9639700e+03 7.9413100e+02 2.1250400e+00 1.0909100e+01 6.3569100e+00
9.0300000e+00 1.3545000e+00 1.9700900e+03 7.9696400e+02 2.1243800e+00 1.0904700e+01 6.3449300e+00
9.0500000e+00 1.3575000e+00 1.9762200e+03 7.9979900e+02 2.1237300e+00 1.0900400e+01 6.3330700e+00
9.0700000e+00 1.3605000e+00 1.9823600e+03 8.0263500e+02 2.1230700e+00 1.0896100e+01 6.3213200e+00
9.0900000e+00 1.3635000e+00 1.9885100e+03 8.0547400e+02 2.1224200e+00 1.0891800e+01 6.3096900e+00
9.1100000e+00 1.3665000e+00 1.9946600e+03 8.0831500e+02 2.1217600e+00 1.0887500e+01 6.2981800e+00
9.1300000e+00 1.3695000e+00 2.0008100e+03 8.1115700e+02 2.1211000e+00 1.0883200e+01 6.2867800e+00
9.1500000e+00 1.3725000e+00 2.0069800e+03 8.1400200e+02 2.1204400e+00 1.0879000e+01 6.2754900e+00
9.1700000e+00 1.3755000e+00 2.0131500e+03 8.1684800e+02 2.1197900e+00 1.0874700e+01 6.2643200e+00
9.1900000e+00 1.3785000e+00 2.0193200e+03 8.1969700e+02 2.1191300e+00 1.0870500e+01 6.2532500e+00
9.2100000e+00 1.3815000e+00 2.0255000e+03 8.2254700e+02 2.1184700e+00 1.0866300e+01 6.2423000e+00
9.2300000e+00 1.3845000e+00 2.0316900e+03 8.2539900e+02 2.1178100e+00 1.0862100e+01 6.2314500e+00
9.2500000e+00 1.3875000e+00 2.0378800e+03 8.2825300e+02 2.1171500e+00 1.0857900e+01 6.2207100e+00
9.2700000e+00 1.3905000e+00 2.0440900e+03 8.3110900e+02 2.1164900e+00 1.0853700e+01 6.2100700e+00
9.2900000e+00 1.3935000e+00 2.0502900e+03 8.3396700e+02 2.1158300e+00 1.0849600e+01 6.1995400e+00
9.3100000e+00 1.3965000e+00 2.0565000e+03 8.3682700e+02 2.1151700e+00 1.0845400e+01 6.1891200e+00
9.3300000e+00 1.3995000e+00 2.0627200e+03 8.3968900e+02 2.1145100e+00 1.0841300e+01 6.1787900e+00
9.3500000e+00 1.4025000e+00 2.0689500e+03 8.4255300e+02 2.1138500e+00 1.0837200e+01 6.1685700e+00
9.3700000e+00 1.4055000e+00 2.0751800e+03 8.4541800e+02 2.1131900e+00 1.0833100e+01 6.1584400e+00
9.3900000e+00 1.4085000e+00 2.0814200e+03 8.4828600e+02 2.1125300e+00 1.0829000e+01 6.1484200e+00
9.4100000e+00 1.4115000e+00 2.0876600e+03 8.5115500e+02 2.1118700e+00 1.0824900e+01 6.1384900e+00
9.4300000e+00 1.4145000e+00 2.0939100e+03 8.5402600e+02 2.1112100e+00 1.0820800e+01 6.1286600e+00
9.4500000e+00 1.4175000e+00 2.1001600e+03 8.5689900e+02 2.1105400e+00 1.0816800e+01 6.1189200e+00
9.4700000e+00 1.4205000e+00 2.1064200e+03 8.5977400e+02 2.1098800e+00 1.0812700e+01 6.1092800e+00
9.4900000e+00 1.4235000e+00 2.1126900e+03 8.6265100e+02 2.1092200e+00 1.0808700e+01 6.0997300e+00


==> anc/Fig2/Fig2band2c/TOV_PCSB2_zeta_0.02.out <==
# nb/n0,nb (fm^{-3}), cetral_energy_density (MeV fm^{-3}), Cetral_pressure (MeV fm^{-3}), M (M_{sun}), R (km), Lambda 
7.1000000e-01 1.0650000e-01 1.0111300e+02 1.0904600e+00 1.3670800e-01 2.4914500e+01 5.5964200e+07
7.3000000e-01 1.0950000e-01 1.0399300e+02 1.1709300e+00 1.4263400e-01 2.3512600e+01 4.4637100e+07
7.5000000e-01 1.1250000e-01 1.0687600e+02 1.2557500e+00 1.4876900e-01 2.2330900e+01 3.5906400e+07
7.7000000e-01 1.1550000e-01 1.0976000e+02 1.3451100e+00 1.5511700e-01 2.1323100e+01 2.9072000e+07
7.9000000e-01 1.1850000e-01 1.1264700e+02 1.4384900e+00 1.6163100e-01 2.0461000e+01 2.3698100e+07
8.1000000e-01 1.2150000e-01 1.1553700e+02 1.5349800e+00 1.6823500e-01 1.9724300e+01 1.9471700e+07
8.3000000e-01 1.2450000e-01 1.1842900e+02 1.6356700e+00 1.7499300e-01 1.9082400e+01 1.6081900e+07
8.5000000e-01 1.2750000e-01 1.2132300e+02 1.7410000e+00 1.8192700e-01 1.8517400e+01 1.3336000e+07
8.7000000e-01 1.3050000e-01 1.2422000e+02 1.8512800e+00 1.8904900e-01 1.8016200e+01 1.1096200e+07
8.9000000e-01 1.3350000e-01 1.2711900e+02 1.9667900e+00 1.9636900e-01 1.7569000e+01 9.2593300e+06
9.1000000e-01 1.3650000e-01 1.3002200e+02 2.0877800e+00 2.0389700e-01 1.7167900e+01 7.7463300e+06
9.3000000e-01 1.3950000e-01 1.3292700e+02 2.2144700e+00 2.1163800e-01 1.6806600e+01 6.4955400e+06
9.5000000e-01 1.4250000e-01 1.3583400e+02 2.3470900e+00 2.1959900e-01 1.6480100e+01 5.4583200e+06
9.7000000e-01 1.4550000e-01 1.3874500e+02 2.4858400e+00 2.2778500e-01 1.6183900e+01 4.5958900e+06
9.9000000e-01 1.4850000e-01 1.4165800e+02 2.6309300e+00 2.3619900e-01 1.5914700e+01 3.8770600e+06
1.0100000e+00 1.5150000e-01 1.4457500e+02 2.7825700e+00 2.4484600e-01 1.5669400e+01 3.2766400e+06
1.0300000e+00 1.5450000e-01 1.4749400e+02 2.9409400e+00 2.5372800e-01 1.5445600e+01 2.7741300e+06
1.0500000e+00 1.5750000e-01 1.5041700e+02 3.1062300e+00 2.6284600e-01 1.5240800e+01 2.3527800e+06
1.0700000e+00 1.6050000e-01 1.5334300e+02 3.2786400e+00 2.7220300e-01 1.5053400e+01 1.9988800e+06
1.0900000e+00 1.6350000e-01 1.5627200e+02 3.4583300e+00 2.8179800e-01 1.4881700e+01 1.7011200e+06
1.1100000e+00 1.6650000e-01 1.5920400e+02 3.6455000e+00 2.9163100e-01 1.4724100e+01 1.4502000e+06
1.1300000e+00 1.6950000e-01 1.6214000e+02 3.8403200e+00 3.0170300e-01 1.4579400e+01 1.2384000e+06
1.1500000e+00 1.7250000e-01 1.6508000e+02 4.0429600e+00 3.1201200e-01 1.4446500e+01 1.0593600e+06
1.1700000e+00 1.7550000e-01 1.6802300e+02 4.2535800e+00 3.2255500e-01 1.4324300e+01 9.0776200e+05
1.1900000e+00 1.7850000e-01 1.7097000e+02 4.4723600e+00 3.3333100e-01 1.4211900e+01 7.7920900e+05
1.2100000e+00 1.8150000e-01 1.7392000e+02 4.6994500e+00 3.4433600e-01 1.4108600e+01 6.7002700e+05
1.2300000e+00 1.8450000e-01 1.7687400e+02 4.9350100e+00 3.5556800e-01 1.4013500e+01 5.7715200e+05
1.2500000e+00 1.8750000e-01 1.7983300e+02 5.1792000e+00 3.6702300e-01 1.3926000e+01 4.9802600e+05
1.2700000e+00 1.9050000e-01 1.8279500e+02 5.4321700e+00 3.7869600e-01 1.3845600e+01 4.3050700e+05
1.2900000e+00 1.9350000e-01 1.8576100e+02 5.6940600e+00 3.9058300e-01 1.3771500e+01 3.7280000e+05
1.3100000e+00 1.9650000e-01 1.8873100e+02 5.9650300e+00 4.0267900e-01 1.3703400e+01 3.2340300e+05
1.3300000e+00 1.9950000e-01 1.9170600e+02 6.2452100e+00 4.1497900e-01 1.3640800e+01 2.8105000e+05
1.3500000e+00 2.0250000e-01 1.9468500e+02 6.5347500e+00 4.2747700e-01 1.3583200e+01 2.4467800e+05
1.3700000e+00 2.0550000e-01 1.9766800e+02 6.8337800e+00 4.4016800e-01 1.3530300e+01 2.1339200e+05
1.3900000e+00 2.0850000e-01 2.0065600e+02 7.1424300e+00 4.5304400e-01 1.3481700e+01 1.8643800e+05
1.4100000e+00 2.1150000e-01 2.0364800e+02 7.4608300e+00 4.6610000e-01 1.3437100e+01 1.6317700e+05
1.4300000e+00 2.1450000e-01 2.0664500e+02 7.7891100e+00 4.7932900e-01 1.3396100e+01 1.4307100e+05
1.4500000e+00 2.1750000e-01 2.0964600e+02 8.1273800e+00 4.9272400e-01 1.3358500e+01 1.2566300e+05
1.4700000e+00 2.2050000e-01 2.1265200e+02 8.4757800e+00 5.0627700e-01 1.3324000e+01 1.1056700e+05
1.4900000e+00 2.2350000e-01 2.1566300e+02 8.8344100e+00 5.1998300e-01 1.3292500e+01 9.7454800e+04
1.5100000e+00 2.2650000e-01 2.1867900e+02 9.2033900e+00 5.3383400e-01 1.3263600e+01 8.6046300e+04
1.5300000e+00 2.2950000e-01 2.2170000e+02 9.5828200e+00 5.4782100e-01 1.3237100e+01 7.6104300e+04
1.5500000e+00 2.3250000e-01 2.2472600e+02 9.9728000e+00 5.6193800e-01 1.3213000e+01 6.7426200e+04
1.5700000e+00 2.3550000e-01 2.2775700e+02 1.0373500e+01 5.7617700e-01 1.3190900e+01 5.9839100e+04
1.5900000e+00 2.3850000e-01 2.3079300e+02 1.0784900e+01 5.9053100e-01 1.3170800e+01 5.3195100e+04
1.6100000e+00 2.4150000e-01 2.3383400e+02 1.1207100e+01 6.0499000e-01 1.3152400e+01 4.7367800e+04
1.6300000e+00 2.4450000e-01 2.3688100e+02 1.1640300e+01 6.1954900e-01 1.3135700e+01 4.2248600e+04
1.6500000e+00 2.4750000e-01 2.3993300e+02 1.2084600e+01 6.3419800e-01 1.3120500e+01 3.7744300e+04
1.6700000e+00 2.5050000e-01 2.4299000e+02 1.2539900e+01 6.4893100e-01 1.3106600e+01 3.3775000e+04
1.6900000e+00 2.5350000e-01 2.4605300e+02 1.3006400e+01 6.6373800e-01 1.3094100e+01 3.0271500e+04
1.7100000e+00 2.5650000e-01 2.4912200e+02 1.3484200e+01 6.7861400e-01 1.3082700e+01 2.7174500e+04
1.7300000e+00 2.5950000e-01 2.5219600e+02 1.3973400e+01 6.9354900e-01 1.3072400e+01 2.4432600e+04
1.7500000e+00 2.6250000e-01 2.5527600e+02 1.4473900e+01 7.0853700e-01 1.3063000e+01 2.2001400e+04
1.7700000e+00 2.6550000e-01 2.5836200e+02 1.4985900e+01 7.2357000e-01 1.3054500e+01 1.9842600e+04
1.7900000e+00 2.6850000e-01 2.6145300e+02 1.5509400e+01 7.3863900e-01 1.3046900e+01 1.7922600e+04
1.8100000e+00 2.7150000e-01 2.6455100e+02 1.6044500e+01 7.5373900e-01 1.3040000e+01 1.6212600e+04
1.8300000e+00 2.7450000e-01 2.6765400e+02 1.6591200e+01 7.6886100e-01 1.3033700e+01 1.4687500e+04
1.8500000e+00 2.7750000e-01 2.7076400e+02 1.7149600e+01 7.8399800e-01 1.3028100e+01 1.3325200e+04
1.8700000e+00 2.8050000e-01 2.7388000e+02 1.7719800e+01 7.9914400e-01 1.3023000e+01 1.2106700e+04
1.8900000e+00 2.8350000e-01 2.7700100e+02 1.8301600e+01 8.1429000e-01 1.3018400e+01 1.1015200e+04
1.9100000e+00 2.8650000e-01 2.8012900e+02 1.8895300e+01 8.2943100e-01 1.3014200e+01 1.0036200e+04
1.9300000e+00 2.8950000e-01 2.8326400e+02 1.9500800e+01 8.4456000e-01 1.3010400e+01 9.1568100e+03
1.9500000e+00 2.9250000e-01 2.8640400e+02 2.0118100e+01 8.5967100e-01 1.3007000e+01 8.3658900e+03
1.9700000e+00 2.9550000e-01 2.8955100e+02 2.0747300e+01 8.7475600e-01 1.3003800e+01 7.6535700e+03
1.9900000e+00 2.9850000e-01 2.9270500e+02 2.1388400e+01 8.8980900e-01 1.3001000e+01 7.0111900e+03
2.0100000e+00 3.0150000e-01 2.9586500e+02 2.2041400e+01 9.0482500e-01 1.2998300e+01 6.4311300e+03
2.0300000e+00 3.0450000e-01 2.9903100e+02 2.2706300e+01 9.1979800e-01 1.2995900e+01 5.9066700e+03
2.0500000e+00 3.0750000e-01 3.0220500e+02 2.3383100e+01 9.3472200e-01 1.2993600e+01 5.4318800e+03
2.0700000e+00 3.1050000e-01 3.0538400e+02 2.4071900e+01 9.4959100e-01 1.2991500e+01 5.0015100e+03
2.0900000e+00 3.1350000e-01 3.0857100e+02 2.4772500e+01 9.6440000e-01 1.2989500e+01 4.6109300e+03
2.1100000e+00 3.1650000e-01 3.1176400e+02 2.5485100e+01 9.7914500e-01 1.2987600e+01 4.2560200e+03
2.1300000e+00 3.1950000e-01 3.1496400e+02 2.6209600e+01 9.9381800e-01 1.2985700e+01 3.9331500e+03
2.1500000e+00 3.2250000e-01 3.1817100e+02 2.6945900e+01 1.0084200e+00 1.2983900e+01 3.6390600e+03
2.1700000e+00 3.2550000e-01 3.2138500e+02 2.7694200e+01 1.0229400e+00 1.2982100e+01 3.3708900e+03
2.1900000e+00 3.2850000e-01 3.2460600e+02 2.8454300e+01 1.0373700e+00 1.2980400e+01 3.1260600e+03
2.2100000e+00 3.3150000e-01 3.2783400e+02 2.9226200e+01 1.0517200e+00 1.2978600e+01 2.9022800e+03
2.2300000e+00 3.3450000e-01 3.3106800e+02 3.0010000e+01 1.0659700e+00 1.2976800e+01 2.6975300e+03
2.2500000e+00 3.3750000e-01 3.3431000e+02 3.0805500e+01 1.0801300e+00 1.2975000e+01 2.5099700e+03
2.2700000e+00 3.4050000e-01 3.3755900e+02 3.1612800e+01 1.0941900e+00 1.2973100e+01 2.3379700e+03
2.2900000e+00 3.4350000e-01 3.4081600e+02 3.2431800e+01 1.1081500e+00 1.2971200e+01 2.1800700e+03
2.3100000e+00 3.4650000e-01 3.4407900e+02 3.3262400e+01 1.1220000e+00 1.2969200e+01 2.0349600e+03
2.3300000e+00 3.4950000e-01 3.4735000e+02 3.4104800e+01 1.1357300e+00 1.2967100e+01 1.9014700e+03
2.3500000e+00 3.5250000e-01 3.5062800e+02 3.4958600e+01 1.1493600e+00 1.2965000e+01 1.7785400e+03
2.3700000e+00 3.5550000e-01 3.5391300e+02 3.5824100e+01 1.1628700e+00 1.2962700e+01 1.6652200e+03
2.3900000e+00 3.5850000e-01 3.5720500e+02 3.6701000e+01 1.1762600e+00 1.2960400e+01 1.5606500e+03
2.4100000e+00 3.6150000e-01 3.6050500e+02 3.7589400e+01 1.1895300e+00 1.2957900e+01 1.4640700e+03
2.4300000e+00 3.6450000e-01 3.6381300e+02 3.8489100e+01 1.2026800e+00 1.2955400e+01 1.3747700e+03
2.4500000e+00 3.6750000e-01 3.6712800e+02 3.9400200e+01 1.2157000e+00 1.2952700e+01 1.2921300e+03
2.4700000e+00 3.7050000e-01 3.7045000e+02 4.0322600e+01 1.2286000e+00 1.2950000e+01 1.2155700e+03
2.4900000e+00 3.7350000e-01 3.7378000e+02 4.1256200e+01 1.2413700e+00 1.2947100e+01 1.1445900e+03
2.5100000e+00 3.7650000e-01 3.7711700e+02 4.2200900e+01 1.2540000e+00 1.2944000e+01 1.0787200e+03
2.5300000e+00 3.7950000e-01 3.8046200e+02 4.3156800e+01 1.2665100e+00 1.2940900e+01 1.0175300e+03
2.5500000e+00 3.8250000e-01 3.8381500e+02 4.4123600e+01 1.2788800e+00 1.2937600e+01 9.6064800e+02
2.5700000e+00 3.8550000e-01 3.8717500e+02 4.5101400e+01 1.2911200e+00 1.2934200e+01 9.0771500e+02
2.5900000e+00 3.8850000e-01 3.9054300e+02 4.6090100e+01 1.3032200e+00 1.2930700e+01 8.5841700e+02
2.6100000e+00 3.9150000e-01 3.9391800e+02 4.7089700e+01 1.3151800e+00 1.2927000e+01 8.1246500e+02
2.6300000e+00 3.9450000e-01 3.9730200e+02 4.8099900e+01 1.3270100e+00 1.2923200e+01 7.6959700e+02
2.6500000e+00 3.9750000e-01 4.0069300e+02 4.9120900e+01 1.3387000e+00 1.2919300e+01 7.2957200e+02
2.6700000e+00 4.0050000e-01 4.0409100e+02 5.0152400e+01 1.3502500e+00 1.2915200e+01 6.9217100e+02
2.6900000e+00 4.0350000e-01 4.0749800e+02 5.1194500e+01 1.3616600e+00 1.2911000e+01 6.5719400e+02
2.7100000e+00 4.0650000e-01 4.1091200e+02 5.2247000e+01 1.3729300e+00 1.2906700e+01 6.2445800e+02
2.7300000e+00 4.0950000e-01 4.1433400e+02 5.3309800e+01 1.3840600e+00 1.2902300e+01 5.9379600e+02
2.7500000e+00 4.1250000e-01 4.1776400e+02 5.4383000e+01 1.3950500e+00 1.2897700e+01 5.6505500e+02
2.7700000e+00 4.1550000e-01 4.2120200e+02 5.5466400e+01 1.4059000e+00 1.2893000e+01 5.3809200e+02
2.7900000e+00 4.1850000e-01 4.2464700e+02 5.6559900e+01 1.4166200e+00 1.2888100e+01 5.1278000e+02
2.8100000e+00 4.2150000e-01 4.2810100e+02 5.7663500e+01 1.4271900e+00 1.2883200e+01 4.8900100e+02
2.8300000e+00 4.2450000e-01 4.3156200e+02 5.8777100e+01 1.4376200e+00 1.2878100e+01 4.6664400e+02
2.8500000e+00 4.2750000e-01 4.3503100e+02 5.9900500e+01 1.4479100e+00 1.2872900e+01 4.4561000e+02
2.8700000e+00 4.3050000e-01 4.3850800e+02 6.1033800e+01 1.4580700e+00 1.2867600e+01 4.2580700e+02
2.8900000e+00 4.3350000e-01 4.4199400e+02 6.2176800e+01 1.4680800e+00 1.2862100e+01 4.0715000e+02
2.9100000e+00 4.3650000e-01 4.4548700e+02 6.3329400e+01 1.4779600e+00 1.2856600e+01 3.8956100e+02
2.9300000e+00 4.3950000e-01 4.4898800e+02 6.4491600e+01 1.4877000e+00 1.2850900e+01 3.7296700e+02
2.9500000e+00 4.4250000e-01 4.5249700e+02 6.5663300e+01 1.4973100e+00 1.2845100e+01 3.5730100e+02
2.9700000e+00 4.4550000e-01 4.5601300e+02 6.6844400e+01 1.5067700e+00 1.2839200e+01 3.4250300e+02
2.9900000e+00 4.4850000e-01 4.5953800e+02 6.8034900e+01 1.5161100e+00 1.2833200e+01 3.2851400e+02
3.0100000e+00 4.5150000e-01 4.6307100e+02 6.9234500e+01 1.5253100e+00 1.2827100e+01 3.1528300e+02
3.0300000e+00 4.5450000e-01 4.6661200e+02 7.0443400e+01 1.5343700e+00 1.2820900e+01 3.0276100e+02
3.0500000e+00 4.5750000e-01 4.7016100e+02 7.1661300e+01 1.5433000e+00 1.2814600e+01 2.9090200e+02
3.0700000e+00 4.6050000e-01 4.7371800e+02 7.2888200e+01 1.5521000e+00 1.2808100e+01 2.7966400e+02
3.0900000e+00 4.6350000e-01 4.7728300e+02 7.4124000e+01 1.5607800e+00 1.2801600e+01 2.6900900e+02
3.1100000e+00 4.6650000e-01 4.8085600e+02 7.5368600e+01 1.5693200e+00 1.2795000e+01 2.5890100e+02
3.1300000e+00 4.6950000e-01 4.8443700e+02 7.6622000e+01 1.5777300e+00 1.2788300e+01 2.4930500e+02
3.1500000e+00 4.7250000e-01 4.8802600e+02 7.7884100e+01 1.5860200e+00 1.2781600e+01 2.4019000e+02
3.1700000e+00 4.7550000e-01 4.9162300e+02 7.9154800e+01 1.5941800e+00 1.2774700e+01 2.3152900e+02
3.1900000e+00 4.7850000e-01 4.9522800e+02 8.0433900e+01 1.6022100e+00 1.2767700e+01 2.2329300e+02
3.2100000e+00 4.8150000e-01 4.9884200e+02 8.1721500e+01 1.6101200e+00 1.2760700e+01 2.1545700e+02
3.2300000e+00 4.8450000e-01 5.0246300e+02 8.3017500e+01 1.6179100e+00 1.2753600e+01 2.0799800e+02
3.2500000e+00 4.8750000e-01 5.0609200e+02 8.4321700e+01 1.6255800e+00 1.2746400e+01 2.0089400e+02
3.2700000e+00 4.9050000e-01 5.0972900e+02 8.5634200e+01 1.6331200e+00 1.2739100e+01 1.9412500e+02
3.2900000e+00 4.9350000e-01 5.1337500e+02 8.6954700e+01 1.6405500e+00 1.2731800e+01 1.8767200e+02
3.3100000e+00 4.9650000e-01 5.1702800e+02 8.8283300e+01 1.6478600e+00 1.2724400e+01 1.8151600e+02
3.3300000e+00 4.9950000e-01 5.2069000e+02 8.9619900e+01 1.6550500e+00 1.2716900e+01 1.7564100e+02
3.3500000e+00 5.0250000e-01 5.2435900e+02 9.0964300e+01 1.6621300e+00 1.2709400e+01 1.7003200e+02
3.3700000e+00 5.0550000e-01 5.2803700e+02 9.2316600e+01 1.6691000e+00 1.2701800e+01 1.6467300e+02
3.3900000e+00 5.0850000e-01 5.3172300e+02 9.3676600e+01 1.6759500e+00 1.2694100e+01 1.5955200e+02
3.4100000e+00 5.1150000e-01 5.3541600e+02 9.5044300e+01 1.6826900e+00 1.2686400e+01 1.5465500e+02
3.4300000e+00 5.1450000e-01 5.3911800e+02 9.6419600e+01 1.6893300e+00 1.2678600e+01 1.4997100e+02
3.4500000e+00 5.1750000e-01 5.4282800e+02 9.7802400e+01 1.6958500e+00 1.2670800e+01 1.4548800e+02
3.4700000e+00 5.2050000e-01 5.4654600e+02 9.9192700e+01 1.7022700e+00 1.2662900e+01 1.4119600e+02
3.4900000e+00 5.2350000e-01 5.5027100e+02 1.0059000e+02 1.7085800e+00 1.2654900e+01 1.3708400e+02
3.5100000e+00 5.2650000e-01 5.5400500e+02 1.0199500e+02 1.7147900e+00 1.2646900e+01 1.3314300e+02
3.5300000e+00 5.2950000e-01 5.5774700e+02 1.0340700e+02 1.7208900e+00 1.2638900e+01 1.2936500e+02
3.5500000e+00 5.3250000e-01 5.6149700e+02 1.0482700e+02 1.7268900e+00 1.2630800e+01 1.2574200e+02
3.5700000e+00 5.3550000e-01 5.6525500e+02 1.0625300e+02 1.7328000e+00 1.2622700e+01 1.2226500e+02
3.5900000e+00 5.3850000e-01 5.6902100e+02 1.0768700e+02 1.7386000e+00 1.2614500e+01 1.1892700e+02
3.6100000e+00 5.4150000e-01 5.7279500e+02 1.0912700e+02 1.7443100e+00 1.2606300e+01 1.1572200e+02
3.6300000e+00 5.4450000e-01 5.7657700e+02 1.1057500e+02 1.7499200e+00 1.2598100e+01 1.1264300e+02
3.6500000e+00 5.4750000e-01 5.8036700e+02 1.1202900e+02 1.7554300e+00 1.2589800e+01 1.0968300e+02
3.6700000e+00 5.5050000e-01 5.8416500e+02 1.1349000e+02 1.7608500e+00 1.2581500e+01 1.0683800e+02
3.6900000e+00 5.5350000e-01 5.8797100e+02 1.1495800e+02 1.7661800e+00 1.2573100e+01 1.0410100e+02
3.7100000e+00 5.5650000e-01 5.9178500e+02 1.1643200e+02 1.7714200e+00 1.2564700e+01 1.0146800e+02
3.7300000e+00 5.5950000e-01 5.9560700e+02 1.1791300e+02 1.7765700e+00 1.2556300e+01 9.8933100e+01
3.7500000e+00 5.6250000e-01 5.9943600e+02 1.1940000e+02 1.7816200e+00 1.2547900e+01 9.6492500e+01
3.7700000e+00 5.6550000e-01 6.0327400e+02 1.2089400e+02 1.7866000e+00 1.2539400e+01 9.4141500e+01
3.7900000e+00 5.6850000e-01 6.0712000e+02 1.2239500e+02 1.7914800e+00 1.2531000e+01 9.1876100e+01
3.8100000e+00 5.7150000e-01 6.1097400e+02 1.2390100e+02 1.7962800e+00 1.2522400e+01 8.9692500e+01
3.8300000e+00 5.7450000e-01 6.1483500e+02 1.2541400e+02 1.8010000e+00 1.2513900e+01 8.7586900e+01
3.8500000e+00 5.7750000e-01 6.1870500e+02 1.2693300e+02 1.8056400e+00 1.2505400e+01 8.5555800e+01
3.8700000e+00 5.8050000e-01 6.2258200e+02 1.2845900e+02 1.8101900e+00 1.2496800e+01 8.3596000e+01
3.8900000e+00 5.8350000e-01 6.2646700e+02 1.2999000e+02 1.8146600e+00 1.2488200e+01 8.1704300e+01
3.9100000e+00 5.8650000e-01 6.3036000e+02 1.3152800e+02 1.8190600e+00 1.2479600e+01 7.9877800e+01
3.9300000e+00 5.8950000e-01 6.3426200e+02 1.3307100e+02 1.8233800e+00 1.2471000e+01 7.8113600e+01
3.9500000e+00 5.9250000e-01 6.3817000e+02 1.3462100e+02 1.8276200e+00 1.2462300e+01 7.6409100e+01
3.9700000e+00 5.9550000e-01 6.4208700e+02 1.3617600e+02 1.8317800e+00 1.2453700e+01 7.4761800e+01
3.9900000e+00 5.9850000e-01 6.4601200e+02 1.3773700e+02 1.8358800e+00 1.2445000e+01 7.3169200e+01
4.0100000e+00 6.0150000e-01 6.4994400e+02 1.3930400e+02 1.8399000e+00 1.2436300e+01 7.1629100e+01
4.0300000e+00 6.0450000e-01 6.5388500e+02 1.4087700e+02 1.8438400e+00 1.2427700e+01 7.0139200e+01
4.0500000e+00 6.0750000e-01 6.5783300e+02 1.4245600e+02 1.8477200e+00 1.2419000e+01 6.8697500e+01
4.0700000e+00 6.1050000e-01 6.6178900e+02 1.4404000e+02 1.8515300e+00 1.2410300e+01 6.7302100e+01
4.0900000e+00 6.1350000e-01 6.6575300e+02 1.4562900e+02 1.8552600e+00 1.2401600e+01 6.5951100e+01
4.1100000e+00 6.1650000e-01 6.6972400e+02 1.4722500e+02 1.8589300e+00 1.2392900e+01 6.4642600e+01
4.1300000e+00 6.1950000e-01 6.7370300e+02 1.4882500e+02 1.8625400e+00 1.2384100e+01 6.3375000e+01
4.1500000e+00 6.2250000e-01 6.7769000e+02 1.5043100e+02 1.8660700e+00 1.2375400e+01 6.2146700e+01
4.1700000e+00 6.2550000e-01 6.8168500e+02 1.5204300e+02 1.8695500e+00 1.2366700e+01 6.0956100e+01
4.1900000e+00 6.2850000e-01 6.8568800e+02 1.5366000e+02 1.8729600e+00 1.2358000e+01 5.9801800e+01
4.2100000e+00 6.3150000e-01 6.8969800e+02 1.5528200e+02 1.8763100e+00 1.2349300e+01 5.8682300e+01
4.2300000e+00 6.3450000e-01 6.9371600e+02 1.5690900e+02 1.8795900e+00 1.2340500e+01 5.7596400e+01
4.2500000e+00 6.3750000e-01 6.9774200e+02 1.5854200e+02 1.8828200e+00 1.2331800e+01 5.6542700e+01
4.2700000e+00 6.4050000e-01 7.0177500e+02 1.6018000e+02 1.8859800e+00 1.2323100e+01 5.5520000e+01
4.2900000e+00 6.4350000e-01 7.0581600e+02 1.6182300e+02 1.8890900e+00 1.2314400e+01 5.4527200e+01
4.3100000e+00 6.4650000e-01 7.0986500e+02 1.6347100e+02 1.8921400e+00 1.2305700e+01 5.3563100e+01
4.3300000e+00 6.4950000e-01 7.1392200e+02 1.6512400e+02 1.8951300e+00 1.2296900e+01 5.2626800e+01
4.3500000e+00 6.5250000e-01 7.1798600e+02 1.6678200e+02 1.8980700e+00 1.2288200e+01 5.1717100e+01
4.3700000e+00 6.5550000e-01 7.2205700e+02 1.6844500e+02 1.9009500e+00 1.2279500e+01 5.0833100e+01
4.3900000e+00 6.5850000e-01 7.2613700e+02 1.7011300e+02 1.9037700e+00 1.2270800e+01 4.9973900e+01
4.4100000e+00 6.6150000e-01 7.3022400e+02 1.7178500e+02 1.9065500e+00 1.2262100e+01 4.9138600e+01
4.4300000e+00 6.6450000e-01 7.3431800e+02 1.7346300e+02 1.9092700e+00 1.2253500e+01 4.8326300e+01
4.4500000e+00 6.6750000e-01 7.3842000e+02 1.7514600e+02 1.9119400e+00 1.2244800e+01 4.7536200e+01
4.4700000e+00 6.7050000e-01 7.4253000e+02 1.7683300e+02 1.9145500e+00 1.2236100e+01 4.6767600e+01
4.4900000e+00 6.7350000e-01 7.4664700e+02 1.7852500e+02 1.9171200e+00 1.2227500e+01 4.6019700e+01
4.5100000e+00 6.7650000e-01 7.5077200e+02 1.8022100e+02 1.9196400e+00 1.2218800e+01 4.5291800e+01
4.5300000e+00 6.7950000e-01 7.5490400e+02 1.8192200e+02 1.9221100e+00 1.2210200e+01 4.4583100e+01
4.5500000e+00 6.8250000e-01 7.5904400e+02 1.8362800e+02 1.9245300e+00 1.2201500e+01 4.3893100e+01
4.5700000e+00 6.8550000e-01 7.6319200e+02 1.8533900e+02 1.9269100e+00 1.2192900e+01 4.3221200e+01
4.5900000e+00 6.8850000e-01 7.6734600e+02 1.8705400e+02 1.9292300e+00 1.2184300e+01 4.2566600e+01
4.6100000e+00 6.9150000e-01 7.7150900e+02 1.8877300e+02 1.9315200e+00 1.2175700e+01 4.1928800e+01
4.6300000e+00 6.9450000e-01 7.7567900e+02 1.9049700e+02 1.9337600e+00 1.2167100e+01 4.1307300e+01
4.6500000e+00 6.9750000e-01 7.7985600e+02 1.9222500e+02 1.9359500e+00 1.2158600e+01 4.0701500e+01
4.6700000e+00 7.0050000e-01 7.8404100e+02 1.9395800e+02 1.9381000e+00 1.2150000e+01 4.0111000e+01
4.6900000e+00 7.0350000e-01 7.8823300e+02 1.9569500e+02 1.9402100e+00 1.2141500e+01 3.9535100e+01
4.7100000e+00 7.0650000e-01 7.9243200e+02 1.9743700e+02 1.9422800e+00 1.2132900e+01 3.8973500e+01
4.7300000e+00 7.0950000e-01 7.9663900e+02 1.9918300e+02 1.9443000e+00 1.2124400e+01 3.8425800e+01
4.7500000e+00 7.1250000e-01 8.0085400e+02 2.0093300e+02 1.9462800e+00 1.2115900e+01 3.7891300e+01
4.7700000e+00 7.1550000e-01 8.0507500e+02 2.0268700e+02 1.9482300e+00 1.2107400e+01 3.7369800e+01
4.7900000e+00 7.1850000e-01 8.0930500e+02 2.0444500e+02 1.9501300e+00 1.2099000e+01 3.6860800e+01
4.8100000e+00 7.2150000e-01 8.1354100e+02 2.0620800e+02 1.9520000e+00 1.2090500e+01 3.6364000e+01
4.8300000e+00 7.2450000e-01 8.1778500e+02 2.0797500e+02 1.9538300e+00 1.2082100e+01 3.5878900e+01
4.8500000e+00 7.2750000e-01 8.2203600e+02 2.0974600e+02 1.9556200e+00 1.2073700e+01 3.5405200e+01
4.8700000e+00 7.3050000e-01 8.2629400e+02 2.1152100e+02 1.9573700e+00 1.2065300e+01 3.4942600e+01
4.8900000e+00 7.3350000e-01 8.3056000e+02 2.1330000e+02 1.9590800e+00 1.2056900e+01 3.4490600e+01
4.9100000e+00 7.3650000e-01 8.3483300e+02 2.1508300e+02 1.9607700e+00 1.2048500e+01 3.4049100e+01
4.9300000e+00 7.3950000e-01 8.3911300e+02 2.1687000e+02 1.9624100e+00 1.2040200e+01 3.3617700e+01
4.9500000e+00 7.4250000e-01 8.4340100e+02 2.1866100e+02 1.9640200e+00 1.2031800e+01 3.3196000e+01
4.9700000e+00 7.4550000e-01 8.4769600e+02 2.2045600e+02 1.9656000e+00 1.2023500e+01 3.2783900e+01
4.9900000e+00 7.4850000e-01 8.5199800e+02 2.2225500e+02 1.9671400e+00 1.2015200e+01 3.2380900e+01
5.0100000e+00 7.5150000e-01 8.5630700e+02 2.2405800e+02 1.9686500e+00 1.2006900e+01 3.1986900e+01
5.0300000e+00 7.5450000e-01 8.6062300e+02 2.2586400e+02 1.9701300e+00 1.1998700e+01 3.1601600e+01
5.0500000e+00 7.5750000e-01 8.6494700e+02 2.2767500e+02 1.9715700e+00 1.1990400e+01 3.1224700e+01
5.0700000e+00 7.6050000e-01 8.6927800e+02 2.2948900e+02 1.9729900e+00 1.1982200e+01 3.0856000e+01
5.0900000e+00 7.6350000e-01 8.7361600e+02 2.3130700e+02 1.9743700e+00 1.1974000e+01 3.0495300e+01
5.1100000e+00 7.6650000e-01 8.7796100e+02 2.3312900e+02 1.9757200e+00 1.1965800e+01 3.0142300e+01
5.1300000e+00 7.6950000e-01 8.8231300e+02 2.3495500e+02 1.9770400e+00 1.1957600e+01 2.9796900e+01
5.1500000e+00 7.7250000e-01 8.8667200e+02 2.3678400e+02 1.9783400e+00 1.1949500e+01 2.9458700e+01
5.1700000e+00 7.7550000e-01 8.9103900e+02 2.3861700e+02 1.9796000e+00 1.1941400e+01 2.9127700e+01
5.1900000e+00 7.7850000e-01 8.9541200e+02 2.4045400e+02 1.9808300e+00 1.1933300e+01 2.8803600e+01
5.2100000e+00 7.8150000e-01 8.9979300e+02 2.4229400e+02 1.9820400e+00 1.1925200e+01 2.8486200e+01
5.2300000e+00 7.8450000e-01 9.0418100e+02 2.4413800e+02 1.9832200e+00 1.1917100e+01 2.8175300e+01
5.2500000e+00 7.8750000e-01 9.0857600e+02 2.4598600e+02 1.9843700e+00 1.1909100e+01 2.7870800e+01
5.2700000e+00 7.9050000e-01 9.1297800e+02 2.4783700e+02 1.9855000e+00 1.1901100e+01 2.7572500e+01
5.2900000e+00 7.9350000e-01 9.1738600e+02 2.4969100e+02 1.9865900e+00 1.1893100e+01 2.7280300e+01
5.3100000e+00 7.9650000e-01 9.2180200e+02 2.5154900e+02 1.9876700e+00 1.1885100e+01 2.6993900e+01
5.3300000e+00 7.9950000e-01 9.2622500e+02 2.5341100e+02 1.9887100e+00 1.1877100e+01 2.6713200e+01
5.3500000e+00 8.0250000e-01 9.3065500e+02 2.5527600e+02 1.9897300e+00 1.1869200e+01 2.6438100e+01
5.3700000e+00 8.0550000e-01 9.3509200e+02 2.5714500e+02 1.9907300e+00 1.1861300e+01 2.6168400e+01
5.3900000e+00 8.0850000e-01 9.3953600e+02 2.5901700e+02 1.9917000e+00 1.1853400e+01 2.5904000e+01
5.4100000e+00 8.1150000e-01 9.4398700e+02 2.6089200e+02 1.9926500e+00 1.1845500e+01 2.5644700e+01
5.4300000e+00 8.1450000e-01 9.4844400e+02 2.6277100e+02 1.9935700e+00 1.1837700e+01 2.5390400e+01
5.4500000e+00 8.1750000e-01 9.5290900e+02 2.6465300e+02 1.9944700e+00 1.1829800e+01 2.5141000e+01
5.4700000e+00 8.2050000e-01 9.5738100e+02 2.6653900e+02 1.9953500e+00 1.1822000e+01 2.4896400e+01
5.4900000e+00 8.2350000e-01 9.6185900e+02 2.6842800e+02 1.9962100e+00 1.1814200e+01 2.4656400e+01
5.5100000e+00 8.2650000e-01 9.6634400e+02 2.7032000e+02 1.9970400e+00 1.1806500e+01 2.4421000e+01
5.5300000e+00 8.2950000e-01 9.7083700e+02 2.7221600e+02 1.9978500e+00 1.1798700e+01 2.4189900e+01
5.5500000e+00 8.3250000e-01 9.7533600e+02 2.7411500e+02 1.9986400e+00 1.1791000e+01 2.3963200e+01
5.5700000e+00 8.3550000e-01 9.7984200e+02 2.7601700e+02 1.9994100e+00 1.1783300e+01 2.3740700e+01
5.5900000e+00 8.3850000e-01 9.8435500e+02 2.7792200e+02 2.0001600e+00 1.1775600e+01 2.3522200e+01
5.6100000e+00 8.4150000e-01 9.8887400e+02 2.7983100e+02 2.0008800e+00 1.1768000e+01 2.3307800e+01
5.6300000e+00 8.4450000e-01 9.9340100e+02 2.8174200e+02 2.0015900e+00 1.1760300e+01 2.3097200e+01
5.6500000e+00 8.4750000e-01 9.9793400e+02 2.8365700e+02 2.0022800e+00 1.1752700e+01 2.2890500e+01
5.6700000e+00 8.5050000e-01 1.0024700e+03 2.8557500e+02 2.0029400e+00 1.1745200e+01 2.2687400e+01
5.6900000e+00 8.5350000e-01 1.0070200e+03 2.8749700e+02 2.0035900e+00 1.1737600e+01 2.2488000e+01
5.7100000e+00 8.5650000e-01 1.0115700e+03 2.8942100e+02 2.0042200e+00 1.1730000e+01 2.2292200e+01
5.7300000e+00 8.5950000e-01 1.0161300e+03 2.9134800e+02 2.0048300e+00 1.1722500e+01 2.2099800e+01
5.7500000e+00 8.6250000e-01 1.0207000e+03 2.9327900e+02 2.0054200e+00 1.1715000e+01 2.1910800e+01
5.7700000e+00 8.6550000e-01 1.0252800e+03 2.9521300e+02 2.0059900e+00 1.1707600e+01 2.1725000e+01
5.7900000e+00 8.6850000e-01 1.0298600e+03 2.9714900e+02 2.0065500e+00 1.1700100e+01 2.1542500e+01
5.8100000e+00 8.7150000e-01 1.0344400e+03 2.9908900e+02 2.0070900e+00 1.1692700e+01 2.1363200e+01
5.8300000e+00 8.7450000e-01 1.0390400e+03 3.0103200e+02 2.0076100e+00 1.1685300e+01 2.1186900e+01
5.8500000e+00 8.7750000e-01 1.0436400e+03 3.0297800e+02 2.0081100e+00 1.1677900e+01 2.1013600e+01
5.8700000e+00 8.8050000e-01 1.0482400e+03 3.0492700e+02 2.0086000e+00 1.1670500e+01 2.0843300e+01
5.8900000e+00 8.8350000e-01 1.0528600e+03 3.0687900e+02 2.0090700e+00 1.1663200e+01 2.0675800e+01
5.9100000e+00 8.8650000e-01 1.0574800e+03 3.0883300e+02 2.0095200e+00 1.1655900e+01 2.0511200e+01
5.9300000e+00 8.8950000e-01 1.0621100e+03 3.1079100e+02 2.0099600e+00 1.1648600e+01 2.0349300e+01
5.9500000e+00 8.9250000e-01 1.0667400e+03 3.1275200e+02 2.0103800e+00 1.1641300e+01 2.0190100e+01
5.9700000e+00 8.9550000e-01 1.0713800e+03 3.1471500e+02 2.0107900e+00 1.1634000e+01 2.0033500e+01
5.9900000e+00 8.9850000e-01 1.0760300e+03 3.1668200e+02 2.0111800e+00 1.1626800e+01 1.9879400e+01
6.0100000e+00 9.0150000e-01 1.0806800e+03 3.1865100e+02 2.0115600e+00 1.1619600e+01 1.9727900e+01
6.0300000e+00 9.0450000e-01 1.0853400e+03 3.2062400e+02 2.0119200e+00 1.1612400e+01 1.9578900e+01
6.0500000e+00 9.0750000e-01 1.0900100e+03 3.2259900e+02 2.0122700e+00 1.1605300e+01 1.9432300e+01
6.0700000e+00 9.1050000e-01 1.0946800e+03 3.2457700e+02 2.0126000e+00 1.1598100e+01 1.9288000e+01
6.0900000e+00 9.1350000e-01 1.0993600e+03 3.2655800e+02 2.0129200e+00 1.1591000e+01 1.9146000e+01
6.1100000e+00 9.1650000e-01 1.1040400e+03 3.2854100e+02 2.0132200e+00 1.1583900e+01 1.9006300e+01
6.1300000e+00 9.1950000e-01 1.1087400e+03 3.3052800e+02 2.0135100e+00 1.1576800e+01 1.8868700e+01
6.1500000e+00 9.2250000e-01 1.1134400e+03 3.3251700e+02 2.0137900e+00 1.1569800e+01 1.8733400e+01
6.1700000e+00 9.2550000e-01 1.1181400e+03 3.3450900e+02 2.0140500e+00 1.1562800e+01 1.8600200e+01
6.1900000e+00 9.2850000e-01 1.1228500e+03 3.3650400e+02 2.0143000e+00 1.1555700e+01 1.8469000e+01
6.2100000e+00 9.3150000e-01 1.1275700e+03 3.3850200e+02 2.0145400e+00 1.1548800e+01 1.8339900e+01
6.2300000e+00 9.3450000e-01 1.1323000e+03 3.4050200e+02 2.0147700e+00 1.1541800e+01 1.8212700e+01
6.2500000e+00 9.3750000e-01 1.1370300e+03 3.4250500e+02 2.0149800e+00 1.1534900e+01 1.8087500e+01
6.2700000e+00 9.4050000e-01 1.1417700e+03 3.4451100e+02 2.0151800e+00 1.1527900e+01 1.7964200e+01
6.2900000e+00 9.4350000e-01 1.1465100e+03 3.4651900e+02 2.0153700e+00 1.1521000e+01 1.7842800e+01
6.3100000e+00 9.4650000e-01 1.1512600e+03 3.4853000e+02 2.0155400e+00 1.1514200e+01 1.7723200e+01
6.3300000e+00 9.4950000e-01 1.1560200e+03 3.5054400e+02 2.0157100e+00 1.1507300e+01 1.7605400e+01
6.3500000e+00 9.5250000e-01 1.1607800e+03 3.5256100e+02 2.0158600e+00 1.1500500e+01 1.7489400e+01
6.3700000e+00 9.5550000e-01 1.1655500e+03 3.5458000e+02 2.0160000e+00 1.1493700e+01 1.7375100e+01
6.3900000e+00 9.5850000e-01 1.1703300e+03 3.5660200e+02 2.0161300e+00 1.1486900e+01 1.7262500e+01
6.4100000e+00 9.6150000e-01 1.1751100e+03 3.5862600e+02 2.0162500e+00 1.1480100e+01 1.7151500e+01
6.4300000e+00 9.6450000e-01 1.1799000e+03 3.6065300e+02 2.0163600e+00 1.1473400e+01 1.7042200e+01
6.4500000e+00 9.6750000e-01 1.1846900e+03 3.6268300e+02 2.0164600e+00 1.1466700e+01 1.6934400e+01
6.4700000e+00 9.7050000e-01 1.1894900e+03 3.6471500e+02 2.0165400e+00 1.1460000e+01 1.6828300e+01
6.4900000e+00 9.7350000e-01 1.1943000e+03 3.6675000e+02 2.0166200e+00 1.1453300e+01 1.6723600e+01
6.5100000e+00 9.7650000e-01 1.1991100e+03 3.6878700e+02 2.0166900e+00 1.1446600e+01 1.6620500e+01
6.5300000e+00 9.7950000e-01 1.2039300e+03 3.7082700e+02 2.0167400e+00 1.1440000e+01 1.6518800e+01
6.5500000e+00 9.8250000e-01 1.2087600e+03 3.7287000e+02 2.0167900e+00 1.1433400e+01 1.6418600e+01
6.5700000e+00 9.8550000e-01 1.2135900e+03 3.7491500e+02 2.0168300e+00 1.1426800e+01 1.6319800e+01
6.5900000e+00 9.8850000e-01 1.2184300e+03 3.7696200e+02 2.0168500e+00 1.1420200e+01 1.6222400e+01
6.6100000e+00 9.9150000e-01 1.2232800e+03 3.7901200e+02 2.0168700e+00 1.1413700e+01 1.6126400e+01
6.6300000e+00 9.9450000e-01 1.2281300e+03 3.8106500e+02 2.0168800e+00 1.1407100e+01 1.6031700e+01
6.6500000e+00 9.9750000e-01 1.2329900e+03 3.8312000e+02 2.0168800e+00 1.1400600e+01 1.5938300e+01
6.6700000e+00 1.0005000e+00 1.2378500e+03 3.8517800e+02 2.0168700e+00 1.1394200e+01 1.5846200e+01
6.6900000e+00 1.0035000e+00 1.2427200e+03 3.8723800e+02 2.0168500e+00 1.1387700e+01 1.5755400e+01
6.7100000e+00 1.0065000e+00 1.2475900e+03 3.8930000e+02 2.0168200e+00 1.1381200e+01 1.5665800e+01
6.7300000e+00 1.0095000e+00 1.2524800e+03 3.9136500e+02 2.0167800e+00 1.1374800e+01 1.5577400e+01
6.7500000e+00 1.0125000e+00 1.2573600e+03 3.9343300e+02 2.0167400e+00 1.1368400e+01 1.5490300e+01
6.7700000e+00 1.0155000e+00 1.2622600e+03 3.9550300e+02 2.0166800e+00 1.1362000e+01 1.5404300e+01
6.7900000e+00 1.0185000e+00 1.2671600e+03 3.9757500e+02 2.0166200e+00 1.1355700e+01 1.5319500e+01
6.8100000e+00 1.0215000e+00 1.2720700e+03 3.9965000e+02 2.0165500e+00 1.1349300e+01 1.5235800e+01
6.8300000e+00 1.0245000e+00 1.2769800e+03 4.0172700e+02 2.0164700e+00 1.1343000e+01 1.5153300e+01
6.8500000e+00 1.0275000e+00 1.2819000e+03 4.0380600e+02 2.0163900e+00 1.1336700e+01 1.5071800e+01
6.8700000e+00 1.0305000e+00 1.2868200e+03 4.0588800e+02 2.0162900e+00 1.1330400e+01 1.4991400e+01
6.8900000e+00 1.0335000e+00 1.2917500e+03 4.0797200e+02 2.0161900e+00 1.1324200e+01 1.4912100e+01
6.9100000e+00 1.0365000e+00 1.2966900e+03 4.1005900e+02 2.0160800e+00 1.1317900e+01 1.4833800e+01
6.9300000e+00 1.0395000e+00 1.3016300e+03 4.1214800e+02 2.0159700e+00 1.1311700e+01 1.4756500e+01
6.9500000e+00 1.0425000e+00 1.3065800e+03 4.1423900e+02 2.0158400e+00 1.1305500e+01 1.4680300e+01
6.9700000e+00 1.0455000e+00 1.3115400e+03 4.1633300e+02 2.0157100e+00 1.1299300e+01 1.4605000e+01
6.9900000e+00 1.0485000e+00 1.3165000e+03 4.1842900e+02 2.0155700e+00 1.1293200e+01 1.4530700e+01
7.0100000e+00 1.0515000e+00 1.3214700e+03 4.2052800e+02 2.0154300e+00 1.1287000e+01 1.4457400e+01
7.0300000e+00 1.0545000e+00 1.3264400e+03 4.2262800e+02 2.0152800e+00 1.1280900e+01 1.4384900e+01
7.0500000e+00 1.0575000e+00 1.3314200e+03 4.2473100e+02 2.0151200e+00 1.1274800e+01 1.4313500e+01
7.0700000e+00 1.0605000e+00 1.3364000e+03 4.2683600e+02 2.0149500e+00 1.1268700e+01 1.4242900e+01
7.0900000e+00 1.0635000e+00 1.3413900e+03 4.2894400e+02 2.0147800e+00 1.1262700e+01 1.4173200e+01
7.1100000e+00 1.0665000e+00 1.3463900e+03 4.3105400e+02 2.0146000e+00 1.1256700e+01 1.4104400e+01
7.1300000e+00 1.0695000e+00 1.3513900e+03 4.3316600e+02 2.0144200e+00 1.1250600e+01 1.4036400e+01
7.1500000e+00 1.0725000e+00 1.3564000e+03 4.3528000e+02 2.0142300e+00 1.1244600e+01 1.3969300e+01
7.1700000e+00 1.0755000e+00 1.3614200e+03 4.3739700e+02 2.0140300e+00 1.1238700e+01 1.3903100e+01
7.1900000e+00 1.0785000e+00 1.3664400e+03 4.3951600e+02 2.0138300e+00 1.1232700e+01 1.3837600e+01
7.2100000e+00 1.0815000e+00 1.3714600e+03 4.4163700e+02 2.0136200e+00 1.1226700e+01 1.3773000e+01
7.2300000e+00 1.0845000e+00 1.3765000e+03 4.4376000e+02 2.0134000e+00 1.1220800e+01 1.3709100e+01
7.2500000e+00 1.0875000e+00 1.3815300e+03 4.4588600e+02 2.0131800e+00 1.1214900e+01 1.3646000e+01
7.2700000e+00 1.0905000e+00 1.3865800e+03 4.4801400e+02 2.0129600e+00 1.1209000e+01 1.3583700e+01
7.2900000e+00 1.0935000e+00 1.3916300e+03 4.5014400e+02 2.0127200e+00 1.1203200e+01 1.3522200e+01
7.3100000e+00 1.0965000e+00 1.3966800e+03 4.5227600e+02 2.0124900e+00 1.1197300e+01 1.3461400e+01
7.3300000e+00 1.0995000e+00 1.4017500e+03 4.5441000e+02 2.0122400e+00 1.1191500e+01 1.3401300e+01
7.3500000e+00 1.1025000e+00 1.4068100e+03 4.5654700e+02 2.0119900e+00 1.1185700e+01 1.3342000e+01
7.3700000e+00 1.1055000e+00 1.4118900e+03 4.5868600e+02 2.0117400e+00 1.1179900e+01 1.3283300e+01
7.3900000e+00 1.1085000e+00 1.4169700e+03 4.6082700e+02 2.0114800e+00 1.1174100e+01 1.3225400e+01
7.4100000e+00 1.1115000e+00 1.4220500e+03 4.6297000e+02 2.0112200e+00 1.1168400e+01 1.3168100e+01
7.4300000e+00 1.1145000e+00 1.4271400e+03 4.6511500e+02 2.0109500e+00 1.1162700e+01 1.3111600e+01
7.4500000e+00 1.1175000e+00 1.4322400e+03 4.6726200e+02 2.0106700e+00 1.1156900e+01 1.3055600e+01
7.4700000e+00 1.1205000e+00 1.4373400e+03 4.6941200e+02 2.0103900e+00 1.1151200e+01 1.3000400e+01
7.4900000e+00 1.1235000e+00 1.4424500e+03 4.7156300e+02 2.0101100e+00 1.1145600e+01 1.2945800e+01
7.5100000e+00 1.1265000e+00 1.4475600e+03 4.7371700e+02 2.0098200e+00 1.1139900e+01 1.2891800e+01
7.5300000e+00 1.1295000e+00 1.4526800e+03 4.7587300e+02 2.0095300e+00 1.1134300e+01 1.2838400e+01
7.5500000e+00 1.1325000e+00 1.4578100e+03 4.7803100e+02 2.0092300e+00 1.1128600e+01 1.2785700e+01
7.5700000e+00 1.1355000e+00 1.4629400e+03 4.8019100e+02 2.0089200e+00 1.1123000e+01 1.2733600e+01
7.5900000e+00 1.1385000e+00 1.4680700e+03 4.8235300e+02 2.0086200e+00 1.1117400e+01 1.2682000e+01
7.6100000e+00 1.1415000e+00 1.4732200e+03 4.8451800e+02 2.0083100e+00 1.1111900e+01 1.2631100e+01
7.6300000e+00 1.1445000e+00 1.4783600e+03 4.8668400e+02 2.0079900e+00 1.1106300e+01 1.2580700e+01
7.6500000e+00 1.1475000e+00 1.4835200e+03 4.8885300e+02 2.0076700e+00 1.1100800e+01 1.2530900e+01
7.6700000e+00 1.1505000e+00 1.4886800e+03 4.9102300e+02 2.0073400e+00 1.1095300e+01 1.2481700e+01
7.6900000e+00 1.1535000e+00 1.4938400e+03 4.9319600e+02 2.0070200e+00 1.1089800e+01 1.2433000e+01
7.7100000e+00 1.1565000e+00 1.4990100e+03 4.9537000e+02 2.0066800e+00 1.1084300e+01 1.2384900e+01
7.7300000e+00 1.1595000e+00 1.5041900e+03 4.9754700e+02 2.0063500e+00 1.1078800e+01 1.2337300e+01
7.7500000e+00 1.1625000e+00 1.5093700e+03 4.9972600e+02 2.0060100e+00 1.1073400e+01 1.2290300e+01
7.7700000e+00 1.1655000e+00 1.5145600e+03 5.0190700e+02 2.0056600e+00 1.1068000e+01 1.2243700e+01
7.7900000e+00 1.1685000e+00 1.5197500e+03 5.0409000e+02 2.0053100e+00 1.1062600e+01 1.2197700e+01
7.8100000e+00 1.1715000e+00 1.5249500e+03 5.0627400e+02 2.0049600e+00 1.1057200e+01 1.2152200e+01
7.8300000e+00 1.1745000e+00 1.5301500e+03 5.0846100e+02 2.0046100e+00 1.1051800e+01 1.2107200e+01
7.8500000e+00 1.1775000e+00 1.5353600e+03 5.1065000e+02 2.0042500e+00 1.1046400e+01 1.2062700e+01
7.8700000e+00 1.1805000e+00 1.5405800e+03 5.1284100e+02 2.0038800e+00 1.1041100e+01 1.2018600e+01
7.8900000e+00 1.1835000e+00 1.5458000e+03 5.1503400e+02 2.0035200e+00 1.1035800e+01 1.1975100e+01
7.9100000e+00 1.1865000e+00 1.5510300e+03 5.1722900e+02 2.0031500e+00 1.1030500e+01 1.1932000e+01
7.9300000e+00 1.1895000e+00 1.5562600e+03 5.1942600e+02 2.0027700e+00 1.1025200e+01 1.1889400e+01
7.9500000e+00 1.1925000e+00 1.5615000e+03 5.2162500e+02 2.0024000e+00 1.1019900e+01 1.1847200e+01
7.9700000e+00 1.1955000e+00 1.5667400e+03 5.2382600e+02 2.0020200e+00 1.1014600e+01 1.1805500e+01
7.9900000e+00 1.1985000e+00 1.5719900e+03 5.2602800e+02 2.0016300e+00 1.1009400e+01 1.1764300e+01
8.0100000e+00 1.2015000e+00 1.5772400e+03 5.2823300e+02 2.0012500e+00 1.1004200e+01 1.1723400e+01
8.0300000e+00 1.2045000e+00 1.5825000e+03 5.3044000e+02 2.0008600e+00 1.0999000e+01 1.1683100e+01
8.0500000e+00 1.2075000e+00 1.5877700e+03 5.3264900e+02 2.0004600e+00 1.0993800e+01 1.1643100e+01
8.0700000e+00 1.2105000e+00 1.5930400e+03 5.3485900e+02 2.0000700e+00 1.0988600e+01 1.1603600e+01
8.0900000e+00 1.2135000e+00 1.5983200e+03 5.3707200e+02 1.9996700e+00 1.0983500e+01 1.1564400e+01
8.1100000e+00 1.2165000e+00 1.6036000e+03 5.3928600e+02 1.9992700e+00 1.0978300e+01 1.1525700e+01
8.1300000e+00 1.2195000e+00 1.6088900e+03 5.4150300e+02 1.9988600e+00 1.0973200e+01 1.1487400e+01
8.1500000e+00 1.2225000e+00 1.6141800e+03 5.4372100e+02 1.9984600e+00 1.0968100e+01 1.1449500e+01
8.1700000e+00 1.2255000e+00 1.6194800e+03 5.4594200e+02 1.9980500e+00 1.0963000e+01 1.1412000e+01
8.1900000e+00 1.2285000e+00 1.6247800e+03 5.4816400e+02 1.9976300e+00 1.0957900e+01 1.1374900e+01
8.2100000e+00 1.2315000e+00 1.6300900e+03 5.5038800e+02 1.9972200e+00 1.0952900e+01 1.1338200e+01
8.2300000e+00 1.2345000e+00 1.6354000e+03 5.5261400e+02 1.9968000e+00 1.0947800e+01 1.1301800e+01
8.2500000e+00 1.2375000e+00 1.6407200e+03 5.5484200e+02 1.9963800e+00 1.0942800e+01 1.1265900e+01
8.2700000e+00 1.2405000e+00 1.6460500e+03 5.5707200e+02 1.9959500e+00 1.0937800e+01 1.1230200e+01
8.2900000e+00 1.2435000e+00 1.6513800e+03 5.5930300e+02 1.9955300e+00 1.0932800e+01 1.1195000e+01
8.3100000e+00 1.2465000e+00 1.6567200e+03 5.6153700e+02 1.9951000e+00 1.0927800e+01 1.1160100e+01
8.3300000e+00 1.2495000e+00 1.6620600e+03 5.6377300e+02 1.9946700e+00 1.0922800e+01 1.1125600e+01
8.3500000e+00 1.2525000e+00 1.6674000e+03 5.6601000e+02 1.9942300e+00 1.0917900e+01 1.1091400e+01
8.3700000e+00 1.2555000e+00 1.6727600e+03 5.6824900e+02 1.9938000e+00 1.0913000e+01 1.1057600e+01
8.3900000e+00 1.2585000e+00 1.6781100e+03 5.7049000e+02 1.9933600e+00 1.0908000e+01 1.1024100e+01
8.4100000e+00 1.2615000e+00 1.6834800e+03 5.7273300e+02 1.9929200e+00 1.0903100e+01 1.0990900e+01
8.4300000e+00 1.2645000e+00 1.6888400e+03 5.7497800e+02 1.9924800e+00 1.0898200e+01 1.0958100e+01
8.4500000e+00 1.2675000e+00 1.6942200e+03 5.7722500e+02 1.9920300e+00 1.0893400e+01 1.0925600e+01
8.4700000e+00 1.2705000e+00 1.6996000e+03 5.7947300e+02 1.9915800e+00 1.0888500e+01 1.0893400e+01
8.4900000e+00 1.2735000e+00 1.7049800e+03 5.8172300e+02 1.9911300e+00 1.0883700e+01 1.0861600e+01
8.5100000e+00 1.2765000e+00 1.7103700e+03 5.8397600e+02 1.9906800e+00 1.0878800e+01 1.0830000e+01
8.5300000e+00 1.2795000e+00 1.7157700e+03 5.8623000e+02 1.9902300e+00 1.0874000e+01 1.0798800e+01
8.5500000e+00 1.2825000e+00 1.7211700e+03 5.8848500e+02 1.9897700e+00 1.0869200e+01 1.0767900e+01
8.5700000e+00 1.2855000e+00 1.7265700e+03 5.9074300e+02 1.9893100e+00 1.0864500e+01 1.0737200e+01
8.5900000e+00 1.2885000e+00 1.7319800e+03 5.9300300e+02 1.9888600e+00 1.0859700e+01 1.0706900e+01
8.6100000e+00 1.2915000e+00 1.7374000e+03 5.9526400e+02 1.9883900e+00 1.0854900e+01 1.0676900e+01
8.6300000e+00 1.2945000e+00 1.7428200e+03 5.9752700e+02 1.9879300e+00 1.0850200e+01 1.0647200e+01
8.6500000e+00 1.2975000e+00 1.7482400e+03 5.9979200e+02 1.9874600e+00 1.0845500e+01 1.0617700e+01
8.6700000e+00 1.3005000e+00 1.7536800e+03 6.0205800e+02 1.9870000e+00 1.0840800e+01 1.0588600e+01
8.6900000e+00 1.3035000e+00 1.7591100e+03 6.0432700e+02 1.9865300e+00 1.0836100e+01 1.0559700e+01
8.7100000e+00 1.3065000e+00 1.7645600e+03 6.0659700e+02 1.9860600e+00 1.0831400e+01 1.0531100e+01
8.7300000e+00 1.3095000e+00 1.7700000e+03 6.0886900e+02 1.9855800e+00 1.0826700e+01 1.0502800e+01
8.7500000e+00 1.3125000e+00 1.7754600e+03 6.1114300e+02 1.9851100e+00 1.0822100e+01 1.0474800e+01
8.7700000e+00 1.3155000e+00 1.7809100e+03 6.1341900e+02 1.9846300e+00 1.0817500e+01 1.0447000e+01
8.7900000e+00 1.3185000e+00 1.7863800e+03 6.1569600e+02 1.9841600e+00 1.0812800e+01 1.0419500e+01
8.8100000e+00 1.3215000e+00 1.7918400e+03 6.1797500e+02 1.9836800e+00 1.0808200e+01 1.0392200e+01
8.8300000e+00 1.3245000e+00 1.7973200e+03 6.2025600e+02 1.9832000e+00 1.0803600e+01 1.0365200e+01
8.8500000e+00 1.3275000e+00 1.8028000e+03 6.2253800e+02 1.9827100e+00 1.0799100e+01 1.0338500e+01
8.8700000e+00 1.3305000e+00 1.8082800e+03 6.2482300e+02 1.9822300e+00 1.0794500e+01 1.0312000e+01
8.8900000e+00 1.3335000e+00 1.8137700e+03 6.2710900e+02 1.9817500e+00 1.0789900e+01 1.0285800e+01
8.9100000e+00 1.3365000e+00 1.8192600e+03 6.2939700e+02 1.9812600e+00 1.0785400e+01 1.0259800e+01
8.9300000e+00 1.3395000e+00 1.8247600e+03 6.3168700e+02 1.9807700e+00 1.0780900e+01 1.0234100e+01
8.9500000e+00 1.3425000e+00 1.8302600e+03 6.3397800e+02 1.9802800e+00 1.0776400e+01 1.0208600e+01
8.9700000e+00 1.3455000e+00 1.8357700e+03 6.3627100e+02 1.9797900e+00 1.0771900e+01 1.0183300e+01
8.9900000e+00 1.3485000e+00 1.8412900e+03 6.3856600e+02 1.9793000e+00 1.0767400e+01 1.0158300e+01
9.0100000e+00 1.3515000e+00 1.8468100e+03 6.4086200e+02 1.9788000e+00 1.0762900e+01 1.0133500e+01
9.0300000e+00 1.3545000e+00 1.8523300e+03 6.4316100e+02 1.9783100e+00 1.0758500e+01 1.0108900e+01
9.0500000e+00 1.3575000e+00 1.8578600e+03 6.4546100e+02 1.9778100e+00 1.0754000e+01 1.0084600e+01
9.0700000e+00 1.3605000e+00 1.8634000e+03 6.4776200e+02 1.9773100e+00 1.0749600e+01 1.0060500e+01
9.0900000e+00 1.3635000e+00 1.8689400e+03 6.5006600e+02 1.9768100e+00 1.0745200e+01 1.0036600e+01
9.1100000e+00 1.3665000e+00 1.8744800e+03 6.5237100e+02 1.9763100e+00 1.0740800e+01 1.0012900e+01
9.1300000e+00 1.3695000e+00 1.8800300e+03 6.5467700e+02 1.9758100e+00 1.0736400e+01 9.9894500e+00
9.1500000e+00 1.3725000e+00 1.8855900e+03 6.5698600e+02 1.9753100e+00 1.0732000e+01 9.9662100e+00
9.1700000e+00 1.3755000e+00 1.8911500e+03 6.5929600e+02 1.9748100e+00 1.0727700e+01 9.9431900e+00
9.1900000e+00 1.3785000e+00 1.8967100e+03 6.6160800e+02 1.9743000e+00 1.0723300e+01 9.9203700e+00
9.2100000e+00 1.3815000e+00 1.9022800e+03 6.6392200e+02 1.9738000e+00 1.0719000e+01 9.8977600e+00
9.2300000e+00 1.3845000e+00 1.9078600e+03 6.6623700e+02 1.9732900e+00 1.0714700e+01 9.8753600e+00
9.2500000e+00 1.3875000e+00 1.9134400e+03 6.6855400e+02 1.9727800e+00 1.0710400e+01 9.8531600e+00
9.2700000e+00 1.3905000e+00 1.9190200e+03 6.7087200e+02 1.9722700e+00 1.0706100e+01 9.8311600e+00
9.2900000e+00 1.3935000e+00 1.9246100e+03 6.7319300e+02 1.9717600e+00 1.0701800e+01 9.8093600e+00
9.3100000e+00 1.3965000e+00 1.9302100e+03 6.7551400e+02 1.9712500e+00 1.0697500e+01 9.7877500e+00
9.3300000e+00 1.3995000e+00 1.9358100e+03 6.7783800e+02 1.9707400e+00 1.0693300e+01 9.7663400e+00
9.3500000e+00 1.4025000e+00 1.9414100e+03 6.8016300e+02 1.9702300e+00 1.0689000e+01 9.7451200e+00
9.3700000e+00 1.4055000e+00 1.9470200e+03 6.8249000e+02 1.9697100e+00 1.0684800e+01 9.7240900e+00
9.3900000e+00 1.4085000e+00 1.9526400e+03 6.8481900e+02 1.9692000e+00 1.0680600e+01 9.7032500e+00
9.4100000e+00 1.4115000e+00 1.9582600e+03 6.8714900e+02 1.9686800e+00 1.0676400e+01 9.6825900e+00
9.4300000e+00 1.4145000e+00 1.9638800e+03 6.8948100e+02 1.9681700e+00 1.0672200e+01 9.6621200e+00
9.4500000e+00 1.4175000e+00 1.9695100e+03 6.9181400e+02 1.9676500e+00 1.0668000e+01 9.6418300e+00
9.4700000e+00 1.4205000e+00 1.9751500e+03 6.9414900e+02 1.9671300e+00 1.0663800e+01 9.6217200e+00
9.4900000e+00 1.4235000e+00 1.9807900e+03 6.9648600e+02 1.9666100e+00 1.0659700e+01 9.6017900e+00


==> anc/Fig2/Fig2band2c/TOV_PCSB3_zeta_0.03.out <==
# nb/n0,nb (fm^{-3}), cetral_energy_density (MeV fm^{-3}), Cetral_pressure (MeV fm^{-3}), M (M_{sun}), R (km), Lambda 
7.1000000e-01 1.0650000e-01 1.0111700e+02 1.0717700e+00 1.3363000e-01 2.5590300e+01 6.1985200e+07
7.3000000e-01 1.0950000e-01 1.0399700e+02 1.1528300e+00 1.3954300e-01 2.4036400e+01 4.8957500e+07
7.5000000e-01 1.1250000e-01 1.0687900e+02 1.2384000e+00 1.4569100e-01 2.2736300e+01 3.9042200e+07
7.7000000e-01 1.1550000e-01 1.0976300e+02 1.3286700e+00 1.5207600e-01 2.1635200e+01 3.1361200e+07
7.9000000e-01 1.1850000e-01 1.1265000e+02 1.4229900e+00 1.5864300e-01 2.0700400e+01 2.5381400e+07
8.1000000e-01 1.2150000e-01 1.1553900e+02 1.5206100e+00 1.6532400e-01 1.9905900e+01 2.0713200e+07
8.3000000e-01 1.2450000e-01 1.1843100e+02 1.6225600e+00 1.7217600e-01 1.9217600e+01 1.6997000e+07
8.5000000e-01 1.2750000e-01 1.2132500e+02 1.7292300e+00 1.7921800e-01 1.8615400e+01 1.4009000e+07
8.7000000e-01 1.3050000e-01 1.2422100e+02 1.8409200e+00 1.8645900e-01 1.8084300e+01 1.1589600e+07
8.9000000e-01 1.3350000e-01 1.2712100e+02 1.9578600e+00 1.9390700e-01 1.7613100e+01 9.6195000e+06
9.1000000e-01 1.3650000e-01 1.3002300e+02 2.0802700e+00 2.0156600e-01 1.7192800e+01 8.0080700e+06
9.3000000e-01 1.3950000e-01 1.3292700e+02 2.2083500e+00 2.0944100e-01 1.6816400e+01 6.6848800e+06
9.5000000e-01 1.4250000e-01 1.3583500e+02 2.3422700e+00 2.1753400e-01 1.6477900e+01 5.5947100e+06
9.7000000e-01 1.4550000e-01 1.3874500e+02 2.4822200e+00 2.2584700e-01 1.6172600e+01 4.6938400e+06
9.9000000e-01 1.4850000e-01 1.4165900e+02 2.6283600e+00 2.3438200e-01 1.5896500e+01 3.9473600e+06
1.0100000e+00 1.5150000e-01 1.4457500e+02 2.7808500e+00 2.4313800e-01 1.5646200e+01 3.3272400e+06
1.0300000e+00 1.5450000e-01 1.4749500e+02 2.9398500e+00 2.5211500e-01 1.5418700e+01 2.8108800e+06
1.0500000e+00 1.5750000e-01 1.5041700e+02 3.1054900e+00 2.6131300e-01 1.5211700e+01 2.3799300e+06
1.0700000e+00 1.6050000e-01 1.5334300e+02 3.2779300e+00 2.7072900e-01 1.5023000e+01 2.0194900e+06
1.0900000e+00 1.6350000e-01 1.5627200e+02 3.4572900e+00 2.8036100e-01 1.4850700e+01 1.7173800e+06
1.1100000e+00 1.6650000e-01 1.5920500e+02 3.6437200e+00 2.9020700e-01 1.4693200e+01 1.4636300e+06
1.1300000e+00 1.6950000e-01 1.6214100e+02 3.8373400e+00 3.0026300e-01 1.4549200e+01 1.2500700e+06
1.1500000e+00 1.7250000e-01 1.6508000e+02 4.0382800e+00 3.1052500e-01 1.4417200e+01 1.0699600e+06
1.1700000e+00 1.7550000e-01 1.6802300e+02 4.2466500e+00 3.2098900e-01 1.4296300e+01 9.1777300e+05
1.1900000e+00 1.7850000e-01 1.7097000e+02 4.4625600e+00 3.3165200e-01 1.4185400e+01 7.8891000e+05
1.2100000e+00 1.8150000e-01 1.7392000e+02 4.6861500e+00 3.4250700e-01 1.4083600e+01 6.7958400e+05
1.2300000e+00 1.8450000e-01 1.7687400e+02 4.9175000e+00 3.5355000e-01 1.3990100e+01 5.8664800e+05
1.2500000e+00 1.8750000e-01 1.7983200e+02 5.1567200e+00 3.6477400e-01 1.3904200e+01 5.0749000e+05
1.2700000e+00 1.9050000e-01 1.8279400e+02 5.4039200e+00 3.7617500e-01 1.3825300e+01 4.3993400e+05
1.2900000e+00 1.9350000e-01 1.8576000e+02 5.6591900e+00 3.8774600e-01 1.3752700e+01 3.8216600e+05
1.3100000e+00 1.9650000e-01 1.8872900e+02 5.9226300e+00 3.9948100e-01 1.3686000e+01 3.3267000e+05
1.3300000e+00 1.9950000e-01 1.9170300e+02 6.1943300e+00 4.1137300e-01 1.3624600e+01 2.9018000e+05
1.3500000e+00 2.0250000e-01 1.9468100e+02 6.4743700e+00 4.2341700e-01 1.3568100e+01 2.5363400e+05
1.3700000e+00 2.0550000e-01 1.9766300e+02 6.7628400e+00 4.3560400e-01 1.3516100e+01 2.2213700e+05
1.3900000e+00 2.0850000e-01 2.0065000e+02 7.0598100e+00 4.4792900e-01 1.3468300e+01 1.9494200e+05
1.4100000e+00 2.1150000e-01 2.0364100e+02 7.3653800e+00 4.6038500e-01 1.3424300e+01 1.7141500e+05
1.4300000e+00 2.1450000e-01 2.0663600e+02 7.6796000e+00 4.7296400e-01 1.3383800e+01 1.5102200e+05
1.4500000e+00 2.1750000e-01 2.0963600e+02 8.0025600e+00 4.8565900e-01 1.3346500e+01 1.3331400e+05
1.4700000e+00 2.2050000e-01 2.1264000e+02 8.3343300e+00 4.9846400e-01 1.3312100e+01 1.1790700e+05
1.4900000e+00 2.2350000e-01 2.1564900e+02 8.6749600e+00 5.1137100e-01 1.3280500e+01 1.0447800e+05
1.5100000e+00 2.2650000e-01 2.1866200e+02 9.0245200e+00 5.2437400e-01 1.3251400e+01 9.2751200e+04
1.5300000e+00 2.2950000e-01 2.2168000e+02 9.3830700e+00 5.3746500e-01 1.3224500e+01 8.2492300e+04
1.5500000e+00 2.3250000e-01 2.2470300e+02 9.7506800e+00 5.5063700e-01 1.3199800e+01 7.3501400e+04
1.5700000e+00 2.3550000e-01 2.2773000e+02 1.0127400e+01 5.6388300e-01 1.3177100e+01 6.5607800e+04
1.5900000e+00 2.3850000e-01 2.3076300e+02 1.0513200e+01 5.7719700e-01 1.3156100e+01 5.8665200e+04
1.6100000e+00 2.4150000e-01 2.3380000e+02 1.0908300e+01 5.9057200e-01 1.3136800e+01 5.2548600e+04
1.6300000e+00 2.4450000e-01 2.3684300e+02 1.1312600e+01 6.0400000e-01 1.3119000e+01 4.7150300e+04
1.6500000e+00 2.4750000e-01 2.3989000e+02 1.1726200e+01 6.1747600e-01 1.3102600e+01 4.2378000e+04
1.6700000e+00 2.5050000e-01 2.4294200e+02 1.2149200e+01 6.3099200e-01 1.3087400e+01 3.8152000e+04
1.6900000e+00 2.5350000e-01 2.4600000e+02 1.2581500e+01 6.4454200e-01 1.3073500e+01 3.4403600e+04
1.7100000e+00 2.5650000e-01 2.4906300e+02 1.3023200e+01 6.5812000e-01 1.3060500e+01 3.1073300e+04
1.7300000e+00 2.5950000e-01 2.5213100e+02 1.3474300e+01 6.7172000e-01 1.3048600e+01 2.8109900e+04
1.7500000e+00 2.6250000e-01 2.5520400e+02 1.3935000e+01 6.8533500e-01 1.3037600e+01 2.5468700e+04
1.7700000e+00 2.6550000e-01 2.5828200e+02 1.4405100e+01 6.9896000e-01 1.3027300e+01 2.3111000e+04
1.7900000e+00 2.6850000e-01 2.6136600e+02 1.4884700e+01 7.1258800e-01 1.3017900e+01 2.1003100e+04
1.8100000e+00 2.7150000e-01 2.6445600e+02 1.5373900e+01 7.2621400e-01 1.3009100e+01 1.9115800e+04
1.8300000e+00 2.7450000e-01 2.6755000e+02 1.5872600e+01 7.3983200e-01 1.3000900e+01 1.7423400e+04
1.8500000e+00 2.7750000e-01 2.7065100e+02 1.6381000e+01 7.5343700e-01 1.2993200e+01 1.5903600e+04
1.8700000e+00 2.8050000e-01 2.7375700e+02 1.6898900e+01 7.6702300e-01 1.2986100e+01 1.4536800e+04
1.8900000e+00 2.8350000e-01 2.7686800e+02 1.7426400e+01 7.8058600e-01 1.2979400e+01 1.3305800e+04
1.9100000e+00 2.8650000e-01 2.7998500e+02 1.7963600e+01 7.9412100e-01 1.2973200e+01 1.2195700e+04
1.9300000e+00 2.8950000e-01 2.8310800e+02 1.8510300e+01 8.0762200e-01 1.2967300e+01 1.1193100e+04
1.9500000e+00 2.9250000e-01 2.8623600e+02 1.9066700e+01 8.2108500e-01 1.2961700e+01 1.0286400e+04
1.9700000e+00 2.9550000e-01 2.8937000e+02 1.9632700e+01 8.3450500e-01 1.2956400e+01 9.4654200e+03
1.9900000e+00 2.9850000e-01 2.9251000e+02 2.0208400e+01 8.4787800e-01 1.2951400e+01 8.7209900e+03
2.0100000e+00 3.0150000e-01 2.9565600e+02 2.0793700e+01 8.6120100e-01 1.2946600e+01 8.0451200e+03
2.0300000e+00 3.0450000e-01 2.9880800e+02 2.1388600e+01 8.7446700e-01 1.2942100e+01 7.4307400e+03
2.0500000e+00 3.0750000e-01 3.0196500e+02 2.1993100e+01 8.8767500e-01 1.2937600e+01 6.8715400e+03
2.0700000e+00 3.1050000e-01 3.0512900e+02 2.2607300e+01 9.0082000e-01 1.2933400e+01 6.3619400e+03
2.0900000e+00 3.1350000e-01 3.0829900e+02 2.3231000e+01 9.1389800e-01 1.2929300e+01 5.8969800e+03
2.1100000e+00 3.1650000e-01 3.1147400e+02 2.3864400e+01 9.2690600e-01 1.2925200e+01 5.4722600e+03
2.1300000e+00 3.1950000e-01 3.1465600e+02 2.4507300e+01 9.3984100e-01 1.2921300e+01 5.0838200e+03
2.1500000e+00 3.2250000e-01 3.1784300e+02 2.5159700e+01 9.5269900e-01 1.2917400e+01 4.7281800e+03
2.1700000e+00 3.2550000e-01 3.2103700e+02 2.5821700e+01 9.6547800e-01 1.2913600e+01 4.4021800e+03
2.1900000e+00 3.2850000e-01 3.2423700e+02 2.6493300e+01 9.7817400e-01 1.2909800e+01 4.1030200e+03
2.2100000e+00 3.3150000e-01 3.2744300e+02 2.7174300e+01 9.9078600e-01 1.2906000e+01 3.8282000e+03
2.2300000e+00 3.3450000e-01 3.3065600e+02 2.7864800e+01 1.0033100e+00 1.2902300e+01 3.5754700e+03
2.2500000e+00 3.3750000e-01 3.3387400e+02 2.8564700e+01 1.0157400e+00 1.2898500e+01 3.3427900e+03
2.2700000e+00 3.4050000e-01 3.3709900e+02 2.9274100e+01 1.0280800e+00 1.2894800e+01 3.1283700e+03
2.2900000e+00 3.4350000e-01 3.4033000e+02 2.9992800e+01 1.0403300e+00 1.2891000e+01 2.9305600e+03
2.3100000e+00 3.4650000e-01 3.4356700e+02 3.0721000e+01 1.0524800e+00 1.2887200e+01 2.7478900e+03
2.3300000e+00 3.4950000e-01 3.4681100e+02 3.1458400e+01 1.0645300e+00 1.2883300e+01 2.5790300e+03
2.3500000e+00 3.5250000e-01 3.5006100e+02 3.2205200e+01 1.0764800e+00 1.2879400e+01 2.4228000e+03
2.3700000e+00 3.5550000e-01 3.5331800e+02 3.2961200e+01 1.0883300e+00 1.2875500e+01 2.2781100e+03
2.3900000e+00 3.5850000e-01 3.5658100e+02 3.3726400e+01 1.1000800e+00 1.2871500e+01 2.1439700e+03
2.4100000e+00 3.6150000e-01 3.5985000e+02 3.4500800e+01 1.1117200e+00 1.2867400e+01 2.0195100e+03
2.4300000e+00 3.6450000e-01 3.6312600e+02 3.5284400e+01 1.1232500e+00 1.2863300e+01 1.9039200e+03
2.4500000e+00 3.6750000e-01 3.6640800e+02 3.6077000e+01 1.1346800e+00 1.2859100e+01 1.7964700e+03
2.4700000e+00 3.7050000e-01 3.6969700e+02 3.6878800e+01 1.1459900e+00 1.2854800e+01 1.6965000e+03
2.4900000e+00 3.7350000e-01 3.7299300e+02 3.7689500e+01 1.1572000e+00 1.2850400e+01 1.6034100e+03
2.5100000e+00 3.7650000e-01 3.7629500e+02 3.8509300e+01 1.1683000e+00 1.2846000e+01 1.5166500e+03
2.5300000e+00 3.7950000e-01 3.7960300e+02 3.9338000e+01 1.1792800e+00 1.2841500e+01 1.4357200e+03
2.5500000e+00 3.8250000e-01 3.8291800e+02 4.0175600e+01 1.1901600e+00 1.2836800e+01 1.3601700e+03
2.5700000e+00 3.8550000e-01 3.8624000e+02 4.1022000e+01 1.2009200e+00 1.2832200e+01 1.2895900e+03
2.5900000e+00 3.8850000e-01 3.8956800e+02 4.1877200e+01 1.2115600e+00 1.2827400e+01 1.2235900e+03
2.6100000e+00 3.9150000e-01 3.9290300e+02 4.2741200e+01 1.2220900e+00 1.2822500e+01 1.1618200e+03
2.6300000e+00 3.9450000e-01 3.9624500e+02 4.3613900e+01 1.2325100e+00 1.2817500e+01 1.1039800e+03
2.6500000e+00 3.9750000e-01 3.9959300e+02 4.4495200e+01 1.2428200e+00 1.2812500e+01 1.0497700e+03
2.6700000e+00 4.0050000e-01 4.0294800e+02 4.5385100e+01 1.2530100e+00 1.2807300e+01 9.9892400e+02
2.6900000e+00 4.0350000e-01 4.0631000e+02 4.6283600e+01 1.2630800e+00 1.2802100e+01 9.5119800e+02
2.7100000e+00 4.0650000e-01 4.0967800e+02 4.7190600e+01 1.2730400e+00 1.2796800e+01 9.0636800e+02
2.7300000e+00 4.0950000e-01 4.1305300e+02 4.8106000e+01 1.2828800e+00 1.2791300e+01 8.6422900e+02
2.7500000e+00 4.1250000e-01 4.1643500e+02 4.9029900e+01 1.2926100e+00 1.2785800e+01 8.2459000e+02
2.7700000e+00 4.1550000e-01 4.1982300e+02 4.9962000e+01 1.3022300e+00 1.2780200e+01 7.8727900e+02
2.7900000e+00 4.1850000e-01 4.2321900e+02 5.0902500e+01 1.3117300e+00 1.2774500e+01 7.5213300e+02
2.8100000e+00 4.2150000e-01 4.2662100e+02 5.1851200e+01 1.3211100e+00 1.2768700e+01 7.1900600e+02
2.8300000e+00 4.2450000e-01 4.3003000e+02 5.2808100e+01 1.3303800e+00 1.2762900e+01 6.8776000e+02
2.8500000e+00 4.2750000e-01 4.3344500e+02 5.3773100e+01 1.3395400e+00 1.2756900e+01 6.5826900e+02
2.8700000e+00 4.3050000e-01 4.3686800e+02 5.4746200e+01 1.3485800e+00 1.2750900e+01 6.3041800e+02
2.8900000e+00 4.3350000e-01 4.4029700e+02 5.5727300e+01 1.3575100e+00 1.2744700e+01 6.0409800e+02
2.9100000e+00 4.3650000e-01 4.4373300e+02 5.6716400e+01 1.3663300e+00 1.2738500e+01 5.7920900e+02
2.9300000e+00 4.3950000e-01 4.4717600e+02 5.7713400e+01 1.3750400e+00 1.2732200e+01 5.5565900e+02
2.9500000e+00 4.4250000e-01 4.5062600e+02 5.8718200e+01 1.3836300e+00 1.2725800e+01 5.3336300e+02
2.9700000e+00 4.4550000e-01 4.5408300e+02 5.9730800e+01 1.3921100e+00 1.2719400e+01 5.1224200e+02
2.9900000e+00 4.4850000e-01 4.5754600e+02 6.0751200e+01 1.4004900e+00 1.2712800e+01 4.9222200e+02
3.0100000e+00 4.5150000e-01 4.6101600e+02 6.1779300e+01 1.4087500e+00 1.2706200e+01 4.7323400e+02
3.0300000e+00 4.5450000e-01 4.6449400e+02 6.2814900e+01 1.4169000e+00 1.2699500e+01 4.5521500e+02
3.0500000e+00 4.5750000e-01 4.6797800e+02 6.3858200e+01 1.4249500e+00 1.2692700e+01 4.3810600e+02
3.0700000e+00 4.6050000e-01 4.7146800e+02 6.4909000e+01 1.4328900e+00 1.2685900e+01 4.2185300e+02
3.0900000e+00 4.6350000e-01 4.7496600e+02 6.5967200e+01 1.4407200e+00 1.2679000e+01 4.0640300e+02
3.1100000e+00 4.6650000e-01 4.7847100e+02 6.7032900e+01 1.4484400e+00 1.2672000e+01 3.9171000e+02
3.1300000e+00 4.6950000e-01 4.8198200e+02 6.8105900e+01 1.4560700e+00 1.2664900e+01 3.7772900e+02
3.1500000e+00 4.7250000e-01 4.8550100e+02 6.9186200e+01 1.4635800e+00 1.2657800e+01 3.6441800e+02
3.1700000e+00 4.7550000e-01 4.8902600e+02 7.0273700e+01 1.4709900e+00 1.2650700e+01 3.5173900e+02
3.1900000e+00 4.7850000e-01 4.9255800e+02 7.1368500e+01 1.4783000e+00 1.2643400e+01 3.3965700e+02
3.2100000e+00 4.8150000e-01 4.9609700e+02 7.2470300e+01 1.4855100e+00 1.2636100e+01 3.2813600e+02
3.2300000e+00 4.8450000e-01 4.9964300e+02 7.3579300e+01 1.4926200e+00 1.2628700e+01 3.1714600e+02
3.2500000e+00 4.8750000e-01 5.0319600e+02 7.4695200e+01 1.4996300e+00 1.2621300e+01 3.0665800e+02
3.2700000e+00 4.9050000e-01 5.0675600e+02 7.5818100e+01 1.5065300e+00 1.2613800e+01 2.9664200e+02
3.2900000e+00 4.9350000e-01 5.1032200e+02 7.6948000e+01 1.5133400e+00 1.2606300e+01 2.8707500e+02
3.3100000e+00 4.9650000e-01 5.1389600e+02 7.8084700e+01 1.5200600e+00 1.2598700e+01 2.7793100e+02
3.3300000e+00 4.9950000e-01 5.1747600e+02 7.9228200e+01 1.5266800e+00 1.2591100e+01 2.6918800e+02
3.3500000e+00 5.0250000e-01 5.2106300e+02 8.0378400e+01 1.5332000e+00 1.2583400e+01 2.6082400e+02
3.3700000e+00 5.0550000e-01 5.2465700e+02 8.1535400e+01 1.5396300e+00 1.2575700e+01 2.5282000e+02
3.3900000e+00 5.0850000e-01 5.2825800e+02 8.2699000e+01 1.5459600e+00 1.2567900e+01 2.4515600e+02
3.4100000e+00 5.1150000e-01 5.3186600e+02 8.3869200e+01 1.5522000e+00 1.2560100e+01 2.3781600e+02
3.4300000e+00 5.1450000e-01 5.3548100e+02 8.5045900e+01 1.5583500e+00 1.2552200e+01 2.3078200e+02
3.4500000e+00 5.1750000e-01 5.3910300e+02 8.6229200e+01 1.5644100e+00 1.2544300e+01 2.2403900e+02
3.4700000e+00 5.2050000e-01 5.4273100e+02 8.7418800e+01 1.5703900e+00 1.2536400e+01 2.1757200e+02
3.4900000e+00 5.2350000e-01 5.4636700e+02 8.8614900e+01 1.5762700e+00 1.2528400e+01 2.1136700e+02
3.5100000e+00 5.2650000e-01 5.5000900e+02 8.9817300e+01 1.5820700e+00 1.2520400e+01 2.0541200e+02
3.5300000e+00 5.2950000e-01 5.5365800e+02 9.1026000e+01 1.5877800e+00 1.2512300e+01 1.9969400e+02
3.5500000e+00 5.3250000e-01 5.5731400e+02 9.2240900e+01 1.5934000e+00 1.2504200e+01 1.9420100e+02
3.5700000e+00 5.3550000e-01 5.6097700e+02 9.3462000e+01 1.5989400e+00 1.2496100e+01 1.8892300e+02
3.5900000e+00 5.3850000e-01 5.6464700e+02 9.4689200e+01 1.6044000e+00 1.2487900e+01 1.8385000e+02
3.6100000e+00 5.4150000e-01 5.6832300e+02 9.5922600e+01 1.6097800e+00 1.2479700e+01 1.7897100e+02
3.6300000e+00 5.4450000e-01 5.7200700e+02 9.7161900e+01 1.6150700e+00 1.2471500e+01 1.7427700e+02
3.6500000e+00 5.4750000e-01 5.7569700e+02 9.8407300e+01 1.6202800e+00 1.2463300e+01 1.6976000e+02
3.6700000e+00 5.5050000e-01 5.7939400e+02 9.9658600e+01 1.6254200e+00 1.2455000e+01 1.6541200e+02
3.6900000e+00 5.5350000e-01 5.8309800e+02 1.0091600e+02 1.6304700e+00 1.2446700e+01 1.6122400e+02
3.7100000e+00 5.5650000e-01 5.8680900e+02 1.0217900e+02 1.6354500e+00 1.2438400e+01 1.5719000e+02
3.7300000e+00 5.5950000e-01 5.9052700e+02 1.0344800e+02 1.6403500e+00 1.2430100e+01 1.5330200e+02
3.7500000e+00 5.6250000e-01 5.9425100e+02 1.0472200e+02 1.6451800e+00 1.2421700e+01 1.4955500e+02
3.7700000e+00 5.6550000e-01 5.9798300e+02 1.0600300e+02 1.6499300e+00 1.2413300e+01 1.4594000e+02
3.7900000e+00 5.6850000e-01 6.0172100e+02 1.0728900e+02 1.6546100e+00 1.2404900e+01 1.4245400e+02
3.8100000e+00 5.7150000e-01 6.0546500e+02 1.0858000e+02 1.6592200e+00 1.2396500e+01 1.3909000e+02
3.8300000e+00 5.7450000e-01 6.0921700e+02 1.0987800e+02 1.6637500e+00 1.2388100e+01 1.3584300e+02
3.8500000e+00 5.7750000e-01 6.1297600e+02 1.1118000e+02 1.6682200e+00 1.2379600e+01 1.3270700e+02
3.8700000e+00 5.8050000e-01 6.1674100e+02 1.1248900e+02 1.6726100e+00 1.2371200e+01 1.2967900e+02
3.8900000e+00 5.8350000e-01 6.2051300e+02 1.1380200e+02 1.6769400e+00 1.2362700e+01 1.2675300e+02
3.9100000e+00 5.8650000e-01 6.2429200e+02 1.1512100e+02 1.6812000e+00 1.2354200e+01 1.2392500e+02
3.9300000e+00 5.8950000e-01 6.2807700e+02 1.1644600e+02 1.6853900e+00 1.2345700e+01 1.2119100e+02
3.9500000e+00 5.9250000e-01 6.3187000e+02 1.1777600e+02 1.6895100e+00 1.2337200e+01 1.1854800e+02
3.9700000e+00 5.9550000e-01 6.3566900e+02 1.1911100e+02 1.6935700e+00 1.2328700e+01 1.1599000e+02
3.9900000e+00 5.9850000e-01 6.3947400e+02 1.2045100e+02 1.6975700e+00 1.2320100e+01 1.1351600e+02
4.0100000e+00 6.0150000e-01 6.4328700e+02 1.2179600e+02 1.7015000e+00 1.2311600e+01 1.1112100e+02
4.0300000e+00 6.0450000e-01 6.4710600e+02 1.2314700e+02 1.7053700e+00 1.2303000e+01 1.0880300e+02
4.0500000e+00 6.0750000e-01 6.5093200e+02 1.2450300e+02 1.7091700e+00 1.2294500e+01 1.0655800e+02
4.0700000e+00 6.1050000e-01 6.5476500e+02 1.2586400e+02 1.7129200e+00 1.2285900e+01 1.0438300e+02
4.0900000e+00 6.1350000e-01 6.5860400e+02 1.2723000e+02 1.7166000e+00 1.2277400e+01 1.0227600e+02
4.1100000e+00 6.1650000e-01 6.6245000e+02 1.2860000e+02 1.7202300e+00 1.2268800e+01 1.0023300e+02
4.1300000e+00 6.1950000e-01 6.6630300e+02 1.2997600e+02 1.7238000e+00 1.2260300e+01 9.8253400e+01
4.1500000e+00 6.2250000e-01 6.7016200e+02 1.3135700e+02 1.7273100e+00 1.2251700e+01 9.6333700e+01
4.1700000e+00 6.2550000e-01 6.7402800e+02 1.3274300e+02 1.7307600e+00 1.2243100e+01 9.4471600e+01
4.1900000e+00 6.2850000e-01 6.7790100e+02 1.3413300e+02 1.7341600e+00 1.2234600e+01 9.2665200e+01
4.2100000e+00 6.3150000e-01 6.8178000e+02 1.3552900e+02 1.7375000e+00 1.2226000e+01 9.0912100e+01
4.2300000e+00 6.3450000e-01 6.8566600e+02 1.3692900e+02 1.7407900e+00 1.2217400e+01 8.9210600e+01
4.2500000e+00 6.3750000e-01 6.8955900e+02 1.3833400e+02 1.7440200e+00 1.2208900e+01 8.7558600e+01
4.2700000e+00 6.4050000e-01 6.9345800e+02 1.3974300e+02 1.7472000e+00 1.2200300e+01 8.5954300e+01
4.2900000e+00 6.4350000e-01 6.9736400e+02 1.4115700e+02 1.7503300e+00 1.2191700e+01 8.4396100e+01
4.3100000e+00 6.4650000e-01 7.0127700e+02 1.4257600e+02 1.7534100e+00 1.2183200e+01 8.2882100e+01
4.3300000e+00 6.4950000e-01 7.0519600e+02 1.4400000e+02 1.7564400e+00 1.2174600e+01 8.1410900e+01
4.3500000e+00 6.5250000e-01 7.0912200e+02 1.4542800e+02 1.7594100e+00 1.2166100e+01 7.9980800e+01
4.3700000e+00 6.5550000e-01 7.1305400e+02 1.4686100e+02 1.7623400e+00 1.2157500e+01 7.8590500e+01
4.3900000e+00 6.5850000e-01 7.1699300e+02 1.4829800e+02 1.7652200e+00 1.2149000e+01 7.7238500e+01
4.4100000e+00 6.6150000e-01 7.2093800e+02 1.4973900e+02 1.7680500e+00 1.2140500e+01 7.5923500e+01
4.4300000e+00 6.6450000e-01 7.2489000e+02 1.5118500e+02 1.7708300e+00 1.2132000e+01 7.4644200e+01
4.4500000e+00 6.6750000e-01 7.2884800e+02 1.5263600e+02 1.7735700e+00 1.2123400e+01 7.3399300e+01
4.4700000e+00 6.7050000e-01 7.3281300e+02 1.5409100e+02 1.7762600e+00 1.2114900e+01 7.2187700e+01
4.4900000e+00 6.7350000e-01 7.3678500e+02 1.5555000e+02 1.7789000e+00 1.2106400e+01 7.1008300e+01
4.5100000e+00 6.7650000e-01 7.4076300e+02 1.5701300e+02 1.7815000e+00 1.2097900e+01 6.9859900e+01
4.5300000e+00 6.7950000e-01 7.4474700e+02 1.5848100e+02 1.7840600e+00 1.2089500e+01 6.8741500e+01
4.5500000e+00 6.8250000e-01 7.4873800e+02 1.5995300e+02 1.7865700e+00 1.2081000e+01 6.7652100e+01
4.5700000e+00 6.8550000e-01 7.5273600e+02 1.6142900e+02 1.7890400e+00 1.2072500e+01 6.6590800e+01
4.5900000e+00 6.8850000e-01 7.5674000e+02 1.6291000e+02 1.7914700e+00 1.2064100e+01 6.5556600e+01
4.6100000e+00 6.9150000e-01 7.6075000e+02 1.6439400e+02 1.7938500e+00 1.2055600e+01 6.4548600e+01
4.6300000e+00 6.9450000e-01 7.6476700e+02 1.6588300e+02 1.7962000e+00 1.2047200e+01 6.3566000e+01
4.6500000e+00 6.9750000e-01 7.6879000e+02 1.6737600e+02 1.7985000e+00 1.2038800e+01 6.2608000e+01
4.6700000e+00 7.0050000e-01 7.7282000e+02 1.6887300e+02 1.8007700e+00 1.2030400e+01 6.1673800e+01
4.6900000e+00 7.0350000e-01 7.7685600e+02 1.7037400e+02 1.8029900e+00 1.2022000e+01 6.0762500e+01
4.7100000e+00 7.0650000e-01 7.8089900e+02 1.7187900e+02 1.8051800e+00 1.2013600e+01 5.9873600e+01
4.7300000e+00 7.0950000e-01 7.8494800e+02 1.7338800e+02 1.8073300e+00 1.2005300e+01 5.9006300e+01
4.7500000e+00 7.1250000e-01 7.8900300e+02 1.7490100e+02 1.8094400e+00 1.1996900e+01 5.8159800e+01
4.7700000e+00 7.1550000e-01 7.9306500e+02 1.7641800e+02 1.8115100e+00 1.1988600e+01 5.7333700e+01
4.7900000e+00 7.1850000e-01 7.9713300e+02 1.7793900e+02 1.8135500e+00 1.1980300e+01 5.6527100e+01
4.8100000e+00 7.2150000e-01 8.0120700e+02 1.7946300e+02 1.8155500e+00 1.1972000e+01 5.5739600e+01
4.8300000e+00 7.2450000e-01 8.0528800e+02 1.8099200e+02 1.8175200e+00 1.1963700e+01 5.4970600e+01
4.8500000e+00 7.2750000e-01 8.0937500e+02 1.8252500e+02 1.8194500e+00 1.1955400e+01 5.4219500e+01
4.8700000e+00 7.3050000e-01 8.1346900e+02 1.8406100e+02 1.8213500e+00 1.1947100e+01 5.3485700e+01
4.8900000e+00 7.3350000e-01 8.1756900e+02 1.8560100e+02 1.8232100e+00 1.1938900e+01 5.2768800e+01
4.9100000e+00 7.3650000e-01 8.2167500e+02 1.8714500e+02 1.8250400e+00 1.1930600e+01 5.2068200e+01
4.9300000e+00 7.3950000e-01 8.2578700e+02 1.8869200e+02 1.8268400e+00 1.1922400e+01 5.1383500e+01
4.9500000e+00 7.4250000e-01 8.2990600e+02 1.9024400e+02 1.8286000e+00 1.1914200e+01 5.0714200e+01
4.9700000e+00 7.4550000e-01 8.3403100e+02 1.9179900e+02 1.8303300e+00 1.1906000e+01 5.0059900e+01
4.9900000e+00 7.4850000e-01 8.3816200e+02 1.9335700e+02 1.8320300e+00 1.1897900e+01 4.9420000e+01
5.0100000e+00 7.5150000e-01 8.4229900e+02 1.9492000e+02 1.8337000e+00 1.1889700e+01 4.8794300e+01
5.0300000e+00 7.5450000e-01 8.4644300e+02 1.9648600e+02 1.8353400e+00 1.1881600e+01 4.8182300e+01
5.0500000e+00 7.5750000e-01 8.5059300e+02 1.9805500e+02 1.8369500e+00 1.1873500e+01 4.7583500e+01
5.0700000e+00 7.6050000e-01 8.5474900e+02 1.9962800e+02 1.8385300e+00 1.1865400e+01 4.6997700e+01
5.0900000e+00 7.6350000e-01 8.5891200e+02 2.0120500e+02 1.8400700e+00 1.1857300e+01 4.6424500e+01
5.1100000e+00 7.6650000e-01 8.6308000e+02 2.0278500e+02 1.8415900e+00 1.1849300e+01 4.5863500e+01
5.1300000e+00 7.6950000e-01 8.6725500e+02 2.0436900e+02 1.8430900e+00 1.1841200e+01 4.5314400e+01
5.1500000e+00 7.7250000e-01 8.7143600e+02 2.0595600e+02 1.8445500e+00 1.1833200e+01 4.4776800e+01
5.1700000e+00 7.7550000e-01 8.7562300e+02 2.0754700e+02 1.8459900e+00 1.1825200e+01 4.4250500e+01
5.1900000e+00 7.7850000e-01 8.7981600e+02 2.0914100e+02 1.8473900e+00 1.1817200e+01 4.3735100e+01
5.2100000e+00 7.8150000e-01 8.8401600e+02 2.1073900e+02 1.8487800e+00 1.1809200e+01 4.3230300e+01
5.2300000e+00 7.8450000e-01 8.8822100e+02 2.1234000e+02 1.8501300e+00 1.1801300e+01 4.2735900e+01
5.2500000e+00 7.8750000e-01 8.9243300e+02 2.1394400e+02 1.8514600e+00 1.1793300e+01 4.2251600e+01
5.2700000e+00 7.9050000e-01 8.9665100e+02 2.1555200e+02 1.8527600e+00 1.1785400e+01 4.1777100e+01
5.2900000e+00 7.9350000e-01 9.0087500e+02 2.1716300e+02 1.8540400e+00 1.1777500e+01 4.1312100e+01
5.3100000e+00 7.9650000e-01 9.0510500e+02 2.1877700e+02 1.8552900e+00 1.1769700e+01 4.0856400e+01
5.3300000e+00 7.9950000e-01 9.0934100e+02 2.2039500e+02 1.8565200e+00 1.1761800e+01 4.0409700e+01
5.3500000e+00 8.0250000e-01 9.1358300e+02 2.2201600e+02 1.8577200e+00 1.1754000e+01 3.9971900e+01
5.3700000e+00 8.0550000e-01 9.1783200e+02 2.2364000e+02 1.8589000e+00 1.1746200e+01 3.9542700e+01
5.3900000e+00 8.0850000e-01 9.2208600e+02 2.2526800e+02 1.8600600e+00 1.1738400e+01 3.9121900e+01
5.4100000e+00 8.1150000e-01 9.2634600e+02 2.2689900e+02 1.8611900e+00 1.1730600e+01 3.8709200e+01
5.4300000e+00 8.1450000e-01 9.3061300e+02 2.2853300e+02 1.8623000e+00 1.1722800e+01 3.8304400e+01
5.4500000e+00 8.1750000e-01 9.3488500e+02 2.3017000e+02 1.8633900e+00 1.1715100e+01 3.7907400e+01
5.4700000e+00 8.2050000e-01 9.3916300e+02 2.3181000e+02 1.8644500e+00 1.1707400e+01 3.7518000e+01
5.4900000e+00 8.2350000e-01 9.4344800e+02 2.3345400e+02 1.8655000e+00 1.1699700e+01 3.7135900e+01
5.5100000e+00 8.2650000e-01 9.4773800e+02 2.3510100e+02 1.8665200e+00 1.1692000e+01 3.6761000e+01
5.5300000e+00 8.2950000e-01 9.5203500e+02 2.3675000e+02 1.8675200e+00 1.1684400e+01 3.6393100e+01
5.5500000e+00 8.3250000e-01 9.5633700e+02 2.3840300e+02 1.8684900e+00 1.1676700e+01 3.6032100e+01
5.5700000e+00 8.3550000e-01 9.6064600e+02 2.4005900e+02 1.8694500e+00 1.1669100e+01 3.5677700e+01
5.5900000e+00 8.3850000e-01 9.6496000e+02 2.4171800e+02 1.8703900e+00 1.1661500e+01 3.5329800e+01
5.6100000e+00 8.4150000e-01 9.6928000e+02 2.4338100e+02 1.8713100e+00 1.1653900e+01 3.4988300e+01
5.6300000e+00 8.4450000e-01 9.7360600e+02 2.4504600e+02 1.8722000e+00 1.1646400e+01 3.4652900e+01
5.6500000e+00 8.4750000e-01 9.7793800e+02 2.4671400e+02 1.8730800e+00 1.1638900e+01 3.4323700e+01
5.6700000e+00 8.5050000e-01 9.8227600e+02 2.4838500e+02 1.8739400e+00 1.1631300e+01 3.4000300e+01
5.6900000e+00 8.5350000e-01 9.8662000e+02 2.5006000e+02 1.8747800e+00 1.1623800e+01 3.3682700e+01
5.7100000e+00 8.5650000e-01 9.9097000e+02 2.5173700e+02 1.8756000e+00 1.1616400e+01 3.3370700e+01
5.7300000e+00 8.5950000e-01 9.9532600e+02 2.5341700e+02 1.8764000e+00 1.1608900e+01 3.3064200e+01
5.7500000e+00 8.6250000e-01 9.9968700e+02 2.5510000e+02 1.8771800e+00 1.1601500e+01 3.2763100e+01
5.7700000e+00 8.6550000e-01 1.0040500e+03 2.5678600e+02 1.8779500e+00 1.1594100e+01 3.2467300e+01
5.7900000e+00 8.6850000e-01 1.0084300e+03 2.5847500e+02 1.8787000e+00 1.1586700e+01 3.2176500e+01
5.8100000e+00 8.7150000e-01 1.0128100e+03 2.6016700e+02 1.8794300e+00 1.1579300e+01 3.1890800e+01
5.8300000e+00 8.7450000e-01 1.0171900e+03 2.6186200e+02 1.8801400e+00 1.1572000e+01 3.1610000e+01
5.8500000e+00 8.7750000e-01 1.0215800e+03 2.6356000e+02 1.8808400e+00 1.1564700e+01 3.1333900e+01
5.8700000e+00 8.8050000e-01 1.0259800e+03 2.6526000e+02 1.8815200e+00 1.1557400e+01 3.1062600e+01
5.8900000e+00 8.8350000e-01 1.0303800e+03 2.6696300e+02 1.8821800e+00 1.1550100e+01 3.0795800e+01
5.9100000e+00 8.8650000e-01 1.0347900e+03 2.6867000e+02 1.8828200e+00 1.1542800e+01 3.0533500e+01
5.9300000e+00 8.8950000e-01 1.0392000e+03 2.7037900e+02 1.8834500e+00 1.1535600e+01 3.0275600e+01
5.9500000e+00 8.9250000e-01 1.0436200e+03 2.7209000e+02 1.8840700e+00 1.1528300e+01 3.0021900e+01
5.9700000e+00 8.9550000e-01 1.0480500e+03 2.7380500e+02 1.8846700e+00 1.1521100e+01 2.9772400e+01
5.9900000e+00 8.9850000e-01 1.0524800e+03 2.7552200e+02 1.8852500e+00 1.1514000e+01 2.9527000e+01
6.0100000e+00 9.0150000e-01 1.0569200e+03 2.7724300e+02 1.8858200e+00 1.1506800e+01 2.9285600e+01
6.0300000e+00 9.0450000e-01 1.0613600e+03 2.7896500e+02 1.8863700e+00 1.1499700e+01 2.9048200e+01
6.0500000e+00 9.0750000e-01 1.0658100e+03 2.8069100e+02 1.8869100e+00 1.1492500e+01 2.8814500e+01
6.0700000e+00 9.1050000e-01 1.0702600e+03 2.8241900e+02 1.8874300e+00 1.1485500e+01 2.8584700e+01
6.0900000e+00 9.1350000e-01 1.0747200e+03 2.8415000e+02 1.8879400e+00 1.1478400e+01 2.8358500e+01
6.1100000e+00 9.1650000e-01 1.0791900e+03 2.8588400e+02 1.8884400e+00 1.1471300e+01 2.8135800e+01
6.1300000e+00 9.1950000e-01 1.0836600e+03 2.8762100e+02 1.8889200e+00 1.1464300e+01 2.7916700e+01
6.1500000e+00 9.2250000e-01 1.0881400e+03 2.8936000e+02 1.8893900e+00 1.1457300e+01 2.7701100e+01
6.1700000e+00 9.2550000e-01 1.0926200e+03 2.9110200e+02 1.8898400e+00 1.1450300e+01 2.7488800e+01
6.1900000e+00 9.2850000e-01 1.0971100e+03 2.9284600e+02 1.8902800e+00 1.1443300e+01 2.7279800e+01
6.2100000e+00 9.3150000e-01 1.1016000e+03 2.9459300e+02 1.8907100e+00 1.1436400e+01 2.7074100e+01
6.2300000e+00 9.3450000e-01 1.1061000e+03 2.9634300e+02 1.8911200e+00 1.1429400e+01 2.6871500e+01
6.2500000e+00 9.3750000e-01 1.1106000e+03 2.9809500e+02 1.8915300e+00 1.1422500e+01 2.6672000e+01
6.2700000e+00 9.4050000e-01 1.1151100e+03 2.9985000e+02 1.8919200e+00 1.1415600e+01 2.6475600e+01
6.2900000e+00 9.4350000e-01 1.1196300e+03 3.0160700e+02 1.8922900e+00 1.1408800e+01 2.6282100e+01
6.3100000e+00 9.4650000e-01 1.1241500e+03 3.0336700e+02 1.8926600e+00 1.1401900e+01 2.6091600e+01
6.3300000e+00 9.4950000e-01 1.1286800e+03 3.0513000e+02 1.8930100e+00 1.1395100e+01 2.5903900e+01
6.3500000e+00 9.5250000e-01 1.1332100e+03 3.0689500e+02 1.8933500e+00 1.1388300e+01 2.5719100e+01
6.3700000e+00 9.5550000e-01 1.1377500e+03 3.0866300e+02 1.8936800e+00 1.1381500e+01 2.5537000e+01
6.3900000e+00 9.5850000e-01 1.1423000e+03 3.1043300e+02 1.8939900e+00 1.1374700e+01 2.5357500e+01
6.4100000e+00 9.6150000e-01 1.1468500e+03 3.1220600e+02 1.8943000e+00 1.1368000e+01 2.5180700e+01
6.4300000e+00 9.6450000e-01 1.1514000e+03 3.1398100e+02 1.8945900e+00 1.1361200e+01 2.5006600e+01
6.4500000e+00 9.6750000e-01 1.1559600e+03 3.1575900e+02 1.8948800e+00 1.1354500e+01 2.4834900e+01
6.4700000e+00 9.7050000e-01 1.1605300e+03 3.1753900e+02 1.8951500e+00 1.1347800e+01 2.4665700e+01
6.4900000e+00 9.7350000e-01 1.1651000e+03 3.1932100e+02 1.8954100e+00 1.1341200e+01 2.4499000e+01
6.5100000e+00 9.7650000e-01 1.1696800e+03 3.2110700e+02 1.8956600e+00 1.1334500e+01 2.4334700e+01
6.5300000e+00 9.7950000e-01 1.1742600e+03 3.2289400e+02 1.8959000e+00 1.1327900e+01 2.4172700e+01
6.5500000e+00 9.8250000e-01 1.1788500e+03 3.2468400e+02 1.8961300e+00 1.1321300e+01 2.4013000e+01
6.5700000e+00 9.8550000e-01 1.1834400e+03 3.2647700e+02 1.8963500e+00 1.1314700e+01 2.3855600e+01
6.5900000e+00 9.8850000e-01 1.1880400e+03 3.2827200e+02 1.8965500e+00 1.1308200e+01 2.3700400e+01
6.6100000e+00 9.9150000e-01 1.1926400e+03 3.3006900e+02 1.8967500e+00 1.1301600e+01 2.3547400e+01
6.6300000e+00 9.9450000e-01 1.1972600e+03 3.3186900e+02 1.8969400e+00 1.1295100e+01 2.3396500e+01
6.6500000e+00 9.9750000e-01 1.2018700e+03 3.3367100e+02 1.8971200e+00 1.1288600e+01 2.3247800e+01
6.6700000e+00 1.0005000e+00 1.2064900e+03 3.3547500e+02 1.8972900e+00 1.1282100e+01 2.3101000e+01
6.6900000e+00 1.0035000e+00 1.2111200e+03 3.3728200e+02 1.8974500e+00 1.1275600e+01 2.2956300e+01
6.7100000e+00 1.0065000e+00 1.2157500e+03 3.3909100e+02 1.8976000e+00 1.1269200e+01 2.2813600e+01
6.7300000e+00 1.0095000e+00 1.2203900e+03 3.4090300e+02 1.8977500e+00 1.1262800e+01 2.2672900e+01
6.7500000e+00 1.0125000e+00 1.2250300e+03 3.4271700e+02 1.8978800e+00 1.1256400e+01 2.2534000e+01
6.7700000e+00 1.0155000e+00 1.2296800e+03 3.4453300e+02 1.8980000e+00 1.1250000e+01 2.2397000e+01
6.7900000e+00 1.0185000e+00 1.2343300e+03 3.4635200e+02 1.8981200e+00 1.1243600e+01 2.2261900e+01
6.8100000e+00 1.0215000e+00 1.2389900e+03 3.4817300e+02 1.8982200e+00 1.1237300e+01 2.2128600e+01
6.8300000e+00 1.0245000e+00 1.2436500e+03 3.4999600e+02 1.8983200e+00 1.1230900e+01 2.1997000e+01
6.8500000e+00 1.0275000e+00 1.2483200e+03 3.5182100e+02 1.8984100e+00 1.1224600e+01 2.1867200e+01
6.8700000e+00 1.0305000e+00 1.2530000e+03 3.5364900e+02 1.8984900e+00 1.1218300e+01 2.1739100e+01
6.8900000e+00 1.0335000e+00 1.2576800e+03 3.5547900e+02 1.8985600e+00 1.1212100e+01 2.1612700e+01
6.9100000e+00 1.0365000e+00 1.2623600e+03 3.5731200e+02 1.8986300e+00 1.1205800e+01 2.1488000e+01
6.9300000e+00 1.0395000e+00 1.2670500e+03 3.5914600e+02 1.8986900e+00 1.1199600e+01 2.1364900e+01
6.9500000e+00 1.0425000e+00 1.2717500e+03 3.6098300e+02 1.8987300e+00 1.1193400e+01 2.1243400e+01
6.9700000e+00 1.0455000e+00 1.2764500e+03 3.6282200e+02 1.8987800e+00 1.1187200e+01 2.1123400e+01
6.9900000e+00 1.0485000e+00 1.2811600e+03 3.6466400e+02 1.8988100e+00 1.1181000e+01 2.1005000e+01
7.0100000e+00 1.0515000e+00 1.2858700e+03 3.6650700e+02 1.8988400e+00 1.1174800e+01 2.0888200e+01
7.0300000e+00 1.0545000e+00 1.2905800e+03 3.6835300e+02 1.8988500e+00 1.1168700e+01 2.0772800e+01
7.0500000e+00 1.0575000e+00 1.2953100e+03 3.7020100e+02 1.8988600e+00 1.1162600e+01 2.0658900e+01
7.0700000e+00 1.0605000e+00 1.3000300e+03 3.7205100e+02 1.8988700e+00 1.1156500e+01 2.0546400e+01
7.0900000e+00 1.0635000e+00 1.3047700e+03 3.7390400e+02 1.8988600e+00 1.1150400e+01 2.0435300e+01
7.1100000e+00 1.0665000e+00 1.3095000e+03 3.7575800e+02 1.8988500e+00 1.1144300e+01 2.0325700e+01
7.1300000e+00 1.0695000e+00 1.3142500e+03 3.7761500e+02 1.8988400e+00 1.1138300e+01 2.0217400e+01
7.1500000e+00 1.0725000e+00 1.3190000e+03 3.7947400e+02 1.8988100e+00 1.1132300e+01 2.0110400e+01
7.1700000e+00 1.0755000e+00 1.3237500e+03 3.8133500e+02 1.8987800e+00 1.1126300e+01 2.0004800e+01
7.1900000e+00 1.0785000e+00 1.3285100e+03 3.8319800e+02 1.8987400e+00 1.1120300e+01 1.9900500e+01
7.2100000e+00 1.0815000e+00 1.3332700e+03 3.8506400e+02 1.8987000e+00 1.1114300e+01 1.9797500e+01
7.2300000e+00 1.0845000e+00 1.3380400e+03 3.8693100e+02 1.8986500e+00 1.1108400e+01 1.9695700e+01
7.2500000e+00 1.0875000e+00 1.3428200e+03 3.8880100e+02 1.8985900e+00 1.1102400e+01 1.9595200e+01
7.2700000e+00 1.0905000e+00 1.3476000e+03 3.9067300e+02 1.8985300e+00 1.1096500e+01 1.9495800e+01
7.2900000e+00 1.0935000e+00 1.3523800e+03 3.9254700e+02 1.8984600e+00 1.1090600e+01 1.9397700e+01
7.3100000e+00 1.0965000e+00 1.3571700e+03 3.9442300e+02 1.8983800e+00 1.1084700e+01 1.9300800e+01
7.3300000e+00 1.0995000e+00 1.3619600e+03 3.9630100e+02 1.8983000e+00 1.1078900e+01 1.9205000e+01
7.3500000e+00 1.1025000e+00 1.3667600e+03 3.9818100e+02 1.8982100e+00 1.1073000e+01 1.9110400e+01
7.3700000e+00 1.1055000e+00 1.3715700e+03 4.0006400e+02 1.8981200e+00 1.1067200e+01 1.9016900e+01
7.3900000e+00 1.1085000e+00 1.3763800e+03 4.0194800e+02 1.8980200e+00 1.1061400e+01 1.8924600e+01
7.4100000e+00 1.1115000e+00 1.3812000e+03 4.0383500e+02 1.8979100e+00 1.1055600e+01 1.8833300e+01
7.4300000e+00 1.1145000e+00 1.3860200e+03 4.0572300e+02 1.8978000e+00 1.1049800e+01 1.8743000e+01
7.4500000e+00 1.1175000e+00 1.3908400e+03 4.0761400e+02 1.8976900e+00 1.1044100e+01 1.8653900e+01
7.4700000e+00 1.1205000e+00 1.3956700e+03 4.0950700e+02 1.8975600e+00 1.1038300e+01 1.8565800e+01
7.4900000e+00 1.1235000e+00 1.4005100e+03 4.1140100e+02 1.8974400e+00 1.1032600e+01 1.8478700e+01
7.5100000e+00 1.1265000e+00 1.4053500e+03 4.1329800e+02 1.8973000e+00 1.1026900e+01 1.8392600e+01
7.5300000e+00 1.1295000e+00 1.4101900e+03 4.1519700e+02 1.8971600e+00 1.1021200e+01 1.8307500e+01
7.5500000e+00 1.1325000e+00 1.4150400e+03 4.1709800e+02 1.8970200e+00 1.1015600e+01 1.8223400e+01
7.5700000e+00 1.1355000e+00 1.4199000e+03 4.1900000e+02 1.8968700e+00 1.1009900e+01 1.8140200e+01
7.5900000e+00 1.1385000e+00 1.4247600e+03 4.2090500e+02 1.8967200e+00 1.1004300e+01 1.8058000e+01
7.6100000e+00 1.1415000e+00 1.4296300e+03 4.2281200e+02 1.8965600e+00 1.0998700e+01 1.7976800e+01
7.6300000e+00 1.1445000e+00 1.4345000e+03 4.2472100e+02 1.8964000e+00 1.0993100e+01 1.7896400e+01
7.6500000e+00 1.1475000e+00 1.4393700e+03 4.2663200e+02 1.8962300e+00 1.0987500e+01 1.7817000e+01
7.6700000e+00 1.1505000e+00 1.4442600e+03 4.2854500e+02 1.8960600e+00 1.0981900e+01 1.7738400e+01
7.6900000e+00 1.1535000e+00 1.4491400e+03 4.3046000e+02 1.8958800e+00 1.0976400e+01 1.7660700e+01
7.7100000e+00 1.1565000e+00 1.4540300e+03 4.3237600e+02 1.8956900e+00 1.0970900e+01 1.7583900e+01
7.7300000e+00 1.1595000e+00 1.4589300e+03 4.3429500e+02 1.8955100e+00 1.0965400e+01 1.7508000e+01
7.7500000e+00 1.1625000e+00 1.4638300e+03 4.3621600e+02 1.8953200e+00 1.0959900e+01 1.7432900e+01
7.7700000e+00 1.1655000e+00 1.4687300e+03 4.3813900e+02 1.8951200e+00 1.0954400e+01 1.7358600e+01
7.7900000e+00 1.1685000e+00 1.4736500e+03 4.4006300e+02 1.8949200e+00 1.0948900e+01 1.7285100e+01
7.8100000e+00 1.1715000e+00 1.4785600e+03 4.4199000e+02 1.8947100e+00 1.0943500e+01 1.7212500e+01
7.8300000e+00 1.1745000e+00 1.4834800e+03 4.4391800e+02 1.8945000e+00 1.0938000e+01 1.7140600e+01
7.8500000e+00 1.1775000e+00 1.4884100e+03 4.4584900e+02 1.8942900e+00 1.0932600e+01 1.7069500e+01
7.8700000e+00 1.1805000e+00 1.4933400e+03 4.4778100e+02 1.8940700e+00 1.0927200e+01 1.6999200e+01
7.8900000e+00 1.1835000e+00 1.4982700e+03 4.4971500e+02 1.8938500e+00 1.0921900e+01 1.6929700e+01
7.9100000e+00 1.1865000e+00 1.5032100e+03 4.5165200e+02 1.8936300e+00 1.0916500e+01 1.6860900e+01
7.9300000e+00 1.1895000e+00 1.5081600e+03 4.5359000e+02 1.8934000e+00 1.0911100e+01 1.6792800e+01
7.9500000e+00 1.1925000e+00 1.5131100e+03 4.5553000e+02 1.8931600e+00 1.0905800e+01 1.6725500e+01
7.9700000e+00 1.1955000e+00 1.5180600e+03 4.5747200e+02 1.8929200e+00 1.0900500e+01 1.6658800e+01
7.9900000e+00 1.1985000e+00 1.5230200e+03 4.5941500e+02 1.8926800e+00 1.0895200e+01 1.6592900e+01
8.0100000e+00 1.2015000e+00 1.5279900e+03 4.6136100e+02 1.8924400e+00 1.0889900e+01 1.6527700e+01
8.0300000e+00 1.2045000e+00 1.5329600e+03 4.6330900e+02 1.8921900e+00 1.0884700e+01 1.6463200e+01
8.0500000e+00 1.2075000e+00 1.5379300e+03 4.6525800e+02 1.8919400e+00 1.0879400e+01 1.6399300e+01
8.0700000e+00 1.2105000e+00 1.5429100e+03 4.6720900e+02 1.8916800e+00 1.0874200e+01 1.6336200e+01
8.0900000e+00 1.2135000e+00 1.5479000e+03 4.6916300e+02 1.8914200e+00 1.0869000e+01 1.6273600e+01
8.1100000e+00 1.2165000e+00 1.5528900e+03 4.7111800e+02 1.8911600e+00 1.0863700e+01 1.6211800e+01
8.1300000e+00 1.2195000e+00 1.5578800e+03 4.7307500e+02 1.8908900e+00 1.0858600e+01 1.6150500e+01
8.1500000e+00 1.2225000e+00 1.5628800e+03 4.7503300e+02 1.8906200e+00 1.0853400e+01 1.6089900e+01
8.1700000e+00 1.2255000e+00 1.5678800e+03 4.7699400e+02 1.8903500e+00 1.0848200e+01 1.6030000e+01
8.1900000e+00 1.2285000e+00 1.5728900e+03 4.7895600e+02 1.8900700e+00 1.0843100e+01 1.5970600e+01
8.2100000e+00 1.2315000e+00 1.5779000e+03 4.8092100e+02 1.8897900e+00 1.0838000e+01 1.5911800e+01
8.2300000e+00 1.2345000e+00 1.5829200e+03 4.8288700e+02 1.8895000e+00 1.0832900e+01 1.5853700e+01
8.2500000e+00 1.2375000e+00 1.5879400e+03 4.8485400e+02 1.8892200e+00 1.0827800e+01 1.5796100e+01
8.2700000e+00 1.2405000e+00 1.5929700e+03 4.8682400e+02 1.8889300e+00 1.0822700e+01 1.5739100e+01
8.2900000e+00 1.2435000e+00 1.5980000e+03 4.8879600e+02 1.8886300e+00 1.0817600e+01 1.5682700e+01
8.3100000e+00 1.2465000e+00 1.6030400e+03 4.9076900e+02 1.8883400e+00 1.0812600e+01 1.5626900e+01
8.3300000e+00 1.2495000e+00 1.6080800e+03 4.9274400e+02 1.8880400e+00 1.0807500e+01 1.5571600e+01
8.3500000e+00 1.2525000e+00 1.6131300e+03 4.9472100e+02 1.8877400e+00 1.0802500e+01 1.5516900e+01
8.3700000e+00 1.2555000e+00 1.6181800e+03 4.9670000e+02 1.8874300e+00 1.0797500e+01 1.5462700e+01
8.3900000e+00 1.2585000e+00 1.6232300e+03 4.9868000e+02 1.8871200e+00 1.0792500e+01 1.5409100e+01
8.4100000e+00 1.2615000e+00 1.6282900e+03 5.0066300e+02 1.8868100e+00 1.0787500e+01 1.5356000e+01
8.4300000e+00 1.2645000e+00 1.6333600e+03 5.0264700e+02 1.8865000e+00 1.0782600e+01 1.5303400e+01
8.4500000e+00 1.2675000e+00 1.6384300e+03 5.0463200e+02 1.8861800e+00 1.0777600e+01 1.5251300e+01
8.4700000e+00 1.2705000e+00 1.6435000e+03 5.0662000e+02 1.8858600e+00 1.0772700e+01 1.5199800e+01
8.4900000e+00 1.2735000e+00 1.6485800e+03 5.0860900e+02 1.8855400e+00 1.0767800e+01 1.5148700e+01
8.5100000e+00 1.2765000e+00 1.6536700e+03 5.1060000e+02 1.8852200e+00 1.0762900e+01 1.5098200e+01
8.5300000e+00 1.2795000e+00 1.6587600e+03 5.1259300e+02 1.8848900e+00 1.0758000e+01 1.5048100e+01
8.5500000e+00 1.2825000e+00 1.6638500e+03 5.1458800e+02 1.8845600e+00 1.0753100e+01 1.4998600e+01
8.5700000e+00 1.2855000e+00 1.6689500e+03 5.1658400e+02 1.8842300e+00 1.0748300e+01 1.4949500e+01
8.5900000e+00 1.2885000e+00 1.6740500e+03 5.1858200e+02 1.8839000e+00 1.0743400e+01 1.4900800e+01
8.6100000e+00 1.2915000e+00 1.6791600e+03 5.2058200e+02 1.8835600e+00 1.0738600e+01 1.4852700e+01
8.6300000e+00 1.2945000e+00 1.6842700e+03 5.2258400e+02 1.8832200e+00 1.0733800e+01 1.4805000e+01
8.6500000e+00 1.2975000e+00 1.6893900e+03 5.2458700e+02 1.8828800e+00 1.0729000e+01 1.4757800e+01
8.6700000e+00 1.3005000e+00 1.6945100e+03 5.2659200e+02 1.8825300e+00 1.0724200e+01 1.4711000e+01
8.6900000e+00 1.3035000e+00 1.6996300e+03 5.2859900e+02 1.8821900e+00 1.0719400e+01 1.4664600e+01
8.7100000e+00 1.3065000e+00 1.7047600e+03 5.3060700e+02 1.8818400e+00 1.0714700e+01 1.4618700e+01
8.7300000e+00 1.3095000e+00 1.7099000e+03 5.3261700e+02 1.8814900e+00 1.0709900e+01 1.4573300e+01
8.7500000e+00 1.3125000e+00 1.7150400e+03 5.3462900e+02 1.8811300e+00 1.0705200e+01 1.4528200e+01
8.7700000e+00 1.3155000e+00 1.7201800e+03 5.3664300e+02 1.8807800e+00 1.0700500e+01 1.4483600e+01
8.7900000e+00 1.3185000e+00 1.7253300e+03 5.3865800e+02 1.8804200e+00 1.0695800e+01 1.4439400e+01
8.8100000e+00 1.3215000e+00 1.7304900e+03 5.4067500e+02 1.8800600e+00 1.0691100e+01 1.4395600e+01
8.8300000e+00 1.3245000e+00 1.7356400e+03 5.4269300e+02 1.8797000e+00 1.0686400e+01 1.4352200e+01
8.8500000e+00 1.3275000e+00 1.7408100e+03 5.4471400e+02 1.8793300e+00 1.0681800e+01 1.4309300e+01
8.8700000e+00 1.3305000e+00 1.7459700e+03 5.4673600e+02 1.8789700e+00 1.0677100e+01 1.4266700e+01
8.8900000e+00 1.3335000e+00 1.7511500e+03 5.4875900e+02 1.8786000e+00 1.0672500e+01 1.4224500e+01
8.9100000e+00 1.3365000e+00 1.7563200e+03 5.5078500e+02 1.8782300e+00 1.0667900e+01 1.4182700e+01
8.9300000e+00 1.3395000e+00 1.7615000e+03 5.5281200e+02 1.8778600e+00 1.0663300e+01 1.4141300e+01
8.9500000e+00 1.3425000e+00 1.7666900e+03 5.5484000e+02 1.8774800e+00 1.0658700e+01 1.4100200e+01
8.9700000e+00 1.3455000e+00 1.7718800e+03 5.5687000e+02 1.8771100e+00 1.0654100e+01 1.4059600e+01
8.9900000e+00 1.3485000e+00 1.7770700e+03 5.5890200e+02 1.8767300e+00 1.0649500e+01 1.4019300e+01
9.0100000e+00 1.3515000e+00 1.7822700e+03 5.6093600e+02 1.8763500e+00 1.0645000e+01 1.3979400e+01
9.0300000e+00 1.3545000e+00 1.7874800e+03 5.6297100e+02 1.8759700e+00 1.0640400e+01 1.3939800e+01
9.0500000e+00 1.3575000e+00 1.7926900e+03 5.6500800e+02 1.8755900e+00 1.0635900e+01 1.3900600e+01
9.0700000e+00 1.3605000e+00 1.7979000e+03 5.6704700e+02 1.8752000e+00 1.0631400e+01 1.3861800e+01
9.0900000e+00 1.3635000e+00 1.8031100e+03 5.6908700e+02 1.8748100e+00 1.0626900e+01 1.3823300e+01
9.1100000e+00 1.3665000e+00 1.8083400e+03 5.7112800e+02 1.8744300e+00 1.0622400e+01 1.3785100e+01
9.1300000e+00 1.3695000e+00 1.8135600e+03 5.7317200e+02 1.8740400e+00 1.0617900e+01 1.3747300e+01
9.1500000e+00 1.3725000e+00 1.8187900e+03 5.7521700e+02 1.8736400e+00 1.0613500e+01 1.3709800e+01
9.1700000e+00 1.3755000e+00 1.8240300e+03 5.7726300e+02 1.8732500e+00 1.0609000e+01 1.3672700e+01
9.1900000e+00 1.3785000e+00 1.8292700e+03 5.7931200e+02 1.8728600e+00 1.0604600e+01 1.3635900e+01
9.2100000e+00 1.3815000e+00 1.8345100e+03 5.8136200e+02 1.8724600e+00 1.0600200e+01 1.3599400e+01
9.2300000e+00 1.3845000e+00 1.8397600e+03 5.8341300e+02 1.8720600e+00 1.0595800e+01 1.3563200e+01
9.2500000e+00 1.3875000e+00 1.8450100e+03 5.8546600e+02 1.8716600e+00 1.0591400e+01 1.3527400e+01
9.2700000e+00 1.3905000e+00 1.8502700e+03 5.8752100e+02 1.8712600e+00 1.0587000e+01 1.3491800e+01
9.2900000e+00 1.3935000e+00 1.8555300e+03 5.8957700e+02 1.8708600e+00 1.0582600e+01 1.3456600e+01
9.3100000e+00 1.3965000e+00 1.8608000e+03 5.9163500e+02 1.8704600e+00 1.0578200e+01 1.3421700e+01
9.3300000e+00 1.3995000e+00 1.8660700e+03 5.9369400e+02 1.8700500e+00 1.0573900e+01 1.3387100e+01
9.3500000e+00 1.4025000e+00 1.8713400e+03 5.9575500e+02 1.8696400e+00 1.0569600e+01 1.3352800e+01
9.3700000e+00 1.4055000e+00 1.8766200e+03 5.9781800e+02 1.8692400e+00 1.0565200e+01 1.3318800e+01
9.3900000e+00 1.4085000e+00 1.8819100e+03 5.9988200e+02 1.8688300e+00 1.0560900e+01 1.3285000e+01
9.4100000e+00 1.4115000e+00 1.8872000e+03 6.0194800e+02 1.8684100e+00 1.0556600e+01 1.3251600e+01
9.4300000e+00 1.4145000e+00 1.8924900e+03 6.0401500e+02 1.8680000e+00 1.0552300e+01 1.3218500e+01
9.4500000e+00 1.4175000e+00 1.8977800e+03 6.0608400e+02 1.8675900e+00 1.0548100e+01 1.3185600e+01
9.4700000e+00 1.4205000e+00 1.9030900e+03 6.0815500e+02 1.8671700e+00 1.0543800e+01 1.3153100e+01
9.4900000e+00 1.4235000e+00 1.9083900e+03 6.1022700e+02 1.8667600e+00 1.0539600e+01 1.3120800e+01


==> anc/Fig2/Fig2band2c/TOV_PCSB4_zeta_0.04.out <==
# nb/n0,nb (fm^{-3}), cetral_energy_density (MeV fm^{-3}), Cetral_pressure (MeV fm^{-3}), M (M_{sun}), R (km), Lambda 
7.1000000e-01 1.0650000e-01 1.0112100e+02 1.0530400e+00 1.3049800e-01 2.6353400e+01 6.9080200e+07
7.3000000e-01 1.0950000e-01 1.0400000e+02 1.1347800e+00 1.3640600e-01 2.4618000e+01 5.3926200e+07
7.5000000e-01 1.1250000e-01 1.0688100e+02 1.2211900e+00 1.4257500e-01 2.3179200e+01 4.2577800e+07
7.7000000e-01 1.1550000e-01 1.0976500e+02 1.3124100e+00 1.4900500e-01 2.1971100e+01 3.3899500e+07
7.9000000e-01 1.1850000e-01 1.1265200e+02 1.4077300e+00 1.5563100e-01 2.0954300e+01 2.7221200e+07
8.1000000e-01 1.2150000e-01 1.1554100e+02 1.5065100e+00 1.6239300e-01 2.0095700e+01 2.2053300e+07
8.3000000e-01 1.2450000e-01 1.1843200e+02 1.6096900e+00 1.6934200e-01 1.9357000e+01 1.7974200e+07
8.5000000e-01 1.2750000e-01 1.2132600e+02 1.7176700e+00 1.7649300e-01 1.8714800e+01 1.4721400e+07
8.7000000e-01 1.3050000e-01 1.2422200e+02 1.8306900e+00 1.8385200e-01 1.8152200e+01 1.2108100e+07
8.9000000e-01 1.3350000e-01 1.2712100e+02 1.9489600e+00 1.9142400e-01 1.7656000e+01 9.9961800e+06
9.1000000e-01 1.3650000e-01 1.3002300e+02 2.0726700e+00 1.9921000e-01 1.7216100e+01 8.2811700e+06
9.3000000e-01 1.3950000e-01 1.3292800e+02 2.2019800e+00 2.0721100e-01 1.6824400e+01 6.8825400e+06
9.5000000e-01 1.4250000e-01 1.3583500e+02 2.3370600e+00 2.1542800e-01 1.6474100e+01 5.7376700e+06
9.7000000e-01 1.4550000e-01 1.3874500e+02 2.4780300e+00 2.2385900e-01 1.6159800e+01 4.7973200e+06
9.9000000e-01 1.4850000e-01 1.4165900e+02 2.6250400e+00 2.3250300e-01 1.5877000e+01 4.0225200e+06
1.0100000e+00 1.5150000e-01 1.4457500e+02 2.7782000e+00 2.4135700e-01 1.5621700e+01 3.3822300e+06
1.0300000e+00 1.5450000e-01 1.4749500e+02 2.9376500e+00 2.5041900e-01 1.5390900e+01 2.8516100e+06
1.0500000e+00 1.5750000e-01 1.5041700e+02 3.1034900e+00 2.5968500e-01 1.5181700e+01 2.4106800e+06
1.0700000e+00 1.6050000e-01 1.5334300e+02 3.2758300e+00 2.6915100e-01 1.4991800e+01 2.0433200e+06
1.0900000e+00 1.6350000e-01 1.5627200e+02 3.4547800e+00 2.7881200e-01 1.4819000e+01 1.7364600e+06
1.1100000e+00 1.6650000e-01 1.5920500e+02 3.6404200e+00 2.8866500e-01 1.4661600e+01 1.4794900e+06
1.1300000e+00 1.6950000e-01 1.6214000e+02 3.8328700e+00 2.9870300e-01 1.4518100e+01 1.2637600e+06
1.1500000e+00 1.7250000e-01 1.6508000e+02 4.0322000e+00 3.0892200e-01 1.4387000e+01 1.0822200e+06
1.1700000e+00 1.7550000e-01 1.6802300e+02 4.2384900e+00 3.1931500e-01 1.4267200e+01 9.2906800e+05
1.1900000e+00 1.7850000e-01 1.7096900e+02 4.4518400e+00 3.2987700e-01 1.4157500e+01 7.9956300e+05
1.2100000e+00 1.8150000e-01 1.7391900e+02 4.6723100e+00 3.4060000e-01 1.4057100e+01 6.8979200e+05
1.2300000e+00 1.8450000e-01 1.7687300e+02 4.8999800e+00 3.5148000e-01 1.3965000e+01 5.9653000e+05
1.2500000e+00 1.8750000e-01 1.7983100e+02 5.1349300e+00 3.6251000e-01 1.3880400e+01 5.1710700e+05
1.2700000e+00 1.9050000e-01 1.8279200e+02 5.3772200e+00 3.7368200e-01 1.3802900e+01 4.4931600e+05
1.2900000e+00 1.9350000e-01 1.8575700e+02 5.6269000e+00 3.8499000e-01 1.3731600e+01 3.9131900e+05
1.3100000e+00 1.9650000e-01 1.8872600e+02 5.8840600e+00 3.9642700e-01 1.3666000e+01 3.4159100e+05
1.3300000e+00 1.9950000e-01 1.9169900e+02 6.1487300e+00 4.0798700e-01 1.3605700e+01 2.9885600e+05
1.3500000e+00 2.0250000e-01 1.9467700e+02 6.4209800e+00 4.1966200e-01 1.3550200e+01 2.6205000e+05
1.3700000e+00 2.0550000e-01 1.9765800e+02 6.7008600e+00 4.3144500e-01 1.3499100e+01 2.3028200e+05
1.3900000e+00 2.0850000e-01 2.0064300e+02 6.9884200e+00 4.4333000e-01 1.3452000e+01 2.0280100e+05
1.4100000e+00 2.1150000e-01 2.0363300e+02 7.2837000e+00 4.5531000e-01 1.3408500e+01 1.7898000e+05
1.4300000e+00 2.1450000e-01 2.0662700e+02 7.5867600e+00 4.6737800e-01 1.3368400e+01 1.5828700e+05
1.4500000e+00 2.1750000e-01 2.0962500e+02 7.8976300e+00 4.7952800e-01 1.3331400e+01 1.4027400e+05
1.4700000e+00 2.2050000e-01 2.1262700e+02 8.2163600e+00 4.9175200e-01 1.3297300e+01 1.2456200e+05
1.4900000e+00 2.2350000e-01 2.1563400e+02 8.5429700e+00 5.0404400e-01 1.3265700e+01 1.1082900e+05
1.5100000e+00 2.2650000e-01 2.1864600e+02 8.8775200e+00 5.1639700e-01 1.3236500e+01 9.8802600e+04
1.5300000e+00 2.2950000e-01 2.2166100e+02 9.2200200e+00 5.2880600e-01 1.3209500e+01 8.8249700e+04
1.5500000e+00 2.3250000e-01 2.2468200e+02 9.5705200e+00 5.4126300e-01 1.3184500e+01 7.8972100e+04
1.5700000e+00 2.3550000e-01 2.2770700e+02 9.9290400e+00 5.5376300e-01 1.3161300e+01 7.0800100e+04
1.5900000e+00 2.3850000e-01 2.3073600e+02 1.0295600e+01 5.6629900e-01 1.3139900e+01 6.3588600e+04
1.6100000e+00 2.4150000e-01 2.3377000e+02 1.0670200e+01 5.7886600e-01 1.3119900e+01 5.7213000e+04
1.6300000e+00 2.4450000e-01 2.3680900e+02 1.1053000e+01 5.9145800e-01 1.3101400e+01 5.1566400e+04
1.6500000e+00 2.4750000e-01 2.3985300e+02 1.1443800e+01 6.0406800e-01 1.3084200e+01 4.6556400e+04
1.6700000e+00 2.5050000e-01 2.4290100e+02 1.1842800e+01 6.1669300e-01 1.3068200e+01 4.2103700e+04
1.6900000e+00 2.5350000e-01 2.4595500e+02 1.2250000e+01 6.2932500e-01 1.3053300e+01 3.8139300e+04
1.7100000e+00 2.5650000e-01 2.4901300e+02 1.2665300e+01 6.4196000e-01 1.3039300e+01 3.4603900e+04
1.7300000e+00 2.5950000e-01 2.5207600e+02 1.3088800e+01 6.5459300e-01 1.3026300e+01 3.1445800e+04
1.7500000e+00 2.6250000e-01 2.5514400e+02 1.3520500e+01 6.6721900e-01 1.3014100e+01 2.8620200e+04
1.7700000e+00 2.6550000e-01 2.5821700e+02 1.3960400e+01 6.7983300e-01 1.3002700e+01 2.6088100e+04
1.7900000e+00 2.6850000e-01 2.6129500e+02 1.4408500e+01 6.9243000e-01 1.2992000e+01 2.3815400e+04
1.8100000e+00 2.7150000e-01 2.6437800e+02 1.4864800e+01 7.0500600e-01 1.2981900e+01 2.1772400e+04
1.8300000e+00 2.7450000e-01 2.6746600e+02 1.5329400e+01 7.1755600e-01 1.2972400e+01 1.9933200e+04
1.8500000e+00 2.7750000e-01 2.7055900e+02 1.5802200e+01 7.3007700e-01 1.2963500e+01 1.8274900e+04
1.8700000e+00 2.8050000e-01 2.7365700e+02 1.6283200e+01 7.4256300e-01 1.2955000e+01 1.6777700e+04
1.8900000e+00 2.8350000e-01 2.7676100e+02 1.6772500e+01 7.5501200e-01 1.2946900e+01 1.5423800e+04
1.9100000e+00 2.8650000e-01 2.7987000e+02 1.7270000e+01 7.6742000e-01 1.2939200e+01 1.4198000e+04
1.9300000e+00 2.8950000e-01 2.8298400e+02 1.7775800e+01 7.7978200e-01 1.2931900e+01 1.3086500e+04
1.9500000e+00 2.9250000e-01 2.8610300e+02 1.8289700e+01 7.9209500e-01 1.2924900e+01 1.2077400e+04
1.9700000e+00 2.9550000e-01 2.8922800e+02 1.8811900e+01 8.0435700e-01 1.2918200e+01 1.1160000e+04
1.9900000e+00 2.9850000e-01 2.9235800e+02 1.9342300e+01 8.1656300e-01 1.2911700e+01 1.0324900e+04
2.0100000e+00 3.0150000e-01 2.9549300e+02 1.9880900e+01 8.2871000e-01 1.2905500e+01 9.5636800e+03
2.0300000e+00 3.0450000e-01 2.9863400e+02 2.0427700e+01 8.4079700e-01 1.2899400e+01 8.8690200e+03
2.0500000e+00 3.0750000e-01 3.0178000e+02 2.0982700e+01 8.5281900e-01 1.2893600e+01 8.2342900e+03
2.0700000e+00 3.1050000e-01 3.0493200e+02 2.1545900e+01 8.6477500e-01 1.2887900e+01 7.6536300e+03
2.0900000e+00 3.1350000e-01 3.0808900e+02 2.2117200e+01 8.7666100e-01 1.2882300e+01 7.1218000e+03
2.1100000e+00 3.1650000e-01 3.1125100e+02 2.2696700e+01 8.8847500e-01 1.2876800e+01 6.6341300e+03
2.1300000e+00 3.1950000e-01 3.1441900e+02 2.3284300e+01 9.0021600e-01 1.2871500e+01 6.1864400e+03
2.1500000e+00 3.2250000e-01 3.1759300e+02 2.3880100e+01 9.1188000e-01 1.2866200e+01 5.7750000e+03
2.1700000e+00 3.2550000e-01 3.2077200e+02 2.4483900e+01 9.2346500e-01 1.2861000e+01 5.3964600e+03
2.1900000e+00 3.2850000e-01 3.2395700e+02 2.5095800e+01 9.3497100e-01 1.2855800e+01 5.0478100e+03
2.2100000e+00 3.3150000e-01 3.2714800e+02 2.5715800e+01 9.4639400e-01 1.2850700e+01 4.7263400e+03
2.2300000e+00 3.3450000e-01 3.3034400e+02 2.6343800e+01 9.5773300e-01 1.2845600e+01 4.4296400e+03
2.2500000e+00 3.3750000e-01 3.3354600e+02 2.6979800e+01 9.6898700e-01 1.2840500e+01 4.1555200e+03
2.2700000e+00 3.4050000e-01 3.3675300e+02 2.7623800e+01 9.8015400e-01 1.2835500e+01 3.9019900e+03
2.2900000e+00 3.4350000e-01 3.3996700e+02 2.8275800e+01 9.9123200e-01 1.2830400e+01 3.6672900e+03
2.3100000e+00 3.4650000e-01 3.4318600e+02 2.8935700e+01 1.0022200e+00 1.2825300e+01 3.4498100e+03
2.3300000e+00 3.4950000e-01 3.4641000e+02 2.9603600e+01 1.0131200e+00 1.2820200e+01 3.2480900e+03
2.3500000e+00 3.5250000e-01 3.4964100e+02 3.0279300e+01 1.0239200e+00 1.2815100e+01 3.0608100e+03
2.3700000e+00 3.5550000e-01 3.5287700e+02 3.0962900e+01 1.0346400e+00 1.2810000e+01 2.8867900e+03
2.3900000e+00 3.5850000e-01 3.5611900e+02 3.1654300e+01 1.0452500e+00 1.2804800e+01 2.7249300e+03
2.4100000e+00 3.6150000e-01 3.5936700e+02 3.2353500e+01 1.0557800e+00 1.2799700e+01 2.5742500e+03
2.4300000e+00 3.6450000e-01 3.6262100e+02 3.3060600e+01 1.0662000e+00 1.2794400e+01 2.4338700e+03
2.4500000e+00 3.6750000e-01 3.6588000e+02 3.3775300e+01 1.0765300e+00 1.2789100e+01 2.3029500e+03
2.4700000e+00 3.7050000e-01 3.6914600e+02 3.4497800e+01 1.0867700e+00 1.2783800e+01 2.1807800e+03
2.4900000e+00 3.7350000e-01 3.7241700e+02 3.5227900e+01 1.0969000e+00 1.2778400e+01 2.0666500e+03
2.5100000e+00 3.7650000e-01 3.7569400e+02 3.5965700e+01 1.1069400e+00 1.2773000e+01 1.9599700e+03
2.5300000e+00 3.7950000e-01 3.7897700e+02 3.6711100e+01 1.1168800e+00 1.2767500e+01 1.8601600e+03
2.5500000e+00 3.8250000e-01 3.8226600e+02 3.7464100e+01 1.1267200e+00 1.2761900e+01 1.7667100e+03
2.5700000e+00 3.8550000e-01 3.8556100e+02 3.8224600e+01 1.1364600e+00 1.2756300e+01 1.6791400e+03
2.5900000e+00 3.8850000e-01 3.8886200e+02 3.8992600e+01 1.1461000e+00 1.2750600e+01 1.5970200e+03
2.6100000e+00 3.9150000e-01 3.9216900e+02 3.9768200e+01 1.1556400e+00 1.2744900e+01 1.5199700e+03
2.6300000e+00 3.9450000e-01 3.9548200e+02 4.0551100e+01 1.1650800e+00 1.2739100e+01 1.4476000e+03
2.6500000e+00 3.9750000e-01 3.9880100e+02 4.1341500e+01 1.1744200e+00 1.2733200e+01 1.3795900e+03
2.6700000e+00 4.0050000e-01 4.0212600e+02 4.2139200e+01 1.1836600e+00 1.2727300e+01 1.3156300e+03
2.6900000e+00 4.0350000e-01 4.0545600e+02 4.2944200e+01 1.1928000e+00 1.2721300e+01 1.2554300e+03
2.7100000e+00 4.0650000e-01 4.0879300e+02 4.3756500e+01 1.2018400e+00 1.2715200e+01 1.1987400e+03
2.7300000e+00 4.0950000e-01 4.1213600e+02 4.4576100e+01 1.2107800e+00 1.2709100e+01 1.1453200e+03
2.7500000e+00 4.1250000e-01 4.1548500e+02 4.5402900e+01 1.2196300e+00 1.2702900e+01 1.0949400e+03
2.7700000e+00 4.1550000e-01 4.1884000e+02 4.6236900e+01 1.2283700e+00 1.2696600e+01 1.0474000e+03
2.7900000e+00 4.1850000e-01 4.2220100e+02 4.7078000e+01 1.2370100e+00 1.2690200e+01 1.0025100e+03
2.8100000e+00 4.2150000e-01 4.2556800e+02 4.7926200e+01 1.2455500e+00 1.2683800e+01 9.6009500e+02
2.8300000e+00 4.2450000e-01 4.2894100e+02 4.8781500e+01 1.2540000e+00 1.2677400e+01 9.1999600e+02
2.8500000e+00 4.2750000e-01 4.3232000e+02 4.9643700e+01 1.2623500e+00 1.2670800e+01 8.8206200e+02
2.8700000e+00 4.3050000e-01 4.3570500e+02 5.0513000e+01 1.2706000e+00 1.2664200e+01 8.4615500e+02
2.8900000e+00 4.3350000e-01 4.3909700e+02 5.1389200e+01 1.2787500e+00 1.2657600e+01 8.1214700e+02
2.9100000e+00 4.3650000e-01 4.4249400e+02 5.2272300e+01 1.2868000e+00 1.2650800e+01 7.7991700e+02
2.9300000e+00 4.3950000e-01 4.4589800e+02 5.3162200e+01 1.2947600e+00 1.2644000e+01 7.4935600e+02
2.9500000e+00 4.4250000e-01 4.4930700e+02 5.4058900e+01 1.3026300e+00 1.2637200e+01 7.2036100e+02
2.9700000e+00 4.4550000e-01 4.5272300e+02 5.4962500e+01 1.3103900e+00 1.2630300e+01 6.9283500e+02
2.9900000e+00 4.4850000e-01 4.5614500e+02 5.5872700e+01 1.3180700e+00 1.2623300e+01 6.6669200e+02
3.0100000e+00 4.5150000e-01 4.5957300e+02 5.6789700e+01 1.3256500e+00 1.2616300e+01 6.4184700e+02
3.0300000e+00 4.5450000e-01 4.6300700e+02 5.7713300e+01 1.3331300e+00 1.2609200e+01 6.1822300e+02
3.0500000e+00 4.5750000e-01 4.6644700e+02 5.8643500e+01 1.3405200e+00 1.2602000e+01 5.9575000e+02
3.0700000e+00 4.6050000e-01 4.6989300e+02 5.9580300e+01 1.3478200e+00 1.2594800e+01 5.7435900e+02
3.0900000e+00 4.6350000e-01 4.7334600e+02 6.0523600e+01 1.3550300e+00 1.2587600e+01 5.5398900e+02
3.1100000e+00 4.6650000e-01 4.7680400e+02 6.1473400e+01 1.3621500e+00 1.2580300e+01 5.3458100e+02
3.1300000e+00 4.6950000e-01 4.8026900e+02 6.2429600e+01 1.3691700e+00 1.2572900e+01 5.1608000e+02
3.1500000e+00 4.7250000e-01 4.8374000e+02 6.3392300e+01 1.3761100e+00 1.2565500e+01 4.9843600e+02
3.1700000e+00 4.7550000e-01 4.8721600e+02 6.4361300e+01 1.3829600e+00 1.2558000e+01 4.8160000e+02
3.1900000e+00 4.7850000e-01 4.9070000e+02 6.5336600e+01 1.3897200e+00 1.2550500e+01 4.6552900e+02
3.2100000e+00 4.8150000e-01 4.9418900e+02 6.6318200e+01 1.3963900e+00 1.2543000e+01 4.5018000e+02
3.2300000e+00 4.8450000e-01 4.9768400e+02 6.7306100e+01 1.4029700e+00 1.2535400e+01 4.3551500e+02
3.2500000e+00 4.8750000e-01 5.0118500e+02 6.8300100e+01 1.4094700e+00 1.2527700e+01 4.2149600e+02
3.2700000e+00 4.9050000e-01 5.0469300e+02 6.9300300e+01 1.4158900e+00 1.2520000e+01 4.0808900e+02
3.2900000e+00 4.9350000e-01 5.0820700e+02 7.0306600e+01 1.4222200e+00 1.2512300e+01 3.9526200e+02
3.3100000e+00 4.9650000e-01 5.1172700e+02 7.1319100e+01 1.4284600e+00 1.2504500e+01 3.8298400e+02
3.3300000e+00 4.9950000e-01 5.1525300e+02 7.2337500e+01 1.4346300e+00 1.2496700e+01 3.7122700e+02
3.3500000e+00 5.0250000e-01 5.1878500e+02 7.3362000e+01 1.4407100e+00 1.2488900e+01 3.5996500e+02
3.3700000e+00 5.0550000e-01 5.2232300e+02 7.4392400e+01 1.4467100e+00 1.2481000e+01 3.4917100e+02
3.3900000e+00 5.0850000e-01 5.2586700e+02 7.5428700e+01 1.4526300e+00 1.2473100e+01 3.3882300e+02
3.4100000e+00 5.1150000e-01 5.2941800e+02 7.6470900e+01 1.4584700e+00 1.2465100e+01 3.2889700e+02
3.4300000e+00 5.1450000e-01 5.3297500e+02 7.7518900e+01 1.4642300e+00 1.2457200e+01 3.1937300e+02
3.4500000e+00 5.1750000e-01 5.3653700e+02 7.8572800e+01 1.4699100e+00 1.2449100e+01 3.1023200e+02
3.4700000e+00 5.2050000e-01 5.4010600e+02 7.9632400e+01 1.4755100e+00 1.2441100e+01 3.0145300e+02
3.4900000e+00 5.2350000e-01 5.4368100e+02 8.0697700e+01 1.4810400e+00 1.2433000e+01 2.9302100e+02
3.5100000e+00 5.2650000e-01 5.4726300e+02 8.1768700e+01 1.4865000e+00 1.2424900e+01 2.8491700e+02
3.5300000e+00 5.2950000e-01 5.5085000e+02 8.2845400e+01 1.4918700e+00 1.2416800e+01 2.7712700e+02
3.5500000e+00 5.3250000e-01 5.5444300e+02 8.3927700e+01 1.4971800e+00 1.2408600e+01 2.6963500e+02
3.5700000e+00 5.3550000e-01 5.5804300e+02 8.5015500e+01 1.5024100e+00 1.2400400e+01 2.6242800e+02
3.5900000e+00 5.3850000e-01 5.6164800e+02 8.6108900e+01 1.5075700e+00 1.2392200e+01 2.5549200e+02
3.6100000e+00 5.4150000e-01 5.6526000e+02 8.7207700e+01 1.5126500e+00 1.2384000e+01 2.4881500e+02
3.6300000e+00 5.4450000e-01 5.6887800e+02 8.8312000e+01 1.5176700e+00 1.2375800e+01 2.4238500e+02
3.6500000e+00 5.4750000e-01 5.7250200e+02 8.9421800e+01 1.5226100e+00 1.2367500e+01 2.3619000e+02
3.6700000e+00 5.5050000e-01 5.7613200e+02 9.0536900e+01 1.5274900e+00 1.2359200e+01 2.3022100e+02
3.6900000e+00 5.5350000e-01 5.7976800e+02 9.1657400e+01 1.5323000e+00 1.2350900e+01 2.2446700e+02
3.7100000e+00 5.5650000e-01 5.8341000e+02 9.2783100e+01 1.5370400e+00 1.2342600e+01 2.1891800e+02
3.7300000e+00 5.5950000e-01 5.8705900e+02 9.3914200e+01 1.5417100e+00 1.2334200e+01 2.1356500e+02
3.7500000e+00 5.6250000e-01 5.9071300e+02 9.5050500e+01 1.5463200e+00 1.2325800e+01 2.0840000e+02
3.7700000e+00 5.6550000e-01 5.9437300e+02 9.6191900e+01 1.5508600e+00 1.2317500e+01 2.0341500e+02
3.7900000e+00 5.6850000e-01 5.9804000e+02 9.7338600e+01 1.5553300e+00 1.2309100e+01 1.9860200e+02
3.8100000e+00 5.7150000e-01 6.0171200e+02 9.8490400e+01 1.5597500e+00 1.2300700e+01 1.9395300e+02
3.8300000e+00 5.7450000e-01 6.0539100e+02 9.9647300e+01 1.5641000e+00 1.2292300e+01 1.8946300e+02
3.8500000e+00 5.7750000e-01 6.0907600e+02 1.0080900e+02 1.5683800e+00 1.2283800e+01 1.8512300e+02
3.8700000e+00 5.8050000e-01 6.1276600e+02 1.0197600e+02 1.5726100e+00 1.2275400e+01 1.8092800e+02
3.8900000e+00 5.8350000e-01 6.1646300e+02 1.0314800e+02 1.5767800e+00 1.2267000e+01 1.7687100e+02
3.9100000e+00 5.8650000e-01 6.2016600e+02 1.0432500e+02 1.5808800e+00 1.2258500e+01 1.7294800e+02
3.9300000e+00 5.8950000e-01 6.2387500e+02 1.0550700e+02 1.5849300e+00 1.2250100e+01 1.6915200e+02
3.9500000e+00 5.9250000e-01 6.2759000e+02 1.0669400e+02 1.5889100e+00 1.2241600e+01 1.6547900e+02
3.9700000e+00 5.9550000e-01 6.3131100e+02 1.0788500e+02 1.5928400e+00 1.2233100e+01 1.6192300e+02
3.9900000e+00 5.9850000e-01 6.3503800e+02 1.0908200e+02 1.5967100e+00 1.2224600e+01 1.5848000e+02
4.0100000e+00 6.0150000e-01 6.3877100e+02 1.1028300e+02 1.6005300e+00 1.2216100e+01 1.5514500e+02
4.0300000e+00 6.0450000e-01 6.4251000e+02 1.1148900e+02 1.6042900e+00 1.2207700e+01 1.5191400e+02
4.0500000e+00 6.0750000e-01 6.4625400e+02 1.1270000e+02 1.6079900e+00 1.2199200e+01 1.4878400e+02
4.0700000e+00 6.1050000e-01 6.5000500e+02 1.1391500e+02 1.6116500e+00 1.2190700e+01 1.4575000e+02
4.0900000e+00 6.1350000e-01 6.5376200e+02 1.1513500e+02 1.6152400e+00 1.2182200e+01 1.4280800e+02
4.1100000e+00 6.1650000e-01 6.5752500e+02 1.1636000e+02 1.6187900e+00 1.2173700e+01 1.3995500e+02
4.1300000e+00 6.1950000e-01 6.6129400e+02 1.1758900e+02 1.6222800e+00 1.2165200e+01 1.3718800e+02
4.1500000e+00 6.2250000e-01 6.6506900e+02 1.1882300e+02 1.6257200e+00 1.2156700e+01 1.3450300e+02
4.1700000e+00 6.2550000e-01 6.6885000e+02 1.2006100e+02 1.6291100e+00 1.2148200e+01 1.3189700e+02
4.1900000e+00 6.2850000e-01 6.7263600e+02 1.2130400e+02 1.6324400e+00 1.2139700e+01 1.2936800e+02
4.2100000e+00 6.3150000e-01 6.7642900e+02 1.2255200e+02 1.6357300e+00 1.2131200e+01 1.2691200e+02
4.2300000e+00 6.3450000e-01 6.8022800e+02 1.2380300e+02 1.6389700e+00 1.2122700e+01 1.2452700e+02
4.2500000e+00 6.3750000e-01 6.8403200e+02 1.2506000e+02 1.6421600e+00 1.2114200e+01 1.2221000e+02
4.2700000e+00 6.4050000e-01 6.8784300e+02 1.2632000e+02 1.6453100e+00 1.2105700e+01 1.1995900e+02
4.2900000e+00 6.4350000e-01 6.9165900e+02 1.2758600e+02 1.6484000e+00 1.2097300e+01 1.1777200e+02
4.3100000e+00 6.4650000e-01 6.9548100e+02 1.2885500e+02 1.6514500e+00 1.2088800e+01 1.1564500e+02
4.3300000e+00 6.4950000e-01 6.9930900e+02 1.3012900e+02 1.6544500e+00 1.2080300e+01 1.1357800e+02
4.3500000e+00 6.5250000e-01 7.0314300e+02 1.3140700e+02 1.6574100e+00 1.2071800e+01 1.1156800e+02
4.3700000e+00 6.5550000e-01 7.0698300e+02 1.3268900e+02 1.6603300e+00 1.2063400e+01 1.0961300e+02
4.3900000e+00 6.5850000e-01 7.1082900e+02 1.3397500e+02 1.6631900e+00 1.2054900e+01 1.0771100e+02
4.4100000e+00 6.6150000e-01 7.1468100e+02 1.3526600e+02 1.6660200e+00 1.2046500e+01 1.0586000e+02
4.4300000e+00 6.6450000e-01 7.1853800e+02 1.3656100e+02 1.6688000e+00 1.2038100e+01 1.0405800e+02
4.4500000e+00 6.6750000e-01 7.2240200e+02 1.3786000e+02 1.6715400e+00 1.2029600e+01 1.0230500e+02
4.4700000e+00 6.7050000e-01 7.2627100e+02 1.3916300e+02 1.6742400e+00 1.2021200e+01 1.0059700e+02
4.4900000e+00 6.7350000e-01 7.3014600e+02 1.4047000e+02 1.6769000e+00 1.2012800e+01 9.8934400e+01
4.5100000e+00 6.7650000e-01 7.3402700e+02 1.4178100e+02 1.6795100e+00 1.2004400e+01 9.7314800e+01
4.5300000e+00 6.7950000e-01 7.3791400e+02 1.4309700e+02 1.6820900e+00 1.1996000e+01 9.5737100e+01
4.5500000e+00 6.8250000e-01 7.4180700e+02 1.4441600e+02 1.6846200e+00 1.1987600e+01 9.4199700e+01
4.5700000e+00 6.8550000e-01 7.4570500e+02 1.4573900e+02 1.6871200e+00 1.1979200e+01 9.2701400e+01
4.5900000e+00 6.8850000e-01 7.4960900e+02 1.4706700e+02 1.6895800e+00 1.1970900e+01 9.1240800e+01
4.6100000e+00 6.9150000e-01 7.5351900e+02 1.4839800e+02 1.6920000e+00 1.1962500e+01 8.9816900e+01
4.6300000e+00 6.9450000e-01 7.5743500e+02 1.4973300e+02 1.6943800e+00 1.1954200e+01 8.8428400e+01
4.6500000e+00 6.9750000e-01 7.6135600e+02 1.5107200e+02 1.6967200e+00 1.1945800e+01 8.7074200e+01
4.6700000e+00 7.0050000e-01 7.6528400e+02 1.5241500e+02 1.6990300e+00 1.1937500e+01 8.5753300e+01
4.6900000e+00 7.0350000e-01 7.6921700e+02 1.5376200e+02 1.7013000e+00 1.1929200e+01 8.4464500e+01
4.7100000e+00 7.0650000e-01 7.7315600e+02 1.5511200e+02 1.7035400e+00 1.1920900e+01 8.3206900e+01
4.7300000e+00 7.0950000e-01 7.7710000e+02 1.5646700e+02 1.7057400e+00 1.1912700e+01 8.1979500e+01
4.7500000e+00 7.1250000e-01 7.8105000e+02 1.5782500e+02 1.7079000e+00 1.1904400e+01 8.0781300e+01
4.7700000e+00 7.1550000e-01 7.8500600e+02 1.5918700e+02 1.7100300e+00 1.1896100e+01 7.9611600e+01
4.7900000e+00 7.1850000e-01 7.8896800e+02 1.6055200e+02 1.7121300e+00 1.1887900e+01 7.8469400e+01
4.8100000e+00 7.2150000e-01 7.9293600e+02 1.6192200e+02 1.7142000e+00 1.1879700e+01 7.7353900e+01
4.8300000e+00 7.2450000e-01 7.9690900e+02 1.6329500e+02 1.7162300e+00 1.1871500e+01 7.6264300e+01
4.8500000e+00 7.2750000e-01 8.0088800e+02 1.6467100e+02 1.7182300e+00 1.1863300e+01 7.5199800e+01
4.8700000e+00 7.3050000e-01 8.0487200e+02 1.6605100e+02 1.7201900e+00 1.1855100e+01 7.4159700e+01
4.8900000e+00 7.3350000e-01 8.0886200e+02 1.6743500e+02 1.7221300e+00 1.1846900e+01 7.3143200e+01
4.9100000e+00 7.3650000e-01 8.1285800e+02 1.6882300e+02 1.7240300e+00 1.1838800e+01 7.2149700e+01
4.9300000e+00 7.3950000e-01 8.1686000e+02 1.7021400e+02 1.7259000e+00 1.1830600e+01 7.1178500e+01
4.9500000e+00 7.4250000e-01 8.2086700e+02 1.7160900e+02 1.7277400e+00 1.1822500e+01 7.0229000e+01
4.9700000e+00 7.4550000e-01 8.2488000e+02 1.7300700e+02 1.7295600e+00 1.1814400e+01 6.9300500e+01
4.9900000e+00 7.4850000e-01 8.2889800e+02 1.7440900e+02 1.7313400e+00 1.1806300e+01 6.8392500e+01
5.0100000e+00 7.5150000e-01 8.3292200e+02 1.7581400e+02 1.7330900e+00 1.1798200e+01 6.7504300e+01
5.0300000e+00 7.5450000e-01 8.3695200e+02 1.7722200e+02 1.7348200e+00 1.1790200e+01 6.6635400e+01
5.0500000e+00 7.5750000e-01 8.4098700e+02 1.7863500e+02 1.7365100e+00 1.1782100e+01 6.5785300e+01
5.0700000e+00 7.6050000e-01 8.4502800e+02 1.8005000e+02 1.7381800e+00 1.1774100e+01 6.4953300e+01
5.0900000e+00 7.6350000e-01 8.4907500e+02 1.8146900e+02 1.7398200e+00 1.1766100e+01 6.4139200e+01
5.1100000e+00 7.6650000e-01 8.5312700e+02 1.8289100e+02 1.7414300e+00 1.1758100e+01 6.3342200e+01
5.1300000e+00 7.6950000e-01 8.5718400e+02 1.8431700e+02 1.7430200e+00 1.1750200e+01 6.2562000e+01
5.1500000e+00 7.7250000e-01 8.6124800e+02 1.8574600e+02 1.7445800e+00 1.1742200e+01 6.1798200e+01
5.1700000e+00 7.7550000e-01 8.6531600e+02 1.8717900e+02 1.7461100e+00 1.1734300e+01 6.1050200e+01
5.1900000e+00 7.7850000e-01 8.6939100e+02 1.8861400e+02 1.7476200e+00 1.1726300e+01 6.0317600e+01
5.2100000e+00 7.8150000e-01 8.7347100e+02 1.9005400e+02 1.7491000e+00 1.1718400e+01 5.9600100e+01
5.2300000e+00 7.8450000e-01 8.7755600e+02 1.9149600e+02 1.7505600e+00 1.1710600e+01 5.8897200e+01
5.2500000e+00 7.8750000e-01 8.8164700e+02 1.9294100e+02 1.7519900e+00 1.1702700e+01 5.8208500e+01
5.2700000e+00 7.9050000e-01 8.8574300e+02 1.9439000e+02 1.7534000e+00 1.1694900e+01 5.7533700e+01
5.2900000e+00 7.9350000e-01 8.8984500e+02 1.9584200e+02 1.7547800e+00 1.1687000e+01 5.6872400e+01
5.3100000e+00 7.9650000e-01 8.9395300e+02 1.9729800e+02 1.7561400e+00 1.1679200e+01 5.6224300e+01
5.3300000e+00 7.9950000e-01 8.9806600e+02 1.9875600e+02 1.7574700e+00 1.1671400e+01 5.5588900e+01
5.3500000e+00 8.0250000e-01 9.0218400e+02 2.0021800e+02 1.7587800e+00 1.1663600e+01 5.4966100e+01
5.3700000e+00 8.0550000e-01 9.0630800e+02 2.0168300e+02 1.7600700e+00 1.1655900e+01 5.4355400e+01
5.3900000e+00 8.0850000e-01 9.1043700e+02 2.0315100e+02 1.7613400e+00 1.1648200e+01 5.3756600e+01
5.4100000e+00 8.1150000e-01 9.1457200e+02 2.0462200e+02 1.7625800e+00 1.1640400e+01 5.3169300e+01
5.4300000e+00 8.1450000e-01 9.1871200e+02 2.0609600e+02 1.7638100e+00 1.1632700e+01 5.2593400e+01
5.4500000e+00 8.1750000e-01 9.2285800e+02 2.0757300e+02 1.7650100e+00 1.1625100e+01 5.2028300e+01
5.4700000e+00 8.2050000e-01 9.2700900e+02 2.0905300e+02 1.7661900e+00 1.1617400e+01 5.1474000e+01
5.4900000e+00 8.2350000e-01 9.3116500e+02 2.1053700e+02 1.7673400e+00 1.1609700e+01 5.0930200e+01
5.5100000e+00 8.2650000e-01 9.3532700e+02 2.1202300e+02 1.7684800e+00 1.1602100e+01 5.0396500e+01
5.5300000e+00 8.2950000e-01 9.3949500e+02 2.1351300e+02 1.7696000e+00 1.1594500e+01 4.9872800e+01
5.5500000e+00 8.3250000e-01 9.4366700e+02 2.1500500e+02 1.7706900e+00 1.1586900e+01 4.9358700e+01
5.5700000e+00 8.3550000e-01 9.4784500e+02 2.1650100e+02 1.7717700e+00 1.1579400e+01 4.8854200e+01
5.5900000e+00 8.3850000e-01 9.5202900e+02 2.1799900e+02 1.7728200e+00 1.1571800e+01 4.8358800e+01
5.6100000e+00 8.4150000e-01 9.5621800e+02 2.1950100e+02 1.7738600e+00 1.1564300e+01 4.7872500e+01
5.6300000e+00 8.4450000e-01 9.6041200e+02 2.2100500e+02 1.7748800e+00 1.1556800e+01 4.7395000e+01
5.6500000e+00 8.4750000e-01 9.6461100e+02 2.2251300e+02 1.7758700e+00 1.1549300e+01 4.6926100e+01
5.6700000e+00 8.5050000e-01 9.6881600e+02 2.2402300e+02 1.7768500e+00 1.1541800e+01 4.6465600e+01
5.6900000e+00 8.5350000e-01 9.7302600e+02 2.2553600e+02 1.7778100e+00 1.1534400e+01 4.6013200e+01
5.7100000e+00 8.5650000e-01 9.7724200e+02 2.2705200e+02 1.7787600e+00 1.1527000e+01 4.5568900e+01
5.7300000e+00 8.5950000e-01 9.8146300e+02 2.2857100e+02 1.7796800e+00 1.1519500e+01 4.5132300e+01
5.7500000e+00 8.6250000e-01 9.8568900e+02 2.3009300e+02 1.7805900e+00 1.1512200e+01 4.4703500e+01
5.7700000e+00 8.6550000e-01 9.8992000e+02 2.3161700e+02 1.7814700e+00 1.1504800e+01 4.4282000e+01
5.7900000e+00 8.6850000e-01 9.9415700e+02 2.3314500e+02 1.7823500e+00 1.1497400e+01 4.3867900e+01
5.8100000e+00 8.7150000e-01 9.9839900e+02 2.3467500e+02 1.7832000e+00 1.1490100e+01 4.3460900e+01
5.8300000e+00 8.7450000e-01 1.0026500e+03 2.3620800e+02 1.7840400e+00 1.1482800e+01 4.3060800e+01
5.8500000e+00 8.7750000e-01 1.0069000e+03 2.3774400e+02 1.7848600e+00 1.1475500e+01 4.2667600e+01
5.8700000e+00 8.8050000e-01 1.0111600e+03 2.3928300e+02 1.7856600e+00 1.1468200e+01 4.2281000e+01
5.8900000e+00 8.8350000e-01 1.0154200e+03 2.4082500e+02 1.7864500e+00 1.1461000e+01 4.1900900e+01
5.9100000e+00 8.8650000e-01 1.0196900e+03 2.4236900e+02 1.7872200e+00 1.1453700e+01 4.1527200e+01
5.9300000e+00 8.8950000e-01 1.0239600e+03 2.4391600e+02 1.7879800e+00 1.1446500e+01 4.1159700e+01
5.9500000e+00 8.9250000e-01 1.0282400e+03 2.4546500e+02 1.7887200e+00 1.1439300e+01 4.0798300e+01
5.9700000e+00 8.9550000e-01 1.0325200e+03 2.4701800e+02 1.7894400e+00 1.1432200e+01 4.0442900e+01
5.9900000e+00 8.9850000e-01 1.0368100e+03 2.4857300e+02 1.7901500e+00 1.1425000e+01 4.0093200e+01
6.0100000e+00 9.0150000e-01 1.0411100e+03 2.5013100e+02 1.7908500e+00 1.1417900e+01 3.9749300e+01
6.0300000e+00 9.0450000e-01 1.0454100e+03 2.5169100e+02 1.7915300e+00 1.1410800e+01 3.9411000e+01
6.0500000e+00 9.0750000e-01 1.0497100e+03 2.5325400e+02 1.7921900e+00 1.1403700e+01 3.9078100e+01
6.0700000e+00 9.1050000e-01 1.0540200e+03 2.5482000e+02 1.7928500e+00 1.1396600e+01 3.8750500e+01
6.0900000e+00 9.1350000e-01 1.0583400e+03 2.5638900e+02 1.7934800e+00 1.1389600e+01 3.8428200e+01
6.1100000e+00 9.1650000e-01 1.0626600e+03 2.5796000e+02 1.7941100e+00 1.1382500e+01 3.8111000e+01
6.1300000e+00 9.1950000e-01 1.0669800e+03 2.5953400e+02 1.7947100e+00 1.1375500e+01 3.7798800e+01
6.1500000e+00 9.2250000e-01 1.0713100e+03 2.6111000e+02 1.7953100e+00 1.1368500e+01 3.7491500e+01
6.1700000e+00 9.2550000e-01 1.0756500e+03 2.6268900e+02 1.7958900e+00 1.1361500e+01 3.7189000e+01
6.1900000e+00 9.2850000e-01 1.0799900e+03 2.6427000e+02 1.7964600e+00 1.1354600e+01 3.6891300e+01
6.2100000e+00 9.3150000e-01 1.0843400e+03 2.6585400e+02 1.7970100e+00 1.1347600e+01 3.6598100e+01
6.2300000e+00 9.3450000e-01 1.0886900e+03 2.6744100e+02 1.7975600e+00 1.1340700e+01 3.6309400e+01
6.2500000e+00 9.3750000e-01 1.0930400e+03 2.6903000e+02 1.7980900e+00 1.1333800e+01 3.6025200e+01
6.2700000e+00 9.4050000e-01 1.0974000e+03 2.7062200e+02 1.7986000e+00 1.1327000e+01 3.5745300e+01
6.2900000e+00 9.4350000e-01 1.1017700e+03 2.7221600e+02 1.7991100e+00 1.1320100e+01 3.5469700e+01
6.3100000e+00 9.4650000e-01 1.1061400e+03 2.7381300e+02 1.7996000e+00 1.1313300e+01 3.5198200e+01
6.3300000e+00 9.4950000e-01 1.1105200e+03 2.7541200e+02 1.8000800e+00 1.1306400e+01 3.4930800e+01
6.3500000e+00 9.5250000e-01 1.1149000e+03 2.7701400e+02 1.8005500e+00 1.1299600e+01 3.4667400e+01
6.3700000e+00 9.5550000e-01 1.1192900e+03 2.7861800e+02 1.8010000e+00 1.1292900e+01 3.4407900e+01
6.3900000e+00 9.5850000e-01 1.1236800e+03 2.8022500e+02 1.8014500e+00 1.1286100e+01 3.4152200e+01
6.4100000e+00 9.6150000e-01 1.1280700e+03 2.8183400e+02 1.8018800e+00 1.1279400e+01 3.3900300e+01
6.4300000e+00 9.6450000e-01 1.1324800e+03 2.8344600e+02 1.8023000e+00 1.1272600e+01 3.3652100e+01
6.4500000e+00 9.6750000e-01 1.1368800e+03 2.8506000e+02 1.8027100e+00 1.1265900e+01 3.3407600e+01
6.4700000e+00 9.7050000e-01 1.1412900e+03 2.8667600e+02 1.8031100e+00 1.1259300e+01 3.3166500e+01
6.4900000e+00 9.7350000e-01 1.1457100e+03 2.8829500e+02 1.8035000e+00 1.1252600e+01 3.2929000e+01
6.5100000e+00 9.7650000e-01 1.1501300e+03 2.8991600e+02 1.8038800e+00 1.1246000e+01 3.2694900e+01
6.5300000e+00 9.7950000e-01 1.1545600e+03 2.9154000e+02 1.8042400e+00 1.1239300e+01 3.2464100e+01
6.5500000e+00 9.8250000e-01 1.1589900e+03 2.9316600e+02 1.8046000e+00 1.1232700e+01 3.2236600e+01
6.5700000e+00 9.8550000e-01 1.1634300e+03 2.9479500e+02 1.8049400e+00 1.1226100e+01 3.2012300e+01
6.5900000e+00 9.8850000e-01 1.1678700e+03 2.9642600e+02 1.8052800e+00 1.1219600e+01 3.1791200e+01
6.6100000e+00 9.9150000e-01 1.1723100e+03 2.9805900e+02 1.8056000e+00 1.1213000e+01 3.1573200e+01
6.6300000e+00 9.9450000e-01 1.1767700e+03 2.9969400e+02 1.8059200e+00 1.1206500e+01 3.1358300e+01
6.6500000e+00 9.9750000e-01 1.1812200e+03 3.0133200e+02 1.8062200e+00 1.1200000e+01 3.1146300e+01
6.6700000e+00 1.0005000e+00 1.1856800e+03 3.0297300e+02 1.8065200e+00 1.1193500e+01 3.0937300e+01
6.6900000e+00 1.0035000e+00 1.1901500e+03 3.0461500e+02 1.8068000e+00 1.1187000e+01 3.0731200e+01
6.7100000e+00 1.0065000e+00 1.1946200e+03 3.0626000e+02 1.8070800e+00 1.1180600e+01 3.0527800e+01
6.7300000e+00 1.0095000e+00 1.1991000e+03 3.0790700e+02 1.8073500e+00 1.1174200e+01 3.0327300e+01
6.7500000e+00 1.0125000e+00 1.2035800e+03 3.0955700e+02 1.8076100e+00 1.1167700e+01 3.0129500e+01
6.7700000e+00 1.0155000e+00 1.2080600e+03 3.1120900e+02 1.8078500e+00 1.1161300e+01 2.9934400e+01
6.7900000e+00 1.0185000e+00 1.2125500e+03 3.1286300e+02 1.8080900e+00 1.1155000e+01 2.9741900e+01
6.8100000e+00 1.0215000e+00 1.2170500e+03 3.1451900e+02 1.8083200e+00 1.1148600e+01 2.9551900e+01
6.8300000e+00 1.0245000e+00 1.2215500e+03 3.1617800e+02 1.8085500e+00 1.1142300e+01 2.9364600e+01
6.8500000e+00 1.0275000e+00 1.2260600e+03 3.1783900e+02 1.8087600e+00 1.1136000e+01 2.9179700e+01
6.8700000e+00 1.0305000e+00 1.2305700e+03 3.1950200e+02 1.8089600e+00 1.1129700e+01 2.8997200e+01
6.8900000e+00 1.0335000e+00 1.2350800e+03 3.2116700e+02 1.8091600e+00 1.1123400e+01 2.8817200e+01
6.9100000e+00 1.0365000e+00 1.2396000e+03 3.2283500e+02 1.8093500e+00 1.1117100e+01 2.8639500e+01
6.9300000e+00 1.0395000e+00 1.2441300e+03 3.2450500e+02 1.8095300e+00 1.1110900e+01 2.8464100e+01
6.9500000e+00 1.0425000e+00 1.2486600e+03 3.2617700e+02 1.8097000e+00 1.1104600e+01 2.8291100e+01
6.9700000e+00 1.0455000e+00 1.2531900e+03 3.2785100e+02 1.8098600e+00 1.1098400e+01 2.8120200e+01
6.9900000e+00 1.0485000e+00 1.2577300e+03 3.2952700e+02 1.8100200e+00 1.1092200e+01 2.7951600e+01
7.0100000e+00 1.0515000e+00 1.2622700e+03 3.3120600e+02 1.8101600e+00 1.1086100e+01 2.7785100e+01
7.0300000e+00 1.0545000e+00 1.2668200e+03 3.3288700e+02 1.8103000e+00 1.1079900e+01 2.7620800e+01
7.0500000e+00 1.0575000e+00 1.2713700e+03 3.3456900e+02 1.8104400e+00 1.1073800e+01 2.7458500e+01
7.0700000e+00 1.0605000e+00 1.2759300e+03 3.3625500e+02 1.8105600e+00 1.1067600e+01 2.7298300e+01
7.0900000e+00 1.0635000e+00 1.2805000e+03 3.3794200e+02 1.8106800e+00 1.1061500e+01 2.7140100e+01
7.1100000e+00 1.0665000e+00 1.2850600e+03 3.3963100e+02 1.8107900e+00 1.1055500e+01 2.6984000e+01
7.1300000e+00 1.0695000e+00 1.2896400e+03 3.4132300e+02 1.8108900e+00 1.1049400e+01 2.6829700e+01
7.1500000e+00 1.0725000e+00 1.2942100e+03 3.4301600e+02 1.8109800e+00 1.1043400e+01 2.6677400e+01
7.1700000e+00 1.0755000e+00 1.2988000e+03 3.4471200e+02 1.8110700e+00 1.1037300e+01 2.6527000e+01
7.1900000e+00 1.0785000e+00 1.3033800e+03 3.4641000e+02 1.8111500e+00 1.1031300e+01 2.6378400e+01
7.2100000e+00 1.0815000e+00 1.3079700e+03 3.4811000e+02 1.8112300e+00 1.1025300e+01 2.6231700e+01
7.2300000e+00 1.0845000e+00 1.3125700e+03 3.4981200e+02 1.8112900e+00 1.1019300e+01 2.6086800e+01
7.2500000e+00 1.0875000e+00 1.3171700e+03 3.5151700e+02 1.8113600e+00 1.1013400e+01 2.5943600e+01
7.2700000e+00 1.0905000e+00 1.3217800e+03 3.5322300e+02 1.8114100e+00 1.1007400e+01 2.5802200e+01
7.2900000e+00 1.0935000e+00 1.3263900e+03 3.5493100e+02 1.8114600e+00 1.1001500e+01 2.5662500e+01
7.3100000e+00 1.0965000e+00 1.3310000e+03 3.5664200e+02 1.8115000e+00 1.0995600e+01 2.5524400e+01
7.3300000e+00 1.0995000e+00 1.3356200e+03 3.5835400e+02 1.8115300e+00 1.0989700e+01 2.5388000e+01
7.3500000e+00 1.1025000e+00 1.3402500e+03 3.6006900e+02 1.8115600e+00 1.0983900e+01 2.5253300e+01
7.3700000e+00 1.1055000e+00 1.3448800e+03 3.6178500e+02 1.8115800e+00 1.0978000e+01 2.5120200e+01
7.3900000e+00 1.1085000e+00 1.3495100e+03 3.6350400e+02 1.8116000e+00 1.0972200e+01 2.4988600e+01
7.4100000e+00 1.1115000e+00 1.3541500e+03 3.6522500e+02 1.8116100e+00 1.0966300e+01 2.4858600e+01
7.4300000e+00 1.1145000e+00 1.3587900e+03 3.6694800e+02 1.8116100e+00 1.0960500e+01 2.4730100e+01
7.4500000e+00 1.1175000e+00 1.3634400e+03 3.6867200e+02 1.8116100e+00 1.0954800e+01 2.4603200e+01
7.4700000e+00 1.1205000e+00 1.3680900e+03 3.7039900e+02 1.8116000e+00 1.0949000e+01 2.4477700e+01
7.4900000e+00 1.1235000e+00 1.3727500e+03 3.7212800e+02 1.8115900e+00 1.0943200e+01 2.4353700e+01
7.5100000e+00 1.1265000e+00 1.3774100e+03 3.7385900e+02 1.8115700e+00 1.0937500e+01 2.4231100e+01
7.5300000e+00 1.1295000e+00 1.3820700e+03 3.7559100e+02 1.8115500e+00 1.0931800e+01 2.4109900e+01
7.5500000e+00 1.1325000e+00 1.3867500e+03 3.7732600e+02 1.8115200e+00 1.0926100e+01 2.3990100e+01
7.5700000e+00 1.1355000e+00 1.3914200e+03 3.7906300e+02 1.8114800e+00 1.0920400e+01 2.3871700e+01
7.5900000e+00 1.1385000e+00 1.3961000e+03 3.8080200e+02 1.8114400e+00 1.0914700e+01 2.3754600e+01
7.6100000e+00 1.1415000e+00 1.4007900e+03 3.8254200e+02 1.8113900e+00 1.0909100e+01 2.3638900e+01
7.6300000e+00 1.1445000e+00 1.4054700e+03 3.8428500e+02 1.8113400e+00 1.0903500e+01 2.3524500e+01
7.6500000e+00 1.1475000e+00 1.4101700e+03 3.8603000e+02 1.8112800e+00 1.0897800e+01 2.3411400e+01
7.6700000e+00 1.1505000e+00 1.4148700e+03 3.8777600e+02 1.8112200e+00 1.0892200e+01 2.3299500e+01
7.6900000e+00 1.1535000e+00 1.4195700e+03 3.8952500e+02 1.8111500e+00 1.0886700e+01 2.3188900e+01
7.7100000e+00 1.1565000e+00 1.4242800e+03 3.9127500e+02 1.8110800e+00 1.0881100e+01 2.3079500e+01
7.7300000e+00 1.1595000e+00 1.4289900e+03 3.9302800e+02 1.8110000e+00 1.0875500e+01 2.2971400e+01
7.7500000e+00 1.1625000e+00 1.4337000e+03 3.9478200e+02 1.8109200e+00 1.0870000e+01 2.2864400e+01
7.7700000e+00 1.1655000e+00 1.4384300e+03 3.9653800e+02 1.8108300e+00 1.0864500e+01 2.2758600e+01
7.7900000e+00 1.1685000e+00 1.4431500e+03 3.9829600e+02 1.8107400e+00 1.0859000e+01 2.2654000e+01
7.8100000e+00 1.1715000e+00 1.4478800e+03 4.0005600e+02 1.8106400e+00 1.0853500e+01 2.2550600e+01
7.8300000e+00 1.1745000e+00 1.4526200e+03 4.0181800e+02 1.8105400e+00 1.0848000e+01 2.2448200e+01
7.8500000e+00 1.1775000e+00 1.4573500e+03 4.0358200e+02 1.8104400e+00 1.0842600e+01 2.2347000e+01
7.8700000e+00 1.1805000e+00 1.4621000e+03 4.0534800e+02 1.8103300e+00 1.0837100e+01 2.2246800e+01
7.8900000e+00 1.1835000e+00 1.4668500e+03 4.0711600e+02 1.8102100e+00 1.0831700e+01 2.2147800e+01
7.9100000e+00 1.1865000e+00 1.4716000e+03 4.0888500e+02 1.8100900e+00 1.0826300e+01 2.2049800e+01
7.9300000e+00 1.1895000e+00 1.4763600e+03 4.1065700e+02 1.8099700e+00 1.0820900e+01 2.1952900e+01
7.9500000e+00 1.1925000e+00 1.4811200e+03 4.1243000e+02 1.8098400e+00 1.0815500e+01 2.1857000e+01
7.9700000e+00 1.1955000e+00 1.4858800e+03 4.1420500e+02 1.8097100e+00 1.0810200e+01 2.1762100e+01
7.9900000e+00 1.1985000e+00 1.4906500e+03 4.1598200e+02 1.8095700e+00 1.0804800e+01 2.1668200e+01
8.0100000e+00 1.2015000e+00 1.4954300e+03 4.1776100e+02 1.8094300e+00 1.0799500e+01 2.1575300e+01
8.0300000e+00 1.2045000e+00 1.5002100e+03 4.1954100e+02 1.8092900e+00 1.0794200e+01 2.1483400e+01
8.0500000e+00 1.2075000e+00 1.5049900e+03 4.2132400e+02 1.8091400e+00 1.0788900e+01 2.1392400e+01
8.0700000e+00 1.2105000e+00 1.5097800e+03 4.2310800e+02 1.8089900e+00 1.0783600e+01 2.1302500e+01
8.0900000e+00 1.2135000e+00 1.5145700e+03 4.2489500e+02 1.8088300e+00 1.0778300e+01 2.1213400e+01
8.1100000e+00 1.2165000e+00 1.5193700e+03 4.2668300e+02 1.8086700e+00 1.0773100e+01 2.1125300e+01
8.1300000e+00 1.2195000e+00 1.5241700e+03 4.2847200e+02 1.8085100e+00 1.0767900e+01 2.1038000e+01
8.1500000e+00 1.2225000e+00 1.5289700e+03 4.3026400e+02 1.8083400e+00 1.0762600e+01 2.0951700e+01
8.1700000e+00 1.2255000e+00 1.5337900e+03 4.3205700e+02 1.8081700e+00 1.0757400e+01 2.0866300e+01
8.1900000e+00 1.2285000e+00 1.5386000e+03 4.3385300e+02 1.8079900e+00 1.0752200e+01 2.0781700e+01
8.2100000e+00 1.2315000e+00 1.5434200e+03 4.3565000e+02 1.8078100e+00 1.0747100e+01 2.0698000e+01
8.2300000e+00 1.2345000e+00 1.5482400e+03 4.3744900e+02 1.8076300e+00 1.0741900e+01 2.0615200e+01
8.2500000e+00 1.2375000e+00 1.5530700e+03 4.3924900e+02 1.8074400e+00 1.0736800e+01 2.0533100e+01
8.2700000e+00 1.2405000e+00 1.5579000e+03 4.4105200e+02 1.8072500e+00 1.0731600e+01 2.0452000e+01
8.2900000e+00 1.2435000e+00 1.5627400e+03 4.4285600e+02 1.8070600e+00 1.0726500e+01 2.0371600e+01
8.3100000e+00 1.2465000e+00 1.5675800e+03 4.4466200e+02 1.8068600e+00 1.0721400e+01 2.0292000e+01
8.3300000e+00 1.2495000e+00 1.5724200e+03 4.4646900e+02 1.8066600e+00 1.0716300e+01 2.0213300e+01
8.3500000e+00 1.2525000e+00 1.5772700e+03 4.4827900e+02 1.8064600e+00 1.0711300e+01 2.0135300e+01
8.3700000e+00 1.2555000e+00 1.5821300e+03 4.5009000e+02 1.8062500e+00 1.0706200e+01 2.0058100e+01
8.3900000e+00 1.2585000e+00 1.5869900e+03 4.5190300e+02 1.8060400e+00 1.0701200e+01 1.9981700e+01
8.4100000e+00 1.2615000e+00 1.5918500e+03 4.5371800e+02 1.8058300e+00 1.0696100e+01 1.9906000e+01
8.4300000e+00 1.2645000e+00 1.5967100e+03 4.5553400e+02 1.8056100e+00 1.0691100e+01 1.9831000e+01
8.4500000e+00 1.2675000e+00 1.6015900e+03 4.5735300e+02 1.8053900e+00 1.0686100e+01 1.9756800e+01
8.4700000e+00 1.2705000e+00 1.6064600e+03 4.5917300e+02 1.8051700e+00 1.0681100e+01 1.9683400e+01
8.4900000e+00 1.2735000e+00 1.6113400e+03 4.6099400e+02 1.8049500e+00 1.0676200e+01 1.9610600e+01
8.5100000e+00 1.2765000e+00 1.6162200e+03 4.6281800e+02 1.8047200e+00 1.0671200e+01 1.9538500e+01
8.5300000e+00 1.2795000e+00 1.6211100e+03 4.6464300e+02 1.8044900e+00 1.0666300e+01 1.9467200e+01
8.5500000e+00 1.2825000e+00 1.6260100e+03 4.6647000e+02 1.8042500e+00 1.0661300e+01 1.9396500e+01
8.5700000e+00 1.2855000e+00 1.6309000e+03 4.6829800e+02 1.8040100e+00 1.0656400e+01 1.9326500e+01
8.5900000e+00 1.2885000e+00 1.6358000e+03 4.7012900e+02 1.8037700e+00 1.0651500e+01 1.9257200e+01
8.6100000e+00 1.2915000e+00 1.6407100e+03 4.7196000e+02 1.8035300e+00 1.0646600e+01 1.9188500e+01
8.6300000e+00 1.2945000e+00 1.6456200e+03 4.7379400e+02 1.8032900e+00 1.0641800e+01 1.9120500e+01
8.6500000e+00 1.2975000e+00 1.6505300e+03 4.7562900e+02 1.8030400e+00 1.0636900e+01 1.9053200e+01
8.6700000e+00 1.3005000e+00 1.6554500e+03 4.7746700e+02 1.8027900e+00 1.0632100e+01 1.8986500e+01
8.6900000e+00 1.3035000e+00 1.6603700e+03 4.7930500e+02 1.8025300e+00 1.0627200e+01 1.8920400e+01
8.7100000e+00 1.3065000e+00 1.6653000e+03 4.8114600e+02 1.8022800e+00 1.0622400e+01 1.8854900e+01
8.7300000e+00 1.3095000e+00 1.6702300e+03 4.8298800e+02 1.8020200e+00 1.0617600e+01 1.8790100e+01
8.7500000e+00 1.3125000e+00 1.6751600e+03 4.8483100e+02 1.8017600e+00 1.0612800e+01 1.8725800e+01
8.7700000e+00 1.3155000e+00 1.6801000e+03 4.8667700e+02 1.8014900e+00 1.0608000e+01 1.8662200e+01
8.7900000e+00 1.3185000e+00 1.6850500e+03 4.8852400e+02 1.8012200e+00 1.0603300e+01 1.8599100e+01
8.8100000e+00 1.3215000e+00 1.6900000e+03 4.9037300e+02 1.8009600e+00 1.0598500e+01 1.8536700e+01
8.8300000e+00 1.3245000e+00 1.6949500e+03 4.9222300e+02 1.8006800e+00 1.0593800e+01 1.8474800e+01
8.8500000e+00 1.3275000e+00 1.6999000e+03 4.9407500e+02 1.8004100e+00 1.0589100e+01 1.8413500e+01
8.8700000e+00 1.3305000e+00 1.7048600e+03 4.9592900e+02 1.8001300e+00 1.0584400e+01 1.8352700e+01
8.8900000e+00 1.3335000e+00 1.7098300e+03 4.9778400e+02 1.7998500e+00 1.0579700e+01 1.8292500e+01
8.9100000e+00 1.3365000e+00 1.7148000e+03 4.9964100e+02 1.7995700e+00 1.0575000e+01 1.8232800e+01
8.9300000e+00 1.3395000e+00 1.7197700e+03 5.0150000e+02 1.7992900e+00 1.0570300e+01 1.8173700e+01
8.9500000e+00 1.3425000e+00 1.7247500e+03 5.0336000e+02 1.7990100e+00 1.0565700e+01 1.8115200e+01
8.9700000e+00 1.3455000e+00 1.7297300e+03 5.0522200e+02 1.7987200e+00 1.0561000e+01 1.8057100e+01
8.9900000e+00 1.3485000e+00 1.7347100e+03 5.0708500e+02 1.7984300e+00 1.0556400e+01 1.7999600e+01
9.0100000e+00 1.3515000e+00 1.7397000e+03 5.0895000e+02 1.7981400e+00 1.0551800e+01 1.7942600e+01
9.0300000e+00 1.3545000e+00 1.7447000e+03 5.1081700e+02 1.7978400e+00 1.0547200e+01 1.7886200e+01
9.0500000e+00 1.3575000e+00 1.7496900e+03 5.1268500e+02 1.7975400e+00 1.0542600e+01 1.7830200e+01
9.0700000e+00 1.3605000e+00 1.7546900e+03 5.1455500e+02 1.7972500e+00 1.0538000e+01 1.7774700e+01
9.0900000e+00 1.3635000e+00 1.7597000e+03 5.1642700e+02 1.7969500e+00 1.0533400e+01 1.7719700e+01
9.1100000e+00 1.3665000e+00 1.7647100e+03 5.1830000e+02 1.7966400e+00 1.0528900e+01 1.7665200e+01
9.1300000e+00 1.3695000e+00 1.7697200e+03 5.2017400e+02 1.7963400e+00 1.0524400e+01 1.7611200e+01
9.1500000e+00 1.3725000e+00 1.7747400e+03 5.2205100e+02 1.7960300e+00 1.0519800e+01 1.7557700e+01
9.1700000e+00 1.3755000e+00 1.7797700e+03 5.2392900e+02 1.7957200e+00 1.0515300e+01 1.7504600e+01
9.1900000e+00 1.3785000e+00 1.7847900e+03 5.2580800e+02 1.7954100e+00 1.0510800e+01 1.7452000e+01
9.2100000e+00 1.3815000e+00 1.7898200e+03 5.2768900e+02 1.7951000e+00 1.0506300e+01 1.7399900e+01
9.2300000e+00 1.3845000e+00 1.7948600e+03 5.2957200e+02 1.7947900e+00 1.0501800e+01 1.7348200e+01
9.2500000e+00 1.3875000e+00 1.7999000e+03 5.3145600e+02 1.7944700e+00 1.0497400e+01 1.7297000e+01
9.2700000e+00 1.3905000e+00 1.8049400e+03 5.3334200e+02 1.7941500e+00 1.0492900e+01 1.7246200e+01
9.2900000e+00 1.3935000e+00 1.8099900e+03 5.3522900e+02 1.7938300e+00 1.0488500e+01 1.7195800e+01
9.3100000e+00 1.3965000e+00 1.8150400e+03 5.3711800e+02 1.7935100e+00 1.0484100e+01 1.7145900e+01
9.3300000e+00 1.3995000e+00 1.8200900e+03 5.3900800e+02 1.7931900e+00 1.0479600e+01 1.7096500e+01
9.3500000e+00 1.4025000e+00 1.8251500e+03 5.4090000e+02 1.7928700e+00 1.0475200e+01 1.7047400e+01
9.3700000e+00 1.4055000e+00 1.8302100e+03 5.4279400e+02 1.7925400e+00 1.0470900e+01 1.6998800e+01
9.3900000e+00 1.4085000e+00 1.8352800e+03 5.4468900e+02 1.7922100e+00 1.0466500e+01 1.6950600e+01
9.4100000e+00 1.4115000e+00 1.8403500e+03 5.4658500e+02 1.7918800e+00 1.0462100e+01 1.6902700e+01
9.4300000e+00 1.4145000e+00 1.8454300e+03 5.4848300e+02 1.7915500e+00 1.0457800e+01 1.6855400e+01
9.4500000e+00 1.4175000e+00 1.8505100e+03 5.5038300e+02 1.7912200e+00 1.0453400e+01 1.6808400e+01
9.4700000e+00 1.4205000e+00 1.8555900e+03 5.5228400e+02 1.7908800e+00 1.0449100e+01 1.6761800e+01
9.4900000e+00 1.4235000e+00 1.8606800e+03 5.5418700e+02 1.7905500e+00 1.0444800e+01 1.6715500e+01


==> anc/Fig2/Fig2band2c/TOV_PCSB5_zeta_0.05.out <==
# nb/n0,nb (fm^{-3}), cetral_energy_density (MeV fm^{-3}), Cetral_pressure (MeV fm^{-3}), M (M_{sun}), R (km), Lambda 
7.1000000e-01 1.0650000e-01 1.0112400e+02 1.0352000e+00 1.2835400e-01 2.7031400e+01 7.5454500e+07
7.3000000e-01 1.0950000e-01 1.0400300e+02 1.1177700e+00 1.3422700e-01 2.5141800e+01 5.8354400e+07
7.5000000e-01 1.1250000e-01 1.0688400e+02 1.2051300e+00 1.4038800e-01 2.3583600e+01 4.5704300e+07
7.7000000e-01 1.1550000e-01 1.0976800e+02 1.2974100e+00 1.4683400e-01 2.2282400e+01 3.6125400e+07
7.9000000e-01 1.1850000e-01 1.1265400e+02 1.3938000e+00 1.5349400e-01 2.1194000e+01 2.8821100e+07
8.1000000e-01 1.2150000e-01 1.1554200e+02 1.4937700e+00 1.6031000e-01 2.0279100e+01 2.3206900e+07
8.3000000e-01 1.2450000e-01 1.1843300e+02 1.5982300e+00 1.6733100e-01 1.9495800e+01 1.8806200e+07
8.5000000e-01 1.2750000e-01 1.2132700e+02 1.7075000e+00 1.7456500e-01 1.8818400e+01 1.5320700e+07
8.7000000e-01 1.3050000e-01 1.2422300e+02 1.8218300e+00 1.8201600e-01 1.8227800e+01 1.2538900e+07
8.9000000e-01 1.3350000e-01 1.2712200e+02 1.9413800e+00 1.8968500e-01 1.7709600e+01 1.0305100e+07
9.1000000e-01 1.3650000e-01 1.3002400e+02 2.0663300e+00 1.9757000e-01 1.7252400e+01 8.5020900e+06
9.3000000e-01 1.3950000e-01 1.3292800e+02 2.1968000e+00 2.0567100e-01 1.6847100e+01 7.0402600e+06
9.5000000e-01 1.4250000e-01 1.3583600e+02 2.3329300e+00 2.1398400e-01 1.6486300e+01 5.8501900e+06
9.7000000e-01 1.4550000e-01 1.3874600e+02 2.4748300e+00 2.2250500e-01 1.6163900e+01 4.8777100e+06
9.9000000e-01 1.4850000e-01 1.4165900e+02 2.6226000e+00 2.3123100e-01 1.5875000e+01 4.0802300e+06
1.0100000e+00 1.5150000e-01 1.4457600e+02 2.7763500e+00 2.4015800e-01 1.5615400e+01 3.4240700e+06
1.0300000e+00 1.5450000e-01 1.4749500e+02 2.9361600e+00 2.4927900e-01 1.5381400e+01 2.8824500e+06
1.0500000e+00 1.5750000e-01 1.5041800e+02 3.1021300e+00 2.5858900e-01 1.5170000e+01 2.4339600e+06
1.0700000e+00 1.6050000e-01 1.5334300e+02 3.2743400e+00 2.6808400e-01 1.4978700e+01 2.0614700e+06
1.0900000e+00 1.6350000e-01 1.5627200e+02 3.4528500e+00 2.7775600e-01 1.4805200e+01 1.7511800e+06
1.1100000e+00 1.6650000e-01 1.5920500e+02 3.6377500e+00 2.8759900e-01 1.4647600e+01 1.4919500e+06
1.1300000e+00 1.6950000e-01 1.6214100e+02 3.8290900e+00 2.9760700e-01 1.4504200e+01 1.2747600e+06
1.1500000e+00 1.7250000e-01 1.6508000e+02 4.0269500e+00 3.0777400e-01 1.4373500e+01 1.0922700e+06
1.1700000e+00 1.7550000e-01 1.6802300e+02 4.2313800e+00 3.1809100e-01 1.4254200e+01 9.3851400e+05
1.1900000e+00 1.7850000e-01 1.7096900e+02 4.4424400e+00 3.2855200e-01 1.4145300e+01 8.0861600e+05
1.2100000e+00 1.8150000e-01 1.7391900e+02 4.6601800e+00 3.3915100e-01 1.4045600e+01 6.9857500e+05
1.2300000e+00 1.8450000e-01 1.7687200e+02 4.8846500e+00 3.4988000e-01 1.3954300e+01 6.0511000e+05
1.2500000e+00 1.8750000e-01 1.7983000e+02 5.1159000e+00 3.6073200e-01 1.3870600e+01 5.2551500e+05
1.2700000e+00 1.9050000e-01 1.8279100e+02 5.3539800e+00 3.7170100e-01 1.3793800e+01 4.5755600e+05
1.2900000e+00 1.9350000e-01 1.8575600e+02 5.5989100e+00 3.8277800e-01 1.3723300e+01 3.9938500e+05
1.3100000e+00 1.9650000e-01 1.8872400e+02 5.8507500e+00 3.9395700e-01 1.3658400e+01 3.4946900e+05
1.3300000e+00 1.9950000e-01 1.9169700e+02 6.1095300e+00 4.0523100e-01 1.3598700e+01 3.0652900e+05
1.3500000e+00 2.0250000e-01 1.9467300e+02 6.3752800e+00 4.1659300e-01 1.3543700e+01 2.6950200e+05
1.3700000e+00 2.0550000e-01 1.9765400e+02 6.6480400e+00 4.2803700e-01 1.3493000e+01 2.3749800e+05
1.3900000e+00 2.0850000e-01 2.0063800e+02 6.9278300e+00 4.3955500e-01 1.3446200e+01 2.0977000e+05
1.4100000e+00 2.1150000e-01 2.0362700e+02 7.2146800e+00 4.5114100e-01 1.3403000e+01 1.8569200e+05
1.4300000e+00 2.1450000e-01 2.0662000e+02 7.5086300e+00 4.6278900e-01 1.3363100e+01 1.6473600e+05
1.4500000e+00 2.1750000e-01 2.0961700e+02 7.8096900e+00 4.7449200e-01 1.3326100e+01 1.4645700e+05
1.4700000e+00 2.2050000e-01 2.1261800e+02 8.1178900e+00 4.8624500e-01 1.3291900e+01 1.3047800e+05
1.4900000e+00 2.2350000e-01 2.1562300e+02 8.4332500e+00 4.9804000e-01 1.3260200e+01 1.1648000e+05
1.5100000e+00 2.2650000e-01 2.1863300e+02 8.7557800e+00 5.0987200e-01 1.3230700e+01 1.0419200e+05
1.5300000e+00 2.2950000e-01 2.2164700e+02 9.0855100e+00 5.2173600e-01 1.3203400e+01 9.3383400e+04
1.5500000e+00 2.3250000e-01 2.2466500e+02 9.4224500e+00 5.3362500e-01 1.3178000e+01 8.3856000e+04
1.5700000e+00 2.3550000e-01 2.2768800e+02 9.7666200e+00 5.4553500e-01 1.3154400e+01 7.5441700e+04
1.5900000e+00 2.3850000e-01 2.3071500e+02 1.0118000e+01 5.5745900e-01 1.3132300e+01 6.7996100e+04
1.6100000e+00 2.4150000e-01 2.3374600e+02 1.0476700e+01 5.6939300e-01 1.3111800e+01 6.1395200e+04
1.6300000e+00 2.4450000e-01 2.3678200e+02 1.0842600e+01 5.8133200e-01 1.3092600e+01 5.5532300e+04
1.6500000e+00 2.4750000e-01 2.3982300e+02 1.1215800e+01 5.9327000e-01 1.3074700e+01 5.0315400e+04
1.6700000e+00 2.5050000e-01 2.4286800e+02 1.1596200e+01 6.0520400e-01 1.3057800e+01 4.5665100e+04
1.6900000e+00 2.5350000e-01 2.4591800e+02 1.1984000e+01 6.1712800e-01 1.3042100e+01 4.1512500e+04
1.7100000e+00 2.5650000e-01 2.4897200e+02 1.2379000e+01 6.2903800e-01 1.3027300e+01 3.7798100e+04
1.7300000e+00 2.5950000e-01 2.5203100e+02 1.2781300e+01 6.4093000e-01 1.3013300e+01 3.4470100e+04
1.7500000e+00 2.6250000e-01 2.5509500e+02 1.3190900e+01 6.5280000e-01 1.3000200e+01 3.1483300e+04
1.7700000e+00 2.6550000e-01 2.5816400e+02 1.3607900e+01 6.6464400e-01 1.2987800e+01 2.8798500e+04
1.7900000e+00 2.6850000e-01 2.6123700e+02 1.4032100e+01 6.7645900e-01 1.2976100e+01 2.6381400e+04
1.8100000e+00 2.7150000e-01 2.6431500e+02 1.4463600e+01 6.8823900e-01 1.2964900e+01 2.4201800e+04
1.8300000e+00 2.7450000e-01 2.6739800e+02 1.4902400e+01 6.9998300e-01 1.2954400e+01 2.2233500e+04
1.8500000e+00 2.7750000e-01 2.7048500e+02 1.5348500e+01 7.1168600e-01 1.2944300e+01 2.0453400e+04
1.8700000e+00 2.8050000e-01 2.7357800e+02 1.5801800e+01 7.2334600e-01 1.2934700e+01 1.8841200e+04
1.8900000e+00 2.8350000e-01 2.7667500e+02 1.6262500e+01 7.3495900e-01 1.2925500e+01 1.7378800e+04
1.9100000e+00 2.8650000e-01 2.7977800e+02 1.6730400e+01 7.4652300e-01 1.2916700e+01 1.6050600e+04
1.9300000e+00 2.8950000e-01 2.8288500e+02 1.7205600e+01 7.5803400e-01 1.2908200e+01 1.4842700e+04
1.9500000e+00 2.9250000e-01 2.8599700e+02 1.7688100e+01 7.6949000e-01 1.2900100e+01 1.3742500e+04
1.9700000e+00 2.9550000e-01 2.8911400e+02 1.8177800e+01 7.8088900e-01 1.2892200e+01 1.2739300e+04
1.9900000e+00 2.9850000e-01 2.9223700e+02 1.8674800e+01 7.9222700e-01 1.2884600e+01 1.1823300e+04
2.0100000e+00 3.0150000e-01 2.9536400e+02 1.9179000e+01 8.0350300e-01 1.2877200e+01 1.0985900e+04
2.0300000e+00 3.0450000e-01 2.9849600e+02 1.9690400e+01 8.1471500e-01 1.2870000e+01 1.0219400e+04
2.0500000e+00 3.0750000e-01 3.0163400e+02 2.0209000e+01 8.2585900e-01 1.2863000e+01 9.5168500e+03
2.0700000e+00 3.1050000e-01 3.0477600e+02 2.0734800e+01 8.3693600e-01 1.2856200e+01 8.8722800e+03
2.0900000e+00 3.1350000e-01 3.0792400e+02 2.1267800e+01 8.4794100e-01 1.2849400e+01 8.2801800e+03
2.1100000e+00 3.1650000e-01 3.1107600e+02 2.1808000e+01 8.5887500e-01 1.2842900e+01 7.7356600e+03
2.1300000e+00 3.1950000e-01 3.1423400e+02 2.2355300e+01 8.6973400e-01 1.2836400e+01 7.2343400e+03
2.1500000e+00 3.2250000e-01 3.1739700e+02 2.2909700e+01 8.8051900e-01 1.2830000e+01 6.7722800e+03
2.1700000e+00 3.2550000e-01 3.2056600e+02 2.3471300e+01 8.9122600e-01 1.2823700e+01 6.3459500e+03
2.1900000e+00 3.2850000e-01 3.2373900e+02 2.4040000e+01 9.0185500e-01 1.2817400e+01 5.9521800e+03
2.2100000e+00 3.3150000e-01 3.2691800e+02 2.4615700e+01 9.1240400e-01 1.2811300e+01 5.5881100e+03
2.2300000e+00 3.3450000e-01 3.3010200e+02 2.5198500e+01 9.2287200e-01 1.2805100e+01 5.2511600e+03
2.2500000e+00 3.3750000e-01 3.3329100e+02 2.5788400e+01 9.3325900e-01 1.2799000e+01 4.9389900e+03
2.2700000e+00 3.4050000e-01 3.3648500e+02 2.6385300e+01 9.4356300e-01 1.2792900e+01 4.6495100e+03
2.2900000e+00 3.4350000e-01 3.3968500e+02 2.6989200e+01 9.5378300e-01 1.2786900e+01 4.3808100e+03
2.3100000e+00 3.4650000e-01 3.4289000e+02 2.7600000e+01 9.6391800e-01 1.2780800e+01 4.1311500e+03
2.3300000e+00 3.4950000e-01 3.4610000e+02 2.8217800e+01 9.7396700e-01 1.2774800e+01 3.8989900e+03
2.3500000e+00 3.5250000e-01 3.4931600e+02 2.8842600e+01 9.8393100e-01 1.2768700e+01 3.6829000e+03
2.3700000e+00 3.5550000e-01 3.5253700e+02 2.9474300e+01 9.9380700e-01 1.2762700e+01 3.4815900e+03
2.3900000e+00 3.5850000e-01 3.5576400e+02 3.0112800e+01 1.0036000e+00 1.2756600e+01 3.2938800e+03
2.4100000e+00 3.6150000e-01 3.5899500e+02 3.0758300e+01 1.0133000e+00 1.2750500e+01 3.1187100e+03
2.4300000e+00 3.6450000e-01 3.6223300e+02 3.1410500e+01 1.0229100e+00 1.2744400e+01 2.9551000e+03
2.4500000e+00 3.6750000e-01 3.6547500e+02 3.2069600e+01 1.0324300e+00 1.2738300e+01 2.8021600e+03
2.4700000e+00 3.7050000e-01 3.6872300e+02 3.2735500e+01 1.0418700e+00 1.2732100e+01 2.6590900e+03
2.4900000e+00 3.7350000e-01 3.7197600e+02 3.3408100e+01 1.0512100e+00 1.2725900e+01 2.5251300e+03
2.5100000e+00 3.7650000e-01 3.7523500e+02 3.4087500e+01 1.0604700e+00 1.2719700e+01 2.3996200e+03
2.5300000e+00 3.7950000e-01 3.7849900e+02 3.4773600e+01 1.0696300e+00 1.2713400e+01 2.2819200e+03
2.5500000e+00 3.8250000e-01 3.8176900e+02 3.5466400e+01 1.0787100e+00 1.2707100e+01 2.1714800e+03
2.5700000e+00 3.8550000e-01 3.8504400e+02 3.6165800e+01 1.0876900e+00 1.2700800e+01 2.0677600e+03
2.5900000e+00 3.8850000e-01 3.8832500e+02 3.6871900e+01 1.0965900e+00 1.2694400e+01 1.9702800e+03
2.6100000e+00 3.9150000e-01 3.9161100e+02 3.7584500e+01 1.1053900e+00 1.2687900e+01 1.8786100e+03
2.6300000e+00 3.9450000e-01 3.9490300e+02 3.8303700e+01 1.1141100e+00 1.2681400e+01 1.7923400e+03
2.6500000e+00 3.9750000e-01 3.9820000e+02 3.9029500e+01 1.1227300e+00 1.2674900e+01 1.7110900e+03
2.6700000e+00 4.0050000e-01 4.0150200e+02 3.9761800e+01 1.1312600e+00 1.2668300e+01 1.6345200e+03
2.6900000e+00 4.0350000e-01 4.0481100e+02 4.0500600e+01 1.1397100e+00 1.2661700e+01 1.5623200e+03
2.7100000e+00 4.0650000e-01 4.0812400e+02 4.1245800e+01 1.1480600e+00 1.2655000e+01 1.4941800e+03
2.7300000e+00 4.0950000e-01 4.1144300e+02 4.1997500e+01 1.1563300e+00 1.2648300e+01 1.4298400e+03
2.7500000e+00 4.1250000e-01 4.1476800e+02 4.2755500e+01 1.1645000e+00 1.2641500e+01 1.3690500e+03
2.7700000e+00 4.1550000e-01 4.1809800e+02 4.3519900e+01 1.1725900e+00 1.2634700e+01 1.3115800e+03
2.7900000e+00 4.1850000e-01 4.2143400e+02 4.4290600e+01 1.1805900e+00 1.2627800e+01 1.2572100e+03
2.8100000e+00 4.2150000e-01 4.2477500e+02 4.5067700e+01 1.1885000e+00 1.2620900e+01 1.2057400e+03
2.8300000e+00 4.2450000e-01 4.2812200e+02 4.5851000e+01 1.1963200e+00 1.2613900e+01 1.1570000e+03
2.8500000e+00 4.2750000e-01 4.3147400e+02 4.6640600e+01 1.2040600e+00 1.2606900e+01 1.1108000e+03
2.8700000e+00 4.3050000e-01 4.3483200e+02 4.7436400e+01 1.2117100e+00 1.2599800e+01 1.0670000e+03
2.8900000e+00 4.3350000e-01 4.3819600e+02 4.8238300e+01 1.2192700e+00 1.2592700e+01 1.0254400e+03
2.9100000e+00 4.3650000e-01 4.4156500e+02 4.9046400e+01 1.2267400e+00 1.2585500e+01 9.8598300e+02
2.9300000e+00 4.3950000e-01 4.4494000e+02 4.9860600e+01 1.2341300e+00 1.2578300e+01 9.4851000e+02
2.9500000e+00 4.4250000e-01 4.4832000e+02 5.0680900e+01 1.2414400e+00 1.2571100e+01 9.1289800e+02
2.9700000e+00 4.4550000e-01 4.5170600e+02 5.1507300e+01 1.2486600e+00 1.2563700e+01 8.7903700e+02
2.9900000e+00 4.4850000e-01 4.5509700e+02 5.2339600e+01 1.2557900e+00 1.2556400e+01 8.4682500e+02
3.0100000e+00 4.5150000e-01 4.5849400e+02 5.3178000e+01 1.2628400e+00 1.2549000e+01 8.1616400e+02
3.0300000e+00 4.5450000e-01 4.6189700e+02 5.4022300e+01 1.2698100e+00 1.2541600e+01 7.8696700e+02
3.0500000e+00 4.5750000e-01 4.6530500e+02 5.4872600e+01 1.2767000e+00 1.2534100e+01 7.5914900e+02
3.0700000e+00 4.6050000e-01 4.6871900e+02 5.5728700e+01 1.2835000e+00 1.2526500e+01 7.3263200e+02
3.0900000e+00 4.6350000e-01 4.7213800e+02 5.6590700e+01 1.2902200e+00 1.2519000e+01 7.0734300e+02
3.1100000e+00 4.6650000e-01 4.7556300e+02 5.7458500e+01 1.2968700e+00 1.2511400e+01 6.8321500e+02
3.1300000e+00 4.6950000e-01 4.7899400e+02 5.8332200e+01 1.3034300e+00 1.2503700e+01 6.6018200e+02
3.1500000e+00 4.7250000e-01 4.8243000e+02 5.9211600e+01 1.3099100e+00 1.2496000e+01 6.3818500e+02
3.1700000e+00 4.7550000e-01 4.8587200e+02 6.0096700e+01 1.3163100e+00 1.2488300e+01 6.1716800e+02
3.1900000e+00 4.7850000e-01 4.8931900e+02 6.0987500e+01 1.3226400e+00 1.2480600e+01 5.9707800e+02
3.2100000e+00 4.8150000e-01 4.9277200e+02 6.1884000e+01 1.3288800e+00 1.2472800e+01 5.7786600e+02
3.2300000e+00 4.8450000e-01 4.9623100e+02 6.2786100e+01 1.3350600e+00 1.2464900e+01 5.5948600e+02
3.2500000e+00 4.8750000e-01 4.9969500e+02 6.3693900e+01 1.3411500e+00 1.2457100e+01 5.4189400e+02
3.2700000e+00 4.9050000e-01 5.0316500e+02 6.4607200e+01 1.3471700e+00 1.2449200e+01 5.2504900e+02
3.2900000e+00 4.9350000e-01 5.0664000e+02 6.5526000e+01 1.3531100e+00 1.2441200e+01 5.0891400e+02
3.3100000e+00 4.9650000e-01 5.1012100e+02 6.6450400e+01 1.3589800e+00 1.2433300e+01 4.9345100e+02
3.3300000e+00 4.9950000e-01 5.1360800e+02 6.7380200e+01 1.3647800e+00 1.2425300e+01 4.7862600e+02
3.3500000e+00 5.0250000e-01 5.1710000e+02 6.8315500e+01 1.3705000e+00 1.2417300e+01 4.6440900e+02
3.3700000e+00 5.0550000e-01 5.2059800e+02 6.9256200e+01 1.3761500e+00 1.2409200e+01 4.5076800e+02
3.3900000e+00 5.0850000e-01 5.2410200e+02 7.0202300e+01 1.3817300e+00 1.2401200e+01 4.3767500e+02
3.4100000e+00 5.1150000e-01 5.2761100e+02 7.1153700e+01 1.3872400e+00 1.2393100e+01 4.2510400e+02
3.4300000e+00 5.1450000e-01 5.3112500e+02 7.2110500e+01 1.3926700e+00 1.2384900e+01 4.1302900e+02
3.4500000e+00 5.1750000e-01 5.3464500e+02 7.3072500e+01 1.3980400e+00 1.2376800e+01 4.0142600e+02
3.4700000e+00 5.2050000e-01 5.3817100e+02 7.4039800e+01 1.4033400e+00 1.2368600e+01 3.9027200e+02
3.4900000e+00 5.2350000e-01 5.4170300e+02 7.5012400e+01 1.4085700e+00 1.2360400e+01 3.7954700e+02
3.5100000e+00 5.2650000e-01 5.4524000e+02 7.5990100e+01 1.4137400e+00 1.2352200e+01 3.6923100e+02
3.5300000e+00 5.2950000e-01 5.4878200e+02 7.6973000e+01 1.4188300e+00 1.2344000e+01 3.5930400e+02
3.5500000e+00 5.3250000e-01 5.5233000e+02 7.7961000e+01 1.4238600e+00 1.2335700e+01 3.4974800e+02
3.5700000e+00 5.3550000e-01 5.5588400e+02 7.8954100e+01 1.4288300e+00 1.2327400e+01 3.4054700e+02
3.5900000e+00 5.3850000e-01 5.5944300e+02 7.9952300e+01 1.4337300e+00 1.2319200e+01 3.3168400e+02
3.6100000e+00 5.4150000e-01 5.6300800e+02 8.0955600e+01 1.4385700e+00 1.2310800e+01 3.2314400e+02
3.6300000e+00 5.4450000e-01 5.6657900e+02 8.1963900e+01 1.4433400e+00 1.2302500e+01 3.1491200e+02
3.6500000e+00 5.4750000e-01 5.7015500e+02 8.2977100e+01 1.4480500e+00 1.2294200e+01 3.0697600e+02
3.6700000e+00 5.5050000e-01 5.7373600e+02 8.3995300e+01 1.4527000e+00 1.2285800e+01 2.9932100e+02
3.6900000e+00 5.5350000e-01 5.7732300e+02 8.5018500e+01 1.4572900e+00 1.2277500e+01 2.9193600e+02
3.7100000e+00 5.5650000e-01 5.8091600e+02 8.6046500e+01 1.4618100e+00 1.2269100e+01 2.8480900e+02
3.7300000e+00 5.5950000e-01 5.8451400e+02 8.7079400e+01 1.4662800e+00 1.2260700e+01 2.7792800e+02
3.7500000e+00 5.6250000e-01 5.8811800e+02 8.8117100e+01 1.4706900e+00 1.2252300e+01 2.7128400e+02
3.7700000e+00 5.6550000e-01 5.9172700e+02 8.9159700e+01 1.4750400e+00 1.2243900e+01 2.6486600e+02
3.7900000e+00 5.6850000e-01 5.9534200e+02 9.0207000e+01 1.4793300e+00 1.2235500e+01 2.5866500e+02
3.8100000e+00 5.7150000e-01 5.9896300e+02 9.1259100e+01 1.4835600e+00 1.2227000e+01 2.5267200e+02
3.8300000e+00 5.7450000e-01 6.0258900e+02 9.2315900e+01 1.4877400e+00 1.2218600e+01 2.4687800e+02
3.8500000e+00 5.7750000e-01 6.0622000e+02 9.3377400e+01 1.4918600e+00 1.2210200e+01 2.4127400e+02
3.8700000e+00 5.8050000e-01 6.0985700e+02 9.4443500e+01 1.4959200e+00 1.2201700e+01 2.3585400e+02
3.8900000e+00 5.8350000e-01 6.1350000e+02 9.5514300e+01 1.4999300e+00 1.2193200e+01 2.3060900e+02
3.9100000e+00 5.8650000e-01 6.1714800e+02 9.6589700e+01 1.5038900e+00 1.2184800e+01 2.2553300e+02
3.9300000e+00 5.8950000e-01 6.2080200e+02 9.7669700e+01 1.5077900e+00 1.2176300e+01 2.2061900e+02
3.9500000e+00 5.9250000e-01 6.2446100e+02 9.8754300e+01 1.5116400e+00 1.2167800e+01 2.1586100e+02
3.9700000e+00 5.9550000e-01 6.2812500e+02 9.9843400e+01 1.5154400e+00 1.2159400e+01 2.1125100e+02
3.9900000e+00 5.9850000e-01 6.3179500e+02 1.0093700e+02 1.5191800e+00 1.2150900e+01 2.0678600e+02
4.0100000e+00 6.0150000e-01 6.3547100e+02 1.0203500e+02 1.5228800e+00 1.2142400e+01 2.0245800e+02
4.0300000e+00 6.0450000e-01 6.3915200e+02 1.0313800e+02 1.5265200e+00 1.2133900e+01 1.9826300e+02
4.0500000e+00 6.0750000e-01 6.4283900e+02 1.0424400e+02 1.5301100e+00 1.2125400e+01 1.9419600e+02
4.0700000e+00 6.1050000e-01 6.4653100e+02 1.0535600e+02 1.5336600e+00 1.2117000e+01 1.9025100e+02
4.0900000e+00 6.1350000e-01 6.5022800e+02 1.0647100e+02 1.5371600e+00 1.2108500e+01 1.8642500e+02
4.1100000e+00 6.1650000e-01 6.5393100e+02 1.0759100e+02 1.5406000e+00 1.2100000e+01 1.8271200e+02
4.1300000e+00 6.1950000e-01 6.5764000e+02 1.0871600e+02 1.5440000e+00 1.2091500e+01 1.7910900e+02
4.1500000e+00 6.2250000e-01 6.6135300e+02 1.0984500e+02 1.5473600e+00 1.2083100e+01 1.7561100e+02
4.1700000e+00 6.2550000e-01 6.6507300e+02 1.1097700e+02 1.5506600e+00 1.2074600e+01 1.7221400e+02
4.1900000e+00 6.2850000e-01 6.6879800e+02 1.1211500e+02 1.5539200e+00 1.2066100e+01 1.6891600e+02
4.2100000e+00 6.3150000e-01 6.7252800e+02 1.1325600e+02 1.5571400e+00 1.2057600e+01 1.6571200e+02
4.2300000e+00 6.3450000e-01 6.7626300e+02 1.1440200e+02 1.5603100e+00 1.2049200e+01 1.6259900e+02
4.2500000e+00 6.3750000e-01 6.8000500e+02 1.1555100e+02 1.5634400e+00 1.2040700e+01 1.5957400e+02
4.2700000e+00 6.4050000e-01 6.8375100e+02 1.1670500e+02 1.5665200e+00 1.2032300e+01 1.5663300e+02
4.2900000e+00 6.4350000e-01 6.8750300e+02 1.1786300e+02 1.5695600e+00 1.2023800e+01 1.5377400e+02
4.3100000e+00 6.4650000e-01 6.9126000e+02 1.1902500e+02 1.5725600e+00 1.2015400e+01 1.5099400e+02
4.3300000e+00 6.4950000e-01 6.9502300e+02 1.2019100e+02 1.5755100e+00 1.2006900e+01 1.4828900e+02
4.3500000e+00 6.5250000e-01 6.9879100e+02 1.2136200e+02 1.5784300e+00 1.1998500e+01 1.4565900e+02
4.3700000e+00 6.5550000e-01 7.0256500e+02 1.2253600e+02 1.5813000e+00 1.1990100e+01 1.4309900e+02
4.3900000e+00 6.5850000e-01 7.0634400e+02 1.2371400e+02 1.5841300e+00 1.1981700e+01 1.4060700e+02
4.4100000e+00 6.6150000e-01 7.1012800e+02 1.2489600e+02 1.5869200e+00 1.1973300e+01 1.3818200e+02
4.4300000e+00 6.6450000e-01 7.1391700e+02 1.2608200e+02 1.5896700e+00 1.1964900e+01 1.3582100e+02
4.4500000e+00 6.6750000e-01 7.1771200e+02 1.2727300e+02 1.5923900e+00 1.1956500e+01 1.3352200e+02
4.4700000e+00 6.7050000e-01 7.2151300e+02 1.2846700e+02 1.5950600e+00 1.1948100e+01 1.3128200e+02
4.4900000e+00 6.7350000e-01 7.2531800e+02 1.2966400e+02 1.5977000e+00 1.1939700e+01 1.2910000e+02
4.5100000e+00 6.7650000e-01 7.2913000e+02 1.3086600e+02 1.6002900e+00 1.1931400e+01 1.2697500e+02
4.5300000e+00 6.7950000e-01 7.3294600e+02 1.3207200e+02 1.6028600e+00 1.1923000e+01 1.2490300e+02
4.5500000e+00 6.8250000e-01 7.3676800e+02 1.3328100e+02 1.6053800e+00 1.1914700e+01 1.2288400e+02
4.5700000e+00 6.8550000e-01 7.4059500e+02 1.3449400e+02 1.6078700e+00 1.1906300e+01 1.2091500e+02
4.5900000e+00 6.8850000e-01 7.4442700e+02 1.3571100e+02 1.6103200e+00 1.1898000e+01 1.1899600e+02
4.6100000e+00 6.9150000e-01 7.4826500e+02 1.3693200e+02 1.6127400e+00 1.1889700e+01 1.1712400e+02
4.6300000e+00 6.9450000e-01 7.5210800e+02 1.3815700e+02 1.6151200e+00 1.1881400e+01 1.1529800e+02
4.6500000e+00 6.9750000e-01 7.5595600e+02 1.3938500e+02 1.6174700e+00 1.1873100e+01 1.1351600e+02
4.6700000e+00 7.0050000e-01 7.5981000e+02 1.4061700e+02 1.6197800e+00 1.1864900e+01 1.1177800e+02
4.6900000e+00 7.0350000e-01 7.6366800e+02 1.4185200e+02 1.6220600e+00 1.1856600e+01 1.1008200e+02
4.7100000e+00 7.0650000e-01 7.6753300e+02 1.4309200e+02 1.6243100e+00 1.1848400e+01 1.0842600e+02
4.7300000e+00 7.0950000e-01 7.7140200e+02 1.4433400e+02 1.6265200e+00 1.1840100e+01 1.0681000e+02
4.7500000e+00 7.1250000e-01 7.7527700e+02 1.4558100e+02 1.6287000e+00 1.1831900e+01 1.0523200e+02
4.7700000e+00 7.1550000e-01 7.7915700e+02 1.4683100e+02 1.6308500e+00 1.1823700e+01 1.0369100e+02
4.7900000e+00 7.1850000e-01 7.8304200e+02 1.4808500e+02 1.6329700e+00 1.1815500e+01 1.0218600e+02
4.8100000e+00 7.2150000e-01 7.8693200e+02 1.4934200e+02 1.6350600e+00 1.1807300e+01 1.0071500e+02
4.8300000e+00 7.2450000e-01 7.9082800e+02 1.5060200e+02 1.6371100e+00 1.1799200e+01 9.9278600e+01
4.8500000e+00 7.2750000e-01 7.9472900e+02 1.5186700e+02 1.6391400e+00 1.1791000e+01 9.7874800e+01
4.8700000e+00 7.3050000e-01 7.9863500e+02 1.5313400e+02 1.6411300e+00 1.1782900e+01 9.6502900e+01
4.8900000e+00 7.3350000e-01 8.0254600e+02 1.5440600e+02 1.6431000e+00 1.1774800e+01 9.5161800e+01
4.9100000e+00 7.3650000e-01 8.0646300e+02 1.5568000e+02 1.6450300e+00 1.1766600e+01 9.3850900e+01
4.9300000e+00 7.3950000e-01 8.1038400e+02 1.5695800e+02 1.6469400e+00 1.1758600e+01 9.2569000e+01
4.9500000e+00 7.4250000e-01 8.1431100e+02 1.5824000e+02 1.6488200e+00 1.1750500e+01 9.1315600e+01
4.9700000e+00 7.4550000e-01 8.1824300e+02 1.5952500e+02 1.6506700e+00 1.1742400e+01 9.0089600e+01
4.9900000e+00 7.4850000e-01 8.2218100e+02 1.6081300e+02 1.6524900e+00 1.1734400e+01 8.8890400e+01
5.0100000e+00 7.5150000e-01 8.2612300e+02 1.6210500e+02 1.6542900e+00 1.1726300e+01 8.7717300e+01
5.0300000e+00 7.5450000e-01 8.3007100e+02 1.6340000e+02 1.6560600e+00 1.1718300e+01 8.6569400e+01
5.0500000e+00 7.5750000e-01 8.3402300e+02 1.6469800e+02 1.6578000e+00 1.1710300e+01 8.5446000e+01
5.0700000e+00 7.6050000e-01 8.3798100e+02 1.6600000e+02 1.6595100e+00 1.1702400e+01 8.4346600e+01
5.0900000e+00 7.6350000e-01 8.4194400e+02 1.6730500e+02 1.6612000e+00 1.1694400e+01 8.3270500e+01
5.1100000e+00 7.6650000e-01 8.4591300e+02 1.6861300e+02 1.6628600e+00 1.1686400e+01 8.2216900e+01
5.1300000e+00 7.6950000e-01 8.4988600e+02 1.6992400e+02 1.6645000e+00 1.1678500e+01 8.1185400e+01
5.1500000e+00 7.7250000e-01 8.5386400e+02 1.7123900e+02 1.6661100e+00 1.1670600e+01 8.0175300e+01
5.1700000e+00 7.7550000e-01 8.5784800e+02 1.7255700e+02 1.6677000e+00 1.1662700e+01 7.9186000e+01
5.1900000e+00 7.7850000e-01 8.6183600e+02 1.7387800e+02 1.6692600e+00 1.1654800e+01 7.8217000e+01
5.2100000e+00 7.8150000e-01 8.6583000e+02 1.7520200e+02 1.6708000e+00 1.1647000e+01 7.7267800e+01
5.2300000e+00 7.8450000e-01 8.6982900e+02 1.7653000e+02 1.6723100e+00 1.1639100e+01 7.6337700e+01
5.2500000e+00 7.8750000e-01 8.7383300e+02 1.7786100e+02 1.6738000e+00 1.1631300e+01 7.5426400e+01
5.2700000e+00 7.9050000e-01 8.7784200e+02 1.7919400e+02 1.6752700e+00 1.1623500e+01 7.4533400e+01
5.2900000e+00 7.9350000e-01 8.8185600e+02 1.8053100e+02 1.6767200e+00 1.1615700e+01 7.3658100e+01
5.3100000e+00 7.9650000e-01 8.8587500e+02 1.8187100e+02 1.6781400e+00 1.1607900e+01 7.2800100e+01
5.3300000e+00 7.9950000e-01 8.8989900e+02 1.8321500e+02 1.6795400e+00 1.1600200e+01 7.1959000e+01
5.3500000e+00 8.0250000e-01 8.9392800e+02 1.8456100e+02 1.6809100e+00 1.1592400e+01 7.1134300e+01
5.3700000e+00 8.0550000e-01 8.9796300e+02 1.8591000e+02 1.6822700e+00 1.1584700e+01 7.0325600e+01
5.3900000e+00 8.0850000e-01 9.0200200e+02 1.8726300e+02 1.6836000e+00 1.1577000e+01 6.9532600e+01
5.4100000e+00 8.1150000e-01 9.0604600e+02 1.8861800e+02 1.6849200e+00 1.1569300e+01 6.8754800e+01
5.4300000e+00 8.1450000e-01 9.1009600e+02 1.8997600e+02 1.6862100e+00 1.1561700e+01 6.7991800e+01
5.4500000e+00 8.1750000e-01 9.1415000e+02 1.9133800e+02 1.6874800e+00 1.1554000e+01 6.7243300e+01
5.4700000e+00 8.2050000e-01 9.1820900e+02 1.9270200e+02 1.6887300e+00 1.1546400e+01 6.6508900e+01
5.4900000e+00 8.2350000e-01 9.2227400e+02 1.9407000e+02 1.6899600e+00 1.1538800e+01 6.5788300e+01
5.5100000e+00 8.2650000e-01 9.2634300e+02 1.9544000e+02 1.6911600e+00 1.1531200e+01 6.5081200e+01
5.5300000e+00 8.2950000e-01 9.3041700e+02 1.9681300e+02 1.6923500e+00 1.1523600e+01 6.4387100e+01
5.5500000e+00 8.3250000e-01 9.3449700e+02 1.9819000e+02 1.6935200e+00 1.1516100e+01 6.3705900e+01
5.5700000e+00 8.3550000e-01 9.3858100e+02 1.9956900e+02 1.6946700e+00 1.1508500e+01 6.3037100e+01
5.5900000e+00 8.3850000e-01 9.4267000e+02 2.0095100e+02 1.6958100e+00 1.1501000e+01 6.2380600e+01
5.6100000e+00 8.4150000e-01 9.4676400e+02 2.0233600e+02 1.6969200e+00 1.1493500e+01 6.1735900e+01
5.6300000e+00 8.4450000e-01 9.5086300e+02 2.0372300e+02 1.6980100e+00 1.1486000e+01 6.1102900e+01
5.6500000e+00 8.4750000e-01 9.5496700e+02 2.0511400e+02 1.6990900e+00 1.1478600e+01 6.0481200e+01
5.6700000e+00 8.5050000e-01 9.5907600e+02 2.0650800e+02 1.7001500e+00 1.1471100e+01 5.9870500e+01
5.6900000e+00 8.5350000e-01 9.6319000e+02 2.0790400e+02 1.7011800e+00 1.1463700e+01 5.9270800e+01
5.7100000e+00 8.5650000e-01 9.6730900e+02 2.0930300e+02 1.7022100e+00 1.1456300e+01 5.8681600e+01
5.7300000e+00 8.5950000e-01 9.7143200e+02 2.1070500e+02 1.7032100e+00 1.1448900e+01 5.8102700e+01
5.7500000e+00 8.6250000e-01 9.7556100e+02 2.1211000e+02 1.7042000e+00 1.1441500e+01 5.7533900e+01
5.7700000e+00 8.6550000e-01 9.7969500e+02 2.1351800e+02 1.7051700e+00 1.1434200e+01 5.6975000e+01
5.7900000e+00 8.6850000e-01 9.8383300e+02 2.1492800e+02 1.7061200e+00 1.1426900e+01 5.6425700e+01
5.8100000e+00 8.7150000e-01 9.8797600e+02 2.1634100e+02 1.7070600e+00 1.1419600e+01 5.5885800e+01
5.8300000e+00 8.7450000e-01 9.9212400e+02 2.1775700e+02 1.7079800e+00 1.1412300e+01 5.5355200e+01
5.8500000e+00 8.7750000e-01 9.9627700e+02 2.1917600e+02 1.7088800e+00 1.1405000e+01 5.4833600e+01
5.8700000e+00 8.8050000e-01 1.0004300e+03 2.2059700e+02 1.7097700e+00 1.1397700e+01 5.4320700e+01
5.8900000e+00 8.8350000e-01 1.0046000e+03 2.2202100e+02 1.7106400e+00 1.1390500e+01 5.3816500e+01
5.9100000e+00 8.8650000e-01 1.0087700e+03 2.2344800e+02 1.7115000e+00 1.1383300e+01 5.3320700e+01
5.9300000e+00 8.8950000e-01 1.0129400e+03 2.2487700e+02 1.7123400e+00 1.1376100e+01 5.2833100e+01
5.9500000e+00 8.9250000e-01 1.0171100e+03 2.2630900e+02 1.7131700e+00 1.1368900e+01 5.2353700e+01
5.9700000e+00 8.9550000e-01 1.0213000e+03 2.2774400e+02 1.7139800e+00 1.1361800e+01 5.1882000e+01
5.9900000e+00 8.9850000e-01 1.0254800e+03 2.2918100e+02 1.7147700e+00 1.1354600e+01 5.1418100e+01
6.0100000e+00 9.0150000e-01 1.0296800e+03 2.3062100e+02 1.7155600e+00 1.1347500e+01 5.0961800e+01
6.0300000e+00 9.0450000e-01 1.0338700e+03 2.3206400e+02 1.7163200e+00 1.1340400e+01 5.0512800e+01
6.0500000e+00 9.0750000e-01 1.0380700e+03 2.3350900e+02 1.7170800e+00 1.1333300e+01 5.0071100e+01
6.0700000e+00 9.1050000e-01 1.0422800e+03 2.3495700e+02 1.7178100e+00 1.1326300e+01 4.9636400e+01
6.0900000e+00 9.1350000e-01 1.0464900e+03 2.3640800e+02 1.7185400e+00 1.1319200e+01 4.9208700e+01
6.1100000e+00 9.1650000e-01 1.0507000e+03 2.3786100e+02 1.7192500e+00 1.1312200e+01 4.8787700e+01
6.1300000e+00 9.1950000e-01 1.0549300e+03 2.3931600e+02 1.7199500e+00 1.1305200e+01 4.8373400e+01
6.1500000e+00 9.2250000e-01 1.0591500e+03 2.4077400e+02 1.7206300e+00 1.1298200e+01 4.7965600e+01
6.1700000e+00 9.2550000e-01 1.0633800e+03 2.4223500e+02 1.7213000e+00 1.1291300e+01 4.7564200e+01
6.1900000e+00 9.2850000e-01 1.0676100e+03 2.4369800e+02 1.7219600e+00 1.1284300e+01 4.7169000e+01
6.2100000e+00 9.3150000e-01 1.0718500e+03 2.4516400e+02 1.7226000e+00 1.1277400e+01 4.6779900e+01
6.2300000e+00 9.3450000e-01 1.0761000e+03 2.4663200e+02 1.7232300e+00 1.1270500e+01 4.6396800e+01
6.2500000e+00 9.3750000e-01 1.0803500e+03 2.4810300e+02 1.7238500e+00 1.1263600e+01 4.6019600e+01
6.2700000e+00 9.4050000e-01 1.0846000e+03 2.4957700e+02 1.7244600e+00 1.1256700e+01 4.5648100e+01
6.2900000e+00 9.4350000e-01 1.0888600e+03 2.5105200e+02 1.7250500e+00 1.1249900e+01 4.5282300e+01
6.3100000e+00 9.4650000e-01 1.0931200e+03 2.5253100e+02 1.7256300e+00 1.1243000e+01 4.4921900e+01
6.3300000e+00 9.4950000e-01 1.0973900e+03 2.5401100e+02 1.7262000e+00 1.1236200e+01 4.4567000e+01
6.3500000e+00 9.5250000e-01 1.1016600e+03 2.5549400e+02 1.7267600e+00 1.1229400e+01 4.4217400e+01
6.3700000e+00 9.5550000e-01 1.1059400e+03 2.5698000e+02 1.7273100e+00 1.1222700e+01 4.3872900e+01
6.3900000e+00 9.5850000e-01 1.1102200e+03 2.5846800e+02 1.7278400e+00 1.1215900e+01 4.3533600e+01
6.4100000e+00 9.6150000e-01 1.1145000e+03 2.5995800e+02 1.7283700e+00 1.1209200e+01 4.3199300e+01
6.4300000e+00 9.6450000e-01 1.1188000e+03 2.6145100e+02 1.7288800e+00 1.1202400e+01 4.2869800e+01
6.4500000e+00 9.6750000e-01 1.1230900e+03 2.6294700e+02 1.7293800e+00 1.1195700e+01 4.2545200e+01
6.4700000e+00 9.7050000e-01 1.1273900e+03 2.6444400e+02 1.7298700e+00 1.1189100e+01 4.2225300e+01
6.4900000e+00 9.7350000e-01 1.1317000e+03 2.6594400e+02 1.7303500e+00 1.1182400e+01 4.1910000e+01
6.5100000e+00 9.7650000e-01 1.1360100e+03 2.6744700e+02 1.7308100e+00 1.1175800e+01 4.1599200e+01
6.5300000e+00 9.7950000e-01 1.1403200e+03 2.6895100e+02 1.7312700e+00 1.1169100e+01 4.1292900e+01
6.5500000e+00 9.8250000e-01 1.1446400e+03 2.7045800e+02 1.7317200e+00 1.1162500e+01 4.0991000e+01
6.5700000e+00 9.8550000e-01 1.1489600e+03 2.7196800e+02 1.7321600e+00 1.1155900e+01 4.0693300e+01
6.5900000e+00 9.8850000e-01 1.1532900e+03 2.7348000e+02 1.7325800e+00 1.1149400e+01 4.0399800e+01
6.6100000e+00 9.9150000e-01 1.1576200e+03 2.7499400e+02 1.7330000e+00 1.1142800e+01 4.0110400e+01
6.6300000e+00 9.9450000e-01 1.1619600e+03 2.7651000e+02 1.7334000e+00 1.1136300e+01 3.9825100e+01
6.6500000e+00 9.9750000e-01 1.1663000e+03 2.7802900e+02 1.7338000e+00 1.1129800e+01 3.9543800e+01
6.6700000e+00 1.0005000e+00 1.1706500e+03 2.7955000e+02 1.7341900e+00 1.1123300e+01 3.9266400e+01
6.6900000e+00 1.0035000e+00 1.1750000e+03 2.8107400e+02 1.7345600e+00 1.1116800e+01 3.8992800e+01
6.7100000e+00 1.0065000e+00 1.1793500e+03 2.8259900e+02 1.7349300e+00 1.1110300e+01 3.8722900e+01
6.7300000e+00 1.0095000e+00 1.1837100e+03 2.8412700e+02 1.7352900e+00 1.1103900e+01 3.8456700e+01
6.7500000e+00 1.0125000e+00 1.1880800e+03 2.8565700e+02 1.7356400e+00 1.1097500e+01 3.8194200e+01
6.7700000e+00 1.0155000e+00 1.1924400e+03 2.8719000e+02 1.7359800e+00 1.1091100e+01 3.7935200e+01
6.7900000e+00 1.0185000e+00 1.1968200e+03 2.8872400e+02 1.7363100e+00 1.1084700e+01 3.7679700e+01
6.8100000e+00 1.0215000e+00 1.2012000e+03 2.9026100e+02 1.7366300e+00 1.1078300e+01 3.7427600e+01
6.8300000e+00 1.0245000e+00 1.2055800e+03 2.9180000e+02 1.7369400e+00 1.1072000e+01 3.7178900e+01
6.8500000e+00 1.0275000e+00 1.2099700e+03 2.9334200e+02 1.7372400e+00 1.1065600e+01 3.6933500e+01
6.8700000e+00 1.0305000e+00 1.2143600e+03 2.9488500e+02 1.7375400e+00 1.1059300e+01 3.6691300e+01
6.8900000e+00 1.0335000e+00 1.2187500e+03 2.9643100e+02 1.7378200e+00 1.1053000e+01 3.6452400e+01
6.9100000e+00 1.0365000e+00 1.2231500e+03 2.9797900e+02 1.7381000e+00 1.1046700e+01 3.6216600e+01
6.9300000e+00 1.0395000e+00 1.2275600e+03 2.9952900e+02 1.7383700e+00 1.1040500e+01 3.5983800e+01
6.9500000e+00 1.0425000e+00 1.2319700e+03 3.0108200e+02 1.7386300e+00 1.1034200e+01 3.5754100e+01
6.9700000e+00 1.0455000e+00 1.2363800e+03 3.0263600e+02 1.7388900e+00 1.1028000e+01 3.5527400e+01
6.9900000e+00 1.0485000e+00 1.2408000e+03 3.0419300e+02 1.7391300e+00 1.1021800e+01 3.5303600e+01
7.0100000e+00 1.0515000e+00 1.2452200e+03 3.0575200e+02 1.7393700e+00 1.1015600e+01 3.5082700e+01
7.0300000e+00 1.0545000e+00 1.2496500e+03 3.0731300e+02 1.7396000e+00 1.1009500e+01 3.4864600e+01
7.0500000e+00 1.0575000e+00 1.2540800e+03 3.0887600e+02 1.7398200e+00 1.1003300e+01 3.4649200e+01
7.0700000e+00 1.0605000e+00 1.2585200e+03 3.1044100e+02 1.7400300e+00 1.0997200e+01 3.4436700e+01
7.0900000e+00 1.0635000e+00 1.2629600e+03 3.1200800e+02 1.7402400e+00 1.0991100e+01 3.4226700e+01
7.1100000e+00 1.0665000e+00 1.2674000e+03 3.1357800e+02 1.7404400e+00 1.0985000e+01 3.4019500e+01
7.1300000e+00 1.0695000e+00 1.2718500e+03 3.1515000e+02 1.7406300e+00 1.0978900e+01 3.3814800e+01
7.1500000e+00 1.0725000e+00 1.2763100e+03 3.1672300e+02 1.7408100e+00 1.0972800e+01 3.3612700e+01
7.1700000e+00 1.0755000e+00 1.2807700e+03 3.1829900e+02 1.7409900e+00 1.0966800e+01 3.3413100e+01
7.1900000e+00 1.0785000e+00 1.2852300e+03 3.1987700e+02 1.7411600e+00 1.0960700e+01 3.3215900e+01
7.2100000e+00 1.0815000e+00 1.2896900e+03 3.2145700e+02 1.7413200e+00 1.0954700e+01 3.3021200e+01
7.2300000e+00 1.0845000e+00 1.2941700e+03 3.2303900e+02 1.7414800e+00 1.0948700e+01 3.2828900e+01
7.2500000e+00 1.0875000e+00 1.2986400e+03 3.2462300e+02 1.7416300e+00 1.0942700e+01 3.2638900e+01
7.2700000e+00 1.0905000e+00 1.3031200e+03 3.2621000e+02 1.7417700e+00 1.0936800e+01 3.2451300e+01
7.2900000e+00 1.0935000e+00 1.3076100e+03 3.2779800e+02 1.7419000e+00 1.0930800e+01 3.2265900e+01
7.3100000e+00 1.0965000e+00 1.3121000e+03 3.2938800e+02 1.7420300e+00 1.0924900e+01 3.2082700e+01
7.3300000e+00 1.0995000e+00 1.3165900e+03 3.3098100e+02 1.7421600e+00 1.0919000e+01 3.1901800e+01
7.3500000e+00 1.1025000e+00 1.3210900e+03 3.3257500e+02 1.7422700e+00 1.0913100e+01 3.1723000e+01
7.3700000e+00 1.1055000e+00 1.3255900e+03 3.3417100e+02 1.7423800e+00 1.0907200e+01 3.1546300e+01
7.3900000e+00 1.1085000e+00 1.3300900e+03 3.3577000e+02 1.7424800e+00 1.0901400e+01 3.1371800e+01
7.4100000e+00 1.1115000e+00 1.3346100e+03 3.3737000e+02 1.7425800e+00 1.0895500e+01 3.1199300e+01
7.4300000e+00 1.1145000e+00 1.3391200e+03 3.3897300e+02 1.7426700e+00 1.0889700e+01 3.1028800e+01
7.4500000e+00 1.1175000e+00 1.3436400e+03 3.4057700e+02 1.7427600e+00 1.0883900e+01 3.0860400e+01
7.4700000e+00 1.1205000e+00 1.3481600e+03 3.4218400e+02 1.7428300e+00 1.0878100e+01 3.0693900e+01
7.4900000e+00 1.1235000e+00 1.3526900e+03 3.4379200e+02 1.7429100e+00 1.0872300e+01 3.0529300e+01
7.5100000e+00 1.1265000e+00 1.3572200e+03 3.4540200e+02 1.7429700e+00 1.0866500e+01 3.0366700e+01
7.5300000e+00 1.1295000e+00 1.3617600e+03 3.4701500e+02 1.7430300e+00 1.0860800e+01 3.0205900e+01
7.5500000e+00 1.1325000e+00 1.3663000e+03 3.4862900e+02 1.7430900e+00 1.0855100e+01 3.0047000e+01
7.5700000e+00 1.1355000e+00 1.3708400e+03 3.5024500e+02 1.7431400e+00 1.0849400e+01 2.9889900e+01
7.5900000e+00 1.1385000e+00 1.3753900e+03 3.5186400e+02 1.7431800e+00 1.0843700e+01 2.9734600e+01
7.6100000e+00 1.1415000e+00 1.3799500e+03 3.5348400e+02 1.7432200e+00 1.0838000e+01 2.9581100e+01
7.6300000e+00 1.1445000e+00 1.3845100e+03 3.5510600e+02 1.7432500e+00 1.0832300e+01 2.9429300e+01
7.6500000e+00 1.1475000e+00 1.3890700e+03 3.5673000e+02 1.7432800e+00 1.0826700e+01 2.9279200e+01
7.6700000e+00 1.1505000e+00 1.3936300e+03 3.5835600e+02 1.7433000e+00 1.0821100e+01 2.9130800e+01
7.6900000e+00 1.1535000e+00 1.3982000e+03 3.5998400e+02 1.7433200e+00 1.0815400e+01 2.8984100e+01
7.7100000e+00 1.1565000e+00 1.4027800e+03 3.6161400e+02 1.7433300e+00 1.0809800e+01 2.8839000e+01
7.7300000e+00 1.1595000e+00 1.4073600e+03 3.6324600e+02 1.7433400e+00 1.0804300e+01 2.8695500e+01
7.7500000e+00 1.1625000e+00 1.4119400e+03 3.6488000e+02 1.7433400e+00 1.0798700e+01 2.8553600e+01
7.7700000e+00 1.1655000e+00 1.4165300e+03 3.6651500e+02 1.7433300e+00 1.0793100e+01 2.8413300e+01
7.7900000e+00 1.1685000e+00 1.4211200e+03 3.6815300e+02 1.7433300e+00 1.0787600e+01 2.8274500e+01
7.8100000e+00 1.1715000e+00 1.4257200e+03 3.6979200e+02 1.7433100e+00 1.0782100e+01 2.8137200e+01
7.8300000e+00 1.1745000e+00 1.4303200e+03 3.7143300e+02 1.7432900e+00 1.0776600e+01 2.8001500e+01
7.8500000e+00 1.1775000e+00 1.4349200e+03 3.7307600e+02 1.7432700e+00 1.0771100e+01 2.7867200e+01
7.8700000e+00 1.1805000e+00 1.4395300e+03 3.7472100e+02 1.7432400e+00 1.0765600e+01 2.7734400e+01
7.8900000e+00 1.1835000e+00 1.4441400e+03 3.7636800e+02 1.7432100e+00 1.0760200e+01 2.7603000e+01
7.9100000e+00 1.1865000e+00 1.4487600e+03 3.7801700e+02 1.7431700e+00 1.0754700e+01 2.7473000e+01
7.9300000e+00 1.1895000e+00 1.4533800e+03 3.7966700e+02 1.7431300e+00 1.0749300e+01 2.7344400e+01
7.9500000e+00 1.1925000e+00 1.4580000e+03 3.8132000e+02 1.7430800e+00 1.0743900e+01 2.7217200e+01
7.9700000e+00 1.1955000e+00 1.4626300e+03 3.8297400e+02 1.7430300e+00 1.0738500e+01 2.7091300e+01
7.9900000e+00 1.1985000e+00 1.4672700e+03 3.8463000e+02 1.7429800e+00 1.0733100e+01 2.6966800e+01
8.0100000e+00 1.2015000e+00 1.4719100e+03 3.8628800e+02 1.7429200e+00 1.0727700e+01 2.6843600e+01
8.0300000e+00 1.2045000e+00 1.4765500e+03 3.8794800e+02 1.7428500e+00 1.0722400e+01 2.6721600e+01
8.0500000e+00 1.2075000e+00 1.4811900e+03 3.8960900e+02 1.7427800e+00 1.0717100e+01 2.6601000e+01
8.0700000e+00 1.2105000e+00 1.4858400e+03 3.9127300e+02 1.7427100e+00 1.0711700e+01 2.6481600e+01
8.0900000e+00 1.2135000e+00 1.4905000e+03 3.9293800e+02 1.7426300e+00 1.0706400e+01 2.6363500e+01
8.1100000e+00 1.2165000e+00 1.4951600e+03 3.9460500e+02 1.7425500e+00 1.0701200e+01 2.6246600e+01
8.1300000e+00 1.2195000e+00 1.4998200e+03 3.9627400e+02 1.7424700e+00 1.0695900e+01 2.6130900e+01
8.1500000e+00 1.2225000e+00 1.5044800e+03 3.9794400e+02 1.7423800e+00 1.0690600e+01 2.6016400e+01
8.1700000e+00 1.2255000e+00 1.5091500e+03 3.9961700e+02 1.7422900e+00 1.0685400e+01 2.5903000e+01
8.1900000e+00 1.2285000e+00 1.5138300e+03 4.0129100e+02 1.7421900e+00 1.0680100e+01 2.5790900e+01
8.2100000e+00 1.2315000e+00 1.5185100e+03 4.0296700e+02 1.7420900e+00 1.0674900e+01 2.5679800e+01
8.2300000e+00 1.2345000e+00 1.5231900e+03 4.0464500e+02 1.7419900e+00 1.0669700e+01 2.5569900e+01
8.2500000e+00 1.2375000e+00 1.5278800e+03 4.0632400e+02 1.7418800e+00 1.0664500e+01 2.5461200e+01
8.2700000e+00 1.2405000e+00 1.5325700e+03 4.0800500e+02 1.7417600e+00 1.0659400e+01 2.5353500e+01
8.2900000e+00 1.2435000e+00 1.5372600e+03 4.0968800e+02 1.7416500e+00 1.0654200e+01 2.5246900e+01
8.3100000e+00 1.2465000e+00 1.5419600e+03 4.1137300e+02 1.7415300e+00 1.0649100e+01 2.5141300e+01
8.3300000e+00 1.2495000e+00 1.5466700e+03 4.1306000e+02 1.7414100e+00 1.0643900e+01 2.5036800e+01
8.3500000e+00 1.2525000e+00 1.5513700e+03 4.1474800e+02 1.7412800e+00 1.0638800e+01 2.4933400e+01
8.3700000e+00 1.2555000e+00 1.5560800e+03 4.1643800e+02 1.7411500e+00 1.0633700e+01 2.4831000e+01
8.3900000e+00 1.2585000e+00 1.5608000e+03 4.1813000e+02 1.7410200e+00 1.0628700e+01 2.4729600e+01
8.4100000e+00 1.2615000e+00 1.5655200e+03 4.1982300e+02 1.7408800e+00 1.0623600e+01 2.4629200e+01
8.4300000e+00 1.2645000e+00 1.5702400e+03 4.2151800e+02 1.7407400e+00 1.0618500e+01 2.4529800e+01
8.4500000e+00 1.2675000e+00 1.5749700e+03 4.2321500e+02 1.7406000e+00 1.0613500e+01 2.4431400e+01
8.4700000e+00 1.2705000e+00 1.5797000e+03 4.2491400e+02 1.7404500e+00 1.0608500e+01 2.4333900e+01
8.4900000e+00 1.2735000e+00 1.5844400e+03 4.2661400e+02 1.7403000e+00 1.0603400e+01 2.4237400e+01
8.5100000e+00 1.2765000e+00 1.5891800e+03 4.2831600e+02 1.7401400e+00 1.0598400e+01 2.4141800e+01
8.5300000e+00 1.2795000e+00 1.5939200e+03 4.3002000e+02 1.7399900e+00 1.0593500e+01 2.4047100e+01
8.5500000e+00 1.2825000e+00 1.5986700e+03 4.3172500e+02 1.7398300e+00 1.0588500e+01 2.3953300e+01
8.5700000e+00 1.2855000e+00 1.6034200e+03 4.3343200e+02 1.7396700e+00 1.0583500e+01 2.3860500e+01
8.5900000e+00 1.2885000e+00 1.6081700e+03 4.3514100e+02 1.7395000e+00 1.0578600e+01 2.3768500e+01
8.6100000e+00 1.2915000e+00 1.6129300e+03 4.3685200e+02 1.7393300e+00 1.0573600e+01 2.3677500e+01
8.6300000e+00 1.2945000e+00 1.6177000e+03 4.3856400e+02 1.7391600e+00 1.0568700e+01 2.3587200e+01
8.6500000e+00 1.2975000e+00 1.6224600e+03 4.4027800e+02 1.7389800e+00 1.0563800e+01 2.3497900e+01
8.6700000e+00 1.3005000e+00 1.6272400e+03 4.4199300e+02 1.7388000e+00 1.0558900e+01 2.3409400e+01
8.6900000e+00 1.3035000e+00 1.6320100e+03 4.4371000e+02 1.7386200e+00 1.0554100e+01 2.3321700e+01
8.7100000e+00 1.3065000e+00 1.6367900e+03 4.4542900e+02 1.7384400e+00 1.0549200e+01 2.3234800e+01
8.7300000e+00 1.3095000e+00 1.6415700e+03 4.4715000e+02 1.7382500e+00 1.0544300e+01 2.3148800e+01
8.7500000e+00 1.3125000e+00 1.6463600e+03 4.4887200e+02 1.7380600e+00 1.0539500e+01 2.3063500e+01
8.7700000e+00 1.3155000e+00 1.6511500e+03 4.5059600e+02 1.7378700e+00 1.0534700e+01 2.2979100e+01
8.7900000e+00 1.3185000e+00 1.6559500e+03 4.5232100e+02 1.7376800e+00 1.0529900e+01 2.2895400e+01
8.8100000e+00 1.3215000e+00 1.6607500e+03 4.5404800e+02 1.7374800e+00 1.0525100e+01 2.2812500e+01
8.8300000e+00 1.3245000e+00 1.6655500e+03 4.5577700e+02 1.7372800e+00 1.0520300e+01 2.2730400e+01
8.8500000e+00 1.3275000e+00 1.6703600e+03 4.5750700e+02 1.7370800e+00 1.0515500e+01 2.2649100e+01
8.8700000e+00 1.3305000e+00 1.6751700e+03 4.5923900e+02 1.7368700e+00 1.0510800e+01 2.2568400e+01
8.8900000e+00 1.3335000e+00 1.6799800e+03 4.6097300e+02 1.7366600e+00 1.0506000e+01 2.2488500e+01
8.9100000e+00 1.3365000e+00 1.6848000e+03 4.6270800e+02 1.7364500e+00 1.0501300e+01 2.2409400e+01
8.9300000e+00 1.3395000e+00 1.6896200e+03 4.6444500e+02 1.7362400e+00 1.0496600e+01 2.2331000e+01
8.9500000e+00 1.3425000e+00 1.6944500e+03 4.6618300e+02 1.7360200e+00 1.0491900e+01 2.2253200e+01
8.9700000e+00 1.3455000e+00 1.6992800e+03 4.6792300e+02 1.7358000e+00 1.0487200e+01 2.2176200e+01
8.9900000e+00 1.3485000e+00 1.7041100e+03 4.6966500e+02 1.7355800e+00 1.0482500e+01 2.2099900e+01
9.0100000e+00 1.3515000e+00 1.7089500e+03 4.7140800e+02 1.7353600e+00 1.0477800e+01 2.2024200e+01
9.0300000e+00 1.3545000e+00 1.7137900e+03 4.7315300e+02 1.7351400e+00 1.0473200e+01 2.1949300e+01
9.0500000e+00 1.3575000e+00 1.7186400e+03 4.7490000e+02 1.7349100e+00 1.0468500e+01 2.1875000e+01
9.0700000e+00 1.3605000e+00 1.7234900e+03 4.7664800e+02 1.7346800e+00 1.0463900e+01 2.1801300e+01
9.0900000e+00 1.3635000e+00 1.7283400e+03 4.7839700e+02 1.7344500e+00 1.0459300e+01 2.1728400e+01
9.1100000e+00 1.3665000e+00 1.7332000e+03 4.8014800e+02 1.7342100e+00 1.0454700e+01 2.1656000e+01
9.1300000e+00 1.3695000e+00 1.7380600e+03 4.8190100e+02 1.7339700e+00 1.0450100e+01 2.1584300e+01
9.1500000e+00 1.3725000e+00 1.7429200e+03 4.8365600e+02 1.7337400e+00 1.0445500e+01 2.1513300e+01
9.1700000e+00 1.3755000e+00 1.7477900e+03 4.8541100e+02 1.7334900e+00 1.0441000e+01 2.1442800e+01
9.1900000e+00 1.3785000e+00 1.7526700e+03 4.8716900e+02 1.7332500e+00 1.0436400e+01 2.1373000e+01
9.2100000e+00 1.3815000e+00 1.7575400e+03 4.8892800e+02 1.7330100e+00 1.0431900e+01 2.1303800e+01
9.2300000e+00 1.3845000e+00 1.7624200e+03 4.9068800e+02 1.7327600e+00 1.0427300e+01 2.1235200e+01
9.2500000e+00 1.3875000e+00 1.7673100e+03 4.9245100e+02 1.7325100e+00 1.0422800e+01 2.1167100e+01
9.2700000e+00 1.3905000e+00 1.7721900e+03 4.9421400e+02 1.7322600e+00 1.0418300e+01 2.1099700e+01
9.2900000e+00 1.3935000e+00 1.7770900e+03 4.9598000e+02 1.7320000e+00 1.0413800e+01 2.1032900e+01
9.3100000e+00 1.3965000e+00 1.7819800e+03 4.9774600e+02 1.7317500e+00 1.0409400e+01 2.0966600e+01
9.3300000e+00 1.3995000e+00 1.7868800e+03 4.9951500e+02 1.7314900e+00 1.0404900e+01 2.0900900e+01
9.3500000e+00 1.4025000e+00 1.7917800e+03 5.0128400e+02 1.7312300e+00 1.0400400e+01 2.0835700e+01
9.3700000e+00 1.4055000e+00 1.7966900e+03 5.0305600e+02 1.7309700e+00 1.0396000e+01 2.0771100e+01
9.3900000e+00 1.4085000e+00 1.8016000e+03 5.0482900e+02 1.7307100e+00 1.0391600e+01 2.0707100e+01
9.4100000e+00 1.4115000e+00 1.8065200e+03 5.0660300e+02 1.7304400e+00 1.0387100e+01 2.0643600e+01
9.4300000e+00 1.4145000e+00 1.8114300e+03 5.0837900e+02 1.7301800e+00 1.0382700e+01 2.0580700e+01
9.4500000e+00 1.4175000e+00 1.8163600e+03 5.1015700e+02 1.7299100e+00 1.0378300e+01 2.0518200e+01
9.4700000e+00 1.4205000e+00 1.8212800e+03 5.1193600e+02 1.7296400e+00 1.0373900e+01 2.0456300e+01
9.4900000e+00 1.4235000e+00 1.8262100e+03 5.1371600e+02 1.7293600e+00 1.0369600e+01 2.0395000e+01
9.5000000e+00 1.4250000e+00 1.8286800e+03 5.1460700e+02 1.7292300e+00 1.0367400e+01 2.0364500e+01


==> anc/Fig3/Fig3a/Full_EOS_Zeta_0.01_lower.out <==
# nb/n0, nb( fm ^{-3}), epsilon (MeV fm^{-3}), p (MeV fm^{-3})
6.168255485968351067e-08 1.018590000000000057e-08 9.488110000000000540e-06 1.054460000000000100e-09
6.399764147184904357e-08 1.056819999999999996e-08 9.844219999999999406e-06 1.106829999999999992e-09
6.639932431355675604e-08 1.096480000000000002e-08 1.021359999999999992e-05 1.163010000000000102e-09
6.889123679303915006e-08 1.137630000000000010e-08 1.059700000000000035e-05 1.220500000000000076e-09
7.147640675049002581e-08 1.180320000000000077e-08 1.099459999999999973e-05 1.281979999999999951e-09
7.415907316218067973e-08 1.224620000000000017e-08 1.140730000000000003e-05 1.346539999999999984e-09
7.694165830026613077e-08 1.270570000000000008e-08 1.183530000000000000e-05 1.413839999999999948e-09
7.982961227709517162e-08 1.318259999999999954e-08 1.227949999999999991e-05 1.486270000000000080e-09
8.282535736482287418e-08 1.367730000000000032e-08 1.274030000000000065e-05 1.560010000000000075e-09
8.593373810775922345e-08 1.419059999999999937e-08 1.321850000000000058e-05 1.639089999999999972e-09
8.915838791413681406e-08 1.472309999999999934e-08 1.371450000000000058e-05 1.722059999999999945e-09
9.250475689630443869e-08 1.527570000000000092e-08 1.422919999999999922e-05 1.808509999999999993e-09
9.597587289445585780e-08 1.584889999999999973e-08 1.476319999999999953e-05 1.901719999999999922e-09
9.957779158897864529e-08 1.644369999999999854e-08 1.531719999999999965e-05 1.996319999999999988e-09
1.033147519561441108e-07 1.706079999999999882e-08 1.589199999999999963e-05 2.097950000000000184e-09
1.071922041083010471e-07 1.770109999999999960e-08 1.648849999999999977e-05 2.204520000000000159e-09
1.112149925897595317e-07 1.836540000000000112e-08 1.710730000000000136e-05 2.315519999999999879e-09
1.153885675128683044e-07 1.905459999999999911e-08 1.774929999999999962e-05 2.435270000000000008e-09
1.197189845580150186e-07 1.976970000000000133e-08 1.841539999999999990e-05 2.556719999999999832e-09
1.242116938375484006e-07 2.051160000000000018e-08 1.910640000000000057e-05 2.687239999999999914e-09
1.288733565998948188e-07 2.128139999999999891e-08 1.982350000000000087e-05 2.824059999999999862e-09
1.337094229574030528e-07 2.207999999999999985e-08 2.056739999999999895e-05 2.966609999999999954e-09
1.387277652945769803e-07 2.290870000000000052e-08 2.133930000000000082e-05 3.120260000000000142e-09
1.439338337237653542e-07 2.376839999999999994e-08 2.214009999999999831e-05 3.276260000000000017e-09
1.493355006294720259e-07 2.466039999999999892e-08 2.297100000000000080e-05 3.443769999999999989e-09
1.549400328281620789e-07 2.558589999999999950e-08 2.383310000000000056e-05 3.619359999999999793e-09
1.607546971363005964e-07 2.654610000000000038e-08 2.472750000000000000e-05 3.802400000000000022e-09
1.667873659383914034e-07 2.754229999999999907e-08 2.565549999999999856e-05 3.999310000000000327e-09
1.730465171869770927e-07 2.857589999999999848e-08 2.661829999999999890e-05 4.199800000000000324e-09
1.795406288346002307e-07 2.964830000000000152e-08 2.761720000000000047e-05 4.414650000000000260e-09
1.862787844018421783e-07 3.076099999999999996e-08 2.865369999999999978e-05 4.639919999999999834e-09
1.932694618412455547e-07 3.191540000000000003e-08 2.972899999999999946e-05 4.874939999999999711e-09
2.005223502414303829e-07 3.311309999999999890e-08 3.084469999999999964e-05 5.127039999999999699e-09
2.080477442590556391e-07 3.435580000000000248e-08 3.200220000000000338e-05 5.384780000000000093e-09
2.158553329827412933e-07 3.564509999999999802e-08 3.320320000000000086e-05 5.660219999999999713e-09
2.239560166371850367e-07 3.698279999999999682e-08 3.444930000000000236e-05 5.949110000000000356e-09
2.323606954470844811e-07 3.837069999999999696e-08 3.574209999999999784e-05 6.250869999999999943e-09
2.410808752051760329e-07 3.981070000000000191e-08 3.708339999999999803e-05 6.573300000000000038e-09
2.501286672722347074e-07 4.130480000000000072e-08 3.847520000000000052e-05 6.904750000000000170e-09
2.595155774409969375e-07 4.285489999999999684e-08 3.991910000000000206e-05 7.257680000000000109e-09
2.692543226402766123e-07 4.446309999999999797e-08 4.141710000000000026e-05 7.628040000000000058e-09
2.793594365030039516e-07 4.613180000000000152e-08 4.297150000000000015e-05 8.015450000000000481e-09
2.898430303899539443e-07 4.786300000000000315e-08 4.458409999999999890e-05 8.427459999999999351e-09
3.007202435020955516e-07 4.965919999999999908e-08 4.625730000000000179e-05 8.853790000000000297e-09
3.120062150403977347e-07 5.152289999999999875e-08 4.799330000000000008e-05 9.305809999999999735e-09
3.237148730697518660e-07 5.345640000000000081e-08 4.979429999999999859e-05 9.780450000000000073e-09
3.358637790632818726e-07 5.546260000000000325e-08 5.166309999999999669e-05 1.027769999999999978e-08
3.484680722219566099e-07 5.754400000000000229e-08 5.360189999999999920e-05 1.080379999999999944e-08
3.615453140189001109e-07 5.970350000000000254e-08 5.561349999999999871e-05 1.135220000000000056e-08
3.751136714952749385e-07 6.194409999999999416e-08 5.770060000000000114e-05 1.193090000000000064e-08
3.891913116922438674e-07 6.426879999999999379e-08 5.986599999999999908e-05 1.253900000000000064e-08
4.037970072190084135e-07 6.668069999999999701e-08 6.211269999999999910e-05 1.317720000000000036e-08
4.189507418208474174e-07 6.918309999999999698e-08 6.444370000000000100e-05 1.384849999999999990e-08
4.346731048110787254e-07 7.177940000000000547e-08 6.686210000000000482e-05 1.455390000000000038e-08
4.509858966390974023e-07 7.447320000000000541e-08 6.937130000000000444e-05 1.529409999999999995e-08
4.679109177542987249e-07 7.726810000000000618e-08 7.197480000000000078e-05 1.607229999999999960e-08
4.854705741741166582e-07 8.016779999999999607e-08 7.467580000000000084e-05 1.689039999999999949e-08
5.036896941881403452e-07 8.317639999999999827e-08 7.747829999999999984e-05 1.774550000000000164e-08
5.225925005179199756e-07 8.629790000000000409e-08 8.038599999999999912e-05 1.865120000000000028e-08
5.422044270210833279e-07 8.953650000000000240e-08 8.340280000000000046e-05 1.959660000000000158e-08
5.625521186913355579e-07 9.289660000000000613e-08 8.653269999999999907e-05 2.059119999999999978e-08
5.836640372264984164e-07 9.638290000000000473e-08 8.978010000000000461e-05 2.163840000000000005e-08
6.055680387563544361e-07 9.999999999999999547e-08 9.314939999999999960e-05 2.272630000000000082e-08
6.282950072508804399e-07 1.037530000000000027e-07 9.664530000000000115e-05 2.388789999999999978e-08
6.518758266800528268e-07 1.076469999999999977e-07 1.002729999999999935e-04 2.509390000000000079e-08
6.763347197654219985e-07 1.116859999999999983e-07 1.040350000000000026e-04 2.636340000000000101e-08
7.017201319500884400e-07 1.158780000000000004e-07 1.079399999999999999e-04 2.770210000000000094e-08
7.280502302752147142e-07 1.202260000000000073e-07 1.119900000000000035e-04 2.908499999999999872e-08
7.553734601839013065e-07 1.247379999999999884e-07 1.161930000000000037e-04 3.057189999999999862e-08
7.837261557584739777e-07 1.294200000000000035e-07 1.205539999999999981e-04 3.210820000000000292e-08
8.131325397204824940e-07 1.342760000000000041e-07 1.250769999999999953e-04 3.372600000000000038e-08
8.436531688738028062e-07 1.393160000000000016e-07 1.297720000000000037e-04 3.543339999999999884e-08
8.753122659399849979e-07 1.445440000000000005e-07 1.346420000000000028e-04 3.718929999999999937e-08
9.081582763621296602e-07 1.499680000000000099e-07 1.396939999999999944e-04 3.908660000000000273e-08
9.422457012637246937e-07 1.555969999999999870e-07 1.449380000000000004e-04 4.103950000000000164e-08
9.776048190467083381e-07 1.614359999999999905e-07 1.503769999999999868e-04 4.309599999999999759e-08
1.014290130834568388e-06 1.674940000000000041e-07 1.560199999999999868e-04 4.526600000000000312e-08
1.052356137750792744e-06 1.737800000000000116e-07 1.618749999999999909e-04 4.749290000000000171e-08
1.091851285238482208e-06 1.803019999999999955e-07 1.679499999999999895e-04 4.990029999999999983e-08
1.132824018740737160e-06 1.870679999999999914e-07 1.742530000000000001e-04 5.237389999999999757e-08
1.175340950741820755e-06 1.940890000000000117e-07 1.807930000000000019e-04 5.497670000000000021e-08
1.219444471004446061e-06 2.013720000000000114e-07 1.875769999999999966e-04 5.771609999999999759e-08
1.265213303373651276e-06 2.089300000000000054e-07 1.946170000000000105e-04 6.053180000000000473e-08
1.312689837612149468e-06 2.167700000000000015e-07 2.019199999999999912e-04 6.355339999999999521e-08
1.361952797564978835e-06 2.249049999999999880e-07 2.094979999999999922e-04 6.665919999999999910e-08
1.413068795716402953e-06 2.333460000000000038e-07 2.173599999999999925e-04 6.991510000000000644e-08
1.466098388870296821e-06 2.421030000000000074e-07 2.255179999999999913e-04 7.330860000000000305e-08
1.521120300871699057e-06 2.511889999999999870e-07 2.339809999999999948e-04 7.680130000000000361e-08
1.578201144204873028e-06 2.606149999999999815e-07 2.427610000000000022e-04 8.039669999999999887e-08
1.637431754075631971e-06 2.703959999999999815e-07 2.518719999999999900e-04 8.429249999999999859e-08
1.698878742968239675e-06 2.805430000000000260e-07 2.613240000000000072e-04 8.853540000000000014e-08
1.762639001768895841e-06 2.910719999999999742e-07 2.711319999999999919e-04 9.298320000000000374e-08
1.828785198642252625e-06 3.019949999999999987e-07 2.813070000000000089e-04 9.766050000000000288e-08
1.897420280154897672e-06 3.133289999999999862e-07 2.918640000000000232e-04 1.025640000000000044e-07
1.968622970151869813e-06 3.250869999999999781e-07 3.028169999999999842e-04 1.077130000000000064e-07
2.042502270880145061e-06 3.372869999999999947e-07 3.141810000000000197e-04 1.131260000000000033e-07
2.119155073225924386e-06 3.499450000000000012e-07 3.259720000000000022e-04 1.187960000000000005e-07
2.198684323755796703e-06 3.630779999999999905e-07 3.382050000000000052e-04 1.247659999999999937e-07
2.281199024716737388e-06 3.767039999999999829e-07 3.508979999999999868e-04 1.310130000000000099e-07
2.366808178355723091e-06 3.908409999999999989e-07 3.640660000000000207e-04 1.375789999999999907e-07
2.455632898280505499e-06 4.055090000000000083e-07 3.777289999999999879e-04 1.444780000000000050e-07
2.547788242418447300e-06 4.207270000000000060e-07 3.919050000000000094e-04 1.517009999999999897e-07
2.643401380057687916e-06 4.365159999999999894e-07 4.066119999999999891e-04 1.593149999999999942e-07
2.742605536166754078e-06 4.528979999999999835e-07 4.218720000000000022e-04 1.672650000000000092e-07
2.845527880033783938e-06 4.698939999999999856e-07 4.377040000000000227e-04 1.756299999999999918e-07
2.952313747988079693e-06 4.875280000000000229e-07 4.541300000000000176e-04 1.844139999999999995e-07
3.063114532039330002e-06 5.058250000000000444e-07 4.711730000000000237e-04 1.936049999999999923e-07
3.178063457156061173e-06 5.248070000000000221e-07 4.888549999999999536e-04 2.033040000000000052e-07
3.297336138069512795e-06 5.445030000000000153e-07 5.072009999999999843e-04 2.134049999999999975e-07
3.421077911108986219e-06 5.649370000000000512e-07 5.262360000000000215e-04 2.240429999999999899e-07
3.549464391005720610e-06 5.861379999999999775e-07 5.459840000000000092e-04 2.352069999999999964e-07
3.682671192490955983e-06 6.081349999999999593e-07 5.664739999999999706e-04 2.468750000000000186e-07
3.820873930295930657e-06 6.309569999999999502e-07 5.877330000000000054e-04 2.591999999999999917e-07
3.964266386193048266e-06 6.546359999999999864e-07 6.097900000000000282e-04 2.719950000000000212e-07
4.113042341954709904e-06 6.792039999999999984e-07 6.326749999999999692e-04 2.854770000000000092e-07
4.267395579353317090e-06 7.046930000000000223e-07 6.564179999999999755e-04 2.996020000000000116e-07
4.427544102882822270e-06 7.311389999999999932e-07 6.810520000000000245e-04 3.143310000000000107e-07
4.593705917037177894e-06 7.585779999999999519e-07 7.066110000000000013e-04 3.298710000000000029e-07
4.766099026310337257e-06 7.870460000000000451e-07 7.331290000000000072e-04 3.459039999999999983e-07
4.944959602237413888e-06 8.165819999999999729e-07 7.606419999999999588e-04 3.626950000000000062e-07
5.130535927714299321e-06 8.472270000000000200e-07 7.891870000000000048e-04 3.799279999999999859e-07
5.323082341317269014e-06 8.790229999999999694e-07 8.188050000000000319e-04 3.959839999999999809e-07
5.522847125942215349e-06 9.120109999999999998e-07 8.495329999999999722e-04 4.142959999999999929e-07
5.730108842886965559e-06 9.462370000000000046e-07 8.814139999999999605e-04 4.338340000000000187e-07
5.945152109129734189e-06 9.817479999999999049e-07 9.144929999999999466e-04 4.542200000000000002e-07
6.168255485968351014e-06 1.018590000000000017e-06 9.488110000000000337e-04 4.757460000000000038e-07
6.399764147184904516e-06 1.056819999999999904e-06 9.844219999999999880e-04 4.984520000000000220e-07
6.639932431355676080e-06 1.096480000000000088e-06 1.021360000000000020e-03 5.219659999999999505e-07
6.889123679303914424e-06 1.137629999999999897e-06 1.059700000000000008e-03 5.472960000000000324e-07
7.147640675049002793e-06 1.180320000000000077e-06 1.099460000000000021e-03 5.734299999999999672e-07
7.415907316218068079e-06 1.224620000000000017e-06 1.140729999999999956e-03 6.010739999999999731e-07
7.694165830026611965e-06 1.270569999999999975e-06 1.183529999999999912e-03 6.300970000000000338e-07
7.982961227709516844e-06 1.318259999999999894e-06 1.227950000000000005e-03 6.601549999999999712e-07
8.282535736482286095e-06 1.367730000000000032e-06 1.274029999999999998e-03 6.922310000000000263e-07
8.593373810775923086e-06 1.419060000000000056e-06 1.321850000000000065e-03 7.253400000000000086e-07
8.915838791413681618e-06 1.472309999999999927e-06 1.371449999999999969e-03 7.595039999999999961e-07
9.250475689630443233e-06 1.527570000000000013e-06 1.422920000000000044e-03 7.950679999999999829e-07
9.597587289445585251e-06 1.584889999999999999e-06 1.476319999999999933e-03 8.336530000000000336e-07
9.957779158897865694e-06 1.644370000000000106e-06 1.531720000000000087e-03 8.725080000000000199e-07
1.033147519561441145e-05 1.706079999999999935e-06 1.589200000000000031e-03 9.145459999999999891e-07
1.071922041083010577e-05 1.770110000000000066e-06 1.648850000000000099e-03 9.583950000000000795e-07
1.112149925897595201e-05 1.836539999999999953e-06 1.710729999999999933e-03 1.003740000000000066e-06
1.153885675128683171e-05 1.905459999999999964e-06 1.774930000000000084e-03 1.051849999999999933e-06
1.197189845580149953e-05 1.976969999999999895e-06 1.841540000000000017e-03 1.092520000000000045e-06
1.242116938375484038e-05 2.051160000000000111e-06 1.910639999999999908e-03 1.146529999999999931e-06
1.288733565998948030e-05 2.128139999999999838e-06 1.982349999999999911e-03 1.203280000000000065e-06
1.337094229574030592e-05 2.207999999999999866e-06 2.056740000000000044e-03 1.262800000000000005e-06
1.387277652945769623e-05 2.290869999999999972e-06 2.133930000000000028e-03 1.325179999999999906e-06
1.439338337237653616e-05 2.376840000000000100e-06 2.214010000000000197e-03 1.390839999999999926e-06
1.493355006294720302e-05 2.466040000000000025e-06 2.297099999999999836e-03 1.459559999999999922e-06
1.549400328281620948e-05 2.558590000000000096e-06 2.383310000000000029e-03 1.531779999999999969e-06
1.607546971363005975e-05 2.654609999999999813e-06 2.472750000000000122e-03 1.607539999999999901e-06
1.667873659383914129e-05 2.754229999999999802e-06 2.565550000000000209e-03 1.686860000000000058e-06
1.730465171869770790e-05 2.857590000000000113e-06 2.661830000000000012e-03 1.770459999999999986e-06
1.795406288346002350e-05 2.964829999999999954e-06 2.761720000000000060e-03 1.857879999999999905e-06
1.862787844018422005e-05 3.076100000000000076e-06 2.865369999999999896e-03 1.949760000000000116e-06
1.932694618412455473e-05 3.191540000000000109e-06 2.972900000000000108e-03 2.046140000000000030e-06
2.005223502414303765e-05 3.311309999999999811e-06 3.084470000000000180e-03 2.147070000000000180e-06
2.080477442590556391e-05 3.435580000000000063e-06 3.200220000000000148e-03 2.253360000000000055e-06
2.158553329827413007e-05 3.564510000000000199e-06 3.320319999999999869e-03 2.364550000000000087e-06
2.239560166371850600e-05 3.698280000000000106e-06 3.444930000000000127e-03 2.481430000000000059e-06
2.323606954470844801e-05 3.837069999999999670e-06 3.574209999999999974e-03 2.603969999999999990e-06
2.410808752051760075e-05 3.981070000000000324e-06 3.708340000000000074e-03 2.732420000000000005e-06
2.501286672722347011e-05 4.130479999999999966e-06 3.847520000000000107e-03 2.867500000000000074e-06
2.595155774409969396e-05 4.285490000000000028e-06 3.991910000000000423e-03 3.008930000000000090e-06
2.692543226402766313e-05 4.446309999999999956e-06 4.141709999999999836e-03 3.157559999999999801e-06
2.793594365030038944e-05 4.613179999999999596e-06 4.297149999999999581e-03 3.313330000000000090e-06
2.898430303899539570e-05 4.786300000000000236e-06 4.458410000000000324e-03 3.476769999999999917e-06
3.007202435020955495e-05 4.965919999999999882e-06 4.625729999999999772e-03 3.648389999999999809e-06
3.120062150403977411e-05 5.152289999999999928e-06 4.799330000000000089e-03 3.828229999999999598e-06
3.237148730697518681e-05 5.345640000000000373e-06 4.979429999999999967e-03 3.939569999999999959e-06
3.358637790632818557e-05 5.546260000000000325e-06 5.166310000000000346e-03 4.133160000000000252e-06
3.484680722219566035e-05 5.754400000000000335e-06 5.360189999999999920e-03 4.337120000000000074e-06
3.615453140189000706e-05 5.970350000000000360e-06 5.561349999999999627e-03 4.551649999999999865e-06
3.751136714952749639e-05 6.194410000000000210e-06 5.770059999999999599e-03 4.776959999999999915e-06
3.891913116922439224e-05 6.426879999999999697e-06 5.986599999999999908e-03 5.014030000000000171e-06
4.037970072190084686e-05 6.668070000000000178e-06 6.211269999999999639e-03 5.262780000000000119e-06
4.189507418208474851e-05 6.918310000000000174e-06 6.444369999999999613e-03 5.524239999999999815e-06
4.346731048110786703e-05 7.177939999999999753e-06 6.686209999999999723e-03 5.798879999999999950e-06
4.509858966390973536e-05 7.447320000000000383e-06 6.937129999999999685e-03 6.087089999999999855e-06
4.679109177542986614e-05 7.726809999999999294e-06 7.197480000000000024e-03 6.390159999999999988e-06
4.854705741741166709e-05 8.016779999999999501e-06 7.467579999999999704e-03 6.708030000000000385e-06
5.036896941881403156e-05 8.317639999999999192e-06 7.747829999999999821e-03 7.042059999999999624e-06
5.225925005179199841e-05 8.629789999999999244e-06 8.038599999999999912e-03 7.392840000000000017e-06
5.422044270210832898e-05 8.953650000000000240e-06 8.340280000000000263e-03 7.760889999999999822e-06
5.625521186913356130e-05 9.289660000000000772e-06 8.653269999999999365e-03 8.147869999999999969e-06
5.836640372264983062e-05 9.638289999999999838e-06 8.978009999999999810e-03 8.553700000000000791e-06
6.055680387563545166e-05 1.000000000000000082e-05 9.314940000000000719e-03 8.980109999999999644e-06
6.282950072508803848e-05 1.037530000000000043e-05 9.664529999999999302e-03 9.427869999999999572e-06
6.518758266800528649e-05 1.076470000000000046e-05 1.002729999999999941e-02 9.897650000000000011e-06
6.763347197654220747e-05 1.116860000000000010e-05 1.040349999999999955e-02 1.039160000000000059e-05
7.017201319500883849e-05 1.158779999999999941e-05 1.079399999999999978e-02 1.090949999999999948e-05
7.280502302752147735e-05 1.202260000000000073e-05 1.119900000000000062e-02 1.145370000000000013e-05
7.553734601839014759e-05 1.247380000000000075e-05 1.161930000000000081e-02 1.202509999999999944e-05
7.837261557584739057e-05 1.294200000000000077e-05 1.205540000000000084e-02 1.262459999999999937e-05
8.131325397204825195e-05 1.342759999999999998e-05 1.250770000000000007e-02 1.325490000000000077e-05
8.436531688738027807e-05 1.393160000000000058e-05 1.297719999999999950e-02 1.391590000000000004e-05
8.753122659399850106e-05 1.445440000000000005e-05 1.346420000000000082e-02 1.461029999999999969e-05
9.081582763621295798e-05 1.499680000000000014e-05 1.396939999999999987e-02 1.533950000000000111e-05
9.422457012637247445e-05 1.555969999999999944e-05 1.449379999999999939e-02 1.605059999999999842e-05
9.776048190467083042e-05 1.614359999999999905e-05 1.503769999999999933e-02 1.676489999999999936e-05
1.014290130834568244e-04 1.674939999999999925e-05 1.560199999999999955e-02 1.747899999999999985e-05
1.052356137750792684e-04 1.737799999999999862e-05 1.618750000000000050e-02 1.808459999999999961e-05
1.091851285238482132e-04 1.803019999999999891e-05 1.679500000000000090e-02 1.891510000000000123e-05
1.132824018740737093e-04 1.870679999999999850e-05 1.742530000000000120e-02 1.980909999999999979e-05
1.175340950741820780e-04 1.940889999999999979e-05 1.807929999999999954e-02 2.074580000000000049e-05
1.219444471004446087e-04 2.013720000000000093e-05 1.875769999999999868e-02 2.172449999999999842e-05
1.265213303373651454e-04 2.089300000000000139e-05 1.946169999999999844e-02 2.274890000000000169e-05
1.312689837612149367e-04 2.167699999999999930e-05 2.019200000000000161e-02 2.382090000000000092e-05
1.361952797564978945e-04 2.249050000000000092e-05 2.094980000000000106e-02 2.494110000000000080e-05
1.413068795716402725e-04 2.333459999999999847e-05 2.173599999999999838e-02 2.611449999999999874e-05
1.466098388870296847e-04 2.421030000000000095e-05 2.255180000000000032e-02 2.733999999999999912e-05
1.521120300871699345e-04 2.511890000000000103e-05 2.339810000000000154e-02 2.862259999999999934e-05
1.578201144204873299e-04 2.606150000000000111e-05 2.427609999999999837e-02 2.996330000000000160e-05
1.637431754075632242e-04 2.703960000000000112e-05 2.518719999999999987e-02 3.093460000000000025e-05
1.698878742968239523e-04 2.805430000000000006e-05 2.613240000000000007e-02 3.209970000000000032e-05
1.762639001768896154e-04 2.910720000000000145e-05 2.711320000000000049e-02 3.351799999999999994e-05
1.828785198642252693e-04 3.019950000000000114e-05 2.813070000000000154e-02 3.519549999999999870e-05
1.897420280154897901e-04 3.133289999999999947e-05 2.918640000000000123e-02 3.695810000000000111e-05
1.968622970151870084e-04 3.250870000000000268e-05 3.028170000000000167e-02 3.880580000000000037e-05
2.042502270880145214e-04 3.372870000000000116e-05 3.141809999999999742e-02 4.074819999999999723e-05
2.119155073225924572e-04 3.499449999999999843e-05 3.259719999999999979e-02 4.278610000000000020e-05
2.198684323755796381e-04 3.630779999999999820e-05 3.382050000000000334e-02 4.492049999999999792e-05
2.281199024716737422e-04 3.767039999999999766e-05 3.508979999999999738e-02 4.717089999999999928e-05
2.366808178355723396e-04 3.908410000000000074e-05 3.640659999999999730e-02 4.952390000000000199e-05
2.455632898280505228e-04 4.055089999999999829e-05 3.777289999999999814e-02 5.199789999999999897e-05
2.547788242418447453e-04 4.207270000000000123e-05 3.919050000000000311e-02 5.459540000000000248e-05
2.643401380057688204e-04 4.365160000000000063e-05 4.066120000000000151e-02 5.730689999999999845e-05
2.742605536166754180e-04 4.528980000000000131e-05 4.218720000000000109e-02 6.017739999999999748e-05
2.845527880033784057e-04 4.698940000000000110e-05 4.377040000000000097e-02 6.316980000000000631e-05
2.952313747988079490e-04 4.875279999999999848e-05 4.541300000000000198e-02 6.631610000000000022e-05
3.063114532039329613e-04 5.058249999999999894e-05 4.711730000000000085e-02 6.962149999999999741e-05
3.178063457156061122e-04 5.248070000000000052e-05 4.888549999999999840e-02 7.306050000000000294e-05
3.297336138069513066e-04 5.445030000000000280e-05 5.072009999999999713e-02 7.671410000000000468e-05
3.421077911108986016e-04 5.649369999999999750e-05 5.262359999999999954e-02 8.051100000000000216e-05
3.549464391005720644e-04 5.861379999999999775e-05 5.459839999999999832e-02 8.450259999999999965e-05
3.682671192490956542e-04 6.081350000000000313e-05 5.664740000000000053e-02 8.869569999999999852e-05
3.820873930295931131e-04 6.309569999999999968e-05 5.877330000000000054e-02 9.304450000000000676e-05
3.964266386193048062e-04 6.546359999999999441e-05 6.097899999999999848e-02 9.767310000000000510e-05
4.113042341954709904e-04 6.792040000000000111e-05 6.326750000000000429e-02 1.024670000000000068e-04
4.267395579353317056e-04 7.046929999999999969e-05 6.564180000000000015e-02 1.074999999999999974e-04
4.427544102882821999e-04 7.311389999999999805e-05 6.810520000000000462e-02 1.127719999999999970e-04
4.593705917037178843e-04 7.585780000000000409e-05 7.066110000000000446e-02 1.182130000000000013e-04
4.766099026310337359e-04 7.870459999999999858e-05 7.331290000000000029e-02 1.239670000000000008e-04
4.944959602237414091e-04 8.165819999999999687e-05 7.606419999999999848e-02 1.225820000000000132e-04
5.130535927714298915e-04 8.472270000000000115e-05 7.891869999999999441e-02 1.273249999999999914e-04
5.323076285636881705e-04 8.790220000000000011e-05 8.188040000000000596e-02 1.334399999999999963e-04
5.522847125942215857e-04 9.120110000000000337e-05 8.495329999999999548e-02 1.398880000000000132e-04
5.730108842886965119e-04 9.462370000000000004e-05 8.814139999999999475e-02 1.466419999999999963e-04
5.945152109129734968e-04 9.817480000000000065e-05 9.144929999999999726e-02 1.537099999999999903e-04
6.168255485968350505e-04 1.018590000000000017e-04 9.488109999999999600e-02 1.611220000000000068e-04
6.399764147184904516e-04 1.056819999999999955e-04 9.844219999999999360e-02 1.688360000000000078e-04
6.639932431355675437e-04 1.096480000000000046e-04 1.021360000000000046e-01 1.768259999999999906e-04
6.889123679303915237e-04 1.137630000000000016e-04 1.059699999999999948e-01 1.850809999999999988e-04
7.147640675049002183e-04 1.180319999999999975e-04 1.099460000000000021e-01 1.932570000000000099e-04
7.415907316218067367e-04 1.224619999999999940e-04 1.140729999999999938e-01 1.998939999999999940e-04
7.694165830026612101e-04 1.270570000000000000e-04 1.183529999999999999e-01 2.095479999999999934e-04
7.982961227709518132e-04 1.318260000000000081e-04 1.227950000000000014e-01 2.196359999999999957e-04
8.282535736482286772e-04 1.367729999999999998e-04 1.274029999999999885e-01 2.301650000000000028e-04
8.593373810775922815e-04 1.419059999999999929e-04 1.321849999999999969e-01 2.411190000000000067e-04
8.915838791413682567e-04 1.472310000000000003e-04 1.371449999999999891e-01 2.525129999999999996e-04
9.250475689630443437e-04 1.527570000000000013e-04 1.422920000000000018e-01 2.642659999999999801e-04
9.597587289445585861e-04 1.584889999999999932e-04 1.476320000000000132e-01 2.762479999999999884e-04
9.957779158897865288e-04 1.644369999999999979e-04 1.531720000000000026e-01 2.852910000000000168e-04
1.033147519561441064e-03 1.706079999999999901e-04 1.589200000000000057e-01 2.989199999999999908e-04
1.071922041083010584e-03 1.770110000000000032e-04 1.648850000000000038e-01 3.131620000000000215e-04
1.112149925897595133e-03 1.836540000000000004e-04 1.710730000000000028e-01 3.279910000000000247e-04
1.153885675128683104e-03 1.905459999999999880e-04 1.774930000000000119e-01 3.434360000000000234e-04
1.197189845580149932e-03 1.976969999999999878e-04 1.841540000000000121e-01 3.594870000000000227e-04
1.242116938375484010e-03 2.051160000000000060e-04 1.910640000000000116e-01 3.760859999999999767e-04
1.288733565998948036e-03 2.128139999999999990e-04 1.982349999999999945e-01 3.931909999999999832e-04
1.337094229574030619e-03 2.208000000000000002e-04 2.056739999999999957e-01 4.105129999999999912e-04
1.387277652945769629e-03 2.290869999999999972e-04 2.133929999999999993e-01 4.269780000000000038e-04
1.439338337237653460e-03 2.376839999999999964e-04 2.214009999999999867e-01 4.387069999999999859e-04
1.493355006294720200e-03 2.466039999999999855e-04 2.297099999999999975e-01 4.544659999999999954e-04
1.549400328281620894e-03 2.558589999999999910e-04 2.383309999999999873e-01 4.713149999999999827e-04
1.607546971363005934e-03 2.654609999999999847e-04 2.472749999999999948e-01 4.866030000000000030e-04
1.667873659383914062e-03 2.754230000000000090e-04 2.565549999999999775e-01 5.004319999999999819e-04
1.730465171869771061e-03 2.857590000000000130e-04 2.661830000000000029e-01 5.129520000000000043e-04
1.795406288346002282e-03 2.964830000000000004e-04 2.761719999999999731e-01 5.245449999999999592e-04
1.862787844018421856e-03 3.076099999999999906e-04 2.865369999999999862e-01 5.356449999999999580e-04
1.932694618412455351e-03 3.191539999999999872e-04 2.972899999999999987e-01 5.463310000000000518e-04
2.005223502414304158e-03 3.311310000000000251e-04 3.084470000000000267e-01 5.568650000000000292e-04
2.080477442590556066e-03 3.435579999999999927e-04 3.200219999999999732e-01 5.673469999999999468e-04
2.158553329827412898e-03 3.564509999999999792e-04 3.320319999999999938e-01 5.778380000000000061e-04
2.239560166371850573e-03 3.698279999999999970e-04 3.444929999999999937e-01 5.884899999999999983e-04
2.323606954470845004e-03 3.837070000000000042e-04 3.574209999999999887e-01 5.992890000000000283e-04
2.410808752051759804e-03 3.981069999999999748e-04 3.708339999999999970e-01 6.103369999999999672e-04
2.501280617041959451e-03 4.130469999999999910e-04 3.847510000000000097e-01 6.216540000000000217e-04
2.595155774409969342e-03 4.285490000000000198e-04 3.991910000000000180e-01 6.331859999999999919e-04
2.692543226402766259e-03 4.446310000000000193e-04 4.141710000000000114e-01 6.448579999999999980e-04
2.793594365030039120e-03 4.613180000000000037e-04 4.297150000000000136e-01 6.562990000000000533e-04
2.898430303899539231e-03 4.786300000000000168e-04 4.458409999999999873e-01 6.673679999999999977e-04
3.007202435020955942e-03 4.965920000000000186e-04 4.625730000000000119e-01 6.785689999999999604e-04
3.120062150403977302e-03 5.152289999999999691e-04 4.799329999999999985e-01 6.907709999999999632e-04
3.237148730697518139e-03 5.345639999999999593e-04 4.979430000000000245e-01 7.045200000000000377e-04
3.358637790632818584e-03 5.546260000000000122e-04 5.166309999999999514e-01 7.194729999999999875e-04
3.484680722219565818e-03 5.754399999999999793e-04 5.360190000000000232e-01 7.353429999999999559e-04
3.615453140189000842e-03 5.970349999999999919e-04 5.561350000000000460e-01 7.519939999999999698e-04
3.751136714952749314e-03 6.194409999999999803e-04 5.770060000000000189e-01 7.693840000000000184e-04
3.891913116922439062e-03 6.426879999999999832e-04 5.986599999999999699e-01 7.876200000000000518e-04
4.037970072190083873e-03 6.668069999999999466e-04 6.211269999999999847e-01 8.066479999999999788e-04
4.189507418208474228e-03 6.918309999999999564e-04 6.444370000000000376e-01 8.265969999999999871e-04
4.346731048110786567e-03 7.177940000000000058e-04 6.686210000000000209e-01 8.474720000000000473e-04
4.509858966390973591e-03 7.447320000000000112e-04 6.937140000000000528e-01 8.693180000000000004e-04
4.679109177542987129e-03 7.726809999999999972e-04 7.197480000000000544e-01 8.922669999999999733e-04
4.854705741741167577e-03 8.016780000000000043e-04 7.467580000000000329e-01 9.162659999999999989e-04
5.036896941881404376e-03 8.317640000000000276e-04 7.747829999999999995e-01 9.414700000000000239e-04
5.225925005179200139e-03 8.629790000000000464e-04 8.038600000000000190e-01 9.679000000000000537e-04
5.422044270210832871e-03 8.953649999999999630e-04 8.340279999999999916e-01 9.955949999999999436e-04
5.625521186913355967e-03 9.289660000000000365e-04 8.653269999999999573e-01 1.024729999999999955e-03
5.836640372264983306e-03 9.638290000000000312e-04 8.978009999999999602e-01 1.055240000000000041e-03
6.055680387563544542e-03 1.000000000000000021e-03 9.314940000000000442e-01 1.087290000000000088e-03
6.282950072508804336e-03 1.037530000000000049e-03 9.664530000000000065e-01 1.120969999999999996e-03
6.518758266800528216e-03 1.076469999999999944e-03 1.002729999999999899e+00 1.156279999999999981e-03
6.763347197654219663e-03 1.116859999999999901e-03 1.040350000000000108e+00 1.193430000000000098e-03
7.017201319500884771e-03 1.158780000000000096e-03 1.079399999999999915e+00 1.232369999999999993e-03
7.280502302752146597e-03 1.202259999999999917e-03 1.119899999999999896e+00 1.273299999999999996e-03
7.553734601839013837e-03 1.247379999999999973e-03 1.161929999999999907e+00 1.316270000000000027e-03
7.837261557584738678e-03 1.294199999999999908e-03 1.205540000000000056e+00 1.361269999999999928e-03
8.131325397204824598e-03 1.342759999999999917e-03 1.250769999999999937e+00 1.408479999999999932e-03
8.436531688738027265e-03 1.393160000000000058e-03 1.297719999999999985e+00 1.457670000000000103e-03
8.753122659399851027e-03 1.445440000000000093e-03 1.346419999999999950e+00 1.508860000000000106e-03
9.081582763621295906e-03 1.499679999999999980e-03 1.396940000000000071e+00 1.562089999999999920e-03
9.422457012637249288e-03 1.555970000000000053e-03 1.449379999999999891e+00 1.617839999999999947e-03
9.776048190467083801e-03 1.614360000000000014e-03 1.503770000000000051e+00 1.677000000000000105e-03
1.014290130834568336e-02 1.674939999999999979e-03 1.560200000000000031e+00 1.739730000000000096e-03
1.052356137750792842e-02 1.737800000000000065e-03 1.618749999999999911e+00 1.806319999999999931e-03
1.091851285238482246e-02 1.803020000000000013e-03 1.679499999999999993e+00 1.876489999999999972e-03
1.132824018740737071e-02 1.870679999999999999e-03 1.742529999999999912e+00 1.950289999999999923e-03
1.175340950741820753e-02 1.940890000000000020e-03 1.807930000000000037e+00 2.027999999999999855e-03
1.219444471004446119e-02 2.013720000000000093e-03 1.875769999999999937e+00 2.109549999999999967e-03
1.265213303373651475e-02 2.089300000000000098e-03 1.946169999999999956e+00 2.195260000000000093e-03
1.312689837612149475e-02 2.167699999999999835e-03 2.019200000000000106e+00 2.285259999999999896e-03
1.361952797564978772e-02 2.249049999999999834e-03 2.094980000000000064e+00 2.379669999999999962e-03
1.413068795716402801e-02 2.333459999999999875e-03 2.173599999999999977e+00 2.478929999999999849e-03
1.466098388870296608e-02 2.421029999999999797e-03 2.255180000000000184e+00 2.583059999999999870e-03
1.521120300871699194e-02 2.511890000000000130e-03 2.339809999999999945e+00 2.692459999999999819e-03
1.578201144204872952e-02 2.606149999999999786e-03 2.427610000000000046e+00 2.807309999999999927e-03
1.637431754075632101e-02 2.703960000000000044e-03 2.518720000000000070e+00 2.927770000000000112e-03
1.698878742968239208e-02 2.805429999999999816e-03 2.613239999999999785e+00 3.054310000000000185e-03
1.762639001768896013e-02 2.910719999999999887e-03 2.711320000000000174e+00 3.186909999999999830e-03
1.828785198642252433e-02 3.019949999999999978e-03 2.813070000000000181e+00 3.326149999999999940e-03
1.897420280154897901e-02 3.133289999999999947e-03 2.918639999999999901e+00 3.472289999999999838e-03
1.968622970151870030e-02 3.250869999999999888e-03 3.028169999999999806e+00 3.625520000000000131e-03
2.042502270880145257e-02 3.372870000000000035e-03 3.141809999999999992e+00 3.786449999999999799e-03
2.119155073225924626e-02 3.499449999999999870e-03 3.259720000000000173e+00 3.955039999999999945e-03
2.198684323755796532e-02 3.630780000000000118e-03 3.382050000000000001e+00 4.131939999999999745e-03
2.281199024716737411e-02 3.767040000000000145e-03 3.508980000000000210e+00 4.317429999999999705e-03
2.366808178355723352e-02 3.908410000000000183e-03 3.640660000000000007e+00 4.511720000000000314e-03
2.455632898280505141e-02 4.055089999999999910e-03 3.777289999999999814e+00 4.715620000000000228e-03
2.547788242418447258e-02 4.207269999999999933e-03 3.919049999999999923e+00 4.929180000000000020e-03
2.643401380057688183e-02 4.365159999999999874e-03 4.066119999999999735e+00 5.153229999999999963e-03
2.742605536166754093e-02 4.528980000000000158e-03 4.218720000000000248e+00 5.388119999999999715e-03
2.845527880033784512e-02 4.698940000000000408e-03 4.377040000000000042e+00 5.634100000000000392e-03
2.952319803668467316e-02 4.875290000000000006e-03 4.541299999999999670e+00 5.892180000000000334e-03
3.063114532039330068e-02 5.058250000000000246e-03 4.711730000000000196e+00 6.162319999999999777e-03
3.178063457156060645e-02 5.248069999999999645e-03 4.888550000000000395e+00 6.445440000000000197e-03
3.297336138069512784e-02 5.445030000000000009e-03 5.072009999999999685e+00 6.742190000000000336e-03
3.421077911108986319e-02 5.649369999999999913e-03 5.262360000000000149e+00 7.052710000000000229e-03
3.549464391005720948e-02 5.861380000000000236e-03 5.459839999999999804e+00 7.378410000000000177e-03
3.682671192490956369e-02 6.081350000000000124e-03 5.664740000000000109e+00 7.719199999999999846e-03
3.820873930295930893e-02 6.309569999999999589e-03 5.877329999999999721e+00 8.076689999999999217e-03
3.964266386193048691e-02 6.546360000000000200e-03 6.097900000000000098e+00 8.451240000000000488e-03
4.113042341954709774e-02 6.792040000000000056e-03 6.326749999999999652e+00 8.843560000000000310e-03
4.267395579353316926e-02 7.046929999999999861e-03 6.564180000000000348e+00 9.255209999999999826e-03
4.427544102882822324e-02 7.311390000000000076e-03 6.810520000000000351e+00 9.686230000000000534e-03
4.593705917037178843e-02 7.585780000000000300e-03 7.066110000000000113e+00 1.013810000000000058e-02
4.766099026310337272e-02 7.870459999999999262e-03 7.331290000000000084e+00 1.061229999999999986e-02
4.944959602237414958e-02 8.165820000000000717e-03 7.606419999999999959e+00 1.110889999999999968e-02
5.130535927714299088e-02 8.472270000000000495e-03 7.891869999999999941e+00 1.163040000000000081e-02
5.323076285636881705e-02 8.790219999999999631e-03 8.188040000000000873e+00 1.217700000000000032e-02
5.522847125942215857e-02 9.120110000000000716e-03 8.495329999999999160e+00 1.275079999999999963e-02
5.730108842886965509e-02 9.462369999999999462e-03 8.814140000000000086e+00 1.335360000000000019e-02
5.945152109129734491e-02 9.817479999999999957e-03 9.144930000000000447e+00 1.398590000000000076e-02
6.168255485968350549e-02 1.018589999999999947e-02 9.488110000000000710e+00 1.465149999999999959e-02
6.399764147184905383e-02 1.056819999999999982e-02 9.844219999999999970e+00 1.535060000000000070e-02
6.639932431355675957e-02 1.096480000000000024e-02 1.021359999999999957e+01 1.608729999999999882e-02
6.889123679303915671e-02 1.137630000000000065e-02 1.059699999999999953e+01 1.686280000000000071e-02
7.147640675049002357e-02 1.180319999999999980e-02 1.099460000000000015e+01 1.767989999999999839e-02
7.415907316218067757e-02 1.224620000000000049e-02 1.140729999999999933e+01 1.854269999999999877e-02
7.694165830026612751e-02 1.270570000000000033e-02 1.183530000000000015e+01 1.945269999999999985e-02
7.982961227709517438e-02 1.318259999999999918e-02 1.227950000000000053e+01 2.041420000000000040e-02
8.282535736482286859e-02 1.367729999999999987e-02 1.274029999999999951e+01 2.143240000000000076e-02
8.593373810775922772e-02 1.419059999999999939e-02 1.321850000000000058e+01 2.250889999999999835e-02
8.915838791413681352e-02 1.472309999999999938e-02 1.371449999999999925e+01 2.365159999999999832e-02
9.250475689630442699e-02 1.527569999999999970e-02 1.422920000000000051e+01 2.486350000000000018e-02
9.597587289445586034e-02 1.584889999999999910e-02 1.476319999999999943e+01 2.614999999999999963e-02
9.957779158897864247e-02 1.644369999999999860e-02 1.531719999999999970e+01 2.752229999999999954e-02
1.033147519561441185e-01 1.706080000000000096e-02 1.589199999999999946e+01 2.898109999999999922e-02
1.071922041083010618e-01 1.770110000000000086e-02 1.648849999999999838e+01 3.054010000000000058e-02
1.112149925897595176e-01 1.836540000000000047e-02 1.710729999999999862e+01 3.220429999999999821e-02
1.153885675128683286e-01 1.905460000000000140e-02 1.774930000000000163e+01 3.398400000000000032e-02
1.197189845580150097e-01 1.976970000000000116e-02 1.841540000000000177e+01 3.589459999999999873e-02
1.242116938375484037e-01 2.051160000000000136e-02 1.910640000000000072e+01 3.794140000000000013e-02
1.288733565998947950e-01 2.128139999999999893e-02 1.982349999999999923e+01 4.014460000000000250e-02
1.337094229574030679e-01 2.207999999999999893e-02 2.056739999999999924e+01 4.251309999999999811e-02
1.387277652945769768e-01 2.290870000000000059e-02 2.133930000000000149e+01 4.506729999999999764e-02
1.439338337237653365e-01 2.376839999999999856e-02 2.214010000000000034e+01 4.782390000000000252e-02
1.493355006294720122e-01 2.466039999999999899e-02 2.297100000000000009e+01 5.080260000000000331e-02
1.549400328281620998e-01 2.558590000000000170e-02 2.383310000000000173e+01 5.403059999999999807e-02
1.607546971363006116e-01 2.654609999999999956e-02 2.472749999999999915e+01 5.752449999999999924e-02
1.667873659383914131e-01 2.754229999999999873e-02 2.565549999999999997e+01 6.131860000000000088e-02
1.730465171869770835e-01 2.857590000000000130e-02 2.661830000000000140e+01 6.543899999999999717e-02
1.795406288346002299e-01 2.964829999999999896e-02 2.761720000000000041e+01 6.991650000000000642e-02
1.862787844018422012e-01 3.076100000000000015e-02 2.865370000000000061e+01 7.478990000000000637e-02
1.932694618412455212e-01 3.191539999999999655e-02 2.972899999999999920e+01 8.009969999999999590e-02
2.005223502414303915e-01 3.311309999999999948e-02 3.084469999999999956e+01 8.590939999999999688e-02
2.080477442590556170e-01 3.435579999999999884e-02 3.200220000000000198e+01 9.247829999999999939e-02
2.158553329827412881e-01 3.564509999999999901e-02 3.320320000000000249e+01 9.593069999999999375e-02
2.323606954470844865e-01 3.837070000000000064e-02 3.574210000000000065e+01 9.687339999999999840e-02
2.410808752051759873e-01 3.981069999999999748e-02 3.708339999999999748e+01 1.057730000000000059e-01
2.501280617041959364e-01 4.130469999999999975e-02 3.847509999999999764e+01 1.145599999999999952e-01
2.595155774409969585e-01 4.285490000000000133e-02 3.991910000000000025e+01 1.234859999999999985e-01
2.692543226402765999e-01 4.446309999999999846e-02 4.141709999999999781e+01 1.331859999999999988e-01
2.793594365030039328e-01 4.613180000000000058e-02 4.297149999999999892e+01 1.438959999999999961e-01
2.898430303899539595e-01 4.786300000000000276e-02 4.458409999999999940e+01 1.556069999999999953e-01
3.007202435020955855e-01 4.965920000000000056e-02 4.625730000000000075e+01 1.684360000000000024e-01
3.120062150403977719e-01 5.152290000000000342e-02 4.799329999999999785e+01 1.824540000000000051e-01
3.237148730697518850e-01 5.345640000000000114e-02 4.979429999999999978e+01 1.977980000000000016e-01
3.358637790632818532e-01 5.546260000000000079e-02 5.166310000000000002e+01 2.145739999999999870e-01
3.484680722219565818e-01 5.754399999999999793e-02 5.360190000000000055e+01 2.329189999999999872e-01
3.615453140189000547e-01 5.970349999999999963e-02 5.561350000000000193e+01 2.529819999999999847e-01
3.751136714952749696e-01 6.194410000000000194e-02 5.770060000000000144e+01 2.749110000000000165e-01
3.891913116922439131e-01 6.426880000000000093e-02 5.986599999999999966e+01 2.988899999999999890e-01
3.800000000000000044e-01 6.275100000000000122e-02 5.941369399999999956e+01 2.844869999999999899e-01
4.099999999999999756e-01 6.770500000000000129e-02 6.412825300000000084e+01 3.250870000000000148e-01
4.400000000000000022e-01 7.265900000000000136e-02 6.884588300000000061e+01 3.684520000000000017e-01
4.699999999999999734e-01 7.761300000000000143e-02 7.356657199999999364e+01 4.148850000000000038e-01
5.000000000000000000e-01 8.256700000000000150e-02 7.829033200000000647e+01 4.647809999999999997e-01
5.300000000000000266e-01 8.752200000000000257e-02 8.301720199999999750e+01 5.186180000000000234e-01
5.600000000000000533e-01 9.247600000000000264e-02 8.774724299999999744e+01 5.769530000000000491e-01
5.899999999999999689e-01 9.743000000000000271e-02 9.248054199999999980e+01 6.404100000000000348e-01
6.199999999999999956e-01 1.023840000000000028e-01 9.721721100000000604e+01 7.096780000000000310e-01
6.500000000000000222e-01 1.073380000000000029e-01 1.019573859999999996e+02 7.854970000000000008e-01
6.800000000000000488e-01 1.122920000000000029e-01 1.067012260000000055e+02 8.686519999999999797e-01
7.099999999999999645e-01 1.172460000000000030e-01 1.114489099999999979e+02 9.599670000000000147e-01
7.399999999999999911e-01 1.222000000000000031e-01 1.162006319999999988e+02 1.059514000000000067e+00
7.700000000000000178e-01 1.271539999999999893e-01 1.209565269999999941e+02 1.166217000000000059e+00
8.000000000000000444e-01 1.321080000000000032e-01 1.257167579999999987e+02 1.282480000000000064e+00
8.299999999999999600e-01 1.370619999999999894e-01 1.304815490000000011e+02 1.409694000000000003e+00
8.599999999999999867e-01 1.420160000000000033e-01 1.352511529999999880e+02 1.549004999999999965e+00
8.900000000000000133e-01 1.469699999999999895e-01 1.400258399999999881e+02 1.701464000000000087e+00
9.200000000000000400e-01 1.519240000000000035e-01 1.448059010000000058e+02 1.868068000000000062e+00
9.499999999999999556e-01 1.568779999999999897e-01 1.495916359999999941e+02 2.049767000000000117e+00
9.799999999999999822e-01 1.618320000000000036e-01 1.543833579999999870e+02 2.247478999999999782e+00
1.010000000000000009e+00 1.667859999999999898e-01 1.591813870000000009e+02 2.462086000000000219e+00
1.040000000000000036e+00 1.717400000000000038e-01 1.639860510000000033e+02 2.694439000000000028e+00
1.070000000000000062e+00 1.766939999999999900e-01 1.687976810000000114e+02 2.945355999999999863e+00
1.100000000000000089e+00 1.816480000000000039e-01 1.736166139999999984e+02 3.215622999999999898e+00
1.129999999999999893e+00 1.866029999999999911e-01 1.784431889999999896e+02 3.505993000000000137e+00
1.159999999999999920e+00 1.915570000000000050e-01 1.832777460000000076e+02 3.817188999999999943e+00
1.189999999999999947e+00 1.965109999999999912e-01 1.881206270000000131e+02 4.149900999999999840e+00
1.219999999999999973e+00 2.014650000000000052e-01 1.929721720000000005e+02 4.504787999999999570e+00
1.250000000000000000e+00 2.064189999999999914e-01 1.978327219999999897e+02 4.882477999999999874e+00
1.280000000000000027e+00 2.113730000000000053e-01 2.027026140000000112e+02 5.283571000000000240e+00
1.310000000000000053e+00 2.163269999999999915e-01 2.075821860000000072e+02 5.708636000000000266e+00
1.340000000000000080e+00 2.212810000000000055e-01 2.124717699999999923e+02 6.158216000000000356e+00
1.370000000000000107e+00 2.262349999999999917e-01 2.173716980000000092e+02 6.632825000000000415e+00
1.399999999999999911e+00 2.311890000000000056e-01 2.222822960000000023e+02 7.132952999999999655e+00
1.429999999999999938e+00 2.361429999999999918e-01 2.272038870000000088e+02 7.659065000000000012e+00
1.459999999999999964e+00 2.410970000000000057e-01 2.321367909999999881e+02 8.211600999999999928e+00
1.489999999999999991e+00 2.460509999999999919e-01 2.370813220000000001e+02 8.790981999999999630e+00
1.520000000000000018e+00 2.510049999999999781e-01 2.420377919999999961e+02 9.397605999999999682e+00
1.550000000000000044e+00 2.559589999999999921e-01 2.470065050000000042e+02 1.003185000000000038e+01
1.580000000000000071e+00 2.609130000000000060e-01 2.519877630000000011e+02 1.069407400000000052e+01
1.610000000000000098e+00 2.658670000000000200e-01 2.569818629999999757e+02 1.138461799999999968e+01
1.639999999999999902e+00 2.708209999999999784e-01 2.619890950000000203e+02 1.210380600000000051e+01
1.669999999999999929e+00 2.757749999999999924e-01 2.670097460000000069e+02 1.285194399999999959e+01
1.699999999999999956e+00 2.807290000000000063e-01 2.720440990000000170e+02 1.362932499999999969e+01
1.729999999999999982e+00 2.856839999999999935e-01 2.770924289999999814e+02 1.443622300000000003e+01
1.760000000000000009e+00 2.906380000000000075e-01 2.821550090000000068e+02 1.527290099999999917e+01
1.790000000000000036e+00 2.955920000000000214e-01 2.872321049999999900e+02 1.613960499999999954e+01
1.820000000000000062e+00 3.005459999999999798e-01 2.923239800000000059e+02 1.703657000000000110e+01
1.850000000000000089e+00 3.054999999999999938e-01 2.974308889999999792e+02 1.796401499999999984e+01
1.879999999999999893e+00 3.104540000000000077e-01 3.025530870000000050e+02 1.892214600000000146e+01
1.909999999999999920e+00 3.154080000000000217e-01 3.076908189999999763e+02 1.991115900000000138e+01
1.939999999999999947e+00 3.203619999999999801e-01 3.128443280000000186e+02 2.093123399999999990e+01
1.969999999999999973e+00 3.253159999999999941e-01 3.180138529999999832e+02 2.198254000000000019e+01
2.000000000000000000e+00 3.302700000000000080e-01 3.231996250000000259e+02 2.306523400000000024e+01
2.029999999999999805e+00 3.352240000000000220e-01 3.284018740000000207e+02 2.417945800000000034e+01
2.060000000000000053e+00 3.401779999999999804e-01 3.336208219999999756e+02 2.532534400000000119e+01
2.089999999999999858e+00 3.451319999999999943e-01 3.388566890000000171e+02 2.650301299999999927e+01
2.120000000000000107e+00 3.500860000000000083e-01 3.441096880000000056e+02 2.771256899999999845e+01
2.149999999999999911e+00 3.550400000000000222e-01 3.493800289999999791e+02 2.895410800000000151e+01
2.180000000000000160e+00 3.599939999999999807e-01 3.546679179999999860e+02 3.022771300000000139e+01
2.209999999999999964e+00 3.649479999999999946e-01 3.599735529999999812e+02 3.153345300000000151e+01
2.240000000000000213e+00 3.699020000000000086e-01 3.652971319999999764e+02 3.287138600000000110e+01
2.270000000000000018e+00 3.748560000000000225e-01 3.706388440000000060e+02 3.424155900000000230e+01
2.299999999999999822e+00 3.798099999999999810e-01 3.759988779999999906e+02 3.564400400000000246e+01
2.330000000000000071e+00 3.847650000000000237e-01 3.813774139999999875e+02 3.707874400000000037e+01
2.359999999999999876e+00 3.897189999999999821e-01 3.867746309999999994e+02 3.854578699999999714e+01
2.390000000000000124e+00 3.946729999999999960e-01 3.921907019999999875e+02 4.004513299999999987e+01
2.419999999999999929e+00 3.996270000000000100e-01 3.976257959999999798e+02 4.157676699999999670e+01
2.450000000000000178e+00 4.045810000000000239e-01 4.030800760000000196e+02 4.314066300000000354e+01
2.479999999999999982e+00 4.095349999999999824e-01 4.085537029999999845e+02 4.473678400000000011e+01
2.509999999999999787e+00 4.144889999999999963e-01 4.140468319999999949e+02 4.636508200000000102e+01
2.540000000000000036e+00 4.194430000000000103e-01 4.195596150000000080e+02 4.802549700000000144e+01
2.569999999999999840e+00 4.243970000000000242e-01 4.250921979999999962e+02 4.971795800000000298e+01
2.600000000000000089e+00 4.293509999999999827e-01 4.306447239999999965e+02 5.144238500000000158e+01
2.629999999999999893e+00 4.343049999999999966e-01 4.362173310000000015e+02 5.319868600000000214e+01
2.660000000000000142e+00 4.392590000000000106e-01 4.418101520000000164e+02 5.498675800000000180e+01
2.689999999999999947e+00 4.442130000000000245e-01 4.474233179999999948e+02 5.680648999999999660e+01
2.720000000000000195e+00 4.491669999999999829e-01 4.530569550000000163e+02 5.865776000000000323e+01
2.750000000000000000e+00 4.541209999999999969e-01 4.587111830000000054e+02 6.054043699999999717e+01
2.779999999999999805e+00 4.590750000000000108e-01 4.643861200000000053e+02 6.245438200000000251e+01
2.810000000000000053e+00 4.640290000000000248e-01 4.700818780000000174e+02 6.439944599999999753e+01
2.839999999999999858e+00 4.689829999999999832e-01 4.757985679999999888e+02 6.637547100000000455e+01
2.870000000000000107e+00 4.739369999999999972e-01 4.815362939999999981e+02 6.838229400000000169e+01
2.899999999999999911e+00 4.788910000000000111e-01 4.872951570000000174e+02 7.041974000000000444e+01
2.930000000000000160e+00 4.838459999999999983e-01 4.930752539999999726e+02 7.248763200000000495e+01
2.959999999999999964e+00 4.888000000000000123e-01 4.988766800000000217e+02 7.458577999999999975e+01
2.990000000000000213e+00 4.937540000000000262e-01 5.046995229999999992e+02 7.671399300000000210e+01
3.020000000000000018e+00 4.987079999999999846e-01 5.105438689999999724e+02 7.887206999999999368e+01
3.049999999999999822e+00 5.036620000000000541e-01 5.164098000000000184e+02 8.105980599999999470e+01
3.080000000000000071e+00 5.086159999999999570e-01 5.222973950000000514e+02 8.327699099999999532e+01
3.109999999999999876e+00 5.135699999999999710e-01 5.282067279999999982e+02 8.552340700000000595e+01
3.140000000000000124e+00 5.185239999999999849e-01 5.341378700000000208e+02 8.779883399999999938e+01
3.169999999999999929e+00 5.234779999999999989e-01 5.400908910000000560e+02 9.010304700000000366e+01
3.200000000000000178e+00 5.284320000000000128e-01 5.460658519999999498e+02 9.243581700000000012e+01
3.229999999999999982e+00 5.333860000000000268e-01 5.520628169999999955e+02 9.479691099999999437e+01
3.259999999999999787e+00 5.383400000000000407e-01 5.580818410000000540e+02 9.718609299999999962e+01
3.290000000000000036e+00 5.432940000000000547e-01 5.641229799999999841e+02 9.960312199999999905e+01
3.319999999999999840e+00 5.482479999999999576e-01 5.701862849999999980e+02 1.020477580000000017e+02
3.350000000000000089e+00 5.532019999999999715e-01 5.762718039999999746e+02 1.045197550000000035e+02
3.379999999999999893e+00 5.581559999999999855e-01 5.823795810000000301e+02 1.070188679999999977e+02
3.410000000000000142e+00 5.631099999999999994e-01 5.885096600000000535e+02 1.095448470000000043e+02
3.439999999999999947e+00 5.680640000000000134e-01 5.946620779999999513e+02 1.120974439999999959e+02
3.470000000000000195e+00 5.730180000000000273e-01 6.008368719999999712e+02 1.146764069999999975e+02
3.500000000000000000e+00 5.779720000000000413e-01 6.070340760000000273e+02 1.172814829999999944e+02
3.529999999999999805e+00 5.829269999999999730e-01 6.132537200000000439e+02 1.199124199999999973e+02
3.560000000000000053e+00 5.878809999999999869e-01 6.194958319999999503e+02 1.225689650000000057e+02
3.589999999999999858e+00 5.928350000000000009e-01 6.257604380000000219e+02 1.252508650000000046e+02
3.620000000000000107e+00 5.977890000000000148e-01 6.320475599999999758e+02 1.279578640000000007e+02
3.649999999999999911e+00 6.027430000000000287e-01 6.383572199999999839e+02 1.306897109999999884e+02
3.680000000000000160e+00 6.076970000000000427e-01 6.446894330000000082e+02 1.334461520000000121e+02
3.709999999999999964e+00 6.126509999999999456e-01 6.510442180000000008e+02 1.362269340000000000e+02
3.740000000000000213e+00 6.176049999999999596e-01 6.574215850000000501e+02 1.390318059999999889e+02
3.770000000000000018e+00 6.225589999999999735e-01 6.638215480000000071e+02 1.418605159999999898e+02
3.799999999999999822e+00 6.275129999999999875e-01 6.702441139999999677e+02 1.447128160000000037e+02
3.830000000000000071e+00 6.324670000000000014e-01 6.766892910000000256e+02 1.475884550000000104e+02
3.859999999999999876e+00 6.374210000000000154e-01 6.831570829999999432e+02 1.504871870000000058e+02
3.890000000000000124e+00 6.423750000000000293e-01 6.896474930000000541e+02 1.534087660000000142e+02
3.919999999999999929e+00 6.473290000000000433e-01 6.961605210000000170e+02 1.563529470000000003e+02
3.950000000000000178e+00 6.522829999999999462e-01 7.026961679999999433e+02 1.593194890000000044e+02
3.979999999999999982e+00 6.572369999999999601e-01 7.092544289999999592e+02 1.623081489999999860e+02
4.009999999999999787e+00 6.621909999999999741e-01 7.158352999999999611e+02 1.653186890000000062e+02
4.040000000000000036e+00 6.671449999999999880e-01 7.224387749999999642e+02 1.683508730000000071e+02
4.070000000000000284e+00 6.720990000000000020e-01 7.290648459999999886e+02 1.714044649999999876e+02
4.099999999999999645e+00 6.770530000000000159e-01 7.357135039999999435e+02 1.744792319999999961e+02
4.129999999999999893e+00 6.820079999999999476e-01 7.423847359999999753e+02 1.775749439999999879e+02
4.160000000000000142e+00 6.869619999999999616e-01 7.490785309999999981e+02 1.806913720000000012e+02
4.190000000000000391e+00 6.919159999999999755e-01 7.557948740000000498e+02 1.838282910000000072e+02
4.219999999999999751e+00 6.968699999999999894e-01 7.625337500000000546e+02 1.869854770000000030e+02
4.250000000000000000e+00 7.018240000000000034e-01 7.692951409999999441e+02 1.901627080000000092e+02
4.280000000000000249e+00 7.067780000000000173e-01 7.760790309999999863e+02 1.933597660000000076e+02
4.309999999999999609e+00 7.117320000000000313e-01 7.828853980000000092e+02 1.965764340000000061e+02
4.339999999999999858e+00 7.166860000000000452e-01 7.897142229999999472e+02 1.998124980000000050e+02
4.370000000000000107e+00 7.216399999999999482e-01 7.965654839999999695e+02 2.030677469999999971e+02
4.400000000000000355e+00 7.265939999999999621e-01 8.034391570000000229e+02 2.063419719999999984e+02
4.429999999999999716e+00 7.315479999999999761e-01 8.103352180000000544e+02 2.096349669999999890e+02
4.459999999999999964e+00 7.365019999999999900e-01 8.172536430000000109e+02 2.129465289999999982e+02
4.490000000000000213e+00 7.414560000000000040e-01 8.241944039999999632e+02 2.162764549999999986e+02
4.519999999999999574e+00 7.464100000000000179e-01 8.311574759999999742e+02 2.196245470000000068e+02
4.549999999999999822e+00 7.513640000000000319e-01 8.381428290000000061e+02 2.229906100000000038e+02
4.580000000000000071e+00 7.563180000000000458e-01 8.451504340000000184e+02 2.263744489999999985e+02
4.610000000000000320e+00 7.612719999999999487e-01 8.521802619999999706e+02 2.297758739999999875e+02
4.639999999999999680e+00 7.662259999999999627e-01 8.592322820000000547e+02 2.331946969999999908e+02
4.669999999999999929e+00 7.711799999999999766e-01 8.663064630000000079e+02 2.366307319999999947e+02
4.700000000000000178e+00 7.761339999999999906e-01 8.734027710000000297e+02 2.400837960000000066e+02
4.730000000000000426e+00 7.810890000000000333e-01 8.805211739999999736e+02 2.435537070000000028e+02
4.759999999999999787e+00 7.860430000000000472e-01 8.876616370000000416e+02 2.470402880000000039e+02
4.790000000000000036e+00 7.909969999999999501e-01 8.948241279999999733e+02 2.505433629999999994e+02
4.820000000000000284e+00 7.959509999999999641e-01 9.020086089999999786e+02 2.540627580000000023e+02
4.849999999999999645e+00 8.009049999999999780e-01 9.092150450000000319e+02 2.575983039999999846e+02
4.879999999999999893e+00 8.058589999999999920e-01 9.164434009999999944e+02 2.611498310000000060e+02
4.910000000000000142e+00 8.108130000000000059e-01 9.236936379999999644e+02 2.647171740000000000e+02
4.940000000000000391e+00 8.157670000000000199e-01 9.309657200000000330e+02 2.683001689999999826e+02
4.969999999999999751e+00 8.207210000000000338e-01 9.382596079999999574e+02 2.718986560000000168e+02
5.000000000000000000e+00 8.256750000000000478e-01 9.455752639999999474e+02 2.755124749999999949e+02
5.030000000000000249e+00 8.306289999999999507e-01 9.529126479999999901e+02 2.791414689999999723e+02
5.059999999999999609e+00 8.355829999999999647e-01 9.602717209999999568e+02 2.827854849999999942e+02
5.089999999999999858e+00 8.405369999999999786e-01 9.676524429999999484e+02 2.864443709999999896e+02
5.120000000000000107e+00 8.454909999999999926e-01 9.750547739999999521e+02 2.901179779999999937e+02
5.150000000000000355e+00 8.504450000000000065e-01 9.824786729999999579e+02 2.938061559999999872e+02
5.179999999999999716e+00 8.553990000000000204e-01 9.899240979999999581e+02 2.975087619999999902e+02
5.209999999999999964e+00 8.603530000000000344e-01 9.973910080000000562e+02 3.012256530000000225e+02
5.240000000000000213e+00 8.653070000000000483e-01 1.004879362000000015e+03 3.049566869999999881e+02
5.269999999999999574e+00 8.702609999999999513e-01 1.012389117000000056e+03 3.087017250000000104e+02
5.299999999999999822e+00 8.752149999999999652e-01 1.019920229999999947e+03 3.124606309999999780e+02
5.330000000000000071e+00 8.801700000000000079e-01 1.027472659999999905e+03 3.162332700000000045e+02
5.360000000000000320e+00 8.851240000000000219e-01 1.035046362000000045e+03 3.200195090000000278e+02
5.389999999999999680e+00 8.900780000000000358e-01 1.042641292999999905e+03 3.238192169999999805e+02
5.419999999999999929e+00 8.950320000000000498e-01 1.050257409999999936e+03 3.276322660000000155e+02
5.450000000000000178e+00 8.999859999999999527e-01 1.057894669999999905e+03 3.314585289999999986e+02
5.480000000000000426e+00 9.049399999999999666e-01 1.065553026999999929e+03 3.352978810000000180e+02
5.509999999999999787e+00 9.098939999999999806e-01 1.073232438000000002e+03 3.391501989999999864e+02
5.540000000000000036e+00 9.148479999999999945e-01 1.080932859000000008e+03 3.430153599999999869e+02
5.570000000000000284e+00 9.198020000000000085e-01 1.088654244999999946e+03 3.468932480000000282e+02
5.599999999999999645e+00 9.247560000000000224e-01 1.096396551999999929e+03 3.507837420000000179e+02
5.629999999999999893e+00 9.297100000000000364e-01 1.104159734000000071e+03 3.546867280000000164e+02
5.660000000000000142e+00 9.346640000000000503e-01 1.111943745999999919e+03 3.586020920000000274e+02
5.690000000000000391e+00 9.396179999999999533e-01 1.119748544000000038e+03 3.625297199999999975e+02
5.719999999999999751e+00 9.445719999999999672e-01 1.127574082000000089e+03 3.664695029999999747e+02
5.750000000000000000e+00 9.495259999999999811e-01 1.135420313999999962e+03 3.704213310000000092e+02
5.780000000000000249e+00 9.544799999999999951e-01 1.143287197000000106e+03 3.743850959999999759e+02
5.809999999999999609e+00 9.594340000000000090e-01 1.151174682999999959e+03 3.783606930000000261e+02
5.839999999999999858e+00 9.643880000000000230e-01 1.159082728000000088e+03 3.823480180000000246e+02
5.870000000000000107e+00 9.693420000000000369e-01 1.167011285000000044e+03 3.863469670000000065e+02
5.900000000000000355e+00 9.742960000000000509e-01 1.174960309000000052e+03 3.903574399999999969e+02
5.929999999999999716e+00 9.792509999999999826e-01 1.182929754999999886e+03 3.943793360000000234e+02
5.959999999999999964e+00 9.842049999999999965e-01 1.190919576999999890e+03 3.984125569999999925e+02
5.990000000000000213e+00 9.891590000000000105e-01 1.198929728000000068e+03 4.024570069999999760e+02
6.019999999999999574e+00 9.941130000000000244e-01 1.206960162999999966e+03 4.065125909999999863e+02
6.049999999999999822e+00 9.990670000000000384e-01 1.215010835999999927e+03 4.105792129999999815e+02
6.080000000000000071e+00 1.004021000000000052e+00 1.223081701999999950e+03 4.146567810000000236e+02
6.110000000000000320e+00 1.008974999999999955e+00 1.231172714000000042e+03 4.187452049999999986e+02
6.139999999999999680e+00 1.013929000000000080e+00 1.239283826999999974e+03 4.228443940000000225e+02
6.169999999999999929e+00 1.018882999999999983e+00 1.247414993999999979e+03 4.269542589999999791e+02
6.200000000000000178e+00 1.023837000000000108e+00 1.255566170000000056e+03 4.310747139999999717e+02
6.230000000000000426e+00 1.028791000000000011e+00 1.263737309999999979e+03 4.352056709999999953e+02
6.259999999999999787e+00 1.033744999999999914e+00 1.271928366999999980e+03 4.393470469999999750e+02
6.290000000000000036e+00 1.038699000000000039e+00 1.280139296000000058e+03 4.434987570000000119e+02
6.320000000000000284e+00 1.043652999999999942e+00 1.288370049999999992e+03 4.476607189999999719e+02
6.349999999999999645e+00 1.048607000000000067e+00 1.296620584999999892e+03 4.518328520000000026e+02
6.379999999999999893e+00 1.053560999999999970e+00 1.304890855000000101e+03 4.560150750000000244e+02
6.410000000000000142e+00 1.058515000000000095e+00 1.313180814000000055e+03 4.602073100000000068e+02
6.440000000000000391e+00 1.063468999999999998e+00 1.321490416999999979e+03 4.644094789999999762e+02
6.469999999999999751e+00 1.068422999999999901e+00 1.329819617999999991e+03 4.686215050000000133e+02
6.500000000000000000e+00 1.073377000000000026e+00 1.338168372000000090e+03 4.728433120000000258e+02
6.530000000000000249e+00 1.078332000000000068e+00 1.346536632999999938e+03 4.770748259999999732e+02
6.559999999999999609e+00 1.083285999999999971e+00 1.354924357999999984e+03 4.813159729999999854e+02
6.589999999999999858e+00 1.088240000000000096e+00 1.363331498999999894e+03 4.855666810000000169e+02
6.620000000000000107e+00 1.093193999999999999e+00 1.371758014000000003e+03 4.898268780000000220e+02
6.650000000000000355e+00 1.098147999999999902e+00 1.380203854999999976e+03 4.940964930000000095e+02
6.679999999999999716e+00 1.103102000000000027e+00 1.388668979000000036e+03 4.983754569999999831e+02
6.709999999999999964e+00 1.108055999999999930e+00 1.397153340999999955e+03 5.026637020000000007e+02
6.740000000000000213e+00 1.113010000000000055e+00 1.405656895999999961e+03 5.069611590000000092e+02
6.769999999999999574e+00 1.117963999999999958e+00 1.414179599999999937e+03 5.112677630000000022e+02
6.799999999999999822e+00 1.122918000000000083e+00 1.422721406999999999e+03 5.155834459999999808e+02
6.830000000000000071e+00 1.127871999999999986e+00 1.431282275000000027e+03 5.199081449999999904e+02
6.860000000000000320e+00 1.132826000000000111e+00 1.439862157999999908e+03 5.242417950000000246e+02
6.889999999999999680e+00 1.137780000000000014e+00 1.448461011999999982e+03 5.285843330000000151e+02
6.919999999999999929e+00 1.142733999999999916e+00 1.457078792999999905e+03 5.329356970000000047e+02
6.950000000000000178e+00 1.147688000000000041e+00 1.465715457999999899e+03 5.372958240000000387e+02
6.980000000000000426e+00 1.152641999999999944e+00 1.474370963000000074e+03 5.416646560000000363e+02
7.009999999999999787e+00 1.157596000000000069e+00 1.483045262999999977e+03 5.460421310000000403e+02
7.040000000000000036e+00 1.162549999999999972e+00 1.491738315000000057e+03 5.504281899999999723e+02
7.070000000000000284e+00 1.167504000000000097e+00 1.500450076000000081e+03 5.548227759999999762e+02
7.099999999999999645e+00 1.172458000000000000e+00 1.509180503000000044e+03 5.592258309999999710e+02
7.129999999999999893e+00 1.177413000000000043e+00 1.517929552000000058e+03 5.636372979999999870e+02
7.160000000000000142e+00 1.182366999999999946e+00 1.526697179999999889e+03 5.680571200000000545e+02
7.190000000000000391e+00 1.187321000000000071e+00 1.535483345000000099e+03 5.724852439999999660e+02
7.219999999999999751e+00 1.192274999999999974e+00 1.544288002999999890e+03 5.769216139999999768e+02
7.250000000000000000e+00 1.197229000000000099e+00 1.553111110999999937e+03 5.813661759999999958e+02
7.280000000000000249e+00 1.202183000000000002e+00 1.561952628000000004e+03 5.858188770000000432e+02
7.309999999999999609e+00 1.207136999999999905e+00 1.570812511000000086e+03 5.902796650000000227e+02
7.339999999999999858e+00 1.212091000000000030e+00 1.579690716999999950e+03 5.947484879999999521e+02
7.370000000000000107e+00 1.217044999999999932e+00 1.588587203999999929e+03 5.992252939999999626e+02
7.400000000000000355e+00 1.221999000000000057e+00 1.597501931000000013e+03 6.037100339999999505e+02
7.429999999999999716e+00 1.226952999999999960e+00 1.606434854999999970e+03 6.082026570000000447e+02
7.459999999999999964e+00 1.231907000000000085e+00 1.615385935000000018e+03 6.127031150000000252e+02
7.490000000000000213e+00 1.236860999999999988e+00 1.624355127999999922e+03 6.172113580000000184e+02
7.519999999999999574e+00 1.241814999999999891e+00 1.633342394999999897e+03 6.217273380000000316e+02
7.549999999999999822e+00 1.246769000000000016e+00 1.642347692000000052e+03 6.262510089999999536e+02
7.580000000000000071e+00 1.251722999999999919e+00 1.651370979999999918e+03 6.307823230000000194e+02
7.610000000000000320e+00 1.256677000000000044e+00 1.660412217000000055e+03 6.353212350000000015e+02
7.639999999999999680e+00 1.261630999999999947e+00 1.669471360999999888e+03 6.398676980000000185e+02
7.669999999999999929e+00 1.266585000000000072e+00 1.678548373999999967e+03 6.444216669999999567e+02
7.700000000000000178e+00 1.271538999999999975e+00 1.687643213000000060e+03 6.489830980000000409e+02
7.730000000000000426e+00 1.276494000000000018e+00 1.696755838000000040e+03 6.535519480000000385e+02
7.759999999999999787e+00 1.281447999999999920e+00 1.705886209000000008e+03 6.581281719999999495e+02
7.790000000000000036e+00 1.286402000000000045e+00 1.715034286000000066e+03 6.627117269999999962e+02
7.820000000000000284e+00 1.291355999999999948e+00 1.724200029000000086e+03 6.673025709999999435e+02
7.849999999999999645e+00 1.296310000000000073e+00 1.733383397999999943e+03 6.719006630000000087e+02
7.879999999999999893e+00 1.301263999999999976e+00 1.742584352999999965e+03 6.765059609999999566e+02
7.910000000000000142e+00 1.306218000000000101e+00 1.751802854000000025e+03 6.811184230000000071e+02
7.940000000000000391e+00 1.311172000000000004e+00 1.761038862000000108e+03 6.857380100000000311e+02
7.969999999999999751e+00 1.316125999999999907e+00 1.770292339000000084e+03 6.903646820000000162e+02
8.000000000000000000e+00 1.321080000000000032e+00 1.779563243999999941e+03 6.949983989999999494e+02
8.029999999999999361e+00 1.326033999999999935e+00 1.788851537999999891e+03 6.996391220000000430e+02
8.060000000000000497e+00 1.330988000000000060e+00 1.798157183000000032e+03 7.042868120000000545e+02
8.089999999999999858e+00 1.335941999999999963e+00 1.807480141000000003e+03 7.089414319999999634e+02
8.119999999999999218e+00 1.340896000000000088e+00 1.816820371000000023e+03 7.136029439999999795e+02
8.150000000000000355e+00 1.345849999999999991e+00 1.826177836999999954e+03 7.182713109999999688e+02
8.179999999999999716e+00 1.350803999999999894e+00 1.835552498999999898e+03 7.229464950000000272e+02
8.210000000000000853e+00 1.355758000000000019e+00 1.844944320999999945e+03 7.276284610000000157e+02
8.240000000000000213e+00 1.360711999999999922e+00 1.854353262000000086e+03 7.323171730000000252e+02
8.269999999999999574e+00 1.365666000000000047e+00 1.863779287000000068e+03 7.370125940000000355e+02
8.300000000000000711e+00 1.370619999999999949e+00 1.873222357000000102e+03 7.417146900000000187e+02
8.330000000000000071e+00 1.375574999999999992e+00 1.882682434000000057e+03 7.464234269999999469e+02
8.359999999999999432e+00 1.380528999999999895e+00 1.892159480999999914e+03 7.511387690000000248e+02
8.390000000000000568e+00 1.385483000000000020e+00 1.901653461000000107e+03 7.558606829999999945e+02
8.419999999999999929e+00 1.390436999999999923e+00 1.911164338000000043e+03 7.605891360000000532e+02
8.449999999999999289e+00 1.395391000000000048e+00 1.920692072000000053e+03 7.653240929999999480e+02
8.480000000000000426e+00 1.400344999999999951e+00 1.930236628999999994e+03 7.700655229999999847e+02
8.509999999999999787e+00 1.405299000000000076e+00 1.939797972000000073e+03 7.748133930000000191e+02
8.539999999999999147e+00 1.410252999999999979e+00 1.949376062999999931e+03 7.795676700000000210e+02
8.570000000000000284e+00 1.415207000000000104e+00 1.958970865999999887e+03 7.843283229999999548e+02
8.599999999999999645e+00 1.420161000000000007e+00 1.968582345999999916e+03 7.890953210000000126e+02
8.630000000000000782e+00 1.425114999999999910e+00 1.978210465999999997e+03 7.938686320000000478e+02
8.660000000000000142e+00 1.430069000000000035e+00 1.987855189999999993e+03 7.986482260000000224e+02
8.689999999999999503e+00 1.435022999999999938e+00 1.997516481999999996e+03 8.034340720000000147e+02
8.720000000000000639e+00 1.439977000000000062e+00 2.007194306999999981e+03 8.082261399999999867e+02
8.750000000000000000e+00 1.444930999999999965e+00 2.016888629999999921e+03 8.130244010000000117e+02
8.779999999999999361e+00 1.449885000000000090e+00 2.026599414000000024e+03 8.178288240000000542e+02
8.810000000000000497e+00 1.454838999999999993e+00 2.036326624000000038e+03 8.226393819999999550e+02
8.839999999999999858e+00 1.459792999999999896e+00 2.046070226000000048e+03 8.274560450000000174e+02
8.869999999999999218e+00 1.464747000000000021e+00 2.055830183999999917e+03 8.322787839999999733e+02
8.900000000000000355e+00 1.469700999999999924e+00 2.065606463999999960e+03 8.371075720000000047e+02
8.929999999999999716e+00 1.474655999999999967e+00 2.075399031999999806e+03 8.419423809999999548e+02
8.960000000000000853e+00 1.479610000000000092e+00 2.085207851000000119e+03 8.467831820000000107e+02
8.990000000000000213e+00 1.484563999999999995e+00 2.095032889000000068e+03 8.516299490000000105e+02
9.019999999999999574e+00 1.489517999999999898e+00 2.104874110000000201e+03 8.564826540000000250e+02
9.050000000000000711e+00 1.494472000000000023e+00 2.114731480999999803e+03 8.613412710000000061e+02
9.080000000000000071e+00 1.499425999999999926e+00 2.124604968000000099e+03 8.662057730000000220e+02
9.109999999999999432e+00 1.504380000000000051e+00 2.134494536000000153e+03 8.710761340000000246e+02
9.140000000000000568e+00 1.509333999999999953e+00 2.144400153000000046e+03 8.759523279999999659e+02
9.169999999999999929e+00 1.514288000000000078e+00 2.154321784000000207e+03 8.808343300000000227e+02
9.199999999999999289e+00 1.519241999999999981e+00 2.164259396999999808e+03 8.857221140000000332e+02
9.230000000000000426e+00 1.524196000000000106e+00 2.174212957000000188e+03 8.906156539999999495e+02
9.259999999999999787e+00 1.529150000000000009e+00 2.184182432000000063e+03 8.955149259999999458e+02
9.289999999999999147e+00 1.534103999999999912e+00 2.194167789000000084e+03 9.004199049999999716e+02
9.320000000000000284e+00 1.539058000000000037e+00 2.204168994000000112e+03 9.053305679999999711e+02
9.349999999999999645e+00 1.544011999999999940e+00 2.214186015000000225e+03 9.102468880000000127e+02
9.380000000000000782e+00 1.548966000000000065e+00 2.224218820000000051e+03 9.151688430000000380e+02
9.410000000000000142e+00 1.553919999999999968e+00 2.234267374999999902e+03 9.200964099999999917e+02
9.439999999999999503e+00 1.558874000000000093e+00 2.244331649000000198e+03 9.250295630000000529e+02
9.470000000000000639e+00 1.563827999999999996e+00 2.254411610000000110e+03 9.299682810000000472e+02


==> anc/Fig3/Fig3a/Full_EOS_Zeta_0.01_upper.out <==
# nb/n0, nb( fm ^{-3}), epsilon (MeV fm^{-3}), p (MeV fm^{-3})
6.619424017512056858e-08 1.018590000000000057e-08 9.488110000000000540e-06 1.054460000000000100e-09
6.867866060129287347e-08 1.056819999999999996e-08 9.844219999999999406e-06 1.106829999999999992e-09
7.125601121866127721e-08 1.096480000000000002e-08 1.021359999999999992e-05 1.163010000000000102e-09
7.393019119608715347e-08 1.137630000000000010e-08 1.059700000000000035e-05 1.220500000000000076e-09
7.670444984095495383e-08 1.180320000000000077e-08 1.099459999999999973e-05 1.281979999999999951e-09
7.958333618360296080e-08 1.224620000000000017e-08 1.140730000000000003e-05 1.346539999999999984e-09
8.256944966993877008e-08 1.270570000000000008e-08 1.183530000000000000e-05 1.413839999999999948e-09
8.566863905325442891e-08 1.318259999999999954e-08 1.227949999999999991e-05 1.486270000000000080e-09
8.888350377945753297e-08 1.367730000000000032e-08 1.274030000000000065e-05 1.560010000000000075e-09
9.221924274036323394e-08 1.419059999999999937e-08 1.321850000000000058e-05 1.639089999999999972e-09
9.567975510483290545e-08 1.472309999999999934e-08 1.371450000000000058e-05 1.722059999999999945e-09
9.927088962615863450e-08 1.527570000000000092e-08 1.422919999999999922e-05 1.808509999999999993e-09
1.029958956117248594e-07 1.584889999999999973e-08 1.476319999999999953e-05 1.901719999999999922e-09
1.068612716763005628e-07 1.644369999999999854e-08 1.531719999999999965e-05 1.996319999999999988e-09
1.108715668502240139e-07 1.706079999999999882e-08 1.589199999999999963e-05 2.097950000000000184e-09
1.150326298867872865e-07 1.770109999999999960e-08 1.648849999999999977e-05 2.204520000000000159e-09
1.193496596778055322e-07 1.836540000000000112e-08 1.710730000000000136e-05 2.315519999999999879e-09
1.238285049765707719e-07 1.905459999999999911e-08 1.774929999999999962e-05 2.435270000000000008e-09
1.284756643978520277e-07 1.976970000000000133e-08 1.841539999999999990e-05 2.556719999999999832e-09
1.332969866949413338e-07 2.051160000000000018e-08 1.910640000000000057e-05 2.687239999999999914e-09
1.382996203440845418e-07 2.128139999999999891e-08 1.982350000000000087e-05 2.824059999999999862e-09
1.434894140985737123e-07 2.207999999999999985e-08 2.056739999999999895e-05 2.966609999999999954e-09
1.488748161576085146e-07 2.290870000000000052e-08 2.133930000000000082e-05 3.120260000000000142e-09
1.544616752744809564e-07 2.376839999999999994e-08 2.214009999999999831e-05 3.276260000000000017e-09
1.602584396483907335e-07 2.466039999999999892e-08 2.297100000000000080e-05 3.443769999999999989e-09
1.662729076170605667e-07 2.558589999999999950e-08 2.383310000000000056e-05 3.619359999999999793e-09
1.725128775182132300e-07 2.654610000000000038e-08 2.472750000000000000e-05 3.802400000000000022e-09
1.789867975510483132e-07 2.754229999999999907e-08 2.565549999999999856e-05 3.999310000000000327e-09
1.857037657762424079e-07 2.857589999999999848e-08 2.661829999999999890e-05 4.199800000000000324e-09
1.926728802544720791e-07 2.964830000000000152e-08 2.761720000000000047e-05 4.414650000000000260e-09
1.999038889078906815e-07 3.076099999999999996e-08 2.865369999999999978e-05 4.639919999999999834e-09
2.074058897971748067e-07 3.191540000000000003e-08 2.972899999999999946e-05 4.874939999999999711e-09
2.151892807059547580e-07 3.311309999999999890e-08 3.084469999999999964e-05 5.127039999999999699e-09
2.232651092793378401e-07 3.435580000000000248e-08 3.200220000000000338e-05 5.384780000000000093e-09
2.316437733009542505e-07 3.564509999999999802e-08 3.320320000000000086e-05 5.660219999999999713e-09
2.403369702773882161e-07 3.698279999999999682e-08 3.444930000000000236e-05 5.949110000000000356e-09
2.493563977152238313e-07 3.837069999999999696e-08 3.574209999999999784e-05 6.250869999999999943e-09
2.587144029825221658e-07 3.981070000000000191e-08 3.708339999999999803e-05 6.573300000000000038e-09
2.684239833088210259e-07 4.130480000000000072e-08 3.847520000000000052e-05 6.904750000000000170e-09
2.784974860621814282e-07 4.285489999999999684e-08 3.991910000000000206e-05 7.257680000000000109e-09
2.889485583336183393e-07 4.446309999999999797e-08 4.141710000000000026e-05 7.628040000000000058e-09
2.997927967985771480e-07 4.613180000000000152e-08 4.297150000000000015e-05 8.015450000000000481e-09
3.110431986865957666e-07 4.786300000000000315e-08 4.458409999999999890e-05 8.427459999999999351e-09
3.227160105345965324e-07 4.965919999999999908e-08 4.625730000000000179e-05 8.853790000000000297e-09
3.348274788795019945e-07 5.152289999999999875e-08 4.799330000000000008e-05 9.305809999999999735e-09
3.473925505352806460e-07 5.345640000000000081e-08 4.979429999999999859e-05 9.780450000000000073e-09
3.604300714847624597e-07 5.546260000000000325e-08 5.166309999999999669e-05 1.027769999999999978e-08
3.739562882648698788e-07 5.754400000000000229e-08 5.360189999999999920e-05 1.080379999999999944e-08
3.879900468584328231e-07 5.970350000000000254e-08 5.561349999999999871e-05 1.135220000000000056e-08
4.025508431097581079e-07 6.194409999999999416e-08 5.770060000000000114e-05 1.193090000000000064e-08
4.176581728631528134e-07 6.426879999999999379e-08 5.986599999999999908e-05 1.253900000000000064e-08
4.333321818244005447e-07 6.668069999999999701e-08 6.211269999999999910e-05 1.317720000000000036e-08
4.495943154222389099e-07 6.918309999999999698e-08 6.444370000000000100e-05 1.384849999999999990e-08
4.664666689468824127e-07 7.177940000000000547e-08 6.686210000000000482e-05 1.455390000000000038e-08
4.839726374114991892e-07 7.447320000000000541e-08 6.937130000000000444e-05 1.529409999999999995e-08
5.021356158292574814e-07 7.726810000000000618e-08 7.197480000000000078e-05 1.607229999999999960e-08
5.209796490748024799e-07 8.016779999999999607e-08 7.467580000000000084e-05 1.689039999999999949e-08
5.405313814686869047e-07 8.317639999999999827e-08 7.747829999999999984e-05 1.774550000000000164e-08
5.608168074699866861e-07 8.629790000000000409e-08 8.038599999999999912e-05 1.865120000000000028e-08
5.818632212607312281e-07 8.953650000000000240e-08 8.340280000000000046e-05 1.959660000000000158e-08
6.036992167459041493e-07 9.289660000000000613e-08 8.653269999999999907e-05 2.059119999999999978e-08
6.263553374149194376e-07 9.638290000000000473e-08 8.978010000000000461e-05 2.163840000000000005e-08
6.498614768957142910e-07 9.999999999999999547e-08 9.314939999999999960e-05 2.272630000000000082e-08
6.742507781236104915e-07 1.037530000000000027e-07 9.664530000000000115e-05 2.388789999999999978e-08
6.995563840339296096e-07 1.076469999999999977e-07 1.002729999999999935e-04 2.509390000000000079e-08
7.258042890857474695e-07 1.116859999999999983e-07 1.040350000000000026e-04 2.636340000000000101e-08
7.530464821972158261e-07 1.158780000000000004e-07 1.079399999999999999e-04 2.770210000000000094e-08
7.813024592126415478e-07 1.202260000000000073e-07 1.119900000000000035e-04 2.908499999999999872e-08
8.106242090501760716e-07 1.247379999999999884e-07 1.161930000000000037e-04 3.057189999999999862e-08
8.410507233984334518e-07 1.294200000000000035e-07 1.205539999999999981e-04 3.210820000000000292e-08
8.726079967164894070e-07 1.342760000000000041e-07 1.250769999999999953e-04 3.372600000000000038e-08
9.053610151520333924e-07 1.393160000000000016e-07 1.297720000000000037e-04 3.543339999999999884e-08
9.393357731641413384e-07 1.445440000000000005e-07 1.346420000000000028e-04 3.718929999999999937e-08
9.745842596709647880e-07 1.499680000000000099e-07 1.396939999999999944e-04 3.908660000000000273e-08
1.011164962205424452e-06 1.555969999999999870e-07 1.449380000000000004e-04 4.103950000000000164e-08
1.049110373841365323e-06 1.614359999999999905e-07 1.503769999999999868e-04 4.309599999999999759e-08
1.088478982111707793e-06 1.674940000000000041e-07 1.560199999999999868e-04 4.526600000000000312e-08
1.129329274549372469e-06 1.737800000000000116e-07 1.618749999999999909e-04 4.749290000000000171e-08
1.171713240072510787e-06 1.803019999999999955e-07 1.679499999999999895e-04 4.990029999999999983e-08
1.215682867599274819e-06 1.870679999999999914e-07 1.742530000000000001e-04 5.237389999999999757e-08
1.261309641892123083e-06 1.940890000000000117e-07 1.807930000000000019e-04 5.497670000000000021e-08
1.308639053254437848e-06 2.013720000000000114e-07 1.875769999999999966e-04 5.771609999999999759e-08
1.357755583678215967e-06 2.089300000000000054e-07 1.946170000000000105e-04 6.053180000000000473e-08
1.408704723466839921e-06 2.167700000000000015e-07 2.019199999999999912e-04 6.355339999999999521e-08
1.461570954612306139e-06 2.249049999999999880e-07 2.094979999999999922e-04 6.665919999999999910e-08
1.516425761877073562e-06 2.333460000000000038e-07 2.173599999999999925e-04 6.991510000000000644e-08
1.573334131408831328e-06 2.421030000000000074e-07 2.255179999999999913e-04 7.330860000000000305e-08
1.632380545199575655e-06 2.511889999999999870e-07 2.339809999999999948e-04 7.680130000000000361e-08
1.693636488011765694e-06 2.606149999999999815e-07 2.427610000000000022e-04 8.039669999999999887e-08
1.757199439066935576e-06 2.703959999999999815e-07 2.518719999999999900e-04 8.429249999999999859e-08
1.823140883127544030e-06 2.805430000000000260e-07 2.613240000000000072e-04 8.853540000000000014e-08
1.891564798029893294e-06 2.910719999999999742e-07 2.711319999999999919e-04 9.298320000000000374e-08
1.962549167151212325e-06 3.019949999999999987e-07 2.813070000000000089e-04 9.766050000000000288e-08
2.036204466942572741e-06 3.133289999999999862e-07 2.918640000000000232e-04 1.025640000000000044e-07
2.112615179395970548e-06 3.250869999999999781e-07 3.028169999999999842e-04 1.077130000000000064e-07
2.191898279577247802e-06 3.372869999999999947e-07 3.141810000000000197e-04 1.131260000000000033e-07
2.274157745322707379e-06 3.499450000000000012e-07 3.259720000000000022e-04 1.187960000000000005e-07
2.359504053083421532e-06 3.630779999999999905e-07 3.382050000000000052e-04 1.247659999999999937e-07
2.448054177925231471e-06 3.767039999999999829e-07 3.508979999999999868e-04 1.310130000000000099e-07
2.539925094913978830e-06 3.908409999999999989e-07 3.640660000000000207e-04 1.375789999999999907e-07
2.635246776345042306e-06 4.055090000000000083e-07 3.777289999999999879e-04 1.444780000000000050e-07
2.734142695899032067e-06 4.207270000000000060e-07 3.919050000000000094e-04 1.517009999999999897e-07
2.836749324486096191e-06 4.365159999999999894e-07 4.066119999999999891e-04 1.593149999999999942e-07
2.943209631631152135e-06 4.528979999999999835e-07 4.218720000000000022e-04 1.672650000000000092e-07
3.053660088244347555e-06 4.698939999999999856e-07 4.377040000000000227e-04 1.756299999999999918e-07
3.168256661080138244e-06 4.875280000000000229e-07 4.541300000000000176e-04 1.844139999999999995e-07
3.287161815507747258e-06 5.058250000000000444e-07 4.711730000000000237e-04 1.936049999999999923e-07
3.410518521052091631e-06 5.248070000000000221e-07 4.888549999999999536e-04 2.033040000000000052e-07
3.538515237541471513e-06 5.445030000000000153e-07 5.072009999999999843e-04 2.134049999999999975e-07
3.671307931730341853e-06 5.649370000000000512e-07 5.262360000000000215e-04 2.240429999999999899e-07
3.809085063447001953e-06 5.861379999999999775e-07 5.459840000000000092e-04 2.352069999999999964e-07
3.952035092519751540e-06 6.081349999999999593e-07 5.664739999999999706e-04 2.468750000000000186e-07
4.100346478776891613e-06 6.309569999999999502e-07 5.877330000000000054e-04 2.591999999999999917e-07
4.254227177891028343e-06 6.546359999999999864e-07 6.097900000000000282e-04 2.719950000000000212e-07
4.413885145534767479e-06 6.792039999999999984e-07 6.326749999999999692e-04 2.854770000000000092e-07
4.579528337380716464e-06 7.046930000000000223e-07 6.564179999999999755e-04 2.996020000000000116e-07
4.751390703560556869e-06 7.311389999999999932e-07 6.810520000000000245e-04 3.143310000000000107e-07
4.929706194205971116e-06 7.585779999999999519e-07 7.066110000000000013e-04 3.298710000000000029e-07
5.114708759448644166e-06 7.870460000000000451e-07 7.331290000000000072e-04 3.459039999999999983e-07
5.306651845264561494e-06 8.165819999999999729e-07 7.606419999999999588e-04 3.626950000000000062e-07
5.505801894859253267e-06 8.472270000000000200e-07 7.891870000000000048e-04 3.799279999999999859e-07
5.712431850053014793e-06 8.790229999999999694e-07 8.188050000000000319e-04 3.959839999999999809e-07
5.926808154051372851e-06 9.120109999999999998e-07 8.495329999999999722e-04 4.142959999999999929e-07
6.149229743133700267e-06 9.462370000000000046e-07 8.814139999999999605e-04 4.338340000000000187e-07
6.380002052194136709e-06 9.817479999999999049e-07 9.144929999999999466e-04 4.542200000000000002e-07
6.619424017512056699e-06 1.018590000000000017e-06 9.488110000000000337e-04 4.757460000000000038e-07
6.867866060129286923e-06 1.056819999999999904e-06 9.844219999999999880e-04 4.984520000000000220e-07
7.125601121866128621e-06 1.096480000000000088e-06 1.021360000000000020e-03 5.219659999999999505e-07
7.393019119608714076e-06 1.137629999999999897e-06 1.059700000000000008e-03 5.472960000000000324e-07
7.670444984095496177e-06 1.180320000000000077e-06 1.099460000000000021e-03 5.734299999999999672e-07
7.958333618360295922e-06 1.224620000000000017e-06 1.140729999999999956e-03 6.010739999999999731e-07
8.256944966993877484e-06 1.270569999999999975e-06 1.183529999999999912e-03 6.300970000000000338e-07
8.566863905325442679e-06 1.318259999999999894e-06 1.227950000000000005e-03 6.601549999999999712e-07
8.888350377945753139e-06 1.367730000000000032e-06 1.274029999999999998e-03 6.922310000000000263e-07
9.221924274036323658e-06 1.419060000000000056e-06 1.321850000000000065e-03 7.253400000000000086e-07
9.567975510483291604e-06 1.472309999999999927e-06 1.371449999999999969e-03 7.595039999999999961e-07
9.927088962615863874e-06 1.527570000000000013e-06 1.422920000000000044e-03 7.950679999999999829e-07
1.029958956117248573e-05 1.584889999999999999e-06 1.476319999999999933e-03 8.336530000000000336e-07
1.068612716763005787e-05 1.644370000000000106e-06 1.531720000000000087e-03 8.725080000000000199e-07
1.108715668502240298e-05 1.706079999999999935e-06 1.589200000000000031e-03 9.145459999999999891e-07
1.150326298867872966e-05 1.770110000000000066e-06 1.648850000000000099e-03 9.583950000000000795e-07
1.193496596778055100e-05 1.836539999999999953e-06 1.710729999999999933e-03 1.003740000000000066e-06
1.238285049765707729e-05 1.905459999999999964e-06 1.774930000000000084e-03 1.051849999999999933e-06
1.284756643978520245e-05 1.976969999999999895e-06 1.841540000000000017e-03 1.092520000000000045e-06
1.332969866949413507e-05 2.051160000000000111e-06 1.910639999999999908e-03 1.146529999999999931e-06
1.382996203440845270e-05 2.128139999999999838e-06 1.982349999999999911e-03 1.203280000000000065e-06
1.434894140985737070e-05 2.207999999999999866e-06 2.056740000000000044e-03 1.262800000000000005e-06
1.488748161576085083e-05 2.290869999999999972e-06 2.133930000000000028e-03 1.325179999999999906e-06
1.544616752744809490e-05 2.376840000000000100e-06 2.214010000000000197e-03 1.390839999999999926e-06
1.602584396483907483e-05 2.466040000000000025e-06 2.297099999999999836e-03 1.459559999999999922e-06
1.662729076170605858e-05 2.558590000000000096e-06 2.383310000000000029e-03 1.531779999999999969e-06
1.725128775182132088e-05 2.654609999999999813e-06 2.472750000000000122e-03 1.607539999999999901e-06
1.789867975510483195e-05 2.754229999999999802e-06 2.565550000000000209e-03 1.686860000000000058e-06
1.857037657762424397e-05 2.857590000000000113e-06 2.661830000000000012e-03 1.770459999999999986e-06
1.926728802544720569e-05 2.964829999999999954e-06 2.761720000000000060e-03 1.857879999999999905e-06
1.999038889078906815e-05 3.076100000000000076e-06 2.865369999999999896e-03 1.949760000000000116e-06
2.074058897971748014e-05 3.191540000000000109e-06 2.972900000000000108e-03 2.046140000000000030e-06
2.151892807059547464e-05 3.311309999999999811e-06 3.084470000000000180e-03 2.147070000000000180e-06
2.232651092793378348e-05 3.435580000000000063e-06 3.200220000000000148e-03 2.253360000000000055e-06
2.316437733009542611e-05 3.564510000000000199e-06 3.320319999999999869e-03 2.364550000000000087e-06
2.403369702773882309e-05 3.698280000000000106e-06 3.444930000000000127e-03 2.481430000000000059e-06
2.493563977152238144e-05 3.837069999999999670e-06 3.574209999999999974e-03 2.603969999999999990e-06
2.587144029825221722e-05 3.981070000000000324e-06 3.708340000000000074e-03 2.732420000000000005e-06
2.684239833088210132e-05 4.130479999999999966e-06 3.847520000000000107e-03 2.867500000000000074e-06
2.784974860621814642e-05 4.285490000000000028e-06 3.991910000000000423e-03 3.008930000000000090e-06
2.889485583336183583e-05 4.446309999999999956e-06 4.141709999999999836e-03 3.157559999999999801e-06
2.997927967985770887e-05 4.613179999999999596e-06 4.297149999999999581e-03 3.313330000000000090e-06
3.110431986865957370e-05 4.786300000000000236e-06 4.458410000000000324e-03 3.476769999999999917e-06
3.227160105345965832e-05 4.965919999999999882e-06 4.625729999999999772e-03 3.648389999999999809e-06
3.348274788795020093e-05 5.152289999999999928e-06 4.799330000000000089e-03 3.828229999999999598e-06
3.473925505352806227e-05 5.345640000000000373e-06 4.979429999999999967e-03 3.939569999999999959e-06
3.604300714847624894e-05 5.546260000000000325e-06 5.166310000000000346e-03 4.133160000000000252e-06
3.739562882648698555e-05 5.754400000000000335e-06 5.360189999999999920e-03 4.337120000000000074e-06
3.879900468584327871e-05 5.970350000000000360e-06 5.561349999999999627e-03 4.551649999999999865e-06
4.025508431097581693e-05 6.194410000000000210e-06 5.770059999999999599e-03 4.776959999999999915e-06
4.176581728631528198e-05 6.426879999999999697e-06 5.986599999999999908e-03 5.014030000000000171e-06
4.333321818244005786e-05 6.668070000000000178e-06 6.211269999999999639e-03 5.262780000000000119e-06
4.495943154222389247e-05 6.918310000000000174e-06 6.444369999999999613e-03 5.524239999999999815e-06
4.664666689468823597e-05 7.177939999999999753e-06 6.686209999999999723e-03 5.798879999999999950e-06
4.839726374114991595e-05 7.447320000000000383e-06 6.937129999999999685e-03 6.087089999999999855e-06
5.021356158292573967e-05 7.726809999999999294e-06 7.197480000000000024e-03 6.390159999999999988e-06
5.209796490748024375e-05 8.016779999999999501e-06 7.467579999999999704e-03 6.708030000000000385e-06
5.405313814686868581e-05 8.317639999999999192e-06 7.747829999999999821e-03 7.042059999999999624e-06
5.608168074699866184e-05 8.629789999999999244e-06 8.038599999999999912e-03 7.392840000000000017e-06
5.818632212607312493e-05 8.953650000000000240e-06 8.340280000000000263e-03 7.760889999999999822e-06
6.036992167459041917e-05 9.289660000000000772e-06 8.653269999999999365e-03 8.147869999999999969e-06
6.263553374149194799e-05 9.638289999999999838e-06 8.978009999999999810e-03 8.553700000000000791e-06
6.498614768957143291e-05 1.000000000000000082e-05 9.314940000000000719e-03 8.980109999999999644e-06
6.742507781236104576e-05 1.037530000000000043e-05 9.664529999999999302e-03 9.427869999999999572e-06
6.995563840339296519e-05 1.076470000000000046e-05 1.002729999999999941e-02 9.897650000000000011e-06
7.258042890857475330e-05 1.116860000000000010e-05 1.040349999999999955e-02 1.039160000000000059e-05
7.530464821972157499e-05 1.158779999999999941e-05 1.079399999999999978e-02 1.090949999999999948e-05
7.813024592126415944e-05 1.202260000000000073e-05 1.119900000000000062e-02 1.145370000000000013e-05
8.106242090501761732e-05 1.247380000000000075e-05 1.161930000000000081e-02 1.202509999999999944e-05
8.410507233984335280e-05 1.294200000000000077e-05 1.205540000000000084e-02 1.262459999999999937e-05
8.726079967164892799e-05 1.342759999999999998e-05 1.250770000000000007e-02 1.325490000000000077e-05
9.053610151520333628e-05 1.393160000000000058e-05 1.297719999999999950e-02 1.391590000000000004e-05
9.393357731641412622e-05 1.445440000000000005e-05 1.346420000000000082e-02 1.461029999999999969e-05
9.745842596709648981e-05 1.499680000000000014e-05 1.396939999999999987e-02 1.533950000000000111e-05
1.011164962205424520e-04 1.555969999999999944e-05 1.449379999999999939e-02 1.605059999999999842e-05
1.049110373841365297e-04 1.614359999999999905e-05 1.503769999999999933e-02 1.676489999999999936e-05
1.088478982111707615e-04 1.674939999999999925e-05 1.560199999999999955e-02 1.747899999999999985e-05
1.129329274549372266e-04 1.737799999999999862e-05 1.618750000000000050e-02 1.808459999999999961e-05
1.171713240072510761e-04 1.803019999999999891e-05 1.679500000000000090e-02 1.891510000000000123e-05
1.215682867599274751e-04 1.870679999999999850e-05 1.742530000000000120e-02 1.980909999999999979e-05
1.261309641892122905e-04 1.940889999999999979e-05 1.807929999999999954e-02 2.074580000000000049e-05
1.308639053254437865e-04 2.013720000000000093e-05 1.875769999999999868e-02 2.172449999999999842e-05
1.357755583678216043e-04 2.089300000000000139e-05 1.946169999999999844e-02 2.274890000000000169e-05
1.408704723466839811e-04 2.167699999999999930e-05 2.019200000000000161e-02 2.382090000000000092e-05
1.461570954612306393e-04 2.249050000000000092e-05 2.094980000000000106e-02 2.494110000000000080e-05
1.516425761877073376e-04 2.333459999999999847e-05 2.173599999999999838e-02 2.611449999999999874e-05
1.573334131408831371e-04 2.421030000000000095e-05 2.255180000000000032e-02 2.733999999999999912e-05
1.632380545199575976e-04 2.511890000000000103e-05 2.339810000000000154e-02 2.862259999999999934e-05
1.693636488011765863e-04 2.606150000000000111e-05 2.427609999999999837e-02 2.996330000000000160e-05
1.757199439066935728e-04 2.703960000000000112e-05 2.518719999999999987e-02 3.093460000000000025e-05
1.823140883127543699e-04 2.805430000000000006e-05 2.613240000000000007e-02 3.209970000000000032e-05
1.891564798029893616e-04 2.910720000000000145e-05 2.711320000000000049e-02 3.351799999999999994e-05
1.962549167151212478e-04 3.019950000000000114e-05 2.813070000000000154e-02 3.519549999999999870e-05
2.036204466942572724e-04 3.133289999999999947e-05 2.918640000000000123e-02 3.695810000000000111e-05
2.112615179395971039e-04 3.250870000000000268e-05 3.028170000000000167e-02 3.880580000000000037e-05
2.191898279577247921e-04 3.372870000000000116e-05 3.141809999999999742e-02 4.074819999999999723e-05
2.274157745322707210e-04 3.499449999999999843e-05 3.259719999999999979e-02 4.278610000000000020e-05
2.359504053083421346e-04 3.630779999999999820e-05 3.382050000000000334e-02 4.492049999999999792e-05
2.448054177925231369e-04 3.767039999999999766e-05 3.508979999999999738e-02 4.717089999999999928e-05
2.539925094913978863e-04 3.908410000000000074e-05 3.640659999999999730e-02 4.952390000000000199e-05
2.635246776345041798e-04 4.055089999999999829e-05 3.777289999999999814e-02 5.199789999999999897e-05
2.734142695899032254e-04 4.207270000000000123e-05 3.919050000000000311e-02 5.459540000000000248e-05
2.836749324486096259e-04 4.365160000000000063e-05 4.066120000000000151e-02 5.730689999999999845e-05
2.943209631631152237e-04 4.528980000000000131e-05 4.218720000000000109e-02 6.017739999999999748e-05
3.053660088244347843e-04 4.698940000000000110e-05 4.377040000000000097e-02 6.316980000000000631e-05
3.168256661080138159e-04 4.875279999999999848e-05 4.541300000000000198e-02 6.631610000000000022e-05
3.287161815507746868e-04 5.058249999999999894e-05 4.711730000000000085e-02 6.962149999999999741e-05
3.410518521052091309e-04 5.248070000000000052e-05 4.888549999999999840e-02 7.306050000000000294e-05
3.538515237541471192e-04 5.445030000000000280e-05 5.072009999999999713e-02 7.671410000000000468e-05
3.671307931730341599e-04 5.649369999999999750e-05 5.262359999999999954e-02 8.051100000000000216e-05
3.809085063447001699e-04 5.861379999999999775e-05 5.459839999999999832e-02 8.450259999999999965e-05
3.952035092519752286e-04 6.081350000000000313e-05 5.664740000000000053e-02 8.869569999999999852e-05
4.100346478776891986e-04 6.309569999999999968e-05 5.877330000000000054e-02 9.304450000000000676e-05
4.254227177891027937e-04 6.546359999999999441e-05 6.097899999999999848e-02 9.767310000000000510e-05
4.413885145534767276e-04 6.792040000000000111e-05 6.326750000000000429e-02 1.024670000000000068e-04
4.579528337380716057e-04 7.046929999999999969e-05 6.564180000000000015e-02 1.074999999999999974e-04
4.751390703560556361e-04 7.311389999999999805e-05 6.810520000000000462e-02 1.127719999999999970e-04
4.929706194205971895e-04 7.585780000000000409e-05 7.066110000000000446e-02 1.182130000000000013e-04
5.114708759448643657e-04 7.870459999999999858e-05 7.331290000000000029e-02 1.239670000000000008e-04
5.306651845264561155e-04 8.165819999999999687e-05 7.606419999999999848e-02 1.225820000000000132e-04
5.505801894859253809e-04 8.472270000000000115e-05 7.891869999999999441e-02 1.273249999999999914e-04
5.712425351438245617e-04 8.790220000000000011e-05 8.188040000000000596e-02 1.334399999999999963e-04
5.926808154051373427e-04 9.120110000000000337e-05 8.495329999999999548e-02 1.398880000000000132e-04
6.149229743133700606e-04 9.462370000000000004e-05 8.814139999999999475e-02 1.466419999999999963e-04
6.380002052194137319e-04 9.817480000000000065e-05 9.144929999999999726e-02 1.537099999999999903e-04
6.619424017512056529e-04 1.018590000000000017e-04 9.488109999999999600e-02 1.611220000000000068e-04
6.867866060129287431e-04 1.056819999999999955e-04 9.844219999999999360e-02 1.688360000000000078e-04
7.125601121866128587e-04 1.096480000000000046e-04 1.021360000000000046e-01 1.768259999999999906e-04
7.393019119608714449e-04 1.137630000000000016e-04 1.059699999999999948e-01 1.850809999999999988e-04
7.670444984095494551e-04 1.180319999999999975e-04 1.099460000000000021e-01 1.932570000000000099e-04
7.958333618360295854e-04 1.224619999999999940e-04 1.140729999999999938e-01 1.998939999999999940e-04
8.256944966993877552e-04 1.270570000000000000e-04 1.183529999999999999e-01 2.095479999999999934e-04
8.566863905325444034e-04 1.318260000000000081e-04 1.227950000000000014e-01 2.196359999999999957e-04
8.888350377945753410e-04 1.367729999999999998e-04 1.274029999999999885e-01 2.301650000000000028e-04
9.221924274036322981e-04 1.419059999999999929e-04 1.321849999999999969e-01 2.411190000000000067e-04
9.567975510483291536e-04 1.472310000000000003e-04 1.371449999999999891e-01 2.525129999999999996e-04
9.927088962615863467e-04 1.527570000000000013e-04 1.422920000000000018e-01 2.642659999999999801e-04
1.029958956117248614e-03 1.584889999999999932e-04 1.476320000000000132e-01 2.762479999999999884e-04
1.068612716763005753e-03 1.644369999999999979e-04 1.531720000000000026e-01 2.852910000000000168e-04
1.108715668502240244e-03 1.706079999999999901e-04 1.589200000000000057e-01 2.989199999999999908e-04
1.150326298867872851e-03 1.770110000000000032e-04 1.648850000000000038e-01 3.131620000000000215e-04
1.193496596778055195e-03 1.836540000000000004e-04 1.710730000000000028e-01 3.279910000000000247e-04
1.238285049765707607e-03 1.905459999999999880e-04 1.774930000000000119e-01 3.434360000000000234e-04
1.284756643978520211e-03 1.976969999999999878e-04 1.841540000000000121e-01 3.594870000000000227e-04
1.332969866949413338e-03 2.051160000000000060e-04 1.910640000000000116e-01 3.760859999999999767e-04
1.382996203440845385e-03 2.128139999999999990e-04 1.982349999999999945e-01 3.931909999999999832e-04
1.434894140985737117e-03 2.208000000000000002e-04 2.056739999999999957e-01 4.105129999999999912e-04
1.488748161576085001e-03 2.290869999999999972e-04 2.133929999999999993e-01 4.269780000000000038e-04
1.544616752744809585e-03 2.376839999999999964e-04 2.214009999999999867e-01 4.387069999999999859e-04
1.602584396483907117e-03 2.466039999999999855e-04 2.297099999999999975e-01 4.544659999999999954e-04
1.662729076170605573e-03 2.558589999999999910e-04 2.383309999999999873e-01 4.713149999999999827e-04
1.725128775182132061e-03 2.654609999999999847e-04 2.472749999999999948e-01 4.866030000000000030e-04
1.789867975510483263e-03 2.754230000000000090e-04 2.565549999999999775e-01 5.004319999999999819e-04
1.857037657762424356e-03 2.857590000000000130e-04 2.661830000000000029e-01 5.129520000000000043e-04
1.926728802544720731e-03 2.964830000000000004e-04 2.761719999999999731e-01 5.245449999999999592e-04
1.999038889078906707e-03 3.076099999999999906e-04 2.865369999999999862e-01 5.356449999999999580e-04
2.074058897971747892e-03 3.191539999999999872e-04 2.972899999999999987e-01 5.463310000000000518e-04
2.151892807059547965e-03 3.311310000000000251e-04 3.084470000000000267e-01 5.568650000000000292e-04
2.232651092793378009e-03 3.435579999999999927e-04 3.200219999999999732e-01 5.673469999999999468e-04
2.316437733009542570e-03 3.564509999999999792e-04 3.320319999999999938e-01 5.778380000000000061e-04
2.403369702773882309e-03 3.698279999999999970e-04 3.444929999999999937e-01 5.884899999999999983e-04
2.493563977152238320e-03 3.837070000000000042e-04 3.574209999999999887e-01 5.992890000000000283e-04
2.587144029825221275e-03 3.981069999999999748e-04 3.708339999999999970e-01 6.103369999999999672e-04
2.684233334473440976e-03 4.130469999999999910e-04 3.847510000000000097e-01 6.216540000000000217e-04
2.784974860621814655e-03 4.285490000000000198e-04 3.991910000000000180e-01 6.331859999999999919e-04
2.889485583336183407e-03 4.446310000000000193e-04 4.141710000000000114e-01 6.448579999999999980e-04
2.997927967985771457e-03 4.613180000000000037e-04 4.297150000000000136e-01 6.562990000000000533e-04
3.110431986865957316e-03 4.786300000000000168e-04 4.458409999999999873e-01 6.673679999999999977e-04
3.227160105345965643e-03 4.965920000000000186e-04 4.625730000000000119e-01 6.785689999999999604e-04
3.348274788795019795e-03 5.152289999999999691e-04 4.799329999999999985e-01 6.907709999999999632e-04
3.473925505352806146e-03 5.345639999999999593e-04 4.979430000000000245e-01 7.045200000000000377e-04
3.604300714847624622e-03 5.546260000000000122e-04 5.166309999999999514e-01 7.194729999999999875e-04
3.739562882648698149e-03 5.754399999999999793e-04 5.360190000000000232e-01 7.353429999999999559e-04
3.879900468584327952e-03 5.970349999999999919e-04 5.561350000000000460e-01 7.519939999999999698e-04
4.025508431097581802e-03 6.194409999999999803e-04 5.770060000000000189e-01 7.693840000000000184e-04
4.176581728631527900e-03 6.426879999999999832e-04 5.986599999999999699e-01 7.876200000000000518e-04
4.333321818244005759e-03 6.668069999999999466e-04 6.211269999999999847e-01 8.066479999999999788e-04
4.495943154222388841e-03 6.918309999999999564e-04 6.444370000000000376e-01 8.265969999999999871e-04
4.664666689468823652e-03 7.177940000000000058e-04 6.686210000000000209e-01 8.474720000000000473e-04
4.839726374114991514e-03 7.447320000000000112e-04 6.937140000000000528e-01 8.693180000000000004e-04
5.021356158292574617e-03 7.726809999999999972e-04 7.197480000000000544e-01 8.922669999999999733e-04
5.209796490748024728e-03 8.016780000000000043e-04 7.467580000000000329e-01 9.162659999999999989e-04
5.405313814686869313e-03 8.317640000000000276e-04 7.747829999999999995e-01 9.414700000000000239e-04
5.608168074699866265e-03 8.629790000000000464e-04 8.038600000000000190e-01 9.679000000000000537e-04
5.818632212607311761e-03 8.953649999999999630e-04 8.340279999999999916e-01 9.955949999999999436e-04
6.036992167459041998e-03 9.289660000000000365e-04 8.653269999999999573e-01 1.024729999999999955e-03
6.263553374149194095e-03 9.638290000000000312e-04 8.978009999999999602e-01 1.055240000000000041e-03
6.498614768957143399e-03 1.000000000000000021e-03 9.314940000000000442e-01 1.087290000000000088e-03
6.742507781236105335e-03 1.037530000000000049e-03 9.664530000000000065e-01 1.120969999999999996e-03
6.995563840339295326e-03 1.076469999999999944e-03 1.002729999999999899e+00 1.156279999999999981e-03
7.258042890857473867e-03 1.116859999999999901e-03 1.040350000000000108e+00 1.193430000000000098e-03
7.530464821972158475e-03 1.158780000000000096e-03 1.079399999999999915e+00 1.232369999999999993e-03
7.813024592126413884e-03 1.202259999999999917e-03 1.119899999999999896e+00 1.273299999999999996e-03
8.106242090501760214e-03 1.247379999999999973e-03 1.161929999999999907e+00 1.316270000000000027e-03
8.410507233984334738e-03 1.294199999999999908e-03 1.205540000000000056e+00 1.361269999999999928e-03
8.726079967164892745e-03 1.342759999999999917e-03 1.250769999999999937e+00 1.408479999999999932e-03
9.053610151520334604e-03 1.393160000000000058e-03 1.297719999999999985e+00 1.457670000000000103e-03
9.393357731641413869e-03 1.445440000000000093e-03 1.346419999999999950e+00 1.508860000000000106e-03
9.745842596709648059e-03 1.499679999999999980e-03 1.396940000000000071e+00 1.562089999999999920e-03
1.011164962205424699e-02 1.555970000000000053e-03 1.449379999999999891e+00 1.617839999999999947e-03
1.049110373841365303e-02 1.614360000000000014e-03 1.503770000000000051e+00 1.677000000000000105e-03
1.088478982111707773e-02 1.674939999999999979e-03 1.560200000000000031e+00 1.739730000000000096e-03
1.129329274549372396e-02 1.737800000000000065e-03 1.618749999999999911e+00 1.806319999999999931e-03
1.171713240072510751e-02 1.803020000000000013e-03 1.679499999999999993e+00 1.876489999999999972e-03
1.215682867599274762e-02 1.870679999999999999e-03 1.742529999999999912e+00 1.950289999999999923e-03
1.261309641892123003e-02 1.940890000000000020e-03 1.807930000000000037e+00 2.027999999999999855e-03
1.308639053254437822e-02 2.013720000000000093e-03 1.875769999999999937e+00 2.109549999999999967e-03
1.357755583678215902e-02 2.089300000000000098e-03 1.946169999999999956e+00 2.195260000000000093e-03
1.408704723466839767e-02 2.167699999999999835e-03 2.019200000000000106e+00 2.285259999999999896e-03
1.461570954612306100e-02 2.249049999999999834e-03 2.094980000000000064e+00 2.379669999999999962e-03
1.516425761877073473e-02 2.333459999999999875e-03 2.173599999999999977e+00 2.478929999999999849e-03
1.573334131408831230e-02 2.421029999999999797e-03 2.255180000000000184e+00 2.583059999999999870e-03
1.632380545199576052e-02 2.511890000000000130e-03 2.339809999999999945e+00 2.692459999999999819e-03
1.693636488011765820e-02 2.606149999999999786e-03 2.427610000000000046e+00 2.807309999999999927e-03
1.757199439066935848e-02 2.703960000000000044e-03 2.518720000000000070e+00 2.927770000000000112e-03
1.823140883127543493e-02 2.805429999999999816e-03 2.613239999999999785e+00 3.054310000000000185e-03
1.891564798029893302e-02 2.910719999999999887e-03 2.711320000000000174e+00 3.186909999999999830e-03
1.962549167151212554e-02 3.019949999999999978e-03 2.813070000000000181e+00 3.326149999999999940e-03
2.036204466942572594e-02 3.133289999999999947e-03 2.918639999999999901e+00 3.472289999999999838e-03
2.112615179395970627e-02 3.250869999999999888e-03 3.028169999999999806e+00 3.625520000000000131e-03
2.191898279577247921e-02 3.372870000000000035e-03 3.141809999999999992e+00 3.786449999999999799e-03
2.274157745322707286e-02 3.499449999999999870e-03 3.259720000000000173e+00 3.955039999999999945e-03
2.359504053083421801e-02 3.630780000000000118e-03 3.382050000000000001e+00 4.131939999999999745e-03
2.448054177925231695e-02 3.767040000000000145e-03 3.508980000000000210e+00 4.317429999999999705e-03
2.539925094913978929e-02 3.908410000000000183e-03 3.640660000000000007e+00 4.511720000000000314e-03
2.635246776345042188e-02 4.055089999999999910e-03 3.777289999999999814e+00 4.715620000000000228e-03
2.734142695899031972e-02 4.207269999999999933e-03 3.919049999999999923e+00 4.929180000000000020e-03
2.836749324486096194e-02 4.365159999999999874e-03 4.066119999999999735e+00 5.153229999999999963e-03
2.943209631631152345e-02 4.528980000000000158e-03 4.218720000000000248e+00 5.388119999999999715e-03
3.053660088244347995e-02 4.698940000000000408e-03 4.377040000000000042e+00 5.634100000000000392e-03
3.168263159694906933e-02 4.875290000000000006e-03 4.541299999999999670e+00 5.892180000000000334e-03
3.287161815507746998e-02 5.058250000000000246e-03 4.711730000000000196e+00 6.162319999999999777e-03
3.410518521052090940e-02 5.248069999999999645e-03 4.888550000000000395e+00 6.445440000000000197e-03
3.538515237541470931e-02 5.445030000000000009e-03 5.072009999999999685e+00 6.742190000000000336e-03
3.671307931730341534e-02 5.649369999999999913e-03 5.262360000000000149e+00 7.052710000000000229e-03
3.809085063447002067e-02 5.861380000000000236e-03 5.459839999999999804e+00 7.378410000000000177e-03
3.952035092519752546e-02 6.081350000000000124e-03 5.664740000000000109e+00 7.719199999999999846e-03
4.100346478776891596e-02 6.309569999999999589e-03 5.877329999999999721e+00 8.076689999999999217e-03
4.254227177891028305e-02 6.546360000000000200e-03 6.097900000000000098e+00 8.451240000000000488e-03
4.413885145534767601e-02 6.792040000000000056e-03 6.326749999999999652e+00 8.843560000000000310e-03
4.579528337380715797e-02 7.046929999999999861e-03 6.564180000000000348e+00 9.255209999999999826e-03
4.751390703560556816e-02 7.311390000000000076e-03 6.810520000000000351e+00 9.686230000000000534e-03
4.929706194205971809e-02 7.585780000000000300e-03 7.066110000000000113e+00 1.013810000000000058e-02
5.114708759448643310e-02 7.870459999999999262e-03 7.331290000000000084e+00 1.061229999999999986e-02
5.306651845264562239e-02 8.165820000000000717e-03 7.606419999999999959e+00 1.110889999999999968e-02
5.505801894859253809e-02 8.472270000000000495e-03 7.891869999999999941e+00 1.163040000000000081e-02
5.712425351438245313e-02 8.790219999999999631e-03 8.188040000000000873e+00 1.217700000000000032e-02
5.926808154051373123e-02 9.120110000000000716e-03 8.495329999999999160e+00 1.275079999999999963e-02
6.149229743133699522e-02 9.462369999999999462e-03 8.814140000000000086e+00 1.335360000000000019e-02
6.380002052194137796e-02 9.817479999999999957e-03 9.144930000000000447e+00 1.398590000000000076e-02
6.619424017512055836e-02 1.018589999999999947e-02 9.488110000000000710e+00 1.465149999999999959e-02
6.867866060129287908e-02 1.056819999999999982e-02 9.844219999999999970e+00 1.535060000000000070e-02
7.125601121866127763e-02 1.096480000000000024e-02 1.021359999999999957e+01 1.608729999999999882e-02
7.393019119608715273e-02 1.137630000000000065e-02 1.059699999999999953e+01 1.686280000000000071e-02
7.670444984095495244e-02 1.180319999999999980e-02 1.099460000000000015e+01 1.767989999999999839e-02
7.958333618360297068e-02 1.224620000000000049e-02 1.140729999999999933e+01 1.854269999999999877e-02
8.256944966993877422e-02 1.270570000000000033e-02 1.183530000000000015e+01 1.945269999999999985e-02
8.566863905325443340e-02 1.318259999999999918e-02 1.227950000000000053e+01 2.041420000000000040e-02
8.888350377945752889e-02 1.367729999999999987e-02 1.274029999999999951e+01 2.143240000000000076e-02
9.221924274036323588e-02 1.419059999999999939e-02 1.321850000000000058e+01 2.250889999999999835e-02
9.567975510483291146e-02 1.472309999999999938e-02 1.371449999999999925e+01 2.365159999999999832e-02
9.927088962615862600e-02 1.527569999999999970e-02 1.422920000000000051e+01 2.486350000000000018e-02
1.029958956117248553e-01 1.584889999999999910e-02 1.476319999999999943e+01 2.614999999999999963e-02
1.068612716763005649e-01 1.644369999999999860e-02 1.531719999999999970e+01 2.752229999999999954e-02
1.108715668502240348e-01 1.706080000000000096e-02 1.589199999999999946e+01 2.898109999999999922e-02
1.150326298867872937e-01 1.770110000000000086e-02 1.648849999999999838e+01 3.054010000000000058e-02
1.193496596778055169e-01 1.836540000000000047e-02 1.710729999999999862e+01 3.220429999999999821e-02
1.238285049765707885e-01 1.905460000000000140e-02 1.774930000000000163e+01 3.398400000000000032e-02
1.284756643978520463e-01 1.976970000000000116e-02 1.841540000000000177e+01 3.589459999999999873e-02
1.332969866949413329e-01 2.051160000000000136e-02 1.910640000000000072e+01 3.794140000000000013e-02
1.382996203440845506e-01 2.128139999999999893e-02 1.982349999999999923e+01 4.014460000000000250e-02
1.434894140985737143e-01 2.207999999999999893e-02 2.056739999999999924e+01 4.251309999999999811e-02
1.488748161576085027e-01 2.290870000000000059e-02 2.133930000000000149e+01 4.506729999999999764e-02
1.544616752744809585e-01 2.376839999999999856e-02 2.214010000000000034e+01 4.782390000000000252e-02
1.602584396483907325e-01 2.466039999999999899e-02 2.297100000000000009e+01 5.080260000000000331e-02
1.662729076170605669e-01 2.558590000000000170e-02 2.383310000000000173e+01 5.403059999999999807e-02
1.725128775182132035e-01 2.654609999999999956e-02 2.472749999999999915e+01 5.752449999999999924e-02
1.789867975510483211e-01 2.754229999999999873e-02 2.565549999999999997e+01 6.131860000000000088e-02
1.857037657762424243e-01 2.857590000000000130e-02 2.661830000000000140e+01 6.543899999999999717e-02
1.926728802544720454e-01 2.964829999999999896e-02 2.761720000000000041e+01 6.991650000000000642e-02
1.999038889078906811e-01 3.076100000000000015e-02 2.865370000000000061e+01 7.478990000000000637e-02
2.074058897971747806e-01 3.191539999999999655e-02 2.972899999999999920e+01 8.009969999999999590e-02
2.151892807059547774e-01 3.311309999999999948e-02 3.084469999999999956e+01 8.590939999999999688e-02
2.232651092793378200e-01 3.435579999999999884e-02 3.200220000000000198e+01 9.247829999999999939e-02
2.316437733009542588e-01 3.564509999999999901e-02 3.320320000000000249e+01 9.593069999999999375e-02
2.493563977152238598e-01 3.837070000000000064e-02 3.574210000000000065e+01 9.687339999999999840e-02
2.587144029825221292e-01 3.981069999999999748e-02 3.708339999999999748e+01 1.057730000000000059e-01
2.684233334473440924e-01 4.130469999999999975e-02 3.847509999999999764e+01 1.145599999999999952e-01
2.784974860621814985e-01 4.285490000000000133e-02 3.991910000000000025e+01 1.234859999999999985e-01
2.889485583336183216e-01 4.446309999999999846e-02 4.141709999999999781e+01 1.331859999999999988e-01
2.997927967985771214e-01 4.613180000000000058e-02 4.297149999999999892e+01 1.438959999999999961e-01
3.110431986865957454e-01 4.786300000000000276e-02 4.458409999999999940e+01 1.556069999999999953e-01
3.227160105345965868e-01 4.965920000000000056e-02 4.625730000000000075e+01 1.684360000000000024e-01
3.348274788795019830e-01 5.152290000000000342e-02 4.799329999999999785e+01 1.824540000000000051e-01
3.473925505352806198e-01 5.345640000000000114e-02 4.979429999999999978e+01 1.977980000000000016e-01
3.604300714847624709e-01 5.546260000000000079e-02 5.166310000000000002e+01 2.145739999999999870e-01
3.739562882648698183e-01 5.754399999999999793e-02 5.360190000000000055e+01 2.329189999999999872e-01
3.879900468584328022e-01 5.970349999999999963e-02 5.561350000000000193e+01 2.529819999999999847e-01
4.025508431097581941e-01 6.194410000000000194e-02 5.770060000000000144e+01 2.749110000000000165e-01
4.176581728631528212e-01 6.426880000000000093e-02 5.986599999999999966e+01 2.988899999999999890e-01
4.333321818244005308e-01 6.668069999999999553e-02 6.211269999999999669e+01 3.250990000000000268e-01
4.495943154222389326e-01 6.918309999999999738e-02 6.444370000000000687e+01 3.537730000000000041e-01
4.664666689468823235e-01 7.177939999999999321e-02 6.686209999999999809e+01 3.851609999999999756e-01
4.839726374114991514e-01 7.447320000000000328e-02 6.937130000000000507e+01 4.195180000000000020e-01
5.021356158292574756e-01 7.726810000000000622e-02 7.197480000000000189e+01 4.571470000000000256e-01
5.899962376440810452e-01 9.078799999999999371e-02 8.632374599999999987e+01 3.054740000000000233e-01
6.199938434175873425e-01 9.540400000000000269e-02 9.072977500000000362e+01 3.535920000000000174e-01
6.499979478058623972e-01 1.000209999999999988e-01 9.513842099999999391e+01 4.139820000000000166e-01
6.799955535793685835e-01 1.046369999999999939e-01 9.955013399999999990e+01 4.866559999999999775e-01
7.099931593528747698e-01 1.092530000000000029e-01 1.039653509999999983e+02 5.732329999999999925e-01
7.399972637411498244e-01 1.138699999999999990e-01 1.083845390000000037e+02 6.750429999999999486e-01
7.699948695146560107e-01 1.184859999999999941e-01 1.128081799999999930e+02 7.931510000000000504e-01
7.999924752881621970e-01 1.231020000000000031e-01 1.172367509999999982e+02 9.285139999999999505e-01
8.299965796764373627e-01 1.277189999999999992e-01 1.216707339999999959e+02 1.082038000000000055e+00
8.599941854499435490e-01 1.323350000000000082e-01 1.261106039999999950e+02 1.254607999999999945e+00
8.899917912234496242e-01 1.369509999999999894e-01 1.305568370000000016e+02 1.447109999999999896e+00
9.199958956117247899e-01 1.415679999999999994e-01 1.350099040000000059e+02 1.660458999999999907e+00
9.499935013852310872e-01 1.461840000000000084e-01 1.394702790000000050e+02 1.895609000000000099e+00
9.799911071587370515e-01 1.507999999999999896e-01 1.439384340000000009e+02 2.153566999999999787e+00
1.009995211547012328e+00 1.554169999999999996e-01 1.484148460000000114e+02 2.435411000000000215e+00
1.039992817320518625e+00 1.600330000000000086e-01 1.528999970000000133e+02 2.742288999999999977e+00
1.069990423094024479e+00 1.646489999999999898e-01 1.573943730000000016e+02 3.075429999999999886e+00
1.099994527482299755e+00 1.692659999999999998e-01 1.618984700000000032e+02 3.436141000000000112e+00
1.129992133255806053e+00 1.738820000000000088e-01 1.664127949999999885e+02 3.825810999999999851e+00
1.159989739029312128e+00 1.784979999999999900e-01 1.709378619999999955e+02 4.245902000000000065e+00
1.189993843417587183e+00 1.831150000000000000e-01 1.754742019999999911e+02 4.697943000000000424e+00
1.219991449191093480e+00 1.877310000000000090e-01 1.800223550000000046e+02 5.183523000000000103e+00
1.249995553579368535e+00 1.923479999999999912e-01 1.845828750000000014e+02 5.704274999999999984e+00
1.279993159352874832e+00 1.969640000000000002e-01 1.891563289999999995e+02 6.261861999999999817e+00
1.309990765126380907e+00 2.015800000000000092e-01 1.937432980000000100e+02 6.857962999999999809e+00
1.339994869514655962e+00 2.061969999999999914e-01 1.983443719999999928e+02 7.494252000000000358e+00
1.369992475288162259e+00 2.108130000000000004e-01 2.029601549999999861e+02 8.172376999999999114e+00
1.399990081061668334e+00 2.154290000000000094e-01 2.075912580000000105e+02 8.893943999999999406e+00
1.429994185449943389e+00 2.200459999999999916e-01 2.122383000000000095e+02 9.660494999999999166e+00
1.459991791223449686e+00 2.246620000000000006e-01 2.169019059999999968e+02 1.047348399999999913e+01
1.489989396996955984e+00 2.292780000000000096e-01 2.215827030000000093e+02 1.133426500000000026e+01
1.519993501385230816e+00 2.338949999999999918e-01 2.262813219999999887e+02 1.224407000000000068e+01
1.549991107158737114e+00 2.385110000000000008e-01 2.309983880000000056e+02 1.320399600000000007e+01
1.579988712932243411e+00 2.431270000000000098e-01 2.357345239999999933e+02 1.421499200000000052e+01
1.609992817320518466e+00 2.477439999999999920e-01 2.404903449999999907e+02 1.527784899999999979e+01
1.639990423094024541e+00 2.523599999999999732e-01 2.452664580000000001e+02 1.639319400000000115e+01
1.669988028867530616e+00 2.569759999999999822e-01 2.500634550000000047e+02 1.756148699999999963e+01
1.699992133255806115e+00 2.615930000000000200e-01 2.548819159999999897e+02 1.878302000000000049e+01
1.729989739029311968e+00 2.662089999999999734e-01 2.597224019999999882e+02 2.005791999999999931e+01
1.759987344802818043e+00 2.708249999999999824e-01 2.645854570000000194e+02 2.138615400000000122e+01
1.789991449191093542e+00 2.754420000000000202e-01 2.694716050000000109e+02 2.276753599999999977e+01
1.819989054964599395e+00 2.800579999999999736e-01 2.743813460000000077e+02 2.420173799999999886e+01
1.849986660738105693e+00 2.846739999999999826e-01 2.793151589999999942e+02 2.568830099999999916e+01
1.879990765126380969e+00 2.892910000000000204e-01 2.842734970000000203e+02 2.722664500000000132e+01
1.909988370899886823e+00 2.939069999999999738e-01 2.892567920000000186e+02 2.881608400000000003e+01
1.939985976673393120e+00 2.985229999999999828e-01 2.942654459999999972e+02 3.045583900000000099e+01
1.969990081061668397e+00 3.031400000000000206e-01 2.992998400000000174e+02 3.214504800000000273e+01
1.999987686835174250e+00 3.077559999999999740e-01 3.043603279999999813e+02 3.388278400000000090e+01
2.029985292608680769e+00 3.123719999999999830e-01 3.094472390000000246e+02 3.566806400000000110e+01
2.059989396996956046e+00 3.169890000000000208e-01 3.145608780000000024e+02 3.749985699999999866e+01
2.089987002770461899e+00 3.216049999999999742e-01 3.197015250000000037e+02 3.937710500000000025e+01
2.119984608543968196e+00 3.262209999999999832e-01 3.248694370000000049e+02 4.129872000000000298e+01
2.149988712932243473e+00 3.308380000000000210e-01 3.300648489999999811e+02 4.326360499999999831e+01
2.179986318705749326e+00 3.354539999999999744e-01 3.352879730000000222e+02 4.527065100000000086e+01
2.209983924479255624e+00 3.400699999999999834e-01 3.405389999999999873e+02 4.731875300000000095e+01
2.239988028867530900e+00 3.446870000000000211e-01 3.458181010000000128e+02 4.940680799999999806e+01
2.269985634641036754e+00 3.493029999999999746e-01 3.511254289999999969e+02 5.153372900000000101e+01
2.299983240414543051e+00 3.539189999999999836e-01 3.564611160000000041e+02 5.369843999999999795e+01
2.329987344802818328e+00 3.585360000000000213e-01 3.618252790000000232e+02 5.589988600000000218e+01
2.359984950576324181e+00 3.631519999999999748e-01 3.672180179999999723e+02 5.813703300000000240e+01
2.389982556349830478e+00 3.677679999999999838e-01 3.726394159999999829e+02 6.040887399999999730e+01
2.419986660738105755e+00 3.723850000000000215e-01 3.780895439999999894e+02 6.271442400000000106e+01
2.449984266511611608e+00 3.770009999999999750e-01 3.835684570000000235e+02 6.505272700000000441e+01
2.479981872285117905e+00 3.816169999999999840e-01 3.890761979999999767e+02 6.742285800000000506e+01
2.509985976673393182e+00 3.862340000000000217e-01 3.946127970000000005e+02 6.982391699999999446e+01
2.539983582446899035e+00 3.908499999999999752e-01 4.001782749999999851e+02 7.225503600000000404e+01
2.569981188220405333e+00 3.954659999999999842e-01 4.057726400000000240e+02 7.471537399999999707e+01
2.599985292608680609e+00 4.000830000000000219e-01 4.113958920000000035e+02 7.720412100000000066e+01
2.629982898382186463e+00 4.046989999999999754e-01 4.170480210000000056e+02 7.972049599999999714e+01
2.659980504155692760e+00 4.093149999999999844e-01 4.227290070000000242e+02 8.226374599999999759e+01
2.689984608543968481e+00 4.139320000000000221e-01 4.284388240000000110e+02 8.483314300000000685e+01
2.719982214317474334e+00 4.185479999999999756e-01 4.341774399999999901e+02 8.742799100000000578e+01
2.749986318705749611e+00 4.231650000000000134e-01 4.399448120000000131e+02 9.004761700000000246e+01
2.779983924479255908e+00 4.277810000000000223e-01 4.457408940000000257e+02 9.269137499999999363e+01
2.809981530252761761e+00 4.323969999999999758e-01 4.515656339999999886e+02 9.535864399999999819e+01
2.839985634641037038e+00 4.370140000000000136e-01 4.574189719999999966e+02 9.804882399999999620e+01
2.869983240414543335e+00 4.416300000000000225e-01 4.633008469999999761e+02 1.007613429999999966e+02
2.899980846188049188e+00 4.462459999999999760e-01 4.692111899999999878e+02 1.034956480000000028e+02
2.929984950576324465e+00 4.508630000000000138e-01 4.751499289999999860e+02 1.062512069999999937e+02
2.959982556349830762e+00 4.554790000000000227e-01 4.811169899999999870e+02 1.090275110000000041e+02
2.989980162123336616e+00 4.600949999999999762e-01 4.871122910000000275e+02 1.118240689999999944e+02
3.019984266511611892e+00 4.647120000000000140e-01 4.931357510000000275e+02 1.146404100000000028e+02
3.049981872285118190e+00 4.693280000000000229e-01 4.991872849999999744e+02 1.174760789999999986e+02
3.079979478058624043e+00 4.739439999999999764e-01 5.052668039999999792e+02 1.203306400000000025e+02
3.109983582446899320e+00 4.785610000000000142e-01 5.113742179999999848e+02 1.232036750000000040e+02
3.139981188220405617e+00 4.831770000000000231e-01 5.175094329999999445e+02 1.260947800000000001e+02
3.169978793993911470e+00 4.877929999999999766e-01 5.236723560000000361e+02 1.290035650000000089e+02
3.199982898382186747e+00 4.924100000000000144e-01 5.298628879999999981e+02 1.319296579999999892e+02
3.229980504155693044e+00 4.970260000000000233e-01 5.360809329999999591e+02 1.348726980000000140e+02
3.259978109929199341e+00 5.016420000000000323e-01 5.423263899999999467e+02 1.378323379999999929e+02
3.289982214317474174e+00 5.062590000000000146e-01 5.485991579999999885e+02 1.408082459999999969e+02
3.319979820090980027e+00 5.108749999999999680e-01 5.548991350000000011e+02 1.438000979999999913e+02
3.349977425864486769e+00 5.154910000000000325e-01 5.612262180000000171e+02 1.468075849999999889e+02
3.379981530252762045e+00 5.201080000000000148e-01 5.675803019999999606e+02 1.498304090000000031e+02
3.409979136026267899e+00 5.247239999999999682e-01 5.739612839999999778e+02 1.528682799999999986e+02
3.439976741799774196e+00 5.293400000000000327e-01 5.803690569999999980e+02 1.559209199999999953e+02
3.469980846188049473e+00 5.339570000000000149e-01 5.868035159999999451e+02 1.589880620000000135e+02
3.499978451961555326e+00 5.385729999999999684e-01 5.932645529999999781e+02 1.620694450000000018e+02
3.529976057735061623e+00 5.431890000000000329e-01 5.997520630000000210e+02 1.651648199999999918e+02
3.559980162123336900e+00 5.478060000000000151e-01 6.062659370000000081e+02 1.682739449999999977e+02
3.589977767896842753e+00 5.524219999999999686e-01 6.128060699999999770e+02 1.713965860000000134e+02
3.619975373670349050e+00 5.570380000000000331e-01 6.193723529999999755e+02 1.745325170000000128e+02
3.649979478058624327e+00 5.616550000000000153e-01 6.259646780000000490e+02 1.776815200000000061e+02
3.679977083832130180e+00 5.662709999999999688e-01 6.325829390000000103e+02 1.808433839999999861e+02
3.709974689605636922e+00 5.708870000000000333e-01 6.392270280000000184e+02 1.840179050000000132e+02
3.739978793993911754e+00 5.755040000000000155e-01 6.458968380000000025e+02 1.872048839999999927e+02
3.769976399767417607e+00 5.801199999999999690e-01 6.525922610000000077e+02 1.904041310000000067e+02
3.799974005540924349e+00 5.847360000000000335e-01 6.593131899999999632e+02 1.936154589999999871e+02
3.829978109929199181e+00 5.893530000000000157e-01 6.660595200000000204e+02 1.968386889999999880e+02
3.859975715702705035e+00 5.939689999999999692e-01 6.728311429999999973e+02 2.000736469999999940e+02
3.889973321476211776e+00 5.985850000000000337e-01 6.796279530000000477e+02 2.033201640000000054e+02
3.919977425864486609e+00 6.032020000000000159e-01 6.864498439999999846e+02 2.065780760000000100e+02
3.949975031637992462e+00 6.078179999999999694e-01 6.932967119999999568e+02 2.098472250000000088e+02
3.979972637411499203e+00 6.124340000000000339e-01 7.001684520000000020e+02 2.131274569999999926e+02
4.009976741799774480e+00 6.170510000000000161e-01 7.070649580000000469e+02 2.164186210000000017e+02
4.039974347573280333e+00 6.216669999999999696e-01 7.139861260000000129e+02 2.197205730000000017e+02
4.069971953346787075e+00 6.262830000000000341e-01 7.209318540000000439e+02 2.230331710000000101e+02
4.099976057735061907e+00 6.309000000000000163e-01 7.279020379999999477e+02 2.263562799999999982e+02
4.129973663508567761e+00 6.355159999999999698e-01 7.348965759999999818e+02 2.296897639999999967e+02
4.159971269282074502e+00 6.401320000000000343e-01 7.419153649999999516e+02 2.330334949999999878e+02
4.189975373670349335e+00 6.447490000000000165e-01 7.489583049999999957e+02 2.363873480000000029e+02
4.219972979443855188e+00 6.493649999999999700e-01 7.560252940000000308e+02 2.397511990000000139e+02
4.249977083832130020e+00 6.539819999999999522e-01 7.631162309999999707e+02 2.431249290000000087e+02
4.279974689605636762e+00 6.585980000000000167e-01 7.702310179999999491e+02 2.465084229999999934e+02
4.309972295379142615e+00 6.632139999999999702e-01 7.773695549999999912e+02 2.499015679999999975e+02
4.339976399767417448e+00 6.678309999999999524e-01 7.845317430000000058e+02 2.533042539999999860e+02
4.369974005540924189e+00 6.724470000000000169e-01 7.917174850000000106e+02 2.567163739999999734e+02
4.399971611314430042e+00 6.770629999999999704e-01 7.989266840000000229e+02 2.601378230000000258e+02
4.429975715702704875e+00 6.816799999999999526e-01 8.061592419999999493e+02 2.635684999999999718e+02
4.459973321476211616e+00 6.862960000000000171e-01 8.134150640000000294e+02 2.670083070000000021e+02
4.489970927249717469e+00 6.909119999999999706e-01 8.206940540000000510e+02 2.704571450000000254e+02
4.519975031637992302e+00 6.955289999999999528e-01 8.279961170000000266e+02 2.739149219999999900e+02
4.549972637411499043e+00 7.001450000000000173e-01 8.353211599999999635e+02 2.773815460000000144e+02
4.579970243185004897e+00 7.047609999999999708e-01 8.426690889999999854e+02 2.808569259999999872e+02
4.609974347573279729e+00 7.093779999999999530e-01 8.500398109999999861e+02 2.843409760000000119e+02
4.639971953346786471e+00 7.139940000000000175e-01 8.574332339999999704e+02 2.878336090000000240e+02
4.669969559120292324e+00 7.186099999999999710e-01 8.648492649999999458e+02 2.913347430000000031e+02
4.699973663508567157e+00 7.232269999999999532e-01 8.722878160000000207e+02 2.948442959999999857e+02
4.729971269282073898e+00 7.278430000000000177e-01 8.797487939999999753e+02 2.983621890000000008e+02
4.759968875055579751e+00 7.324589999999999712e-01 8.872321110000000317e+02 3.018883440000000178e+02
4.789972979443854584e+00 7.370759999999999534e-01 8.947376779999999599e+02 3.054226840000000038e+02
4.819970585217361325e+00 7.416920000000000179e-01 9.022654059999999845e+02 3.089651370000000270e+02
4.849968190990867178e+00 7.463079999999999714e-01 9.098152079999999842e+02 3.125156279999999924e+02
4.879972295379142011e+00 7.509249999999999536e-01 9.173869959999999537e+02 3.160740880000000175e+02
4.909969901152648752e+00 7.555410000000000181e-01 9.249806839999999966e+02 3.196404459999999972e+02
4.939967506926154606e+00 7.601569999999999716e-01 9.325961869999999863e+02 3.232146349999999870e+02
4.969971611314429438e+00 7.647739999999999538e-01 9.402334190000000262e+02 3.267965879999999856e+02
4.999969217087936180e+00 7.693900000000000183e-01 9.478922959999999875e+02 3.303862409999999841e+02
5.029966822861442033e+00 7.740059999999999718e-01 9.555727329999999711e+02 3.339835289999999759e+02
5.059970927249716866e+00 7.786229999999999540e-01 9.632746489999999540e+02 3.375883900000000040e+02
5.089968533023223607e+00 7.832390000000000185e-01 9.709979590000000371e+02 3.412007629999999949e+02
5.119966138796729460e+00 7.878549999999999720e-01 9.787425829999999678e+02 3.448205889999999840e+02
5.149970243185005181e+00 7.924719999999999542e-01 9.865084379999999555e+02 3.484478080000000091e+02
5.179967848958511034e+00 7.970880000000000187e-01 9.942954449999999724e+02 3.520823629999999866e+02
5.209965454732016887e+00 8.017039999999999722e-01 1.002103521000000001e+03 3.557241980000000012e+02
5.239969559120292608e+00 8.063209999999999544e-01 1.009932590000000005e+03 3.593732570000000237e+02
5.269967164893798461e+00 8.109370000000000189e-01 1.017782569999999964e+03 3.630294880000000148e+02
5.299964770667304315e+00 8.155529999999999724e-01 1.025653383999999960e+03 3.666928350000000023e+02
5.329968875055580035e+00 8.201699999999999546e-01 1.033544953999999962e+03 3.703632489999999962e+02
5.359966480829085889e+00 8.247860000000000191e-01 1.041457202999999936e+03 3.740406760000000190e+02
5.389964086602591742e+00 8.294019999999999726e-01 1.049390053999999964e+03 3.777250680000000216e+02
5.419968190990867463e+00 8.340189999999999548e-01 1.057343431000000010e+03 3.814163750000000164e+02
5.449965796764374204e+00 8.386350000000000193e-01 1.065317258999999922e+03 3.851145490000000109e+02
5.479963402537880057e+00 8.432509999999999728e-01 1.073311463000000003e+03 3.888195430000000101e+02
5.509967506926154890e+00 8.478679999999999550e-01 1.081325968000000103e+03 3.925313100000000190e+02
5.539965112699661631e+00 8.524840000000000195e-01 1.089360701000000063e+03 3.962498039999999833e+02
5.569962718473167484e+00 8.570999999999999730e-01 1.097415588000000071e+03 3.999749810000000139e+02
5.599966822861442317e+00 8.617169999999999552e-01 1.105490557000000081e+03 4.037067969999999946e+02
5.629964428634949059e+00 8.663330000000000197e-01 1.113585536000000047e+03 4.074452069999999821e+02
5.659968533023223891e+00 8.709500000000000020e-01 1.121700452999999925e+03 4.111901710000000207e+02
5.689966138796729744e+00 8.755659999999999554e-01 1.129835235999999895e+03 4.149416449999999941e+02
5.719963744570236486e+00 8.801820000000000199e-01 1.137989816999999903e+03 4.186995900000000006e+02
5.749967848958511318e+00 8.847990000000000022e-01 1.146164123000000018e+03 4.224639639999999758e+02
5.779965454732017172e+00 8.894149999999999556e-01 1.154358087000000069e+03 4.262347280000000183e+02
5.809963060505523913e+00 8.940310000000000201e-01 1.162571637999999894e+03 4.300118429999999989e+02
5.839967164893798746e+00 8.986480000000000024e-01 1.170804709000000003e+03 4.337952710000000138e+02
5.869964770667304599e+00 9.032639999999999558e-01 1.179057232000000113e+03 4.375849729999999909e+02
5.899962376440811340e+00 9.078800000000000203e-01 1.187329138000000057e+03 4.413809130000000209e+02
5.929966480829086173e+00 9.124970000000000026e-01 1.195620362999999998e+03 4.451830540000000269e+02
5.959964086602592026e+00 9.171129999999999560e-01 1.203930837000000110e+03 4.489913599999999860e+02
5.989961692376098767e+00 9.217290000000000205e-01 1.212260496999999987e+03 4.528057959999999866e+02
6.019965796764373600e+00 9.263460000000000027e-01 1.220609275999999909e+03 4.566263280000000009e+02
6.049963402537879453e+00 9.309619999999999562e-01 1.228977108999999928e+03 4.604529190000000085e+02
6.079961008311386195e+00 9.355780000000000207e-01 1.237363933000000088e+03 4.642855379999999741e+02
6.109965112699661027e+00 9.401950000000000029e-01 1.245769682000000103e+03 4.681241509999999835e+02
6.139962718473166881e+00 9.448109999999999564e-01 1.254194293000000016e+03 4.719687250000000063e+02
6.169960324246673622e+00 9.494270000000000209e-01 1.262637703000000101e+03 4.758192280000000096e+02
6.199964428634948455e+00 9.540440000000000031e-01 1.271099850000000060e+03 4.796756270000000200e+02
6.229962034408454308e+00 9.586599999999999566e-01 1.279580670999999938e+03 4.835378929999999968e+02
6.259959640181961049e+00 9.632760000000000211e-01 1.288080103999999892e+03 4.874059940000000211e+02
6.289963744570235882e+00 9.678930000000000033e-01 1.296598089000000073e+03 4.912798990000000003e+02
6.319961350343741735e+00 9.725089999999999568e-01 1.305134563999999955e+03 4.951595790000000079e+02
6.349958956117248476e+00 9.771250000000000213e-01 1.313689468999999917e+03 4.990450050000000033e+02
6.379963060505523309e+00 9.817420000000000035e-01 1.322262744000000112e+03 5.029361470000000054e+02
6.409960666279029162e+00 9.863579999999999570e-01 1.330854329000000007e+03 5.068329770000000281e+02
6.439958272052535904e+00 9.909740000000000215e-01 1.339464165999999977e+03 5.107354659999999740e+02
6.469962376440810736e+00 9.955910000000000037e-01 1.348092194999999947e+03 5.146435860000000275e+02
6.499959982214317478e+00 1.000207000000000068e+00 1.356738358000000062e+03 5.185573110000000270e+02
6.529957587987823331e+00 1.004823000000000022e+00 1.365402597000000014e+03 5.224766130000000430e+02
6.559961692376098163e+00 1.009439999999999893e+00 1.374084855000000061e+03 5.264014650000000302e+02
6.589959298149604905e+00 1.014056000000000068e+00 1.382785075000000006e+03 5.303318420000000515e+02
6.619956903923110758e+00 1.018672000000000022e+00 1.391503200000000106e+03 5.342677159999999503e+02
6.649961008311385591e+00 1.023288999999999893e+00 1.400239172999999937e+03 5.382090630000000147e+02
6.679958614084892332e+00 1.027905000000000069e+00 1.408992938999999978e+03 5.421558559999999716e+02
6.709956219858398185e+00 1.032521000000000022e+00 1.417764443000000028e+03 5.461080719999999928e+02
6.739960324246673018e+00 1.037137999999999893e+00 1.426553629000000001e+03 5.500656860000000279e+02
6.769957930020179759e+00 1.041754000000000069e+00 1.435360443000000032e+03 5.540286720000000287e+02
6.799955535793685613e+00 1.046370000000000022e+00 1.444184829000000036e+03 5.579970080000000507e+02
6.829959640181960445e+00 1.050986999999999894e+00 1.453026734999999917e+03 5.619706690000000435e+02
6.859957245955467187e+00 1.055603000000000069e+00 1.461886105999999927e+03 5.659496329999999489e+02
6.889954851728973040e+00 1.060219000000000023e+00 1.470762889999999970e+03 5.699338749999999436e+02
6.919958956117247872e+00 1.064835999999999894e+00 1.479657032999999956e+03 5.739233729999999696e+02
6.949956561890754614e+00 1.069452000000000069e+00 1.488568483000000015e+03 5.779181049999999686e+02
6.979954167664260467e+00 1.074068000000000023e+00 1.497497188000000051e+03 5.819180489999999963e+02
7.009958272052535300e+00 1.078684999999999894e+00 1.506443095000000085e+03 5.859231809999999996e+02
7.039955877826042041e+00 1.083301000000000069e+00 1.515406154000000015e+03 5.899334820000000263e+02
7.069953483599548782e+00 1.087917000000000023e+00 1.524386314000000084e+03 5.939489280000000235e+02
7.099957587987822727e+00 1.092533999999999894e+00 1.533383522999999968e+03 5.979695000000000391e+02
7.129955193761330356e+00 1.097150000000000070e+00 1.542397731000000022e+03 6.019951760000000149e+02
7.159959298149604301e+00 1.101766999999999941e+00 1.551428887999999915e+03 6.060259350000000040e+02
7.189956903923110154e+00 1.106382999999999894e+00 1.560476944999999887e+03 6.100617559999999457e+02
7.219954509696617784e+00 1.110999000000000070e+00 1.569541850999999951e+03 6.141026209999999992e+02
7.249958614084891728e+00 1.115615999999999941e+00 1.578623558999999887e+03 6.181485079999999925e+02
7.279956219858397581e+00 1.120231999999999895e+00 1.587722017999999935e+03 6.221993989999999712e+02
7.309953825631905211e+00 1.124848000000000070e+00 1.596837181000000101e+03 6.262552719999999908e+02
7.339957930020179155e+00 1.129464999999999941e+00 1.605968998999999940e+03 6.303161099999999806e+02
7.369955535793685009e+00 1.134080999999999895e+00 1.615117424000000028e+03 6.343818929999999909e+02
7.399953141567192638e+00 1.138697000000000070e+00 1.624282410000000027e+03 6.384526019999999562e+02
7.429957245955466583e+00 1.143313999999999941e+00 1.633463909000000058e+03 6.425282190000000355e+02
7.459954851728972436e+00 1.147929999999999895e+00 1.642661873000000014e+03 6.466087240000000520e+02
7.489952457502480065e+00 1.152546000000000070e+00 1.651876256999999896e+03 6.506941010000000460e+02
7.519956561890754010e+00 1.157162999999999942e+00 1.661107015000000047e+03 6.547843299999999545e+02
7.549954167664259863e+00 1.161778999999999895e+00 1.670354098999999906e+03 6.588793940000000475e+02
7.579951773437767493e+00 1.166395000000000071e+00 1.679617463999999927e+03 6.629792750000000296e+02
7.609955877826041437e+00 1.171011999999999942e+00 1.688897065999999995e+03 6.670839549999999463e+02
7.639953483599547290e+00 1.175627999999999895e+00 1.698192857999999887e+03 6.711934189999999489e+02
7.669951089373054920e+00 1.180244000000000071e+00 1.707504795999999942e+03 6.753076469999999745e+02
7.699955193761328864e+00 1.184860999999999942e+00 1.716832836000000043e+03 6.794266239999999470e+02
7.729952799534834718e+00 1.189476999999999896e+00 1.726176932999999963e+03 6.835503320000000258e+02
7.759950405308342347e+00 1.194093000000000071e+00 1.735537043999999923e+03 6.876787550000000238e+02
7.789954509696616292e+00 1.198709999999999942e+00 1.744913123000000041e+03 6.918118769999999813e+02
7.819952115470122145e+00 1.203325999999999896e+00 1.754305129000000079e+03 6.959496810000000551e+02
7.849949721243629774e+00 1.207942000000000071e+00 1.763713017999999920e+03 7.000921520000000555e+02
7.879953825631903719e+00 1.212558999999999942e+00 1.773136747000000014e+03 7.042392730000000256e+02
7.909951431405409572e+00 1.217174999999999896e+00 1.782576272999999901e+03 7.083910280000000057e+02
7.939949037178917202e+00 1.221791000000000071e+00 1.792031553999999915e+03 7.125474020000000337e+02
7.969953141567191146e+00 1.226407999999999943e+00 1.801502549000000045e+03 7.167083800000000338e+02
7.999950747340696999e+00 1.231023999999999896e+00 1.810989213999999947e+03 7.208739450000000488e+02
8.029948353114205517e+00 1.235640000000000072e+00 1.820491508000000067e+03 7.250440839999999980e+02
8.059952457502479461e+00 1.240256999999999943e+00 1.830009391000000051e+03 7.292187810000000354e+02
8.089950063275985315e+00 1.244872999999999896e+00 1.839542821000000004e+03 7.333980209999999715e+02
8.119947669049492944e+00 1.249489000000000072e+00 1.849091756999999916e+03 7.375817889999999579e+02
8.149951773437766889e+00 1.254105999999999943e+00 1.858656158999999889e+03 7.417700710000000299e+02
8.179949379211272742e+00 1.258721999999999897e+00 1.868235985999999912e+03 7.459628529999999955e+02
8.209946984984780372e+00 1.263338000000000072e+00 1.877831198000000086e+03 7.501601190000000088e+02
8.239951089373054316e+00 1.267954999999999943e+00 1.887441755999999941e+03 7.543618569999999863e+02
8.269948695146560169e+00 1.272570999999999897e+00 1.897067618999999922e+03 7.585680509999999686e+02
8.299946300920067799e+00 1.277187000000000072e+00 1.906708748999999898e+03 7.627786879999999883e+02
8.329950405308341743e+00 1.281803999999999943e+00 1.916365105999999969e+03 7.669937549999999646e+02
8.359948011081847596e+00 1.286419999999999897e+00 1.926036650999999893e+03 7.712132370000000492e+02
8.389945616855355226e+00 1.291036000000000072e+00 1.935723345999999992e+03 7.754371210000000474e+02
8.419949721243629170e+00 1.295652999999999944e+00 1.945425150999999914e+03 7.796653929999999946e+02
8.449947327017135024e+00 1.300268999999999897e+00 1.955142029999999977e+03 7.838980410000000347e+02
8.479944932790642653e+00 1.304885000000000073e+00 1.964873943999999938e+03 7.881350499999999784e+02
8.509949037178916598e+00 1.309501999999999944e+00 1.974620854999999892e+03 7.923764089999999669e+02
8.539946642952422451e+00 1.314117999999999897e+00 1.984382724999999937e+03 7.966221040000000357e+02
8.569944248725930080e+00 1.318734000000000073e+00 1.994159517999999935e+03 8.008721219999999903e+02
8.599948353114204025e+00 1.323350999999999944e+00 2.003951195999999982e+03 8.051264499999999771e+02
8.629945958887709878e+00 1.327966999999999897e+00 2.013757722000000058e+03 8.093850770000000239e+02
8.659950063275985599e+00 1.332583999999999991e+00 2.023579060000000027e+03 8.136479890000000523e+02
8.689947669049491452e+00 1.337199999999999944e+00 2.033415171999999984e+03 8.179151729999999816e+02
8.719945274822997305e+00 1.341815999999999898e+00 2.043266022999999905e+03 8.221866189999999506e+02
8.749949379211273026e+00 1.346432999999999991e+00 2.053131577000000107e+03 8.264623129999999946e+02
8.779946984984778879e+00 1.351048999999999944e+00 2.063011797999999999e+03 8.307422430000000304e+02
8.809944590758284733e+00 1.355664999999999898e+00 2.072906649999999900e+03 8.350263979999999719e+02
8.839948695146560453e+00 1.360281999999999991e+00 2.082816097999999783e+03 8.393147659999999632e+02
8.869946300920066307e+00 1.364897999999999945e+00 2.092740106000000196e+03 8.436073340000000371e+02
8.899943906693572160e+00 1.369513999999999898e+00 2.102678639000000203e+03 8.479040909999999940e+02
8.929948011081847881e+00 1.374130999999999991e+00 2.112631663000000117e+03 8.522050259999999753e+02
8.959945616855353734e+00 1.378746999999999945e+00 2.122599142999999913e+03 8.565101270000000113e+02
8.989943222628859587e+00 1.383362999999999898e+00 2.132581044000000020e+03 8.608193830000000162e+02
9.019947327017135308e+00 1.387979999999999992e+00 2.142577331999999842e+03 8.651327810000000227e+02
9.049944932790641161e+00 1.392595999999999945e+00 2.152587974000000031e+03 8.694503120000000536e+02
9.079942538564147014e+00 1.397211999999999898e+00 2.162612934000000223e+03 8.737719640000000254e+02
9.109946642952422735e+00 1.401828999999999992e+00 2.172652180000000044e+03 8.780977259999999660e+02
9.139944248725928588e+00 1.406444999999999945e+00 2.182705677999999807e+03 8.824275860000000193e+02
9.169941854499434442e+00 1.411060999999999899e+00 2.192773393999999826e+03 8.867615349999999808e+02
9.199945958887710162e+00 1.415677999999999992e+00 2.202855294999999842e+03 8.910995599999999968e+02
9.229943564661216016e+00 1.420293999999999945e+00 2.212951348999999936e+03 8.954416529999999739e+02
9.259941170434721869e+00 1.424909999999999899e+00 2.223061522999999852e+03 8.997878009999999449e+02
9.289945274822997590e+00 1.429526999999999992e+00 2.233185782999999901e+03 9.041379950000000463e+02
9.319942880596503443e+00 1.434142999999999946e+00 2.243324098000000049e+03 9.084922229999999672e+02
9.349940486370009296e+00 1.438758999999999899e+00 2.253476435999999921e+03 9.128504769999999553e+02
9.379944590758285017e+00 1.443375999999999992e+00 2.263642762999999832e+03 9.172127440000000433e+02
9.409942196531790870e+00 1.447991999999999946e+00 2.273823049000000083e+03 9.215790150000000267e+02
9.439939802305296723e+00 1.452607999999999899e+00 2.284017260999999962e+03 9.259492810000000418e+02
9.469943906693572444e+00 1.457224999999999993e+00 2.294225367999999889e+03 9.303235300000000052e+02
9.499941512467078297e+00 1.461840999999999946e+00 2.304447337999999945e+03 9.347017520000000559e+02


==> anc/Fig3/Fig3a/Full_EOS_Zeta_0.02_lower.out <==
# nb/n0, nb( fm ^{-3}), epsilon (MeV fm^{-3}), p (MeV fm^{-3})
7.255050514517066402e-08 1.018590000000000057e-08 9.488110000000000540e-06 1.054460000000000100e-09
7.527349065622012045e-08 1.056819999999999996e-08 9.844219999999999406e-06 1.106829999999999992e-09
7.809832992821127922e-08 1.096480000000000002e-08 1.021359999999999992e-05 1.163010000000000102e-09
8.102929654551929322e-08 1.137630000000000010e-08 1.059700000000000035e-05 1.220500000000000076e-09
8.406995182845683180e-08 1.180320000000000077e-08 1.099459999999999973e-05 1.281979999999999951e-09
8.722528162546157114e-08 1.224620000000000017e-08 1.140730000000000003e-05 1.346539999999999984e-09
9.049813499278364405e-08 1.270570000000000008e-08 1.183530000000000000e-05 1.413839999999999948e-09
9.389492230698581299e-08 1.318259999999999954e-08 1.227949999999999991e-05 1.486270000000000080e-09
9.741849262431819754e-08 1.367730000000000032e-08 1.274030000000000065e-05 1.560010000000000075e-09
1.010745440572810236e-07 1.419059999999999937e-08 1.321850000000000058e-05 1.639089999999999972e-09
1.048673501902494706e-07 1.472309999999999934e-08 1.371450000000000058e-05 1.722059999999999945e-09
1.088033213997863275e-07 1.527570000000000092e-08 1.422919999999999922e-05 1.808509999999999993e-09
1.128860190062041973e-07 1.584889999999999973e-08 1.476319999999999953e-05 1.901719999999999922e-09
1.171225656501283791e-07 1.644369999999999854e-08 1.531719999999999965e-05 1.996319999999999988e-09
1.215179471799966284e-07 1.706079999999999882e-08 1.589199999999999963e-05 2.097950000000000184e-09
1.260785739723716548e-07 1.770109999999999960e-08 1.648849999999999977e-05 2.204520000000000159e-09
1.308101441397537239e-07 1.836540000000000112e-08 1.710730000000000136e-05 2.315519999999999879e-09
1.357190680587055583e-07 1.905459999999999911e-08 1.774929999999999962e-05 2.435270000000000008e-09
1.408124683698524969e-07 1.976970000000000133e-08 1.841539999999999990e-05 2.556719999999999832e-09
1.460967554497572624e-07 2.051160000000000018e-08 1.910640000000000057e-05 2.687239999999999914e-09
1.515797642031077034e-07 2.128139999999999891e-08 1.982350000000000087e-05 2.824059999999999862e-09
1.572679050064665956e-07 2.207999999999999985e-08 2.056739999999999895e-05 2.966609999999999954e-09
1.631704372926468078e-07 2.290870000000000052e-08 2.133930000000000082e-05 3.120260000000000142e-09
1.692937714382110893e-07 2.376839999999999994e-08 2.214009999999999831e-05 3.276260000000000017e-09
1.756471668759723352e-07 2.466039999999999892e-08 2.297100000000000080e-05 3.443769999999999989e-09
1.822391707746808780e-07 2.558589999999999950e-08 2.383310000000000056e-05 3.619359999999999793e-09
1.890783303030871027e-07 2.654610000000000038e-08 2.472750000000000000e-05 3.802400000000000022e-09
1.961739048940038518e-07 2.754229999999999907e-08 2.565549999999999856e-05 3.999310000000000327e-09
2.035358662443065570e-07 2.857589999999999848e-08 2.661829999999999890e-05 4.199800000000000324e-09
2.111741860508706501e-07 2.964830000000000152e-08 2.761720000000000047e-05 4.414650000000000260e-09
2.190995482746340199e-07 3.076099999999999996e-08 2.865369999999999978e-05 4.639919999999999834e-09
2.273219246124721248e-07 3.191540000000000003e-08 2.972899999999999946e-05 4.874939999999999711e-09
2.358527112893853901e-07 3.311309999999999890e-08 3.084469999999999964e-05 5.127039999999999699e-09
2.447040167944368836e-07 3.435580000000000248e-08 3.200220000000000338e-05 5.384780000000000093e-09
2.538872373526269512e-07 3.564509999999999802e-08 3.320320000000000086e-05 5.660219999999999713e-09
2.634151937170811974e-07 3.698279999999999682e-08 3.444930000000000236e-05 5.949110000000000356e-09
2.733007066409251734e-07 3.837069999999999696e-08 3.574209999999999784e-05 6.250869999999999943e-09
2.835573091413469407e-07 3.981070000000000191e-08 3.708339999999999803e-05 6.573300000000000038e-09
2.941992464995970178e-07 4.130480000000000072e-08 3.847520000000000052e-05 6.904750000000000170e-09
3.052400517328634661e-07 4.285489999999999684e-08 3.991910000000000206e-05 7.257680000000000109e-09
3.166946823864594729e-07 4.446309999999999797e-08 4.141710000000000026e-05 7.628040000000000058e-09
3.285802327978857028e-07 4.613180000000000152e-08 4.297150000000000015e-05 8.015450000000000481e-09
3.409109482483927273e-07 4.786300000000000315e-08 4.458409999999999890e-05 8.427459999999999351e-09
3.537046353395437739e-07 4.965919999999999908e-08 4.625730000000000179e-05 8.853790000000000297e-09
3.669791006729020701e-07 5.152289999999999875e-08 4.799330000000000008e-05 9.305809999999999735e-09
3.807507263219058764e-07 5.345640000000000081e-08 4.979429999999999859e-05 9.780450000000000073e-09
3.950401679443684605e-07 5.546260000000000325e-08 5.166309999999999669e-05 1.027769999999999978e-08
4.098652321418530500e-07 5.754400000000000229e-08 5.360189999999999920e-05 1.080379999999999944e-08
4.252465745721729654e-07 5.970350000000000254e-08 5.561349999999999871e-05 1.135220000000000056e-08
4.412055631572041434e-07 6.194409999999999416e-08 5.770060000000000114e-05 1.193090000000000064e-08
4.577635658188224677e-07 6.426879999999999379e-08 5.986599999999999908e-05 1.253900000000000064e-08
4.749426627429663847e-07 6.668069999999999701e-08 6.211269999999999910e-05 1.317720000000000036e-08
4.927663586436992026e-07 6.918309999999999698e-08 6.444370000000000100e-05 1.384849999999999990e-08
5.112588704991471626e-07 7.177940000000000547e-08 6.686210000000000482e-05 1.455390000000000038e-08
5.304458398155611029e-07 7.447320000000000541e-08 6.937130000000000444e-05 1.529409999999999995e-08
5.503529080991922320e-07 7.726810000000000618e-08 7.197480000000000078e-05 1.607229999999999960e-08
5.710064291203538980e-07 8.016779999999999607e-08 7.467580000000000084e-05 1.689039999999999949e-08
5.924356057056100186e-07 8.317639999999999827e-08 7.747829999999999984e-05 1.774550000000000164e-08
6.146689284174617366e-07 8.629790000000000409e-08 8.038599999999999912e-05 1.865120000000000028e-08
6.377363123465352150e-07 8.953650000000000240e-08 8.340280000000000046e-05 1.959660000000000158e-08
6.616690971115818488e-07 9.289660000000000613e-08 8.653269999999999907e-05 2.059119999999999978e-08
6.865007591235404039e-07 9.638290000000000473e-08 8.978010000000000461e-05 2.163840000000000005e-08
7.122640625292871895e-07 9.999999999999999547e-08 9.314939999999999960e-05 2.272630000000000082e-08
7.389953327960113295e-07 1.037530000000000027e-07 9.664530000000000115e-05 2.388789999999999978e-08
7.667308953909017362e-07 1.076469999999999977e-07 1.002729999999999935e-04 2.509390000000000079e-08
7.954992408764596582e-07 1.116859999999999983e-07 1.040350000000000026e-04 2.636340000000000101e-08
8.253573503776873814e-07 1.158780000000000004e-07 1.079399999999999999e-04 2.770210000000000094e-08
8.563265918164608424e-07 1.202260000000000073e-07 1.119900000000000035e-04 2.908499999999999872e-08
8.884639463177821152e-07 1.247379999999999884e-07 1.161930000000000037e-04 3.057189999999999862e-08
9.218121497254034966e-07 1.294200000000000035e-07 1.205539999999999981e-04 3.210820000000000292e-08
9.563996926018255999e-07 1.342760000000000041e-07 1.250769999999999953e-04 3.372600000000000038e-08
9.922978013533016531e-07 1.393160000000000016e-07 1.297720000000000037e-04 3.543339999999999884e-08
1.029534966542332799e-06 1.445440000000000005e-07 1.346420000000000028e-04 3.718929999999999937e-08
1.068168169293921535e-06 1.499680000000000099e-07 1.396939999999999944e-04 3.908660000000000273e-08
1.108261513373694930e-06 1.555969999999999870e-07 1.449380000000000004e-04 4.103950000000000164e-08
1.149850611984780075e-06 1.614359999999999905e-07 1.503769999999999868e-04 4.309599999999999759e-08
1.192999568892804249e-06 1.674940000000000041e-07 1.560199999999999868e-04 4.526600000000000312e-08
1.237772487863395368e-06 1.737800000000000116e-07 1.618749999999999909e-04 4.749290000000000171e-08
1.284226350021555295e-06 1.803019999999999955e-07 1.679499999999999895e-04 4.990029999999999983e-08
1.332418136492286950e-06 1.870679999999999914e-07 1.742530000000000001e-04 5.237389999999999757e-08
1.382426196322468239e-06 1.940890000000000117e-07 1.807930000000000019e-04 5.497670000000000021e-08
1.434300387996476241e-06 2.013720000000000114e-07 1.875769999999999966e-04 5.771609999999999759e-08
1.488133305842439696e-06 2.089300000000000054e-07 1.946170000000000105e-04 6.053180000000000473e-08
1.543974808344735896e-06 2.167700000000000015e-07 2.019199999999999912e-04 6.355339999999999521e-08
1.601917489831493159e-06 2.249049999999999880e-07 2.094979999999999922e-04 6.665919999999999910e-08
1.662039699349590448e-06 2.333460000000000038e-07 2.173599999999999925e-04 6.991510000000000644e-08
1.724412663305280249e-06 2.421030000000000074e-07 2.255179999999999913e-04 7.330860000000000305e-08
1.789128976026691092e-06 2.511889999999999870e-07 2.339809999999999948e-04 7.680130000000000361e-08
1.856266986560701728e-06 2.606149999999999815e-07 2.427610000000000022e-04 8.039669999999999887e-08
1.925933534516691312e-06 2.703959999999999815e-07 2.518719999999999900e-04 8.429249999999999859e-08
1.998206968941538170e-06 2.805430000000000260e-07 2.613240000000000072e-04 8.853540000000000014e-08
2.073201252085246453e-06 2.910719999999999742e-07 2.711319999999999919e-04 9.298320000000000374e-08
2.151001855635320751e-06 3.019949999999999987e-07 2.813070000000000089e-04 9.766050000000000288e-08
2.231729864482389998e-06 3.133289999999999862e-07 2.918640000000000232e-04 1.025640000000000044e-07
2.315477872954583568e-06 3.250869999999999781e-07 3.028169999999999842e-04 1.077130000000000064e-07
2.402374088583156870e-06 3.372869999999999947e-07 3.141810000000000197e-04 1.131260000000000033e-07
2.492532473618114051e-06 3.499450000000000012e-07 3.259720000000000022e-04 1.187960000000000005e-07
2.586074112950085314e-06 3.630779999999999905e-07 3.382050000000000052e-04 1.247659999999999937e-07
2.683127214110325642e-06 3.767039999999999829e-07 3.508979999999999868e-04 1.310130000000000099e-07
2.783819984630091290e-06 3.908409999999999989e-07 3.640660000000000207e-04 1.375789999999999907e-07
2.888294877321887231e-06 4.055090000000000083e-07 3.777289999999999879e-04 1.444780000000000050e-07
2.996687222357594080e-06 4.207270000000000060e-07 3.919050000000000094e-04 1.517009999999999897e-07
3.109146595190343286e-06 4.365159999999999894e-07 4.066119999999999891e-04 1.593149999999999942e-07
3.225829693913891083e-06 4.528979999999999835e-07 4.218720000000000022e-04 1.672650000000000092e-07
3.346886093981368498e-06 4.698939999999999856e-07 4.377040000000000227e-04 1.756299999999999918e-07
3.472486738767783446e-06 4.875280000000000229e-07 4.541300000000000176e-04 1.844139999999999995e-07
3.602809694288767357e-06 5.058250000000000444e-07 4.711730000000000237e-04 1.936049999999999923e-07
3.738011658638076462e-06 5.248070000000000221e-07 4.888549999999999536e-04 2.033040000000000052e-07
3.878299188393844710e-06 5.445030000000000153e-07 5.072009999999999843e-04 2.134049999999999975e-07
4.023843226931079170e-06 5.649370000000000512e-07 5.262360000000000215e-04 2.240429999999999899e-07
4.174850330827913366e-06 5.861379999999999775e-07 5.459840000000000092e-04 2.352069999999999964e-07
4.331527056662480400e-06 6.081349999999999593e-07 5.664739999999999706e-04 2.468750000000000186e-07
4.494079961012914218e-06 6.309569999999999502e-07 5.877330000000000054e-04 2.591999999999999917e-07
4.662736968379223964e-06 6.546359999999999864e-07 6.097900000000000282e-04 2.719950000000000212e-07
4.837726003261419628e-06 6.792039999999999984e-07 6.326749999999999692e-04 2.854770000000000092e-07
5.019274990159509507e-06 7.046930000000000223e-07 6.564179999999999755e-04 2.996020000000000116e-07
5.207640344136005262e-06 7.311389999999999932e-07 6.810520000000000245e-04 3.143310000000000107e-07
5.403078480253416016e-06 7.585779999999999519e-07 7.066110000000000013e-04 3.298710000000000029e-07
5.605845813574253431e-06 7.870460000000000451e-07 7.331290000000000072e-04 3.459039999999999983e-07
5.816220127082903517e-06 8.165819999999999729e-07 7.606419999999999588e-04 3.626950000000000062e-07
6.034493449045004393e-06 8.472270000000000200e-07 7.891870000000000048e-04 3.799279999999999859e-07
6.260964930366815570e-06 8.790229999999999694e-07 8.188050000000000319e-04 3.959839999999999809e-07
6.495926599313976861e-06 9.120109999999999998e-07 8.495329999999999722e-04 4.142959999999999929e-07
6.739706097355251144e-06 9.462370000000000046e-07 8.814139999999999605e-04 4.338340000000000187e-07
6.992638188600025234e-06 9.817479999999999049e-07 9.144929999999999466e-04 4.542200000000000002e-07
7.255050514517066243e-06 1.018590000000000017e-06 9.488110000000000337e-04 4.757460000000000038e-07
7.527349065622012204e-06 1.056819999999999904e-06 9.844219999999999880e-04 4.984520000000000220e-07
7.809832992821129404e-06 1.096480000000000088e-06 1.021360000000000020e-03 5.219659999999999505e-07
8.102929654551929375e-06 1.137629999999999897e-06 1.059700000000000008e-03 5.472960000000000324e-07
8.406995182845682598e-06 1.180320000000000077e-06 1.099460000000000021e-03 5.734299999999999672e-07
8.722528162546156055e-06 1.224620000000000017e-06 1.140729999999999956e-03 6.010739999999999731e-07
9.049813499278363082e-06 1.270569999999999975e-06 1.183529999999999912e-03 6.300970000000000338e-07
9.389492230698579870e-06 1.318259999999999894e-06 1.227950000000000005e-03 6.601549999999999712e-07
9.741849262431819754e-06 1.367730000000000032e-06 1.274029999999999998e-03 6.922310000000000263e-07
1.010745440572810263e-05 1.419060000000000056e-06 1.321850000000000065e-03 7.253400000000000086e-07
1.048673501902494765e-05 1.472309999999999927e-06 1.371449999999999969e-03 7.595039999999999961e-07
1.088033213997863269e-05 1.527570000000000013e-06 1.422920000000000044e-03 7.950679999999999829e-07
1.128860190062041894e-05 1.584889999999999999e-06 1.476319999999999933e-03 8.336530000000000336e-07
1.171225656501284056e-05 1.644370000000000106e-06 1.531720000000000087e-03 8.725080000000000199e-07
1.215179471799966284e-05 1.706079999999999935e-06 1.589200000000000031e-03 9.145459999999999891e-07
1.260785739723716537e-05 1.770110000000000066e-06 1.648850000000000099e-03 9.583950000000000795e-07
1.308101441397536974e-05 1.836539999999999953e-06 1.710729999999999933e-03 1.003740000000000066e-06
1.357190680587055552e-05 1.905459999999999964e-06 1.774930000000000084e-03 1.051849999999999933e-06
1.408124683698524842e-05 1.976969999999999895e-06 1.841540000000000017e-03 1.092520000000000045e-06
1.460967554497572804e-05 2.051160000000000111e-06 1.910639999999999908e-03 1.146529999999999931e-06
1.515797642031077129e-05 2.128139999999999838e-06 1.982349999999999911e-03 1.203280000000000065e-06
1.572679050064665945e-05 2.207999999999999866e-06 2.056740000000000044e-03 1.262800000000000005e-06
1.631704372926468205e-05 2.290869999999999972e-06 2.133930000000000028e-03 1.325179999999999906e-06
1.692937714382111020e-05 2.376840000000000100e-06 2.214010000000000197e-03 1.390839999999999926e-06
1.756471668759723511e-05 2.466040000000000025e-06 2.297099999999999836e-03 1.459559999999999922e-06
1.822391707746808833e-05 2.558590000000000096e-06 2.383310000000000029e-03 1.531779999999999969e-06
1.890783303030870815e-05 2.654609999999999813e-06 2.472750000000000122e-03 1.607539999999999901e-06
1.961739048940038582e-05 2.754229999999999802e-06 2.565550000000000209e-03 1.686860000000000058e-06
2.035358662443065866e-05 2.857590000000000113e-06 2.661830000000000012e-03 1.770459999999999986e-06
2.111741860508706405e-05 2.964829999999999954e-06 2.761720000000000060e-03 1.857879999999999905e-06
2.190995482746340242e-05 3.076100000000000076e-06 2.865369999999999896e-03 1.949760000000000116e-06
2.273219246124721110e-05 3.191540000000000109e-06 2.972900000000000108e-03 2.046140000000000030e-06
2.358527112893853668e-05 3.311309999999999811e-06 3.084470000000000180e-03 2.147070000000000180e-06
2.447040167944368539e-05 3.435580000000000063e-06 3.200220000000000148e-03 2.253360000000000055e-06
2.538872373526269703e-05 3.564510000000000199e-06 3.320319999999999869e-03 2.364550000000000087e-06
2.634151937170812398e-05 3.698280000000000106e-06 3.444930000000000127e-03 2.481430000000000059e-06
2.733007066409251862e-05 3.837069999999999670e-06 3.574209999999999974e-03 2.603969999999999990e-06
2.835573091413469640e-05 3.981070000000000324e-06 3.708340000000000074e-03 2.732420000000000005e-06
2.941992464995970199e-05 4.130479999999999966e-06 3.847520000000000107e-03 2.867500000000000074e-06
3.052400517328634745e-05 4.285490000000000028e-06 3.991910000000000423e-03 3.008930000000000090e-06
3.166946823864594729e-05 4.446309999999999956e-06 4.141709999999999836e-03 3.157559999999999801e-06
3.285802327978856795e-05 4.613179999999999596e-06 4.297149999999999581e-03 3.313330000000000090e-06
3.409109482483927442e-05 4.786300000000000236e-06 4.458410000000000324e-03 3.476769999999999917e-06
3.537046353395437929e-05 4.965919999999999882e-06 4.625729999999999772e-03 3.648389999999999809e-06
3.669791006729020871e-05 5.152289999999999928e-06 4.799330000000000089e-03 3.828229999999999598e-06
3.807507263219058976e-05 5.345640000000000373e-06 4.979429999999999967e-03 3.939569999999999959e-06
3.950401679443684669e-05 5.546260000000000325e-06 5.166310000000000346e-03 4.133160000000000252e-06
4.098652321418530563e-05 5.754400000000000335e-06 5.360189999999999920e-03 4.337120000000000074e-06
4.252465745721729760e-05 5.970350000000000360e-06 5.561349999999999627e-03 4.551649999999999865e-06
4.412055631572041667e-05 6.194410000000000210e-06 5.770059999999999599e-03 4.776959999999999915e-06
4.577635658188225015e-05 6.426879999999999697e-06 5.986599999999999908e-03 5.014030000000000171e-06
4.749426627429664165e-05 6.668070000000000178e-06 6.211269999999999639e-03 5.262780000000000119e-06
4.927663586436992703e-05 6.918310000000000174e-06 6.444369999999999613e-03 5.524239999999999815e-06
5.112588704991471203e-05 7.177939999999999753e-06 6.686209999999999723e-03 5.798879999999999950e-06
5.304458398155611495e-05 7.447320000000000383e-06 6.937129999999999685e-03 6.087089999999999855e-06
5.503529080991920668e-05 7.726809999999999294e-06 7.197480000000000024e-03 6.390159999999999988e-06
5.710064291203538218e-05 8.016779999999999501e-06 7.467579999999999704e-03 6.708030000000000385e-06
5.924356057056099381e-05 8.317639999999999192e-06 7.747829999999999821e-03 7.042059999999999624e-06
6.146689284174617154e-05 8.629789999999999244e-06 8.038599999999999912e-03 7.392840000000000017e-06
6.377363123465352405e-05 8.953650000000000240e-06 8.340280000000000263e-03 7.760889999999999822e-06
6.616690971115818615e-05 9.289660000000000772e-06 8.653269999999999365e-03 8.147869999999999969e-06
6.865007591235402769e-05 9.638289999999999838e-06 8.978009999999999810e-03 8.553700000000000791e-06
7.122640625292871641e-05 1.000000000000000082e-05 9.314940000000000719e-03 8.980109999999999644e-06
7.389953327960113380e-05 1.037530000000000043e-05 9.664529999999999302e-03 9.427869999999999572e-06
7.667308953909017489e-05 1.076470000000000046e-05 1.002729999999999941e-02 9.897650000000000011e-06
7.954992408764596963e-05 1.116860000000000010e-05 1.040349999999999955e-02 1.039160000000000059e-05
8.253573503776873729e-05 1.158779999999999941e-05 1.079399999999999978e-02 1.090949999999999948e-05
8.563265918164608551e-05 1.202260000000000073e-05 1.119900000000000062e-02 1.145370000000000013e-05
8.884639463177823355e-05 1.247380000000000075e-05 1.161930000000000081e-02 1.202509999999999944e-05
9.218121497254035601e-05 1.294200000000000077e-05 1.205540000000000084e-02 1.262459999999999937e-05
9.563996926018256931e-05 1.342759999999999998e-05 1.250770000000000007e-02 1.325490000000000077e-05
9.922978013533017801e-05 1.393160000000000058e-05 1.297719999999999950e-02 1.391590000000000004e-05
1.029534966542332850e-04 1.445440000000000005e-05 1.346420000000000082e-02 1.461029999999999969e-05
1.068168169293921366e-04 1.499680000000000014e-05 1.396939999999999987e-02 1.533950000000000111e-05
1.108261513373694879e-04 1.555969999999999944e-05 1.449379999999999939e-02 1.605059999999999842e-05
1.149850611984779914e-04 1.614359999999999905e-05 1.503769999999999933e-02 1.676489999999999936e-05
1.192999568892804156e-04 1.674939999999999925e-05 1.560199999999999955e-02 1.747899999999999985e-05
1.237772487863395021e-04 1.737799999999999862e-05 1.618750000000000050e-02 1.808459999999999961e-05
1.284226350021555379e-04 1.803019999999999891e-05 1.679500000000000090e-02 1.891510000000000123e-05
1.332418136492286747e-04 1.870679999999999850e-05 1.742530000000000120e-02 1.980909999999999979e-05
1.382426196322468070e-04 1.940889999999999979e-05 1.807929999999999954e-02 2.074580000000000049e-05
1.434300387996476317e-04 2.013720000000000093e-05 1.875769999999999868e-02 2.172449999999999842e-05
1.488133305842439798e-04 2.089300000000000139e-05 1.946169999999999844e-02 2.274890000000000169e-05
1.543974808344735752e-04 2.167699999999999930e-05 2.019200000000000161e-02 2.382090000000000092e-05
1.601917489831493303e-04 2.249050000000000092e-05 2.094980000000000106e-02 2.494110000000000080e-05
1.662039699349590312e-04 2.333459999999999847e-05 2.173599999999999838e-02 2.611449999999999874e-05
1.724412663305280096e-04 2.421030000000000095e-05 2.255180000000000032e-02 2.733999999999999912e-05
1.789128976026691236e-04 2.511890000000000103e-05 2.339810000000000154e-02 2.862259999999999934e-05
1.856266986560701864e-04 2.606150000000000111e-05 2.427609999999999837e-02 2.996330000000000160e-05
1.925933534516691549e-04 2.703960000000000112e-05 2.518719999999999987e-02 3.093460000000000025e-05
1.998206968941538153e-04 2.805430000000000006e-05 2.613240000000000007e-02 3.209970000000000032e-05
2.073201252085246876e-04 2.910720000000000145e-05 2.711320000000000049e-02 3.351799999999999994e-05
2.151001855635320938e-04 3.019950000000000114e-05 2.813070000000000154e-02 3.519549999999999870e-05
2.231729864482390083e-04 3.133289999999999947e-05 2.918640000000000123e-02 3.695810000000000111e-05
2.315477872954583975e-04 3.250870000000000268e-05 3.028170000000000167e-02 3.880580000000000037e-05
2.402374088583156904e-04 3.372870000000000116e-05 3.141809999999999742e-02 4.074819999999999723e-05
2.492532473618113797e-04 3.499449999999999843e-05 3.259719999999999979e-02 4.278610000000000020e-05
2.586074112950085212e-04 3.630779999999999820e-05 3.382050000000000334e-02 4.492049999999999792e-05
2.683127214110325709e-04 3.767039999999999766e-05 3.508979999999999738e-02 4.717089999999999928e-05
2.783819984630091205e-04 3.908410000000000074e-05 3.640659999999999730e-02 4.952390000000000199e-05
2.888294877321887248e-04 4.055089999999999829e-05 3.777289999999999814e-02 5.199789999999999897e-05
2.996687222357594300e-04 4.207270000000000123e-05 3.919050000000000311e-02 5.459540000000000248e-05
3.109146595190342998e-04 4.365160000000000063e-05 4.066120000000000151e-02 5.730689999999999845e-05
3.225829693913891236e-04 4.528980000000000131e-05 4.218720000000000109e-02 6.017739999999999748e-05
3.346886093981368566e-04 4.698940000000000110e-05 4.377040000000000097e-02 6.316980000000000631e-05
3.472486738767783057e-04 4.875279999999999848e-05 4.541300000000000198e-02 6.631610000000000022e-05
3.602809694288766781e-04 5.058249999999999894e-05 4.711730000000000085e-02 6.962149999999999741e-05
3.738011658638076004e-04 5.248070000000000052e-05 4.888549999999999840e-02 7.306050000000000294e-05
3.878299188393844778e-04 5.445030000000000280e-05 5.072009999999999713e-02 7.671410000000000468e-05
4.023843226931079001e-04 5.649369999999999750e-05 5.262359999999999954e-02 8.051100000000000216e-05
4.174850330827913265e-04 5.861379999999999775e-05 5.459839999999999832e-02 8.450259999999999965e-05
4.331527056662480535e-04 6.081350000000000313e-05 5.664740000000000053e-02 8.869569999999999852e-05
4.494079961012914320e-04 6.309569999999999968e-05 5.877330000000000054e-02 9.304450000000000676e-05
4.662736968379223930e-04 6.546359999999999441e-05 6.097899999999999848e-02 9.767310000000000510e-05
4.837726003261419764e-04 6.792040000000000111e-05 6.326750000000000429e-02 1.024670000000000068e-04
5.019274990159509507e-04 7.046929999999999969e-05 6.564180000000000015e-02 1.074999999999999974e-04
5.207640344136004991e-04 7.311389999999999805e-05 6.810520000000000462e-02 1.127719999999999970e-04
5.403078480253416423e-04 7.585780000000000409e-05 7.066110000000000446e-02 1.182130000000000013e-04
5.605845813574253465e-04 7.870459999999999858e-05 7.331290000000000029e-02 1.239670000000000008e-04
5.816220127082903212e-04 8.165819999999999687e-05 7.606419999999999848e-02 1.225820000000000132e-04
6.034493449045004020e-04 8.472270000000000115e-05 7.891869999999999441e-02 1.273249999999999914e-04
6.260957807726190991e-04 8.790220000000000011e-05 8.188040000000000596e-02 1.334399999999999963e-04
6.495926599313977742e-04 9.120110000000000337e-05 8.495329999999999548e-02 1.398880000000000132e-04
6.739706097355250636e-04 9.462370000000000004e-05 8.814139999999999475e-02 1.466419999999999963e-04
6.992638188600025810e-04 9.817480000000000065e-05 9.144929999999999726e-02 1.537099999999999903e-04
7.255050514517065972e-04 1.018590000000000017e-04 9.488109999999999600e-02 1.611220000000000068e-04
7.527349065622011967e-04 1.056819999999999955e-04 9.844219999999999360e-02 1.688360000000000078e-04
7.809832992821128320e-04 1.096480000000000046e-04 1.021360000000000046e-01 1.768259999999999906e-04
8.102929654551930053e-04 1.137630000000000016e-04 1.059699999999999948e-01 1.850809999999999988e-04
8.406995182845682394e-04 1.180319999999999975e-04 1.099460000000000021e-01 1.932570000000000099e-04
8.722528162546156665e-04 1.224619999999999940e-04 1.140729999999999938e-01 1.998939999999999940e-04
9.049813499278363963e-04 1.270570000000000000e-04 1.183529999999999999e-01 2.095479999999999934e-04
9.389492230698581699e-04 1.318260000000000081e-04 1.227950000000000014e-01 2.196359999999999957e-04
9.741849262431819889e-04 1.367729999999999998e-04 1.274029999999999885e-01 2.301650000000000028e-04
1.010745440572810181e-03 1.419059999999999929e-04 1.321849999999999969e-01 2.411190000000000067e-04
1.048673501902494792e-03 1.472310000000000003e-04 1.371449999999999891e-01 2.525129999999999996e-04
1.088033213997863236e-03 1.527570000000000013e-04 1.422920000000000018e-01 2.642659999999999801e-04
1.128860190062041819e-03 1.584889999999999932e-04 1.476320000000000132e-01 2.762479999999999884e-04
1.171225656501284022e-03 1.644369999999999979e-04 1.531720000000000026e-01 2.852910000000000168e-04
1.215179471799966108e-03 1.706079999999999901e-04 1.589200000000000057e-01 2.989199999999999908e-04
1.260785739723716469e-03 1.770110000000000032e-04 1.648850000000000038e-01 3.131620000000000215e-04
1.308101441397537109e-03 1.836540000000000004e-04 1.710730000000000028e-01 3.279910000000000247e-04
1.357190680587055552e-03 1.905459999999999880e-04 1.774930000000000119e-01 3.434360000000000234e-04
1.408124683698524842e-03 1.976969999999999878e-04 1.841540000000000121e-01 3.594870000000000227e-04
1.460967554497572722e-03 2.051160000000000060e-04 1.910640000000000116e-01 3.760859999999999767e-04
1.515797642031077109e-03 2.128139999999999990e-04 1.982349999999999945e-01 3.931909999999999832e-04
1.572679050064666175e-03 2.208000000000000002e-04 2.056739999999999957e-01 4.105129999999999912e-04
1.631704372926468015e-03 2.290869999999999972e-04 2.133929999999999993e-01 4.269780000000000038e-04
1.692937714382110803e-03 2.376839999999999964e-04 2.214009999999999867e-01 4.387069999999999859e-04
1.756471668759723281e-03 2.466039999999999855e-04 2.297099999999999975e-01 4.544659999999999954e-04
1.822391707746808887e-03 2.558589999999999910e-04 2.383309999999999873e-01 4.713149999999999827e-04
1.890783303030870843e-03 2.654609999999999847e-04 2.472749999999999948e-01 4.866030000000000030e-04
1.961739048940038758e-03 2.754230000000000090e-04 2.565549999999999775e-01 5.004319999999999819e-04
2.035358662443065812e-03 2.857590000000000130e-04 2.661830000000000029e-01 5.129520000000000043e-04
2.111741860508706704e-03 2.964830000000000004e-04 2.761719999999999731e-01 5.245449999999999592e-04
2.190995482746340133e-03 3.076099999999999906e-04 2.865369999999999862e-01 5.356449999999999580e-04
2.273219246124721232e-03 3.191539999999999872e-04 2.972899999999999987e-01 5.463310000000000518e-04
2.358527112893854007e-03 3.311310000000000251e-04 3.084470000000000267e-01 5.568650000000000292e-04
2.447040167944368200e-03 3.435579999999999927e-04 3.200219999999999732e-01 5.673469999999999468e-04
2.538872373526269120e-03 3.564509999999999792e-04 3.320319999999999938e-01 5.778380000000000061e-04
2.634151937170812249e-03 3.698279999999999970e-04 3.444929999999999937e-01 5.884899999999999983e-04
2.733007066409251767e-03 3.837070000000000042e-04 3.574209999999999887e-01 5.992890000000000283e-04
2.835573091413468895e-03 3.981069999999999748e-04 3.708339999999999970e-01 6.103369999999999672e-04
2.941985342355344854e-03 4.130469999999999910e-04 3.847510000000000097e-01 6.216540000000000217e-04
3.052400517328635043e-03 4.285490000000000198e-04 3.991910000000000180e-01 6.331859999999999919e-04
3.166946823864594945e-03 4.446310000000000193e-04 4.141710000000000114e-01 6.448579999999999980e-04
3.285802327978857174e-03 4.613180000000000037e-04 4.297150000000000136e-01 6.562990000000000533e-04
3.409109482483927388e-03 4.786300000000000168e-04 4.458409999999999873e-01 6.673679999999999977e-04
3.537046353395437766e-03 4.965920000000000186e-04 4.625730000000000119e-01 6.785689999999999604e-04
3.669791006729020925e-03 5.152289999999999691e-04 4.799329999999999985e-01 6.907709999999999632e-04
3.807507263219058434e-03 5.345639999999999593e-04 4.979430000000000245e-01 7.045200000000000377e-04
3.950401679443684561e-03 5.546260000000000122e-04 5.166309999999999514e-01 7.194729999999999875e-04
4.098652321418530184e-03 5.754399999999999793e-04 5.360190000000000232e-01 7.353429999999999559e-04
4.252465745721729570e-03 5.970349999999999919e-04 5.561350000000000460e-01 7.519939999999999698e-04
4.412055631572041857e-03 6.194409999999999803e-04 5.770060000000000189e-01 7.693840000000000184e-04
4.577635658188225314e-03 6.426879999999999832e-04 5.986599999999999699e-01 7.876200000000000518e-04
4.749426627429663948e-03 6.668069999999999466e-04 6.211269999999999847e-01 8.066479999999999788e-04
4.927663586436992378e-03 6.918309999999999564e-04 6.444370000000000376e-01 8.265969999999999871e-04
5.112588704991471826e-03 7.177940000000000058e-04 6.686210000000000209e-01 8.474720000000000473e-04
5.304458398155610654e-03 7.447320000000000112e-04 6.937140000000000528e-01 8.693180000000000004e-04
5.503529080991921563e-03 7.726809999999999972e-04 7.197480000000000544e-01 8.922669999999999733e-04
5.710064291203538651e-03 8.016780000000000043e-04 7.467580000000000329e-01 9.162659999999999989e-04
5.924356057056100709e-03 8.317640000000000276e-04 7.747829999999999995e-01 9.414700000000000239e-04
6.146689284174617317e-03 8.629790000000000464e-04 8.038600000000000190e-01 9.679000000000000537e-04
6.377363123465352134e-03 8.953649999999999630e-04 8.340279999999999916e-01 9.955949999999999436e-04
6.616690971115818561e-03 9.289660000000000365e-04 8.653269999999999573e-01 1.024729999999999955e-03
6.865007591235403744e-03 9.638290000000000312e-04 8.978009999999999602e-01 1.055240000000000041e-03
7.122640625292871695e-03 1.000000000000000021e-03 9.314940000000000442e-01 1.087290000000000088e-03
7.389953327960113380e-03 1.037530000000000049e-03 9.664530000000000065e-01 1.120969999999999996e-03
7.667308953909017163e-03 1.076469999999999944e-03 1.002729999999999899e+00 1.156279999999999981e-03
7.954992408764596096e-03 1.116859999999999901e-03 1.040350000000000108e+00 1.193430000000000098e-03
8.253573503776874543e-03 1.158780000000000096e-03 1.079399999999999915e+00 1.232369999999999993e-03
8.563265918164607304e-03 1.202259999999999917e-03 1.119899999999999896e+00 1.273299999999999996e-03
8.884639463177822216e-03 1.247379999999999973e-03 1.161929999999999907e+00 1.316270000000000027e-03
9.218121497254034083e-03 1.294199999999999908e-03 1.205540000000000056e+00 1.361269999999999928e-03
9.563996926018255088e-03 1.342759999999999917e-03 1.250769999999999937e+00 1.408479999999999932e-03
9.922978013533017422e-03 1.393160000000000058e-03 1.297719999999999985e+00 1.457670000000000103e-03
1.029534966542332980e-02 1.445440000000000093e-03 1.346419999999999950e+00 1.508860000000000106e-03
1.068168169293921312e-02 1.499679999999999980e-03 1.396940000000000071e+00 1.562089999999999920e-03
1.108261513373695085e-02 1.555970000000000053e-03 1.449379999999999891e+00 1.617839999999999947e-03
1.149850611984780044e-02 1.614360000000000014e-03 1.503770000000000051e+00 1.677000000000000105e-03
1.192999568892804188e-02 1.674939999999999979e-03 1.560200000000000031e+00 1.739730000000000096e-03
1.237772487863395346e-02 1.737800000000000065e-03 1.618749999999999911e+00 1.806319999999999931e-03
1.284226350021555434e-02 1.803020000000000013e-03 1.679499999999999993e+00 1.876489999999999972e-03
1.332418136492286888e-02 1.870679999999999999e-03 1.742529999999999912e+00 1.950289999999999923e-03
1.382426196322468145e-02 1.940890000000000020e-03 1.807930000000000037e+00 2.027999999999999855e-03
1.434300387996476252e-02 2.013720000000000093e-03 1.875769999999999937e+00 2.109549999999999967e-03
1.488133305842439733e-02 2.089300000000000098e-03 1.946169999999999956e+00 2.195260000000000093e-03
1.543974808344735633e-02 2.167699999999999835e-03 2.019200000000000106e+00 2.285259999999999896e-03
1.601917489831493346e-02 2.249049999999999834e-03 2.094980000000000064e+00 2.379669999999999962e-03
1.662039699349590269e-02 2.333459999999999875e-03 2.173599999999999977e+00 2.478929999999999849e-03
1.724412663305279966e-02 2.421029999999999797e-03 2.255180000000000184e+00 2.583059999999999870e-03
1.789128976026691312e-02 2.511890000000000130e-03 2.339809999999999945e+00 2.692459999999999819e-03
1.856266986560701701e-02 2.606149999999999786e-03 2.427610000000000046e+00 2.807309999999999927e-03
1.925933534516691484e-02 2.703960000000000044e-03 2.518720000000000070e+00 2.927770000000000112e-03
1.998206968941538056e-02 2.805429999999999816e-03 2.613239999999999785e+00 3.054310000000000185e-03
2.073201252085246638e-02 2.910719999999999887e-03 2.711320000000000174e+00 3.186909999999999830e-03
2.151001855635320884e-02 3.019949999999999978e-03 2.813070000000000181e+00 3.326149999999999940e-03
2.231729864482390191e-02 3.133289999999999947e-03 2.918639999999999901e+00 3.472289999999999838e-03
2.315477872954583780e-02 3.250869999999999888e-03 3.028169999999999806e+00 3.625520000000000131e-03
2.402374088583156958e-02 3.372870000000000035e-03 3.141809999999999992e+00 3.786449999999999799e-03
2.492532473618113906e-02 3.499449999999999870e-03 3.259720000000000173e+00 3.955039999999999945e-03
2.586074112950085407e-02 3.630780000000000118e-03 3.382050000000000001e+00 4.131939999999999745e-03
2.683127214110326078e-02 3.767040000000000145e-03 3.508980000000000210e+00 4.317429999999999705e-03
2.783819984630091574e-02 3.908410000000000183e-03 3.640660000000000007e+00 4.511720000000000314e-03
2.888294877321886944e-02 4.055089999999999910e-03 3.777289999999999814e+00 4.715620000000000228e-03
2.996687222357594105e-02 4.207269999999999933e-03 3.919049999999999923e+00 4.929180000000000020e-03
3.109146595190342977e-02 4.365159999999999874e-03 4.066119999999999735e+00 5.153229999999999963e-03
3.225829693913891127e-02 4.528980000000000158e-03 4.218720000000000248e+00 5.388119999999999715e-03
3.346886093981368826e-02 4.698940000000000408e-03 4.377040000000000042e+00 5.634100000000000392e-03
3.472493861408408600e-02 4.875290000000000006e-03 4.541299999999999670e+00 5.892180000000000334e-03
3.602809694288767323e-02 5.058250000000000246e-03 4.711730000000000196e+00 6.162319999999999777e-03
3.738011658638076135e-02 5.248069999999999645e-03 4.888550000000000395e+00 6.445440000000000197e-03
3.878299188393844604e-02 5.445030000000000009e-03 5.072009999999999685e+00 6.742190000000000336e-03
4.023843226931079348e-02 5.649369999999999913e-03 5.262360000000000149e+00 7.052710000000000229e-03
4.174850330827913070e-02 5.861380000000000236e-03 5.459839999999999804e+00 7.378410000000000177e-03
4.331527056662480557e-02 6.081350000000000124e-03 5.664740000000000109e+00 7.719199999999999846e-03
4.494079961012914515e-02 6.309569999999999589e-03 5.877329999999999721e+00 8.076689999999999217e-03
4.662736968379224689e-02 6.546360000000000200e-03 6.097900000000000098e+00 8.451240000000000488e-03
4.837726003261419438e-02 6.792040000000000056e-03 6.326749999999999652e+00 8.843560000000000310e-03
5.019274990159509897e-02 7.046929999999999861e-03 6.564180000000000348e+00 9.255209999999999826e-03
5.207640344136005295e-02 7.311390000000000076e-03 6.810520000000000351e+00 9.686230000000000534e-03
5.403078480253416249e-02 7.585780000000000300e-03 7.066110000000000113e+00 1.013810000000000058e-02
5.605845813574252684e-02 7.870459999999999262e-03 7.331290000000000084e+00 1.061229999999999986e-02
5.816220127082904340e-02 8.165820000000000717e-03 7.606419999999999959e+00 1.110889999999999968e-02
6.034493449045004454e-02 8.472270000000000495e-03 7.891869999999999941e+00 1.163040000000000081e-02
6.260957807726190427e-02 8.790219999999999631e-03 8.188040000000000873e+00 1.217700000000000032e-02
6.495926599313978089e-02 9.120110000000000716e-03 8.495329999999999160e+00 1.275079999999999963e-02
6.739706097355251113e-02 9.462369999999999462e-03 8.814140000000000086e+00 1.335360000000000019e-02
6.992638188600025506e-02 9.817479999999999957e-03 9.144930000000000447e+00 1.398590000000000076e-02
7.255050514517065452e-02 1.018589999999999947e-02 9.488110000000000710e+00 1.465149999999999959e-02
7.527349065622013224e-02 1.056819999999999982e-02 9.844219999999999970e+00 1.535060000000000070e-02
7.809832992821127973e-02 1.096480000000000024e-02 1.021359999999999957e+01 1.608729999999999882e-02
8.102929654551929706e-02 1.137630000000000065e-02 1.059699999999999953e+01 1.686280000000000071e-02
8.406995182845682091e-02 1.180319999999999980e-02 1.099460000000000015e+01 1.767989999999999839e-02
8.722528162546157315e-02 1.224620000000000049e-02 1.140729999999999933e+01 1.854269999999999877e-02
9.049813499278364093e-02 1.270570000000000033e-02 1.183530000000000015e+01 1.945269999999999985e-02
9.389492230698580355e-02 1.318259999999999918e-02 1.227950000000000053e+01 2.041420000000000040e-02
9.741849262431818979e-02 1.367729999999999987e-02 1.274029999999999951e+01 2.143240000000000076e-02
1.010745440572810155e-01 1.419059999999999939e-02 1.321850000000000058e+01 2.250889999999999835e-02
1.048673501902494809e-01 1.472309999999999938e-02 1.371449999999999925e+01 2.365159999999999832e-02
1.088033213997863236e-01 1.527569999999999970e-02 1.422920000000000051e+01 2.486350000000000018e-02
1.128860190062041940e-01 1.584889999999999910e-02 1.476319999999999943e+01 2.614999999999999963e-02
1.171225656501283796e-01 1.644369999999999860e-02 1.531719999999999970e+01 2.752229999999999954e-02
1.215179471799966299e-01 1.706080000000000096e-02 1.589199999999999946e+01 2.898109999999999922e-02
1.260785739723716548e-01 1.770110000000000086e-02 1.648849999999999838e+01 3.054010000000000058e-02
1.308101441397536979e-01 1.836540000000000047e-02 1.710729999999999862e+01 3.220429999999999821e-02
1.357190680587055664e-01 1.905460000000000140e-02 1.774930000000000163e+01 3.398400000000000032e-02
1.408124683698525059e-01 1.976970000000000116e-02 1.841540000000000177e+01 3.589459999999999873e-02
1.460967554497572818e-01 2.051160000000000136e-02 1.910640000000000072e+01 3.794140000000000013e-02
1.515797642031077030e-01 2.128139999999999893e-02 1.982349999999999923e+01 4.014460000000000250e-02
1.572679050064665907e-01 2.207999999999999893e-02 2.056739999999999924e+01 4.251309999999999811e-02
1.631704372926468249e-01 2.290870000000000059e-02 2.133930000000000149e+01 4.506729999999999764e-02
1.692937714382110881e-01 2.376839999999999856e-02 2.214010000000000034e+01 4.782390000000000252e-02
1.756471668759723159e-01 2.466039999999999899e-02 2.297100000000000009e+01 5.080260000000000331e-02
1.822391707746809086e-01 2.558590000000000170e-02 2.383310000000000173e+01 5.403059999999999807e-02
1.890783303030870999e-01 2.654609999999999956e-02 2.472749999999999915e+01 5.752449999999999924e-02
1.961739048940038532e-01 2.754229999999999873e-02 2.565549999999999997e+01 6.131860000000000088e-02
2.035358662443065847e-01 2.857590000000000130e-02 2.661830000000000140e+01 6.543899999999999717e-02
2.111741860508706548e-01 2.964829999999999896e-02 2.761720000000000041e+01 6.991650000000000642e-02
2.190995482746340151e-01 3.076100000000000015e-02 2.865370000000000061e+01 7.478990000000000637e-02
2.273219246124720816e-01 3.191539999999999655e-02 2.972899999999999920e+01 8.009969999999999590e-02
2.358527112893853972e-01 3.311309999999999948e-02 3.084469999999999956e+01 8.590939999999999688e-02
2.447040167944368461e-01 3.435579999999999884e-02 3.200220000000000198e+01 9.247829999999999939e-02
2.538872373526269155e-01 3.564509999999999901e-02 3.320320000000000249e+01 9.593069999999999375e-02
2.733007066409252062e-01 3.837070000000000064e-02 3.574210000000000065e+01 9.687339999999999840e-02
2.835573091413469138e-01 3.981069999999999748e-02 3.708339999999999748e+01 1.057730000000000059e-01
2.941985342355344923e-01 4.130469999999999975e-02 3.847509999999999764e+01 1.145599999999999952e-01
3.052400517328635043e-01 4.285490000000000133e-02 3.991910000000000025e+01 1.234859999999999985e-01
3.166946823864594807e-01 4.446309999999999846e-02 4.141709999999999781e+01 1.331859999999999988e-01
3.285802327978857296e-01 4.613180000000000058e-02 4.297149999999999892e+01 1.438959999999999961e-01
3.409109482483927422e-01 4.786300000000000276e-02 4.458409999999999940e+01 1.556069999999999953e-01
3.537046353395437714e-01 4.965920000000000056e-02 4.625730000000000075e+01 1.684360000000000024e-01
3.669791006729021254e-01 5.152290000000000342e-02 4.799329999999999785e+01 1.824540000000000051e-01
3.807507263219058746e-01 5.345640000000000114e-02 4.979429999999999978e+01 1.977980000000000016e-01
3.950401679443684144e-01 5.546260000000000079e-02 5.166310000000000002e+01 2.145739999999999870e-01
4.098652321418529976e-01 5.754399999999999793e-02 5.360190000000000055e+01 2.329189999999999872e-01
4.252465745721729640e-01 5.970349999999999963e-02 5.561350000000000193e+01 2.529819999999999847e-01
4.412055631572042169e-01 6.194410000000000194e-02 5.770060000000000144e+01 2.749110000000000165e-01
4.577635658188224932e-01 6.426880000000000093e-02 5.986599999999999966e+01 2.988899999999999890e-01
4.749426627429663705e-01 6.668069999999999553e-02 6.211269999999999669e+01 3.250990000000000268e-01
4.927663586436992760e-01 6.918309999999999738e-02 6.444370000000000687e+01 3.537730000000000041e-01
5.112588704991470889e-01 7.177939999999999321e-02 6.686209999999999809e+01 3.851609999999999756e-01
5.304458398155611487e-01 7.447320000000000328e-02 6.937130000000000507e+01 4.195180000000000020e-01
5.503529080991922395e-01 7.726810000000000622e-02 7.197480000000000189e+01 4.571470000000000256e-01
6.500050608236022098e-01 9.125900000000000678e-02 8.648125100000000032e+01 5.002710000000000212e-01
6.800056231373358129e-01 9.547100000000000031e-02 9.049726800000000537e+01 5.669889999999999652e-01
7.100061854510693049e-01 9.968299999999999383e-02 9.451641399999999749e+01 6.423539999999999806e-01
7.400067477648029080e-01 1.038950000000000012e-01 9.853893899999999917e+01 7.271680000000000366e-01
7.700001874379110989e-01 1.081059999999999938e-01 1.025651060000000001e+02 8.222279999999999589e-01
8.000007497516448129e-01 1.123180000000000012e-01 1.065951869999999957e+02 9.283200000000000340e-01
8.300013120653783050e-01 1.165299999999999947e-01 1.106294639999999987e+02 1.046210000000000084e+00
8.600018743791119080e-01 1.207420000000000021e-01 1.146682250000000067e+02 1.176644000000000023e+00
8.900024366928455111e-01 1.249539999999999956e-01 1.187117539999999991e+02 1.319385000000000030e+00
9.200029990065791141e-01 1.291660000000000030e-01 1.227602940000000018e+02 1.474415000000000031e+00
9.500035613203126061e-01 1.333779999999999966e-01 1.268141109999999969e+02 1.643267999999999951e+00
9.800041236340460982e-01 1.375899999999999901e-01 1.308734880000000089e+02 1.826813999999999938e+00
1.010004685947779812e+00 1.418020000000000114e-01 1.349387169999999969e+02 2.025764999999999816e+00
1.040005248261513415e+00 1.460140000000000049e-01 1.390100899999999911e+02 2.240749999999999797e+00
1.070005810575247018e+00 1.502259999999999984e-01 1.430879009999999880e+02 2.472332999999999892e+00
1.100006372888980399e+00 1.544379999999999920e-01 1.471724429999999870e+02 2.721025000000000027e+00
1.130006935202714224e+00 1.586500000000000132e-01 1.512640039999999999e+02 2.987289999999999779e+00
1.160007497516447827e+00 1.628620000000000068e-01 1.553628720000000101e+02 3.271548999999999818e+00
1.190008059830181208e+00 1.670740000000000003e-01 1.594693259999999952e+02 3.574184999999999945e+00
1.220008622143914812e+00 1.712859999999999938e-01 1.635836439999999925e+02 3.895541999999999838e+00
1.250002061817023113e+00 1.754969999999999863e-01 1.677060969999999998e+02 4.235928999999999611e+00
1.280002624130756717e+00 1.797090000000000076e-01 1.718369490000000042e+02 4.595625000000000071e+00
1.310003186444490320e+00 1.839210000000000012e-01 1.759764590000000055e+02 4.974876000000000076e+00
1.340003748758223701e+00 1.881329999999999947e-01 1.801248789999999929e+02 5.373902000000000179e+00
1.370004311071957304e+00 1.923449999999999882e-01 1.842824549999999988e+02 5.792894999999999683e+00
1.400004873385691129e+00 1.965570000000000095e-01 1.884494249999999909e+02 6.232024000000000008e+00
1.430005435699424510e+00 2.007690000000000030e-01 1.926260220000000061e+02 6.691434000000000104e+00
1.460005998013158113e+00 2.049809999999999965e-01 1.968124689999999930e+02 7.171249999999999680e+00
1.490006560326891716e+00 2.091929999999999901e-01 2.010089859999999931e+02 7.671577000000000091e+00
1.520007122640625319e+00 2.134050000000000114e-01 2.052157829999999876e+02 8.192501000000000033e+00
1.550007684954358922e+00 2.176170000000000049e-01 2.094330640000000017e+02 8.734094000000000690e+00
1.580008247268092525e+00 2.218289999999999984e-01 2.136610279999999875e+02 9.296411000000000868e+00
1.610008809581825906e+00 2.260409999999999919e-01 2.178998650000000055e+02 9.879493000000000080e+00
1.640009371895559731e+00 2.302530000000000132e-01 2.221497599999999863e+02 1.048336800000000046e+01
1.670009934209293112e+00 2.344650000000000067e-01 2.264108909999999923e+02 1.110805299999999995e+01
1.700010496523026715e+00 2.386770000000000003e-01 2.306834310000000130e+02 1.175355399999999939e+01
1.730011058836760318e+00 2.428889999999999938e-01 2.349675450000000012e+02 1.241986400000000046e+01
1.760004498509868398e+00 2.470999999999999863e-01 2.392633940000000052e+02 1.310697099999999971e+01
1.790005060823602001e+00 2.513119999999999798e-01 2.435711310000000083e+02 1.381485200000000013e+01
1.820005623137335604e+00 2.555239999999999734e-01 2.478909050000000036e+02 1.454347699999999932e+01
1.850006185451069429e+00 2.597360000000000224e-01 2.522228609999999946e+02 1.529280600000000057e+01
1.880006747764803032e+00 2.639480000000000159e-01 2.565671340000000100e+02 1.606279699999999977e+01
1.910007310078536635e+00 2.681600000000000095e-01 2.609238589999999931e+02 1.685339799999999855e+01
1.940007872392270016e+00 2.723720000000000030e-01 2.652931629999999927e+02 1.766455200000000048e+01
1.970008434706003619e+00 2.765839999999999965e-01 2.696751689999999826e+02 1.849619699999999867e+01
2.000008997019737222e+00 2.807959999999999900e-01 2.740699950000000058e+02 1.934826599999999885e+01
2.030009559333470825e+00 2.850079999999999836e-01 2.784777540000000045e+02 2.022068799999999911e+01
2.060010121647203984e+00 2.892199999999999771e-01 2.828985559999999850e+02 2.111338500000000096e+01
2.090010683960938032e+00 2.934320000000000261e-01 2.873325050000000260e+02 2.202627700000000033e+01
2.120011246274671635e+00 2.976440000000000197e-01 2.917797019999999861e+02 2.295928100000000072e+01
2.150011808588405238e+00 3.018560000000000132e-01 2.962402430000000209e+02 2.391230900000000048e+01
2.180012370902138841e+00 3.060680000000000067e-01 3.007142220000000066e+02 2.488526799999999994e+01
2.210012933215872444e+00 3.102800000000000002e-01 3.052017260000000078e+02 2.587806600000000046e+01
2.240013495529605603e+00 3.144919999999999938e-01 3.097028409999999781e+02 2.689060500000000076e+01
2.270006935202714349e+00 3.187030000000000141e-01 3.142176489999999944e+02 2.792278400000000005e+01
2.300007497516447508e+00 3.229150000000000076e-01 3.187462259999999787e+02 2.897449999999999903e+01
2.330008059830181111e+00 3.271270000000000011e-01 3.232886480000000233e+02 3.004564900000000094e+01
2.360008622143914714e+00 3.313389999999999946e-01 3.278449870000000033e+02 3.113612300000000133e+01
2.390009184457648317e+00 3.355509999999999882e-01 3.324153089999999793e+02 3.224581100000000333e+01
2.420009746771381920e+00 3.397629999999999817e-01 3.369996800000000121e+02 3.337460200000000299e+01
2.450010309085115523e+00 3.439749999999999752e-01 3.415981629999999996e+02 3.452238299999999782e+01
2.480010871398849126e+00 3.481870000000000243e-01 3.462108150000000251e+02 3.568903600000000154e+01
2.510011433712582729e+00 3.523990000000000178e-01 3.508376930000000016e+02 3.687444500000000147e+01
2.540011996026316332e+00 3.566110000000000113e-01 3.554788510000000201e+02 3.807849099999999964e+01
2.570012558340049935e+00 3.608230000000000048e-01 3.601343400000000088e+02 3.930105300000000312e+01
2.600013120653783538e+00 3.650349999999999984e-01 3.648042070000000194e+02 4.054200800000000271e+01
2.630013682967517141e+00 3.692469999999999919e-01 3.694884979999999928e+02 4.180123300000000341e+01
2.660014245281250300e+00 3.734589999999999854e-01 3.741872569999999882e+02 4.307860399999999856e+01
2.690014807594983903e+00 3.776709999999999789e-01 3.789005230000000211e+02 4.437399500000000074e+01
2.720015369908717506e+00 3.818829999999999725e-01 3.836283359999999902e+02 4.568727899999999664e+01
2.750008809581825808e+00 3.860939999999999928e-01 3.883707319999999754e+02 4.701832799999999679e+01
2.780009371895559411e+00 3.903059999999999863e-01 3.931277450000000044e+02 4.836701300000000003e+01
2.810009934209293014e+00 3.945179999999999798e-01 3.978994069999999965e+02 4.973320499999999811e+01
2.840010496523026617e+00 3.987299999999999733e-01 4.026857459999999946e+02 5.111677300000000201e+01
2.870011058836760665e+00 4.029420000000000224e-01 4.074867929999999774e+02 5.251758699999999891e+01
2.900011621150493824e+00 4.071540000000000159e-01 4.123025710000000004e+02 5.393551599999999979e+01
2.930012183464227427e+00 4.113660000000000094e-01 4.171331059999999979e+02 5.537042600000000192e+01
2.960012745777961030e+00 4.155780000000000030e-01 4.219784179999999765e+02 5.682218499999999750e+01
2.990013308091694633e+00 4.197899999999999965e-01 4.268385299999999916e+02 5.829066199999999753e+01
3.020013870405428236e+00 4.240019999999999900e-01 4.317134580000000028e+02 5.977572200000000180e+01
3.050014432719161839e+00 4.282139999999999835e-01 4.366032210000000191e+02 6.127723300000000251e+01
3.080014995032894998e+00 4.324259999999999771e-01 4.415078330000000051e+02 6.279506200000000149e+01
3.110015557346629045e+00 4.366380000000000261e-01 4.464273069999999848e+02 6.432907299999999395e+01
3.140016119660362648e+00 4.408500000000000196e-01 4.513616569999999797e+02 6.587913500000000511e+01
3.170016681974096251e+00 4.450620000000000132e-01 4.563108930000000214e+02 6.744511300000000631e+01
3.200017244287829854e+00 4.492740000000000067e-01 4.612750229999999760e+02 6.902687500000000398e+01
3.230017806601563013e+00 4.534860000000000002e-01 4.662540559999999914e+02 7.062428599999999790e+01
3.260011246274671759e+00 4.576970000000000205e-01 4.712479969999999980e+02 7.223721399999999448e+01
3.290011808588405362e+00 4.619090000000000140e-01 4.762568519999999808e+02 7.386552700000000016e+01
3.320012370902138521e+00 4.661210000000000075e-01 4.812806249999999864e+02 7.550909000000000049e+01
3.350012933215872124e+00 4.703330000000000011e-01 4.863193180000000098e+02 7.716777299999999684e+01
3.380013495529605727e+00 4.745449999999999946e-01 4.913729309999999941e+02 7.884144399999999564e+01
3.410014057843339330e+00 4.787569999999999881e-01 4.964414659999999913e+02 8.052997100000000330e+01
3.440014620157072933e+00 4.829689999999999817e-01 5.015249210000000062e+02 8.223322400000000698e+01
3.470015182470806536e+00 4.871809999999999752e-01 5.066232929999999897e+02 8.395107299999999384e+01
3.500015744784540139e+00 4.913930000000000242e-01 5.117365800000000036e+02 8.568338699999999619e+01
3.530016307098273742e+00 4.956050000000000177e-01 5.168647770000000037e+02 8.743003799999999615e+01
3.560016869412007345e+00 4.998170000000000113e-01 5.220078780000000052e+02 8.919089700000000676e+01
3.590017431725740504e+00 5.040289999999999493e-01 5.271658780000000206e+02 9.096583699999999340e+01
3.620017994039474996e+00 5.082410000000000538e-01 5.323387679999999591e+02 9.275472999999999502e+01
3.650018556353208155e+00 5.124530000000000474e-01 5.375265399999999545e+02 9.455745100000000036e+01
3.680019118666941758e+00 5.166650000000000409e-01 5.427291860000000270e+02 9.637387499999999818e+01
3.710019680980675361e+00 5.208770000000000344e-01 5.479466949999999770e+02 9.820387599999999395e+01
3.740013120653783218e+00 5.250879999999999992e-01 5.531790569999999434e+02 1.000473300000000023e+02
3.770013682967516822e+00 5.292999999999999927e-01 5.584262589999999591e+02 1.019041160000000019e+02
3.800014245281250425e+00 5.335119999999999862e-01 5.636882890000000543e+02 1.037741099999999932e+02
3.830014807594984028e+00 5.377239999999999798e-01 5.689651350000000321e+02 1.056571930000000066e+02
3.860015369908717631e+00 5.419359999999999733e-01 5.742567810000000463e+02 1.075532429999999948e+02
3.890015932222451234e+00 5.461479999999999668e-01 5.795632130000000188e+02 1.094621420000000001e+02
3.920016494536184393e+00 5.503599999999999604e-01 5.848844159999999874e+02 1.113837709999999959e+02
3.950017056849917996e+00 5.545719999999999539e-01 5.902203729999999950e+02 1.133180140000000051e+02
3.980017619163651599e+00 5.587839999999999474e-01 5.955710689999999659e+02 1.152647529999999989e+02
4.010018181477385646e+00 5.629960000000000520e-01 6.009364859999999453e+02 1.172238750000000067e+02
4.040018743791119249e+00 5.672080000000000455e-01 6.063166049999999814e+02 1.191952639999999946e+02
4.070019306104852852e+00 5.714200000000000390e-01 6.117114080000000058e+02 1.211788080000000036e+02
4.100019868418586455e+00 5.756320000000000325e-01 6.171208769999999504e+02 1.231743940000000066e+02
4.130020430732320058e+00 5.798440000000000261e-01 6.225449909999999818e+02 1.251819119999999970e+02
4.160020993046053661e+00 5.840560000000000196e-01 6.279837300000000369e+02 1.272012519999999967e+02
4.190021555359787264e+00 5.882680000000000131e-01 6.334370750000000498e+02 1.292323049999999967e+02
4.220022117673520867e+00 5.924800000000000066e-01 6.389050029999999651e+02 1.312749630000000138e+02
4.250015557346628725e+00 5.966909999999999714e-01 6.443874939999999469e+02 1.333291189999999915e+02
4.280016119660362328e+00 6.009029999999999649e-01 6.498845240000000558e+02 1.353946689999999933e+02
4.310016681974095931e+00 6.051149999999999585e-01 6.553960730000000012e+02 1.374715070000000026e+02
4.340017244287829534e+00 6.093269999999999520e-01 6.609221159999999600e+02 1.395595309999999927e+02
4.370017806601563137e+00 6.135389999999999455e-01 6.664626319999999851e+02 1.416586379999999963e+02
4.400018368915296740e+00 6.177510000000000501e-01 6.720175950000000284e+02 1.437687259999999867e+02
4.430018931229030343e+00 6.219630000000000436e-01 6.775869830000000320e+02 1.458896970000000124e+02
4.460019493542763946e+00 6.261750000000000371e-01 6.831707699999999477e+02 1.480214499999999873e+02
4.490020055856497549e+00 6.303870000000000307e-01 6.887689319999999498e+02 1.501638890000000117e+02
4.520020618170231153e+00 6.345990000000000242e-01 6.943814449999999852e+02 1.523169169999999895e+02
4.550021180483964756e+00 6.388110000000000177e-01 7.000082830000000058e+02 1.544804369999999949e+02
4.580021742797698359e+00 6.430230000000000112e-01 7.056494199999999637e+02 1.566543550000000096e+02
4.610022305111431962e+00 6.472350000000000048e-01 7.113048300000000381e+02 1.588385790000000100e+02
4.640022867425165565e+00 6.514469999999999983e-01 7.169744879999999512e+02 1.610330150000000060e+02
4.670023429738899168e+00 6.556589999999999918e-01 7.226583669999999984e+02 1.632375720000000001e+02
4.700023992052632771e+00 6.598709999999999853e-01 7.283564400000000205e+02 1.654521609999999896e+02
4.730024554366366374e+00 6.640829999999999789e-01 7.340686799999999721e+02 1.676766920000000027e+02
4.760017994039475120e+00 6.682940000000000547e-01 7.397950610000000324e+02 1.699110770000000059e+02
4.790018556353208723e+00 6.725060000000000482e-01 7.455355550000000449e+02 1.721552289999999914e+02
4.820019118666941438e+00 6.767180000000000417e-01 7.512901349999999638e+02 1.744090620000000058e+02
4.850019680980675041e+00 6.809300000000000352e-01 7.570587719999999763e+02 1.766724910000000079e+02
4.880020243294408644e+00 6.851420000000000288e-01 7.628414400000000342e+02 1.789454320000000109e+02
4.910020805608142247e+00 6.893540000000000223e-01 7.686381099999999833e+02 1.812278039999999919e+02
4.940021367921875850e+00 6.935660000000000158e-01 7.744487530000000106e+02 1.835195219999999949e+02
4.970021930235609453e+00 6.977780000000000094e-01 7.802733419999999569e+02 1.858205079999999896e+02
5.000022492549343056e+00 7.019900000000000029e-01 7.861118490000000065e+02 1.881306810000000098e+02
5.030023054863076659e+00 7.062019999999999964e-01 7.919642430000000104e+02 1.904499629999999968e+02
5.060023617176810262e+00 7.104139999999999899e-01 7.978304980000000342e+02 1.927782740000000103e+02
5.090024179490543865e+00 7.146259999999999835e-01 8.037105830000000424e+02 1.951155400000000100e+02
5.120024741804277468e+00 7.188379999999999770e-01 8.096044699999999921e+02 1.974616839999999911e+02
5.150025304118011071e+00 7.230499999999999705e-01 8.155121289999999590e+02 1.998166300000000035e+02
5.180025866431743786e+00 7.272619999999999640e-01 8.214335330000000113e+02 2.021803050000000042e+02
5.210026428745477389e+00 7.314739999999999576e-01 8.273686509999999998e+02 2.045526370000000043e+02
5.240019868418586135e+00 7.356850000000000334e-01 8.333174530000000004e+02 2.069335519999999917e+02
5.270020430732319738e+00 7.398970000000000269e-01 8.392799119999999675e+02 2.093229800000000012e+02
5.300020993046053341e+00 7.441090000000000204e-01 8.452559959999999819e+02 2.117208510000000103e+02
5.330021555359786944e+00 7.483210000000000139e-01 8.512456779999999981e+02 2.141270939999999996e+02
5.360022117673520547e+00 7.525330000000000075e-01 8.572489259999999831e+02 2.165416419999999960e+02
5.390022679987254151e+00 7.567450000000000010e-01 8.632657110000000102e+02 2.189644270000000006e+02
5.420023242300987754e+00 7.609569999999999945e-01 8.692960050000000365e+02 2.213953820000000121e+02
5.450023804614721357e+00 7.651689999999999880e-01 8.753397760000000289e+02 2.238344419999999957e+02
5.480024366928454960e+00 7.693809999999999816e-01 8.813969949999999471e+02 2.262815410000000043e+02
5.510024929242188563e+00 7.735929999999999751e-01 8.874676329999999780e+02 2.287366150000000005e+02
5.540025491555922166e+00 7.778049999999999686e-01 8.935516599999999698e+02 2.311996010000000012e+02
5.570026053869655769e+00 7.820169999999999622e-01 8.996490450000000010e+02 2.336704359999999951e+02
5.600026616183388484e+00 7.862289999999999557e-01 9.057597590000000309e+02 2.361490579999999966e+02
5.630027178497122087e+00 7.904409999999999492e-01 9.118837720000000218e+02 2.386354069999999865e+02
5.660027740810856578e+00 7.946530000000000538e-01 9.180210550000000467e+02 2.411294220000000053e+02
5.690028303124590181e+00 7.988650000000000473e-01 9.241715769999999566e+02 2.436310450000000003e+02
5.720028865438323784e+00 8.030770000000000408e-01 9.303353080000000546e+02 2.461402150000000120e+02
5.750022305111431642e+00 8.072880000000000056e-01 9.365122189999999591e+02 2.486568760000000111e+02
5.780022867425165245e+00 8.114999999999999991e-01 9.427022799999999734e+02 2.511809700000000021e+02
5.810023429738898848e+00 8.157119999999999926e-01 9.489054609999999457e+02 2.537124420000000100e+02
5.840023992052632451e+00 8.199239999999999862e-01 9.551217319999999518e+02 2.562512340000000108e+02
5.870024554366366054e+00 8.241359999999999797e-01 9.613510629999999537e+02 2.587972930000000247e+02
5.900025116680099657e+00 8.283479999999999732e-01 9.675934260000000222e+02 2.613505640000000199e+02
5.930025678993833260e+00 8.325599999999999667e-01 9.738487890000000107e+02 2.639109930000000190e+02
5.960026241307566863e+00 8.367719999999999603e-01 9.801171239999999898e+02 2.664785279999999830e+02
5.990026803621300466e+00 8.409839999999999538e-01 9.863984000000000378e+02 2.690531169999999861e+02
6.020027365935034069e+00 8.451959999999999473e-01 9.926925880000000006e+02 2.716347079999999892e+02
6.050027928248767672e+00 8.494080000000000519e-01 9.989996589999999514e+02 2.742232490000000098e+02
6.080028490562501275e+00 8.536200000000000454e-01 1.005319581999999969e+03 2.768186919999999986e+02
6.110029052876234879e+00 8.578320000000000389e-01 1.011652329000000009e+03 2.794209860000000276e+02
6.140029615189968482e+00 8.620440000000000325e-01 1.017997870000000034e+03 2.820300819999999931e+02
6.170030177503702085e+00 8.662560000000000260e-01 1.024356176000000005e+03 2.846459330000000136e+02
6.200030739817435688e+00 8.704680000000000195e-01 1.030727215999999999e+03 2.872684899999999857e+02
6.230024179490543546e+00 8.746789999999999843e-01 1.037110963000000083e+03 2.898977060000000279e+02
6.260024741804277149e+00 8.788909999999999778e-01 1.043507385999999997e+03 2.925335349999999721e+02
6.290025304118010752e+00 8.831029999999999713e-01 1.049916457000000037e+03 2.951759309999999914e+02
6.320025866431744355e+00 8.873149999999999649e-01 1.056338146999999935e+03 2.978248489999999720e+02
6.350026428745477958e+00 8.915269999999999584e-01 1.062772425000000112e+03 3.004802440000000274e+02
6.380026991059211561e+00 8.957389999999999519e-01 1.069219264999999950e+03 3.031420709999999872e+02
6.410027553372945164e+00 8.999509999999999454e-01 1.075678634999999986e+03 3.058102870000000166e+02
6.440028115686678767e+00 9.041630000000000500e-01 1.082150509000000056e+03 3.084848499999999945e+02
6.470028678000412370e+00 9.083750000000000435e-01 1.088634855999999900e+03 3.111657149999999774e+02
6.500029240314145973e+00 9.125870000000000370e-01 1.095131648000000041e+03 3.138528430000000071e+02
6.530029802627879576e+00 9.167990000000000306e-01 1.101640857000000096e+03 3.165461900000000242e+02
6.560030364941613179e+00 9.210110000000000241e-01 1.108162454000000025e+03 3.192457150000000183e+02
6.590030927255346782e+00 9.252230000000000176e-01 1.114696410000000014e+03 3.219513799999999719e+02
6.620031489569080385e+00 9.294350000000000112e-01 1.121242696999999907e+03 3.246631429999999909e+02
6.650032051882813988e+00 9.336470000000000047e-01 1.127801287000000002e+03 3.273809640000000059e+02
6.680032614196547591e+00 9.378589999999999982e-01 1.134372151999999915e+03 3.301048059999999964e+02
6.710033176510281194e+00 9.420709999999999917e-01 1.140955263000000059e+03 3.328346290000000067e+02
6.740026616183389052e+00 9.462819999999999565e-01 1.147550592000000051e+03 3.355703960000000166e+02
6.770027178497122655e+00 9.504939999999999500e-01 1.154158110999999963e+03 3.383120690000000081e+02
6.800027740810857146e+00 9.547060000000000546e-01 1.160777792000000090e+03 3.410596100000000206e+02
6.830028303124590749e+00 9.589180000000000481e-01 1.167409607999999935e+03 3.438129829999999743e+02
6.860028865438323464e+00 9.631300000000000416e-01 1.174053529999999910e+03 3.465721520000000169e+02
6.890029427752057067e+00 9.673420000000000352e-01 1.180709532000000081e+03 3.493370820000000094e+02
6.920029990065790670e+00 9.715540000000000287e-01 1.187377584999999954e+03 3.521077359999999885e+02
6.950030552379524273e+00 9.757660000000000222e-01 1.194057661000000053e+03 3.548840799999999831e+02
6.980031114693257877e+00 9.799780000000000157e-01 1.200749733999999989e+03 3.576660790000000247e+02
7.010031677006991480e+00 9.841900000000000093e-01 1.207453776999999945e+03 3.604536989999999719e+02
7.040032239320725083e+00 9.884020000000000028e-01 1.214169761000000108e+03 3.632469070000000215e+02
7.070032801634458686e+00 9.926139999999999963e-01 1.220897660000000087e+03 3.660456689999999753e+02
7.100033363948192289e+00 9.968259999999999899e-01 1.227637445999999954e+03 3.688499519999999734e+02
7.130033926261926780e+00 1.001038000000000094e+00 1.234389093999999886e+03 3.716597249999999804e+02
7.160034488575659495e+00 1.005249999999999977e+00 1.241152575000000070e+03 3.744749540000000252e+02
7.190035050889393098e+00 1.009462000000000081e+00 1.247927862999999888e+03 3.772956070000000182e+02
7.220035613203125813e+00 1.013673999999999964e+00 1.254714930999999979e+03 3.801216549999999756e+02
7.250029052876234559e+00 1.017884999999999929e+00 1.261513754000000063e+03 3.829530649999999810e+02
7.280029615189968162e+00 1.022097000000000033e+00 1.268324303000000100e+03 3.857898069999999962e+02
7.310030177503700877e+00 1.026308999999999916e+00 1.275146553000000040e+03 3.886318509999999833e+02
7.340030739817435368e+00 1.030521000000000020e+00 1.281980477999999948e+03 3.914791670000000181e+02
7.370031302131168083e+00 1.034732999999999903e+00 1.288826051000000007e+03 3.943317240000000083e+02
7.400031864444902574e+00 1.038945000000000007e+00 1.295683246000000054e+03 3.971894950000000222e+02
7.430032426758635289e+00 1.043156999999999890e+00 1.302552038000000039e+03 4.000524500000000216e+02
7.460032989072369780e+00 1.047368999999999994e+00 1.309432399000000032e+03 4.029205600000000231e+02
7.490033551386104271e+00 1.051581000000000099e+00 1.316324305000000095e+03 4.057937969999999837e+02
7.520034113699836986e+00 1.055792999999999981e+00 1.323227728999999954e+03 4.086721329999999739e+02
7.550034676013571477e+00 1.060005000000000086e+00 1.330142646000000013e+03 4.115555410000000052e+02
7.580035238327304192e+00 1.064216999999999969e+00 1.337069030999999995e+03 4.144439939999999751e+02
7.610035800641037795e+00 1.068429000000000073e+00 1.344006857000000082e+03 4.173374640000000113e+02
7.640036362954770510e+00 1.072640999999999956e+00 1.350956100000000106e+03 4.202359240000000113e+02
7.670036925268505001e+00 1.076853000000000060e+00 1.357916733999999906e+03 4.231393489999999815e+02
7.700037487582237716e+00 1.081064999999999943e+00 1.364888734000000113e+03 4.260477119999999900e+02
7.730030927255345574e+00 1.085275999999999907e+00 1.371872074000000111e+03 4.289609869999999887e+02
7.760031489569080065e+00 1.089488000000000012e+00 1.378866731000000073e+03 4.318791489999999840e+02
7.790032051882812780e+00 1.093699999999999894e+00 1.385872677999999951e+03 4.348021729999999820e+02
7.820032614196547271e+00 1.097911999999999999e+00 1.392889891999999918e+03 4.377300329999999917e+02
7.850033176510281763e+00 1.102124000000000104e+00 1.399918347000000040e+03 4.406627050000000168e+02
7.880033738824014478e+00 1.106335999999999986e+00 1.406958018999999922e+03 4.436001650000000041e+02
7.910034301137748969e+00 1.110548000000000091e+00 1.414008884000000080e+03 4.465423880000000167e+02
7.940034863451481684e+00 1.114759999999999973e+00 1.421070915999999897e+03 4.494893509999999992e+02
7.970035425765216175e+00 1.118972000000000078e+00 1.428144092000000001e+03 4.524410290000000145e+02
8.000035988078948890e+00 1.123183999999999960e+00 1.435228387000000112e+03 4.553974000000000046e+02
8.030036550392683381e+00 1.127396000000000065e+00 1.442323777000000064e+03 4.583584410000000275e+02
8.060037112706416096e+00 1.131607999999999947e+00 1.449430239000000029e+03 4.613241269999999759e+02
8.090037675020150587e+00 1.135820000000000052e+00 1.456547747000000072e+03 4.642944380000000137e+02
8.120038237333883302e+00 1.140031999999999934e+00 1.463676279000000022e+03 4.672693499999999744e+02
8.150038799647617793e+00 1.144244000000000039e+00 1.470815810000000056e+03 4.702488420000000247e+02
8.180039361961350508e+00 1.148455999999999921e+00 1.477966318000000001e+03 4.732328899999999976e+02
8.210039924275083223e+00 1.152668000000000026e+00 1.485127776999999924e+03 4.762214749999999981e+02
8.240033363948192857e+00 1.156878999999999991e+00 1.492300165999999990e+03 4.792145740000000274e+02
8.270033926261925572e+00 1.161091000000000095e+00 1.499483459000000039e+03 4.822121650000000272e+02
8.300034488575658287e+00 1.165302999999999978e+00 1.506677635000000009e+03 4.852142289999999889e+02
8.330035050889392778e+00 1.169515000000000082e+00 1.513882669999999962e+03 4.882207440000000247e+02
8.360035613203125493e+00 1.173726999999999965e+00 1.521098539999999957e+03 4.912316890000000171e+02
8.390036175516859984e+00 1.177939000000000069e+00 1.528325223999999935e+03 4.942470450000000142e+02
8.420036737830592699e+00 1.182150999999999952e+00 1.535562697000000071e+03 4.972667910000000120e+02
8.450037300144327190e+00 1.186363000000000056e+00 1.542810936999999967e+03 5.002909070000000042e+02
8.480037862458059905e+00 1.190574999999999939e+00 1.550069921000000022e+03 5.033193729999999846e+02
8.510038424771794396e+00 1.194787000000000043e+00 1.557339627000000064e+03 5.063521700000000010e+02
8.540038987085527111e+00 1.198998999999999926e+00 1.564620032000000037e+03 5.093892789999999877e+02
8.570039549399261603e+00 1.203211000000000030e+00 1.571911113999999998e+03 5.124306800000000521e+02
8.600040111712994317e+00 1.207422999999999913e+00 1.579212849000000006e+03 5.154763540000000148e+02
8.630040674026728809e+00 1.211635000000000018e+00 1.586525217000000112e+03 5.185262830000000349e+02
8.660041236340461523e+00 1.215846999999999900e+00 1.593848193999999921e+03 5.215804480000000467e+02
8.690041798654196015e+00 1.220059000000000005e+00 1.601181759000000056e+03 5.246388299999999845e+02
8.720035238327303873e+00 1.224269999999999969e+00 1.608525889999999890e+03 5.277014120000000048e+02
8.750035800641038364e+00 1.228482000000000074e+00 1.615880564000000049e+03 5.307681750000000420e+02
8.780036362954771079e+00 1.232693999999999956e+00 1.623245758999999907e+03 5.338391010000000279e+02
8.810036925268505570e+00 1.236906000000000061e+00 1.630621454999999969e+03 5.369141740000000027e+02
8.840037487582238285e+00 1.241117999999999943e+00 1.638007628999999952e+03 5.399933740000000171e+02
8.870038049895972776e+00 1.245330000000000048e+00 1.645404260000000022e+03 5.430766859999999951e+02
8.900038612209705491e+00 1.249541999999999931e+00 1.652811326000000008e+03 5.461640909999999849e+02
8.930039174523439982e+00 1.253754000000000035e+00 1.660228806000000077e+03 5.492555730000000267e+02
8.960039736837172697e+00 1.257965999999999918e+00 1.667656678999999940e+03 5.523511150000000498e+02
8.990040299150907188e+00 1.262178000000000022e+00 1.675094923000000108e+03 5.554506999999999834e+02
9.020040861464639903e+00 1.266389999999999905e+00 1.682543517000000065e+03 5.585543119999999817e+02
9.050041423778372618e+00 1.270602000000000009e+00 1.690002439999999979e+03 5.616619339999999738e+02
9.080041986092105333e+00 1.274813999999999892e+00 1.697471671999999899e+03 5.647735509999999977e+02
9.110042548405839824e+00 1.279025999999999996e+00 1.704951189999999997e+03 5.678891449999999850e+02
9.140043110719574315e+00 1.283238000000000101e+00 1.712440974999999980e+03 5.710087009999999736e+02
9.170043673033307030e+00 1.287449999999999983e+00 1.719941006000000016e+03 5.741322040000000015e+02
9.200044235347041521e+00 1.291662000000000088e+00 1.727451262000000042e+03 5.772596379999999954e+02
9.230037675020149379e+00 1.295873000000000053e+00 1.734971723000000111e+03 5.803909869999999955e+02
9.260038237333882094e+00 1.300084999999999935e+00 1.742502367000000049e+03 5.835262360000000399e+02
9.290038799647616585e+00 1.304297000000000040e+00 1.750043175999999903e+03 5.866653700000000526e+02
9.320039361961349300e+00 1.308508999999999922e+00 1.757594127000000071e+03 5.898083729999999605e+02
9.350039924275083791e+00 1.312721000000000027e+00 1.765155201999999917e+03 5.929552320000000236e+02
9.380040486588816506e+00 1.316932999999999909e+00 1.772726380000000063e+03 5.961059299999999439e+02
9.410041048902550997e+00 1.321145000000000014e+00 1.780307641000000103e+03 5.992604549999999790e+02
9.440041611216283712e+00 1.325356999999999896e+00 1.787898965000000089e+03 6.024187899999999445e+02
9.470042173530018204e+00 1.329569000000000001e+00 1.795500332000000071e+03 6.055809209999999894e+02
9.500042735843752695e+00 1.333781000000000105e+00 1.803111722000000100e+03 6.087468350000000328e+02


==> anc/Fig3/Fig3a/Full_EOS_Zeta_0.02_upper.out <==
# nb/n0, nb( fm ^{-3}), epsilon (MeV fm^{-3}), p (MeV fm^{-3})
6.903248463564530169e-08 1.018590000000000057e-08 9.488110000000000540e-06 1.054460000000000100e-09
7.162343083344885847e-08 1.056819999999999996e-08 9.844219999999999406e-06 1.106829999999999992e-09
7.431129183802350078e-08 1.096480000000000002e-08 1.021359999999999992e-05 1.163010000000000102e-09
7.710013400489810555e-08 1.137630000000000010e-08 1.059700000000000035e-05 1.220500000000000076e-09
7.999334596368005255e-08 1.180320000000000077e-08 1.099459999999999973e-05 1.281979999999999951e-09
8.299567179581966289e-08 1.224620000000000017e-08 1.140730000000000003e-05 1.346539999999999984e-09
8.610982240500284569e-08 1.270570000000000008e-08 1.183530000000000000e-05 1.413839999999999948e-09
8.934189732452288984e-08 1.318259999999999954e-08 1.227949999999999991e-05 1.486270000000000080e-09
9.269460745806571769e-08 1.367730000000000032e-08 1.274030000000000065e-05 1.560010000000000075e-09
9.617337461300309455e-08 1.419059999999999937e-08 1.321850000000000058e-05 1.639089999999999972e-09
9.978226514486391057e-08 1.472309999999999934e-08 1.371450000000000058e-05 1.722059999999999945e-09
1.035273785869414546e-07 1.527570000000000092e-08 1.422919999999999922e-05 1.808509999999999993e-09
1.074121035688430933e-07 1.584889999999999973e-08 1.476319999999999953e-05 1.901719999999999922e-09
1.114432173497835861e-07 1.644369999999999854e-08 1.531719999999999965e-05 1.996319999999999988e-09
1.156254640112132806e-07 1.706079999999999882e-08 1.589199999999999963e-05 2.097950000000000184e-09
1.199649430864254526e-07 1.770109999999999960e-08 1.648849999999999977e-05 2.204520000000000159e-09
1.244670763827919334e-07 1.836540000000000112e-08 1.710730000000000136e-05 2.315519999999999879e-09
1.291379634336059590e-07 1.905459999999999911e-08 1.774929999999999962e-05 2.435270000000000008e-09
1.339843814980823420e-07 1.976970000000000133e-08 1.841539999999999990e-05 2.556719999999999832e-09
1.390124301095143447e-07 2.051160000000000018e-08 1.910640000000000057e-05 2.687239999999999914e-09
1.442295642530381973e-07 2.128139999999999891e-08 1.982350000000000087e-05 2.824059999999999862e-09
1.496418834619472418e-07 2.207999999999999985e-08 2.056739999999999895e-05 2.966609999999999954e-09
1.552581981732205967e-07 2.290870000000000052e-08 2.133930000000000082e-05 3.120260000000000142e-09
1.610846079201515775e-07 2.376839999999999994e-08 2.214009999999999831e-05 3.276260000000000017e-09
1.671299231397193555e-07 2.466039999999999892e-08 2.297100000000000080e-05 3.443769999999999989e-09
1.734022765429816847e-07 2.558589999999999950e-08 2.383310000000000056e-05 3.619359999999999793e-09
1.799098008409962659e-07 2.654610000000000038e-08 2.472750000000000000e-05 3.802400000000000022e-09
1.866613064707422708e-07 2.754229999999999907e-08 2.565549999999999856e-05 3.999310000000000327e-09
1.936662815951203679e-07 2.857589999999999848e-08 2.661829999999999890e-05 4.199800000000000324e-09
2.009342143770312524e-07 2.964830000000000152e-08 2.761720000000000047e-05 4.414650000000000260e-09
2.084752707052970373e-07 3.076099999999999996e-08 2.865369999999999978e-05 4.639919999999999834e-09
2.162989387428184175e-07 3.191540000000000003e-08 2.972899999999999946e-05 4.874939999999999711e-09
2.244160621043389768e-07 3.311309999999999890e-08 3.084469999999999964e-05 5.127039999999999699e-09
2.328381621305238751e-07 3.435580000000000248e-08 3.200220000000000338e-05 5.384780000000000093e-09
2.415760824361166165e-07 3.564509999999999802e-08 3.320320000000000086e-05 5.660219999999999713e-09
2.506420220877038584e-07 3.698279999999999682e-08 3.444930000000000236e-05 5.949110000000000356e-09
2.600481801518721784e-07 3.837069999999999696e-08 3.574209999999999784e-05 6.250869999999999943e-09
2.698074334211296515e-07 3.981070000000000191e-08 3.708339999999999803e-05 6.573300000000000038e-09
2.799333364139056910e-07 4.130480000000000072e-08 3.847520000000000052e-05 6.904750000000000170e-09
2.904387659227084247e-07 4.285489999999999684e-08 3.991910000000000206e-05 7.257680000000000109e-09
3.013379541918888159e-07 4.446309999999999797e-08 4.141710000000000026e-05 7.628040000000000058e-09
3.126471666435623723e-07 4.613180000000000152e-08 4.297150000000000015e-05 8.015450000000000481e-09
3.243799577961585600e-07 4.786300000000000315e-08 4.458409999999999890e-05 8.427459999999999351e-09
3.365532707977142251e-07 4.965919999999999908e-08 4.625730000000000179e-05 8.853790000000000297e-09
3.491840487962663194e-07 5.152289999999999875e-08 4.799330000000000008e-05 9.305809999999999735e-09
3.622878794880089062e-07 5.345640000000000081e-08 4.979429999999999859e-05 9.780450000000000073e-09
3.758844169246646084e-07 5.546260000000000325e-08 5.166309999999999669e-05 1.027769999999999978e-08
3.899906042542704837e-07 5.754400000000000229e-08 5.360189999999999920e-05 1.080379999999999944e-08
4.046260955285492077e-07 5.970350000000000254e-08 5.561349999999999871e-05 1.135220000000000056e-08
4.198112225251451121e-07 6.194409999999999416e-08 5.770060000000000114e-05 1.193090000000000064e-08
4.355663170217025814e-07 6.426879999999999379e-08 5.986599999999999908e-05 1.253900000000000064e-08
4.519123885217873386e-07 6.668069999999999701e-08 6.211269999999999910e-05 1.317720000000000036e-08
4.688718019808079947e-07 6.918309999999999698e-08 6.444370000000000100e-05 1.384849999999999990e-08
4.864676000800949230e-07 7.177940000000000547e-08 6.686210000000000482e-05 1.455390000000000038e-08
5.047241809528210674e-07 7.447320000000000541e-08 6.937130000000000444e-05 1.529409999999999995e-08
5.236659427321596891e-07 7.726810000000000618e-08 7.197480000000000078e-05 1.607229999999999960e-08
5.433179612772052822e-07 8.016779999999999607e-08 7.467580000000000084e-05 1.689039999999999949e-08
5.637080233507385409e-07 8.317639999999999827e-08 7.747829999999999984e-05 1.774550000000000164e-08
5.848632379896185034e-07 8.629790000000000409e-08 8.038599999999999912e-05 1.865120000000000028e-08
6.068120696825469904e-07 8.953650000000000240e-08 8.340280000000000046e-05 1.959660000000000158e-08
6.295843383700692405e-07 9.289660000000000613e-08 8.653269999999999907e-05 2.059119999999999978e-08
6.532118971704942954e-07 9.638290000000000473e-08 8.978010000000000461e-05 2.163840000000000005e-08
6.777259214762102820e-07 9.999999999999999547e-08 9.314939999999999960e-05 2.272630000000000082e-08
7.031609753092124423e-07 1.037530000000000027e-07 9.664530000000000115e-05 2.388789999999999978e-08
7.295516226914960183e-07 1.076469999999999977e-07 1.002729999999999935e-04 2.509390000000000079e-08
7.569249726599201541e-07 1.116859999999999983e-07 1.040350000000000026e-04 2.636340000000000101e-08
7.853352432882029262e-07 1.158780000000000004e-07 1.079399999999999999e-04 2.770210000000000094e-08
8.148027663539886132e-07 1.202260000000000073e-07 1.119900000000000035e-04 2.908499999999999872e-08
8.453817599309950800e-07 1.247379999999999884e-07 1.161930000000000037e-04 3.057189999999999862e-08
8.771128875745114132e-07 1.294200000000000035e-07 1.205539999999999981e-04 3.210820000000000292e-08
9.100232583213961218e-07 1.342760000000000041e-07 1.250769999999999953e-04 3.372600000000000038e-08
9.441806447637971189e-07 1.393160000000000016e-07 1.297720000000000037e-04 3.543339999999999884e-08
9.796121559385733369e-07 1.445440000000000005e-07 1.346420000000000028e-04 3.718929999999999937e-08
1.016372009919443170e-06 1.499680000000000099e-07 1.396939999999999944e-04 3.908660000000000273e-08
1.054521202039338819e-06 1.555969999999999870e-07 1.449380000000000004e-04 4.103950000000000164e-08
1.094093618594334823e-06 1.614359999999999905e-07 1.503769999999999868e-04 4.309599999999999759e-08
1.135150254917363699e-06 1.674940000000000041e-07 1.560199999999999868e-04 4.526600000000000312e-08
1.177752106341358391e-06 1.737800000000000116e-07 1.618749999999999909e-04 4.749290000000000171e-08
1.221953390940036551e-06 1.803019999999999955e-07 1.679499999999999895e-04 4.990029999999999983e-08
1.267808326787116891e-06 1.870679999999999914e-07 1.742530000000000001e-04 5.237389999999999757e-08
1.315391463733961872e-06 1.940890000000000117e-07 1.807930000000000019e-04 5.497670000000000021e-08
1.364750242595074281e-06 2.013720000000000114e-07 1.875769999999999966e-04 5.771609999999999759e-08
1.415972767740246099e-06 2.089300000000000054e-07 1.946170000000000105e-04 6.053180000000000473e-08
1.469106479983980960e-06 2.167700000000000015e-07 2.019199999999999912e-04 6.355339999999999521e-08
1.524239483696070632e-06 2.249049999999999880e-07 2.094979999999999922e-04 6.665919999999999910e-08
1.581446328727877577e-06 2.333460000000000038e-07 2.173599999999999925e-04 6.991510000000000644e-08
1.640794787671549390e-06 2.421030000000000074e-07 2.255179999999999913e-04 7.330860000000000305e-08
1.702372964896877840e-06 2.511889999999999870e-07 2.339809999999999948e-04 7.680130000000000361e-08
1.766255410255225388e-06 2.606149999999999815e-07 2.427610000000000022e-04 8.039669999999999887e-08
1.832543782634813532e-06 2.703959999999999815e-07 2.518719999999999900e-04 8.429249999999999859e-08
1.901312631887004735e-06 2.805430000000000260e-07 2.613240000000000072e-04 8.853540000000000014e-08
1.972670394159234724e-06 2.910719999999999742e-07 2.711319999999999919e-04 9.298320000000000374e-08
2.046698396562081252e-06 3.019949999999999987e-07 2.813070000000000089e-04 9.766050000000000288e-08
2.123511852502194700e-06 3.133289999999999862e-07 2.918640000000000232e-04 1.025640000000000044e-07
2.203198866349367472e-06 3.250869999999999781e-07 3.028169999999999842e-04 1.077130000000000064e-07
2.285881428769465452e-06 3.372869999999999947e-07 3.141810000000000197e-04 1.131260000000000033e-07
2.371667975909923947e-06 3.499450000000000012e-07 3.259720000000000022e-04 1.187960000000000005e-07
2.460673721177394820e-06 3.630779999999999905e-07 3.382050000000000052e-04 1.247659999999999937e-07
2.553020655237743111e-06 3.767039999999999829e-07 3.508979999999999868e-04 1.310130000000000099e-07
2.648830768756835124e-06 3.908409999999999989e-07 3.640660000000000207e-04 1.375789999999999907e-07
2.748239606918965630e-06 4.055090000000000083e-07 3.777289999999999879e-04 1.444780000000000050e-07
2.851375937649215376e-06 4.207270000000000060e-07 3.919050000000000094e-04 1.517009999999999897e-07
2.958382083391093995e-06 4.365159999999999894e-07 4.066119999999999891e-04 1.593149999999999942e-07
3.069407143847326834e-06 4.528979999999999835e-07 4.218720000000000022e-04 1.672650000000000092e-07
3.184593441461423526e-06 4.698939999999999856e-07 4.377040000000000227e-04 1.756299999999999918e-07
3.304103630454538723e-06 4.875280000000000229e-07 4.541300000000000176e-04 1.844139999999999995e-07
3.428107142307041098e-06 5.058250000000000444e-07 4.711730000000000237e-04 1.936049999999999923e-07
3.556753076721655147e-06 5.248070000000000221e-07 4.888549999999999536e-04 2.033040000000000052e-07
3.690237974215609429e-06 5.445030000000000153e-07 5.072009999999999843e-04 2.134049999999999975e-07
3.828724489010058172e-06 5.649370000000000512e-07 5.262360000000000215e-04 2.240429999999999899e-07
3.972409161622229510e-06 5.861379999999999775e-07 5.459840000000000092e-04 2.352069999999999964e-07
4.121488532569350729e-06 6.081349999999999593e-07 5.664739999999999706e-04 2.468750000000000186e-07
4.276159142368651656e-06 6.309569999999999502e-07 5.877330000000000054e-04 2.591999999999999917e-07
4.436637863315003750e-06 6.546359999999999864e-07 6.097900000000000282e-04 2.719950000000000212e-07
4.603141567703279317e-06 6.792039999999999984e-07 6.326749999999999692e-04 2.854770000000000092e-07
4.775887127828350663e-06 7.046930000000000223e-07 6.564179999999999755e-04 2.996020000000000116e-07
4.955118525021948708e-06 7.311389999999999932e-07 6.810520000000000245e-04 3.143310000000000107e-07
5.141079740615806067e-06 7.585779999999999519e-07 7.066110000000000013e-04 3.298710000000000029e-07
5.334014755941654508e-06 7.870460000000000451e-07 7.331290000000000072e-04 3.459039999999999983e-07
5.534187884108867431e-06 8.165819999999999729e-07 7.606419999999999588e-04 3.626950000000000062e-07
5.741876992745252200e-06 8.472270000000000200e-07 7.891870000000000048e-04 3.799279999999999859e-07
5.957366726737828083e-06 8.790229999999999694e-07 8.188050000000000319e-04 3.959839999999999809e-07
6.180934953714399903e-06 9.120109999999999998e-07 8.495329999999999722e-04 4.142959999999999929e-07
6.412893427598848082e-06 9.462370000000000046e-07 8.814139999999999605e-04 4.338340000000000187e-07
6.653560679574264097e-06 9.817479999999999049e-07 9.144929999999999466e-04 4.542200000000000002e-07
6.903248463564530063e-06 1.018590000000000017e-06 9.488110000000000337e-04 4.757460000000000038e-07
7.162343083344885264e-06 1.056819999999999904e-06 9.844219999999999880e-04 4.984520000000000220e-07
7.431129183802351508e-06 1.096480000000000088e-06 1.021360000000000020e-03 5.219659999999999505e-07
7.710013400489809708e-06 1.137629999999999897e-06 1.059700000000000008e-03 5.472960000000000324e-07
7.999334596368006526e-06 1.180320000000000077e-06 1.099460000000000021e-03 5.734299999999999672e-07
8.299567179581966448e-06 1.224620000000000017e-06 1.140729999999999956e-03 6.010739999999999731e-07
8.610982240500284092e-06 1.270569999999999975e-06 1.183529999999999912e-03 6.300970000000000338e-07
8.934189732452289725e-06 1.318259999999999894e-06 1.227950000000000005e-03 6.601549999999999712e-07
9.269460745806571187e-06 1.367730000000000032e-06 1.274029999999999998e-03 6.922310000000000263e-07
9.617337461300309244e-06 1.419060000000000056e-06 1.321850000000000065e-03 7.253400000000000086e-07
9.978226514486390739e-06 1.472309999999999927e-06 1.371449999999999969e-03 7.595039999999999961e-07
1.035273785869414594e-05 1.527570000000000013e-06 1.422920000000000044e-03 7.950679999999999829e-07
1.074121035688430880e-05 1.584889999999999999e-06 1.476319999999999933e-03 8.336530000000000336e-07
1.114432173497835909e-05 1.644370000000000106e-06 1.531720000000000087e-03 8.725080000000000199e-07
1.156254640112132806e-05 1.706079999999999935e-06 1.589200000000000031e-03 9.145459999999999891e-07
1.199649430864254600e-05 1.770110000000000066e-06 1.648850000000000099e-03 9.583950000000000795e-07
1.244670763827919196e-05 1.836539999999999953e-06 1.710729999999999933e-03 1.003740000000000066e-06
1.291379634336059622e-05 1.905459999999999964e-06 1.774930000000000084e-03 1.051849999999999933e-06
1.339843814980823345e-05 1.976969999999999895e-06 1.841540000000000017e-03 1.092520000000000045e-06
1.390124301095143563e-05 2.051160000000000111e-06 1.910639999999999908e-03 1.146529999999999931e-06
1.442295642530382016e-05 2.128139999999999838e-06 1.982349999999999911e-03 1.203280000000000065e-06
1.496418834619472238e-05 2.207999999999999866e-06 2.056740000000000044e-03 1.262800000000000005e-06
1.552581981732205872e-05 2.290869999999999972e-06 2.133930000000000028e-03 1.325179999999999906e-06
1.610846079201515605e-05 2.376840000000000100e-06 2.214010000000000197e-03 1.390839999999999926e-06
1.671299231397193756e-05 2.466040000000000025e-06 2.297099999999999836e-03 1.459559999999999922e-06
1.734022765429817016e-05 2.558590000000000096e-06 2.383310000000000029e-03 1.531779999999999969e-06
1.799098008409962416e-05 2.654609999999999813e-06 2.472750000000000122e-03 1.607539999999999901e-06
1.866613064707422443e-05 2.754229999999999802e-06 2.565550000000000209e-03 1.686860000000000058e-06
1.936662815951203690e-05 2.857590000000000113e-06 2.661830000000000012e-03 1.770459999999999986e-06
2.009342143770312408e-05 2.964829999999999954e-06 2.761720000000000060e-03 1.857879999999999905e-06
2.084752707052970648e-05 3.076100000000000076e-06 2.865369999999999896e-03 1.949760000000000116e-06
2.162989387428184324e-05 3.191540000000000109e-06 2.972900000000000108e-03 2.046140000000000030e-06
2.244160621043389588e-05 3.311309999999999811e-06 3.084470000000000180e-03 2.147070000000000180e-06
2.328381621305238730e-05 3.435580000000000063e-06 3.200220000000000148e-03 2.253360000000000055e-06
2.415760824361166547e-05 3.564510000000000199e-06 3.320319999999999869e-03 2.364550000000000087e-06
2.506420220877039092e-05 3.698280000000000106e-06 3.444930000000000127e-03 2.481430000000000059e-06
2.600481801518722080e-05 3.837069999999999670e-06 3.574209999999999974e-03 2.603969999999999990e-06
2.698074334211296685e-05 3.981070000000000324e-06 3.708340000000000074e-03 2.732420000000000005e-06
2.799333364139057164e-05 4.130479999999999966e-06 3.847520000000000107e-03 2.867500000000000074e-06
2.904387659227084353e-05 4.285490000000000028e-06 3.991910000000000423e-03 3.008930000000000090e-06
3.013379541918888646e-05 4.446309999999999956e-06 4.141709999999999836e-03 3.157559999999999801e-06
3.126471666435623426e-05 4.613179999999999596e-06 4.297149999999999581e-03 3.313330000000000090e-06
3.243799577961585664e-05 4.786300000000000236e-06 4.458410000000000324e-03 3.476769999999999917e-06
3.365532707977141828e-05 4.965919999999999882e-06 4.625729999999999772e-03 3.648389999999999809e-06
3.491840487962663130e-05 5.152289999999999928e-06 4.799330000000000089e-03 3.828229999999999598e-06
3.622878794880089189e-05 5.345640000000000373e-06 4.979429999999999967e-03 3.939569999999999959e-06
3.758844169246646275e-05 5.546260000000000325e-06 5.166310000000000346e-03 4.133160000000000252e-06
3.899906042542704922e-05 5.754400000000000335e-06 5.360189999999999920e-03 4.337120000000000074e-06
4.046260955285492077e-05 5.970350000000000360e-06 5.561349999999999627e-03 4.551649999999999865e-06
4.198112225251451841e-05 6.194410000000000210e-06 5.770059999999999599e-03 4.776959999999999915e-06
4.355663170217026280e-05 6.426879999999999697e-06 5.986599999999999908e-03 5.014030000000000171e-06
4.519123885217873936e-05 6.668070000000000178e-06 6.211269999999999639e-03 5.262780000000000119e-06
4.688718019808080201e-05 6.918310000000000174e-06 6.444369999999999613e-03 5.524239999999999815e-06
4.864676000800948976e-05 7.177939999999999753e-06 6.686209999999999723e-03 5.798879999999999950e-06
5.047241809528210335e-05 7.447320000000000383e-06 6.937129999999999685e-03 6.087089999999999855e-06
5.236659427321595705e-05 7.726809999999999294e-06 7.197480000000000024e-03 6.390159999999999988e-06
5.433179612772052992e-05 8.016779999999999501e-06 7.467579999999999704e-03 6.708030000000000385e-06
5.637080233507385155e-05 8.317639999999999192e-06 7.747829999999999821e-03 7.042059999999999624e-06
5.848632379896184102e-05 8.629789999999999244e-06 8.038599999999999912e-03 7.392840000000000017e-06
6.068120696825470624e-05 8.953650000000000240e-06 8.340280000000000263e-03 7.760889999999999822e-06
6.295843383700691685e-05 9.289660000000000772e-06 8.653269999999999365e-03 8.147869999999999969e-06
6.532118971704942319e-05 9.638289999999999838e-06 8.978009999999999810e-03 8.553700000000000791e-06
6.777259214762103117e-05 1.000000000000000082e-05 9.314940000000000719e-03 8.980109999999999644e-06
7.031609753092125524e-05 1.037530000000000043e-05 9.664529999999999302e-03 9.427869999999999572e-06
7.295516226914960988e-05 1.076470000000000046e-05 1.002729999999999941e-02 9.897650000000000011e-06
7.569249726599202091e-05 1.116860000000000010e-05 1.040349999999999955e-02 1.039160000000000059e-05
7.853352432882028584e-05 1.158779999999999941e-05 1.079399999999999978e-02 1.090949999999999948e-05
8.148027663539885921e-05 1.202260000000000073e-05 1.119900000000000062e-02 1.145370000000000013e-05
8.453817599309952494e-05 1.247380000000000075e-05 1.161930000000000081e-02 1.202509999999999944e-05
8.771128875745113794e-05 1.294200000000000077e-05 1.205540000000000084e-02 1.262459999999999937e-05
9.100232583213961049e-05 1.342759999999999998e-05 1.250770000000000007e-02 1.325490000000000077e-05
9.441806447637970977e-05 1.393160000000000058e-05 1.297719999999999950e-02 1.391590000000000004e-05
9.796121559385733454e-05 1.445440000000000005e-05 1.346420000000000082e-02 1.461029999999999969e-05
1.016372009919443094e-04 1.499680000000000014e-05 1.396939999999999987e-02 1.533950000000000111e-05
1.054521202039338895e-04 1.555969999999999944e-05 1.449379999999999939e-02 1.605059999999999842e-05
1.094093618594334721e-04 1.614359999999999905e-05 1.503769999999999933e-02 1.676489999999999936e-05
1.135150254917363666e-04 1.674939999999999925e-05 1.560199999999999955e-02 1.747899999999999985e-05
1.177752106341358146e-04 1.737799999999999862e-05 1.618750000000000050e-02 1.808459999999999961e-05
1.221953390940036543e-04 1.803019999999999891e-05 1.679500000000000090e-02 1.891510000000000123e-05
1.267808326787116832e-04 1.870679999999999850e-05 1.742530000000000120e-02 1.980909999999999979e-05
1.315391463733961669e-04 1.940889999999999979e-05 1.807929999999999954e-02 2.074580000000000049e-05
1.364750242595074315e-04 2.013720000000000093e-05 1.875769999999999868e-02 2.172449999999999842e-05
1.415972767740246311e-04 2.089300000000000139e-05 1.946169999999999844e-02 2.274890000000000169e-05
1.469106479983980917e-04 2.167699999999999930e-05 2.019200000000000161e-02 2.382090000000000092e-05
1.524239483696070759e-04 2.249050000000000092e-05 2.094980000000000106e-02 2.494110000000000080e-05
1.581446328727877679e-04 2.333459999999999847e-05 2.173599999999999838e-02 2.611449999999999874e-05
1.640794787671549348e-04 2.421030000000000095e-05 2.255180000000000032e-02 2.733999999999999912e-05
1.702372964896877849e-04 2.511890000000000103e-05 2.339810000000000154e-02 2.862259999999999934e-05
1.766255410255225566e-04 2.606150000000000111e-05 2.427609999999999837e-02 2.996330000000000160e-05
1.832543782634813735e-04 2.703960000000000112e-05 2.518719999999999987e-02 3.093460000000000025e-05
1.901312631887004743e-04 2.805430000000000006e-05 2.613240000000000007e-02 3.209970000000000032e-05
1.972670394159234809e-04 2.910720000000000145e-05 2.711320000000000049e-02 3.351799999999999994e-05
2.046698396562081303e-04 3.019950000000000114e-05 2.813070000000000154e-02 3.519549999999999870e-05
2.123511852502194886e-04 3.133289999999999947e-05 2.918640000000000123e-02 3.695810000000000111e-05
2.203198866349367912e-04 3.250870000000000268e-05 3.028170000000000167e-02 3.880580000000000037e-05
2.285881428769465486e-04 3.372870000000000116e-05 3.141809999999999742e-02 4.074819999999999723e-05
2.371667975909924099e-04 3.499449999999999843e-05 3.259719999999999979e-02 4.278610000000000020e-05
2.460673721177394414e-04 3.630779999999999820e-05 3.382050000000000334e-02 4.492049999999999792e-05
2.553020655237742890e-04 3.767039999999999766e-05 3.508979999999999738e-02 4.717089999999999928e-05
2.648830768756834904e-04 3.908410000000000074e-05 3.640659999999999730e-02 4.952390000000000199e-05
2.748239606918965257e-04 4.055089999999999829e-05 3.777289999999999814e-02 5.199789999999999897e-05
2.851375937649215393e-04 4.207270000000000123e-05 3.919050000000000311e-02 5.459540000000000248e-05
2.958382083391094012e-04 4.365160000000000063e-05 4.066120000000000151e-02 5.730689999999999845e-05
3.069407143847326970e-04 4.528980000000000131e-05 4.218720000000000109e-02 6.017739999999999748e-05
3.184593441461423509e-04 4.698940000000000110e-05 4.377040000000000097e-02 6.316980000000000631e-05
3.304103630454538368e-04 4.875279999999999848e-05 4.541300000000000198e-02 6.631610000000000022e-05
3.428107142307040725e-04 5.058249999999999894e-05 4.711730000000000085e-02 6.962149999999999741e-05
3.556753076721654808e-04 5.248070000000000052e-05 4.888549999999999840e-02 7.306050000000000294e-05
3.690237974215609734e-04 5.445030000000000280e-05 5.072009999999999713e-02 7.671410000000000468e-05
3.828724489010058071e-04 5.649369999999999750e-05 5.262359999999999954e-02 8.051100000000000216e-05
3.972409161622229476e-04 5.861379999999999775e-05 5.459839999999999832e-02 8.450259999999999965e-05
4.121488532569351441e-04 6.081350000000000313e-05 5.664740000000000053e-02 8.869569999999999852e-05
4.276159142368651995e-04 6.309569999999999968e-05 5.877330000000000054e-02 9.304450000000000676e-05
4.436637863315003581e-04 6.546359999999999441e-05 6.097899999999999848e-02 9.767310000000000510e-05
4.603141567703279181e-04 6.792040000000000111e-05 6.326750000000000429e-02 1.024670000000000068e-04
4.775887127828350696e-04 7.046929999999999969e-05 6.564180000000000015e-02 1.074999999999999974e-04
4.955118525021949419e-04 7.311389999999999805e-05 6.810520000000000462e-02 1.127719999999999970e-04
5.141079740615807185e-04 7.585780000000000409e-05 7.066110000000000446e-02 1.182130000000000013e-04
5.334014755941653661e-04 7.870459999999999858e-05 7.331290000000000029e-02 1.239670000000000008e-04
5.534187884108866719e-04 8.165819999999999687e-05 7.606419999999999848e-02 1.225820000000000132e-04
5.741876992745252031e-04 8.472270000000000115e-05 7.891869999999999441e-02 1.273249999999999914e-04
5.957359949478613099e-04 8.790220000000000011e-05 8.188040000000000596e-02 1.334399999999999963e-04
6.180934953714400546e-04 9.120110000000000337e-05 8.495329999999999548e-02 1.398880000000000132e-04
6.412893427598847845e-04 9.462370000000000004e-05 8.814139999999999475e-02 1.466419999999999963e-04
6.653560679574264470e-04 9.817480000000000065e-05 9.144929999999999726e-02 1.537099999999999903e-04
6.903248463564529928e-04 1.018590000000000017e-04 9.488109999999999600e-02 1.611220000000000068e-04
7.162343083344885298e-04 1.056819999999999955e-04 9.844219999999999360e-02 1.688360000000000078e-04
7.431129183802351237e-04 1.096480000000000046e-04 1.021360000000000046e-01 1.768259999999999906e-04
7.710013400489811606e-04 1.137630000000000016e-04 1.059699999999999948e-01 1.850809999999999988e-04
7.999334596368004764e-04 1.180319999999999975e-04 1.099460000000000021e-01 1.932570000000000099e-04
8.299567179581965500e-04 1.224619999999999940e-04 1.140729999999999938e-01 1.998939999999999940e-04
8.610982240500284499e-04 1.270570000000000000e-04 1.183529999999999999e-01 2.095479999999999934e-04
8.934189732452289725e-04 1.318260000000000081e-04 1.227950000000000014e-01 2.196359999999999957e-04
9.269460745806570780e-04 1.367729999999999998e-04 1.274029999999999885e-01 2.301650000000000028e-04
9.617337461300309040e-04 1.419059999999999929e-04 1.321849999999999969e-01 2.411190000000000067e-04
9.978226514486391620e-04 1.472310000000000003e-04 1.371449999999999891e-01 2.525129999999999996e-04
1.035273785869414648e-03 1.527570000000000013e-04 1.422920000000000018e-01 2.642659999999999801e-04
1.074121035688430873e-03 1.584889999999999932e-04 1.476320000000000132e-01 2.762479999999999884e-04
1.114432173497835942e-03 1.644369999999999979e-04 1.531720000000000026e-01 2.852910000000000168e-04
1.156254640112132793e-03 1.706079999999999901e-04 1.589200000000000057e-01 2.989199999999999908e-04
1.199649430864254546e-03 1.770110000000000032e-04 1.648850000000000038e-01 3.131620000000000215e-04
1.244670763827919338e-03 1.836540000000000004e-04 1.710730000000000028e-01 3.279910000000000247e-04
1.291379634336059642e-03 1.905459999999999880e-04 1.774930000000000119e-01 3.434360000000000234e-04
1.339843814980823345e-03 1.976969999999999878e-04 1.841540000000000121e-01 3.594870000000000227e-04
1.390124301095143570e-03 2.051160000000000060e-04 1.910640000000000116e-01 3.760859999999999767e-04
1.442295642530382104e-03 2.128139999999999990e-04 1.982349999999999945e-01 3.931909999999999832e-04
1.496418834619472286e-03 2.208000000000000002e-04 2.056739999999999957e-01 4.105129999999999912e-04
1.552581981732205872e-03 2.290869999999999972e-04 2.133929999999999993e-01 4.269780000000000038e-04
1.610846079201515551e-03 2.376839999999999964e-04 2.214009999999999867e-01 4.387069999999999859e-04
1.671299231397193512e-03 2.466039999999999855e-04 2.297099999999999975e-01 4.544659999999999954e-04
1.734022765429816745e-03 2.558589999999999910e-04 2.383309999999999873e-01 4.713149999999999827e-04
1.799098008409962457e-03 2.654609999999999847e-04 2.472749999999999948e-01 4.866030000000000030e-04
1.866613064707422619e-03 2.754230000000000090e-04 2.565549999999999775e-01 5.004319999999999819e-04
1.936662815951203757e-03 2.857590000000000130e-04 2.661830000000000029e-01 5.129520000000000043e-04
2.009342143770312394e-03 2.964830000000000004e-04 2.761719999999999731e-01 5.245449999999999592e-04
2.084752707052970472e-03 3.076099999999999906e-04 2.865369999999999862e-01 5.356449999999999580e-04
2.162989387428184297e-03 3.191539999999999872e-04 2.972899999999999987e-01 5.463310000000000518e-04
2.244160621043390143e-03 3.311310000000000251e-04 3.084470000000000267e-01 5.568650000000000292e-04
2.328381621305238621e-03 3.435579999999999927e-04 3.200219999999999732e-01 5.673469999999999468e-04
2.415760824361166004e-03 3.564509999999999792e-04 3.320319999999999938e-01 5.778380000000000061e-04
2.506420220877038970e-03 3.698279999999999970e-04 3.444929999999999937e-01 5.884899999999999983e-04
2.600481801518722026e-03 3.837070000000000042e-04 3.574209999999999887e-01 5.992890000000000283e-04
2.698074334211296183e-03 3.981069999999999748e-04 3.708339999999999970e-01 6.103369999999999672e-04
2.799326586879842017e-03 4.130469999999999910e-04 3.847510000000000097e-01 6.216540000000000217e-04
2.904387659227084407e-03 4.285490000000000198e-04 3.991910000000000180e-01 6.331859999999999919e-04
3.013379541918888727e-03 4.446310000000000193e-04 4.141710000000000114e-01 6.448579999999999980e-04
3.126471666435623725e-03 4.613180000000000037e-04 4.297150000000000136e-01 6.562990000000000533e-04
3.243799577961585610e-03 4.786300000000000168e-04 4.458409999999999873e-01 6.673679999999999977e-04
3.365532707977142261e-03 4.965920000000000186e-04 4.625730000000000119e-01 6.785689999999999604e-04
3.491840487962663293e-03 5.152289999999999691e-04 4.799329999999999985e-01 6.907709999999999632e-04
3.622878794880088349e-03 5.345639999999999593e-04 4.979430000000000245e-01 7.045200000000000377e-04
3.758844169246646112e-03 5.546260000000000122e-04 5.166309999999999514e-01 7.194729999999999875e-04
3.899906042542704461e-03 5.754399999999999793e-04 5.360190000000000232e-01 7.353429999999999559e-04
4.046260955285491644e-03 5.970349999999999919e-04 5.561350000000000460e-01 7.519939999999999698e-04
4.198112225251451543e-03 6.194409999999999803e-04 5.770060000000000189e-01 7.693840000000000184e-04
4.355663170217026307e-03 6.426879999999999832e-04 5.986599999999999699e-01 7.876200000000000518e-04
4.519123885217872852e-03 6.668069999999999466e-04 6.211269999999999847e-01 8.066479999999999788e-04
4.688718019808080228e-03 6.918309999999999564e-04 6.444370000000000376e-01 8.265969999999999871e-04
4.864676000800948787e-03 7.177940000000000058e-04 6.686210000000000209e-01 8.474720000000000473e-04
5.047241809528210145e-03 7.447320000000000112e-04 6.937140000000000528e-01 8.693180000000000004e-04
5.236659427321596789e-03 7.726809999999999972e-04 7.197480000000000544e-01 8.922669999999999733e-04
5.433179612772053371e-03 8.016780000000000043e-04 7.467580000000000329e-01 9.162659999999999989e-04
5.637080233507386212e-03 8.317640000000000276e-04 7.747829999999999995e-01 9.414700000000000239e-04
5.848632379896185132e-03 8.629790000000000464e-04 8.038600000000000190e-01 9.679000000000000537e-04
6.068120696825470353e-03 8.953649999999999630e-04 8.340279999999999916e-01 9.955949999999999436e-04
6.295843383700691631e-03 9.289660000000000365e-04 8.653269999999999573e-01 1.024729999999999955e-03
6.532118971704943024e-03 9.638290000000000312e-04 8.978009999999999602e-01 1.055240000000000041e-03
6.777259214762102954e-03 1.000000000000000021e-03 9.314940000000000442e-01 1.087290000000000088e-03
7.031609753092124548e-03 1.037530000000000049e-03 9.664530000000000065e-01 1.120969999999999996e-03
7.295516226914960066e-03 1.076469999999999944e-03 1.002729999999999899e+00 1.156279999999999981e-03
7.569249726599201929e-03 1.116859999999999901e-03 1.040350000000000108e+00 1.193430000000000098e-03
7.853352432882029777e-03 1.158780000000000096e-03 1.079399999999999915e+00 1.232369999999999993e-03
8.148027663539884891e-03 1.202259999999999917e-03 1.119899999999999896e+00 1.273299999999999996e-03
8.453817599309951247e-03 1.247379999999999973e-03 1.161929999999999907e+00 1.316270000000000027e-03
8.771128875745113143e-03 1.294199999999999908e-03 1.205540000000000056e+00 1.361269999999999928e-03
9.100232583213961265e-03 1.342759999999999917e-03 1.250769999999999937e+00 1.408479999999999932e-03
9.441806447637972333e-03 1.393160000000000058e-03 1.297719999999999985e+00 1.457670000000000103e-03
9.796121559385735297e-03 1.445440000000000093e-03 1.346419999999999950e+00 1.508860000000000106e-03
1.016372009919442980e-02 1.499679999999999980e-03 1.396940000000000071e+00 1.562089999999999920e-03
1.054521202039339009e-02 1.555970000000000053e-03 1.449379999999999891e+00 1.617839999999999947e-03
1.094093618594334759e-02 1.614360000000000014e-03 1.503770000000000051e+00 1.677000000000000105e-03
1.135150254917363655e-02 1.674939999999999979e-03 1.560200000000000031e+00 1.739730000000000096e-03
1.177752106341358254e-02 1.737800000000000065e-03 1.618749999999999911e+00 1.806319999999999931e-03
1.221953390940036695e-02 1.803020000000000013e-03 1.679499999999999993e+00 1.876489999999999972e-03
1.267808326787117114e-02 1.870679999999999999e-03 1.742529999999999912e+00 1.950289999999999923e-03
1.315391463733961777e-02 1.940890000000000020e-03 1.807930000000000037e+00 2.027999999999999855e-03
1.364750242595074228e-02 2.013720000000000093e-03 1.875769999999999937e+00 2.109549999999999967e-03
1.415972767740246267e-02 2.089300000000000098e-03 1.946169999999999956e+00 2.195260000000000093e-03
1.469106479983980917e-02 2.167699999999999835e-03 2.019200000000000106e+00 2.285259999999999896e-03
1.524239483696070672e-02 2.249049999999999834e-03 2.094980000000000064e+00 2.379669999999999962e-03
1.581446328727877451e-02 2.333459999999999875e-03 2.173599999999999977e+00 2.478929999999999849e-03
1.640794787671549099e-02 2.421029999999999797e-03 2.255180000000000184e+00 2.583059999999999870e-03
1.702372964896877935e-02 2.511890000000000130e-03 2.339809999999999945e+00 2.692459999999999819e-03
1.766255410255225186e-02 2.606149999999999786e-03 2.427610000000000046e+00 2.807309999999999927e-03
1.832543782634813573e-02 2.703960000000000044e-03 2.518720000000000070e+00 2.927770000000000112e-03
1.901312631887004320e-02 2.805429999999999816e-03 2.613239999999999785e+00 3.054310000000000185e-03
1.972670394159234744e-02 2.910719999999999887e-03 2.711320000000000174e+00 3.186909999999999830e-03
2.046698396562081357e-02 3.019949999999999978e-03 2.813070000000000181e+00 3.326149999999999940e-03
2.123511852502195027e-02 3.133289999999999947e-03 2.918639999999999901e+00 3.472289999999999838e-03
2.203198866349367555e-02 3.250869999999999888e-03 3.028169999999999806e+00 3.625520000000000131e-03
2.285881428769465443e-02 3.372870000000000035e-03 3.141809999999999992e+00 3.786449999999999799e-03
2.371667975909923926e-02 3.499449999999999870e-03 3.259720000000000173e+00 3.955039999999999945e-03
2.460673721177394913e-02 3.630780000000000118e-03 3.382050000000000001e+00 4.131939999999999745e-03
2.553020655237743172e-02 3.767040000000000145e-03 3.508980000000000210e+00 4.317429999999999705e-03
2.648830768756835208e-02 3.908410000000000183e-03 3.640660000000000007e+00 4.511720000000000314e-03
2.748239606918965669e-02 4.055089999999999910e-03 3.777289999999999814e+00 4.715620000000000228e-03
2.851375937649215306e-02 4.207269999999999933e-03 3.919049999999999923e+00 4.929180000000000020e-03
2.958382083391094056e-02 4.365159999999999874e-03 4.066119999999999735e+00 5.153229999999999963e-03
3.069407143847326797e-02 4.528980000000000158e-03 4.218720000000000248e+00 5.388119999999999715e-03
3.184593441461423813e-02 4.698940000000000408e-03 4.377040000000000042e+00 5.634100000000000392e-03
3.304110407713753417e-02 4.875290000000000006e-03 4.541299999999999670e+00 5.892180000000000334e-03
3.428107142307040833e-02 5.058250000000000246e-03 4.711730000000000196e+00 6.162319999999999777e-03
3.556753076721654722e-02 5.248069999999999645e-03 4.888550000000000395e+00 6.445440000000000197e-03
3.690237974215609257e-02 5.445030000000000009e-03 5.072009999999999685e+00 6.742190000000000336e-03
3.828724489010058157e-02 5.649369999999999913e-03 5.262360000000000149e+00 7.052710000000000229e-03
3.972409161622229845e-02 5.861380000000000236e-03 5.459839999999999804e+00 7.378410000000000177e-03
4.121488532569351354e-02 6.081350000000000124e-03 5.664740000000000109e+00 7.719199999999999846e-03
4.276159142368651800e-02 6.309569999999999589e-03 5.877329999999999721e+00 8.076689999999999217e-03
4.436637863315004426e-02 6.546360000000000200e-03 6.097900000000000098e+00 8.451240000000000488e-03
4.603141567703279008e-02 6.792040000000000056e-03 6.326749999999999652e+00 8.843560000000000310e-03
4.775887127828350176e-02 7.046929999999999861e-03 6.564180000000000348e+00 9.255209999999999826e-03
4.955118525021948855e-02 7.311390000000000076e-03 6.810520000000000351e+00 9.686230000000000534e-03
5.141079740615806665e-02 7.585780000000000300e-03 7.066110000000000113e+00 1.013810000000000058e-02
5.334014755941653835e-02 7.870459999999999262e-03 7.331290000000000084e+00 1.061229999999999986e-02
5.534187884108868194e-02 8.165820000000000717e-03 7.606419999999999959e+00 1.110889999999999968e-02
5.741876992745252595e-02 8.472270000000000495e-03 7.891869999999999941e+00 1.163040000000000081e-02
5.957359949478612665e-02 8.790219999999999631e-03 8.188040000000000873e+00 1.217700000000000032e-02
6.180934953714400937e-02 9.120110000000000716e-03 8.495329999999999160e+00 1.275079999999999963e-02
6.412893427598848062e-02 9.462369999999999462e-03 8.814140000000000086e+00 1.335360000000000019e-02
6.653560679574264947e-02 9.817479999999999957e-03 9.144930000000000447e+00 1.398590000000000076e-02
6.903248463564530535e-02 1.018589999999999947e-02 9.488110000000000710e+00 1.465149999999999959e-02
7.162343083344885342e-02 1.056819999999999982e-02 9.844219999999999970e+00 1.535060000000000070e-02
7.431129183802351323e-02 1.096480000000000024e-02 1.021359999999999957e+01 1.608729999999999882e-02
7.710013400489811042e-02 1.137630000000000065e-02 1.059699999999999953e+01 1.686280000000000071e-02
7.999334596368004591e-02 1.180319999999999980e-02 1.099460000000000015e+01 1.767989999999999839e-02
8.299567179581966714e-02 1.224620000000000049e-02 1.140729999999999933e+01 1.854269999999999877e-02
8.610982240500285323e-02 1.270570000000000033e-02 1.183530000000000015e+01 1.945269999999999985e-02
8.934189732452289812e-02 1.318259999999999918e-02 1.227950000000000053e+01 2.041420000000000040e-02
9.269460745806570867e-02 1.367729999999999987e-02 1.274029999999999951e+01 2.143240000000000076e-02
9.617337461300309864e-02 1.419059999999999939e-02 1.321850000000000058e+01 2.250889999999999835e-02
9.978226514486390752e-02 1.472309999999999938e-02 1.371449999999999925e+01 2.365159999999999832e-02
1.035273785869414570e-01 1.527569999999999970e-02 1.422920000000000051e+01 2.486350000000000018e-02
1.074121035688430925e-01 1.584889999999999910e-02 1.476319999999999943e+01 2.614999999999999963e-02
1.114432173497835743e-01 1.644369999999999860e-02 1.531719999999999970e+01 2.752229999999999954e-02
1.156254640112132914e-01 1.706080000000000096e-02 1.589199999999999946e+01 2.898109999999999922e-02
1.199649430864254684e-01 1.770110000000000086e-02 1.648849999999999838e+01 3.054010000000000058e-02
1.244670763827919330e-01 1.836540000000000047e-02 1.710729999999999862e+01 3.220429999999999821e-02
1.291379634336059790e-01 1.905460000000000140e-02 1.774930000000000163e+01 3.398400000000000032e-02
1.339843814980823389e-01 1.976970000000000116e-02 1.841540000000000177e+01 3.589459999999999873e-02
1.390124301095143622e-01 2.051160000000000136e-02 1.910640000000000072e+01 3.794140000000000013e-02
1.442295642530382060e-01 2.128139999999999893e-02 1.982349999999999923e+01 4.014460000000000250e-02
1.496418834619472338e-01 2.207999999999999893e-02 2.056739999999999924e+01 4.251309999999999811e-02
1.552581981732205907e-01 2.290870000000000059e-02 2.133930000000000149e+01 4.506729999999999764e-02
1.610846079201515568e-01 2.376839999999999856e-02 2.214010000000000034e+01 4.782390000000000252e-02
1.671299231397193608e-01 2.466039999999999899e-02 2.297100000000000009e+01 5.080260000000000331e-02
1.734022765429817092e-01 2.558590000000000170e-02 2.383310000000000173e+01 5.403059999999999807e-02
1.799098008409962535e-01 2.654609999999999956e-02 2.472749999999999915e+01 5.752449999999999924e-02
1.866613064707422498e-01 2.754229999999999873e-02 2.565549999999999997e+01 6.131860000000000088e-02
1.936662815951203931e-01 2.857590000000000130e-02 2.661830000000000140e+01 6.543899999999999717e-02
2.009342143770312394e-01 2.964829999999999896e-02 2.761720000000000041e+01 6.991650000000000642e-02
2.084752707052970333e-01 3.076100000000000015e-02 2.865370000000000061e+01 7.478990000000000637e-02
2.162989387428183863e-01 3.191539999999999655e-02 2.972899999999999920e+01 8.009969999999999590e-02
2.244160621043389814e-01 3.311309999999999948e-02 3.084469999999999956e+01 8.590939999999999688e-02
2.328381621305238569e-01 3.435579999999999884e-02 3.200220000000000198e+01 9.247829999999999939e-02
2.415760824361166126e-01 3.564509999999999901e-02 3.320320000000000249e+01 9.593069999999999375e-02
2.600481801518721992e-01 3.837070000000000064e-02 3.574210000000000065e+01 9.687339999999999840e-02
2.698074334211296166e-01 3.981069999999999748e-02 3.708339999999999748e+01 1.057730000000000059e-01
2.799326586879842260e-01 4.130469999999999975e-02 3.847509999999999764e+01 1.145599999999999952e-01
2.904387659227084528e-01 4.285490000000000133e-02 3.991910000000000025e+01 1.234859999999999985e-01
3.013379541918888571e-01 4.446309999999999846e-02 4.141709999999999781e+01 1.331859999999999988e-01
3.126471666435624019e-01 4.613180000000000058e-02 4.297149999999999892e+01 1.438959999999999961e-01
3.243799577961585245e-01 4.786300000000000276e-02 4.458409999999999940e+01 1.556069999999999953e-01
3.365532707977142435e-01 4.965920000000000056e-02 4.625730000000000075e+01 1.684360000000000024e-01
3.491840487962663553e-01 5.152290000000000342e-02 4.799329999999999785e+01 1.824540000000000051e-01
3.622878794880088904e-01 5.345640000000000114e-02 4.979429999999999978e+01 1.977980000000000016e-01
3.758844169246646216e-01 5.546260000000000079e-02 5.166310000000000002e+01 2.145739999999999870e-01
3.899906042542704565e-01 5.754399999999999793e-02 5.360190000000000055e+01 2.329189999999999872e-01
4.046260955285492233e-01 5.970349999999999963e-02 5.561350000000000193e+01 2.529819999999999847e-01
4.198112225251451890e-01 6.194410000000000194e-02 5.770060000000000144e+01 2.749110000000000165e-01
4.355663170217026203e-01 6.426880000000000093e-02 5.986599999999999966e+01 2.988899999999999890e-01
4.519123885217873338e-01 6.668069999999999553e-02 6.211269999999999669e+01 3.250990000000000268e-01
4.688718019808080228e-01 6.918309999999999738e-02 6.444370000000000687e+01 3.537730000000000041e-01
4.864676000800948197e-01 7.177939999999999321e-02 6.686209999999999809e+01 3.851609999999999756e-01
5.047241809528210110e-01 7.447320000000000328e-02 6.937130000000000507e+01 4.195180000000000020e-01
5.236659427321597171e-01 7.726810000000000622e-02 7.197480000000000189e+01 4.571470000000000256e-01
6.199972274848666309e-01 9.148199999999999388e-02 8.667016700000000640e+01 2.794189999999999729e-01
6.500001540286184376e-01 9.590899999999999426e-02 9.087917400000000612e+01 3.559780000000000166e-01
6.799963033131555257e-01 1.003349999999999936e-01 9.509202700000000164e+01 4.463550000000000018e-01
7.099992298569073323e-01 1.047619999999999940e-01 9.930917999999999779e+01 5.511629999999999585e-01
7.399953791414444204e-01 1.091879999999999934e-01 1.035310740000000038e+02 6.709870000000000001e-01
7.699983056851962271e-01 1.136149999999999938e-01 1.077581370000000049e+02 8.064000000000000057e-01
8.000012322289481448e-01 1.180419999999999942e-01 1.119907859999999999e+02 9.579820000000000002e-01
8.299973815134851218e-01 1.224679999999999935e-01 1.162294289999999961e+02 1.126327999999999996e+00
8.600003080572370395e-01 1.268950000000000078e-01 1.204744670000000042e+02 1.312059000000000086e+00
8.899964573417740166e-01 1.313209999999999933e-01 1.247262819999999977e+02 1.514701000000000075e+00
9.199993838855259343e-01 1.357480000000000075e-01 1.289852070000000026e+02 1.734356000000000009e+00
9.499955331700629113e-01 1.401739999999999930e-01 1.332515879999999981e+02 1.972250000000000059e+00
9.799984597138148290e-01 1.446010000000000073e-01 1.375257790000000000e+02 2.229203000000000046e+00
1.010001386257566525e+00 1.490279999999999938e-01 1.418081349999999929e+02 2.505994999999999973e+00
1.039997535542103835e+00 1.534540000000000071e-01 1.460990150000000085e+02 2.803405999999999842e+00
1.070000462085855419e+00 1.578809999999999936e-01 1.503987799999999879e+02 3.122225999999999946e+00
1.099996611370392730e+00 1.623070000000000068e-01 1.547077909999999861e+02 3.463257000000000030e+00
1.129999537914144314e+00 1.667339999999999933e-01 1.590264129999999909e+02 3.827309000000000072e+00
1.159995687198681624e+00 1.711600000000000066e-01 1.633550140000000113e+02 4.215196999999999861e+00
1.189998613742433209e+00 1.755869999999999931e-01 1.676939610000000016e+02 4.627734000000000236e+00
1.219994763026970519e+00 1.800130000000000063e-01 1.720436259999999891e+02 5.065724000000000338e+00
1.249997689570722104e+00 1.844399999999999928e-01 1.764043810000000008e+02 5.529957999999999707e+00
1.280000616114474132e+00 1.888670000000000071e-01 1.807765990000000045e+02 6.021207999999999672e+00
1.309996765399010998e+00 1.932929999999999926e-01 1.851606529999999964e+02 6.540218000000000309e+00
1.339999691942763027e+00 1.977200000000000069e-01 1.895569160000000011e+02 7.087703000000000308e+00
1.369995841227299893e+00 2.021459999999999924e-01 1.939657599999999888e+02 7.664337999999999873e+00
1.399998767771051922e+00 2.065730000000000066e-01 1.983875539999999944e+02 8.270756999999999692e+00
1.429994917055588788e+00 2.109989999999999921e-01 2.028226659999999981e+02 8.907548999999999495e+00
1.459997843599340817e+00 2.154260000000000064e-01 2.072714599999999905e+02 9.575250000000000483e+00
1.489993992883877683e+00 2.198519999999999919e-01 2.117342940000000056e+02 1.027434599999999953e+01
1.519996919427629711e+00 2.242790000000000061e-01 2.162115220000000022e+02 1.100526400000000038e+01
1.549999845971381518e+00 2.287059999999999926e-01 2.207034920000000113e+02 1.176837599999999995e+01
1.579995995255918606e+00 2.331320000000000059e-01 2.252105449999999962e+02 1.256399200000000071e+01
1.609998921799670413e+00 2.375589999999999924e-01 2.297330149999999946e+02 1.339236400000000060e+01
1.639995071084207501e+00 2.419850000000000056e-01 2.342712249999999869e+02 1.425368600000000008e+01
1.669997997627959307e+00 2.464119999999999922e-01 2.388254929999999945e+02 1.514808999999999983e+01
1.699994146912496396e+00 2.508380000000000054e-01 2.433961250000000121e+02 1.607565100000000058e+01
1.729997073456248424e+00 2.552650000000000197e-01 2.479834180000000003e+02 1.703638799999999875e+01
1.759999999999999787e+00 2.596919999999999784e-01 2.525876570000000072e+02 1.803026499999999999e+01
1.789996149284537319e+00 2.641180000000000194e-01 2.572091189999999870e+02 1.905719600000000113e+01
1.819999075828288682e+00 2.685449999999999782e-01 2.618480670000000146e+02 2.011704200000000142e+01
1.849995225112826214e+00 2.729710000000000192e-01 2.665047539999999913e+02 2.120962000000000103e+01
1.879998151656577576e+00 2.773979999999999779e-01 2.711794229999999857e+02 2.233470300000000108e+01
1.909994300941115108e+00 2.818240000000000189e-01 2.758723009999999931e+02 2.349202500000000171e+01
1.939997227484866471e+00 2.862509999999999777e-01 2.805836080000000265e+02 2.468128000000000100e+01
1.969993376769404003e+00 2.906770000000000187e-01 2.853135500000000206e+02 2.590213299999999919e+01
1.999996303313155366e+00 2.951039999999999774e-01 2.900623209999999972e+02 2.715421500000000066e+01
2.029999229856907395e+00 2.995309999999999917e-01 2.948301050000000032e+02 2.843713199999999830e+01
2.059995379141444261e+00 3.039569999999999772e-01 2.996170730000000049e+02 2.975046599999999941e+01
2.089998305685196289e+00 3.083839999999999915e-01 3.044233859999999936e+02 3.109377999999999886e+01
2.119994454969733155e+00 3.128099999999999770e-01 3.092491929999999911e+02 3.246661799999999687e+01
2.149997381513485184e+00 3.172369999999999912e-01 3.140946329999999875e+02 3.386850900000000308e+01
2.179993530798022050e+00 3.216629999999999767e-01 3.189598330000000033e+02 3.529897199999999913e+01
2.209996457341774079e+00 3.260899999999999910e-01 3.238449130000000196e+02 3.675751400000000046e+01
2.239992606626310945e+00 3.305159999999999765e-01 3.287499789999999962e+02 3.824363900000000172e+01
2.269995533170062973e+00 3.349429999999999907e-01 3.336751300000000242e+02 3.975684100000000143e+01
2.299998459713815002e+00 3.393700000000000050e-01 3.386204559999999901e+02 4.129661600000000021e+01
2.329994608998351868e+00 3.437959999999999905e-01 3.435860359999999787e+02 4.286245499999999709e+01
2.359997535542103897e+00 3.482230000000000047e-01 3.485719409999999812e+02 4.445385300000000228e+01
2.389993684826640763e+00 3.526489999999999903e-01 3.535782370000000014e+02 4.607030300000000267e+01
2.419996611370392792e+00 3.570760000000000045e-01 3.586049760000000219e+02 4.771130600000000044e+01
2.449992760654929658e+00 3.615019999999999900e-01 3.636522090000000276e+02 4.937636400000000236e+01
2.479995687198681686e+00 3.659290000000000043e-01 3.687199739999999792e+02 5.106498500000000007e+01
2.509998613742433271e+00 3.703560000000000185e-01 3.738083070000000134e+02 5.277668500000000051e+01
2.539994763026970581e+00 3.747820000000000040e-01 3.789172330000000102e+02 5.451098600000000260e+01
2.569997689570722166e+00 3.792090000000000183e-01 3.840467740000000276e+02 5.626741700000000179e+01
2.599993838855259476e+00 3.836350000000000038e-01 3.891969460000000254e+02 5.804551899999999875e+01
2.629996765399011061e+00 3.880620000000000180e-01 3.943677569999999832e+02 5.984483600000000081e+01
2.659992914683548371e+00 3.924880000000000035e-01 3.995592110000000048e+02 6.166492699999999871e+01
2.689995841227299955e+00 3.969150000000000178e-01 4.047713069999999789e+02 6.350535699999999650e+01
2.719991990511837265e+00 4.013410000000000033e-01 4.100040409999999724e+02 6.536570100000000139e+01
2.749994917055588850e+00 4.057680000000000176e-01 4.152574000000000183e+02 6.724554500000000701e+01
2.779997843599340435e+00 4.101949999999999763e-01 4.205313719999999762e+02 6.914448500000000308e+01
2.809993992883877745e+00 4.146210000000000173e-01 4.258259370000000104e+02 7.106212600000000634e+01
2.839996919427629329e+00 4.190479999999999761e-01 4.311410740000000033e+02 7.299808400000000574e+01
2.869993068712166640e+00 4.234740000000000171e-01 4.364767550000000256e+02 7.495198299999999847e+01
2.899995995255918224e+00 4.279009999999999758e-01 4.418329529999999750e+02 7.692345899999999403e+01
2.929992144540455534e+00 4.323270000000000168e-01 4.472096359999999891e+02 7.891215800000000513e+01
2.959995071084207119e+00 4.367539999999999756e-01 4.526067659999999933e+02 8.091773399999999583e+01
2.989991220368744429e+00 4.411800000000000166e-01 4.580243080000000191e+02 8.293985200000000191e+01
3.019994146912496014e+00 4.456069999999999753e-01 4.634622209999999995e+02 8.497818499999999631e+01
3.049997073456248042e+00 4.500339999999999896e-01 4.689204609999999889e+02 8.703241699999999526e+01
3.079993222740784908e+00 4.544599999999999751e-01 4.743989829999999870e+02 8.910223899999999730e+01
3.109996149284536937e+00 4.588869999999999894e-01 4.798977409999999963e+02 9.118735300000000166e+01
3.139992298569073803e+00 4.633129999999999749e-01 4.854166849999999727e+02 9.328746800000000405e+01
3.169995225112825832e+00 4.677399999999999891e-01 4.909557649999999853e+02 9.540230099999999425e+01
3.199991374397362698e+00 4.721659999999999746e-01 4.965149270000000001e+02 9.753158000000000527e+01
3.229994300941114727e+00 4.765929999999999889e-01 5.020941189999999779e+02 9.967503800000000069e+01
3.259997227484866755e+00 4.810200000000000031e-01 5.076932830000000081e+02 1.018324170000000066e+02
3.289993376769403621e+00 4.854459999999999886e-01 5.133123640000000023e+02 1.040034670000000006e+02
3.319996303313155650e+00 4.898730000000000029e-01 5.189513030000000526e+02 1.061879449999999991e+02
3.349992452597692516e+00 4.942989999999999884e-01 5.246100410000000238e+02 1.083856140000000039e+02
3.379995379141444545e+00 4.987260000000000026e-01 5.302885189999999511e+02 1.105962449999999961e+02
3.409991528425981855e+00 5.031520000000000437e-01 5.359866729999999961e+02 1.128196169999999938e+02
3.439994454969733439e+00 5.075790000000000024e-01 5.417044439999999668e+02 1.150555130000000048e+02
3.469990604254270750e+00 5.120050000000000434e-01 5.474417680000000246e+02 1.173037230000000051e+02
3.499993530798022334e+00 5.164320000000000022e-01 5.531985809999999901e+02 1.195640449999999930e+02
3.529996457341773919e+00 5.208589999999999609e-01 5.589748200000000224e+02 1.218362800000000021e+02
3.559992606626311229e+00 5.252850000000000019e-01 5.647704199999999446e+02 1.241202370000000030e+02
3.589995533170062814e+00 5.297119999999999607e-01 5.705853150000000369e+02 1.264157289999999989e+02
3.619991682454600124e+00 5.341380000000000017e-01 5.764194400000000087e+02 1.287225750000000062e+02
3.649994608998351708e+00 5.385649999999999604e-01 5.822727300000000241e+02 1.310406000000000120e+02
3.679990758282889018e+00 5.429910000000000014e-01 5.881451170000000275e+02 1.333696319999999957e+02
3.709993684826640603e+00 5.474179999999999602e-01 5.940365349999999580e+02 1.357095070000000021e+02
3.739989834111177913e+00 5.518440000000000012e-01 5.999469169999999849e+02 1.380600609999999904e+02
3.769992760654929498e+00 5.562709999999999599e-01 6.058761970000000474e+02 1.404211390000000108e+02
3.799995687198681527e+00 5.606980000000000297e-01 6.118243059999999787e+02 1.427925879999999950e+02
3.829991836483218393e+00 5.651239999999999597e-01 6.177911779999999453e+02 1.451742610000000013e+02
3.859994763026970421e+00 5.695510000000000295e-01 6.237767450000000053e+02 1.475660120000000006e+02
3.889990912311507287e+00 5.739769999999999595e-01 6.297809389999999894e+02 1.499677020000000027e+02
3.919993838855259316e+00 5.784040000000000292e-01 6.358036929999999529e+02 1.523791950000000099e+02
3.949989988139796182e+00 5.828299999999999592e-01 6.418449399999999514e+02 1.548003569999999911e+02
3.979992914683548211e+00 5.872570000000000290e-01 6.479046120000000428e+02 1.572310600000000136e+02
4.009995841227300239e+00 5.916839999999999877e-01 6.539826409999999441e+02 1.596711779999999976e+02
4.039991990511837550e+00 5.961100000000000287e-01 6.600789610000000494e+02 1.621205889999999954e+02
4.069994917055589134e+00 6.005369999999999875e-01 6.661935029999999642e+02 1.645791739999999947e+02
4.099991066340126444e+00 6.049630000000000285e-01 6.723262019999999666e+02 1.670468160000000069e+02
4.129993992883878029e+00 6.093899999999999872e-01 6.784769890000000032e+02 1.695234030000000018e+02
4.159990142168415339e+00 6.138160000000000283e-01 6.846457980000000134e+02 1.720088250000000016e+02
4.189993068712166924e+00 6.182429999999999870e-01 6.908325620000000526e+02 1.745029749999999922e+02
4.219989217996704234e+00 6.226690000000000280e-01 6.970372149999999465e+02 1.770057480000000112e+02
4.249992144540455818e+00 6.270959999999999868e-01 7.032596909999999752e+02 1.795170420000000036e+02
4.279995071084207403e+00 6.315229999999999455e-01 7.094999239999999645e+02 1.820367589999999893e+02
4.309991220368744713e+00 6.359489999999999865e-01 7.157578469999999697e+02 1.845647999999999911e+02
4.339994146912496298e+00 6.403759999999999453e-01 7.220333960000000388e+02 1.871010719999999878e+02
4.369990296197033608e+00 6.448019999999999863e-01 7.283265049999999974e+02 1.896454830000000129e+02
4.399993222740785193e+00 6.492289999999999450e-01 7.346371090000000095e+02 1.921979430000000093e+02
4.429989372025322503e+00 6.536549999999999860e-01 7.409651430000000119e+02 1.947583640000000003e+02
4.459992298569074087e+00 6.580819999999999448e-01 7.473105430000000524e+02 1.973266600000000039e+02
4.489988447853611397e+00 6.625079999999999858e-01 7.536732449999999517e+02 1.999027480000000025e+02
4.519991374397362982e+00 6.669349999999999445e-01 7.600531859999999824e+02 2.024865460000000041e+02
4.549994300941114567e+00 6.713620000000000143e-01 7.664502999999999702e+02 2.050779750000000092e+02
4.579990450225652765e+00 6.757880000000000553e-01 7.728645259999999553e+02 2.076769569999999874e+02
4.609993376769403461e+00 6.802150000000000141e-01 7.792958009999999831e+02 2.102834149999999909e+02
4.639989526053941660e+00 6.846410000000000551e-01 7.857440619999999853e+02 2.128972760000000051e+02
4.669992452597692356e+00 6.890680000000000138e-01 7.922092460000000074e+02 2.155184659999999894e+02
4.699988601882230554e+00 6.934940000000000548e-01 7.986912919999999758e+02 2.181469150000000070e+02
4.729991528425981251e+00 6.979210000000000136e-01 8.051901390000000447e+02 2.207825540000000046e+02
4.759994454969732836e+00 7.023479999999999723e-01 8.117057250000000295e+02 2.234253129999999885e+02
4.789990604254270146e+00 7.067740000000000133e-01 8.182379889999999705e+02 2.260751280000000065e+02
4.819993530798021730e+00 7.112009999999999721e-01 8.247868710000000192e+02 2.287319329999999979e+02
4.849989680082559040e+00 7.156270000000000131e-01 8.313523109999999861e+02 2.313956640000000107e+02
4.879992606626310625e+00 7.200539999999999718e-01 8.379342490000000225e+02 2.340662599999999998e+02
4.909988755910847935e+00 7.244800000000000129e-01 8.445326250000000528e+02 2.367436580000000106e+02
4.939991682454599520e+00 7.289069999999999716e-01 8.511473809999999958e+02 2.394278009999999881e+02
4.969987831739136830e+00 7.333330000000000126e-01 8.577784580000000005e+02 2.421186289999999985e+02
4.999990758282888414e+00 7.377599999999999714e-01 8.644257969999999887e+02 2.448160849999999868e+02
5.029993684826640887e+00 7.421870000000000411e-01 8.710893409999999903e+02 2.475201140000000066e+02
5.059989834111177309e+00 7.466129999999999711e-01 8.777690320000000384e+02 2.502306600000000003e+02
5.089992760654929782e+00 7.510400000000000409e-01 8.844648130000000492e+02 2.529476699999999880e+02
5.119988909939466204e+00 7.554659999999999709e-01 8.911766260000000557e+02 2.556710909999999899e+02
5.149991836483218677e+00 7.598930000000000407e-01 8.979044159999999692e+02 2.584008709999999951e+02
5.179987985767755099e+00 7.643189999999999706e-01 9.046481250000000500e+02 2.611369599999999878e+02
5.209990912311507572e+00 7.687460000000000404e-01 9.114076989999999796e+02 2.638793089999999779e+02
5.239987061596043993e+00 7.731719999999999704e-01 9.181830820000000131e+02 2.666278679999999781e+02
5.269989988139796466e+00 7.775990000000000402e-01 9.249742189999999482e+02 2.693825909999999908e+02
5.299992914683548051e+00 7.820259999999999989e-01 9.317810540000000401e+02 2.721434290000000260e+02
5.329989063968085361e+00 7.864520000000000399e-01 9.386035339999999678e+02 2.749103380000000243e+02
5.359991990511836946e+00 7.908789999999999987e-01 9.454416049999999814e+02 2.776832719999999881e+02
5.389988139796374256e+00 7.953050000000000397e-01 9.522952129999999897e+02 2.804621869999999717e+02
5.419991066340125840e+00 7.997319999999999984e-01 9.591643040000000155e+02 2.832470400000000268e+02
5.449987215624663150e+00 8.041580000000000394e-01 9.660488259999999627e+02 2.860377879999999777e+02
5.479990142168414735e+00 8.085849999999999982e-01 9.729487269999999626e+02 2.888343889999999874e+02
5.509993068712166320e+00 8.130119999999999569e-01 9.798639530000000377e+02 2.916368029999999862e+02
5.539989217996703630e+00 8.174379999999999979e-01 9.867944529999999759e+02 2.944449880000000235e+02
5.569992144540455214e+00 8.218649999999999567e-01 9.937401750000000220e+02 2.972589050000000270e+02
5.599988293824992525e+00 8.262909999999999977e-01 1.000701067999999964e+03 3.000785159999999792e+02
5.629991220368744109e+00 8.307179999999999565e-01 1.007677082000000041e+03 3.029037819999999783e+02
5.659987369653281419e+00 8.351439999999999975e-01 1.014668166000000042e+03 3.057346660000000043e+02
5.689990296197033004e+00 8.395709999999999562e-01 1.021674268999999981e+03 3.085711299999999824e+02
5.719986445481570314e+00 8.439969999999999972e-01 1.028695341000000099e+03 3.114131380000000036e+02
5.749989372025321899e+00 8.484239999999999560e-01 1.035731334000000061e+03 3.142606559999999831e+02
5.779992298569074372e+00 8.528510000000000257e-01 1.042782198000000108e+03 3.171136460000000170e+02
5.809988447853610793e+00 8.572769999999999557e-01 1.049847884000000022e+03 3.199720760000000155e+02
5.839991374397363266e+00 8.617040000000000255e-01 1.056928343000000041e+03 3.228359110000000101e+02
5.869987523681899688e+00 8.661299999999999555e-01 1.064023527999999942e+03 3.257051169999999729e+02
5.899990450225652161e+00 8.705570000000000253e-01 1.071133389999999963e+03 3.285796629999999823e+02
5.929986599510188583e+00 8.749829999999999552e-01 1.078257882000000109e+03 3.314595140000000129e+02
5.959989526053941056e+00 8.794100000000000250e-01 1.085396956999999929e+03 3.343446410000000242e+02
5.989985675338477478e+00 8.838359999999999550e-01 1.092550567000000001e+03 3.372350109999999859e+02
6.019988601882229950e+00 8.882630000000000248e-01 1.099718667000000096e+03 3.401305939999999737e+02
6.049991528425981535e+00 8.926899999999999835e-01 1.106901209000000108e+03 3.430313600000000065e+02
6.079987677710518845e+00 8.971160000000000245e-01 1.114098148000000037e+03 3.459372779999999921e+02
6.109990604254270430e+00 9.015429999999999833e-01 1.121309438000000000e+03 3.488483190000000036e+02
6.139986753538807740e+00 9.059690000000000243e-01 1.128535033999999996e+03 3.517644540000000006e+02
6.169989680082559325e+00 9.103959999999999830e-01 1.135774889999999914e+03 3.546856549999999970e+02
6.199985829367096635e+00 9.148220000000000240e-01 1.143028962999999976e+03 3.576118940000000066e+02
6.229988755910848219e+00 9.192489999999999828e-01 1.150297205999999960e+03 3.605431429999999864e+02
6.259984905195385529e+00 9.236750000000000238e-01 1.157579576999999972e+03 3.634793750000000045e+02
6.289987831739137114e+00 9.281019999999999825e-01 1.164876031999999896e+03 3.664205620000000181e+02
6.319990758282889587e+00 9.325290000000000523e-01 1.172186525999999958e+03 3.693666789999999764e+02
6.349986907567426009e+00 9.369549999999999823e-01 1.179511015999999927e+03 3.723177000000000021e+02
6.379989834111178482e+00 9.413820000000000521e-01 1.186849459999999908e+03 3.752735979999999927e+02
6.409985983395714904e+00 9.458079999999999821e-01 1.194201814000000013e+03 3.782343490000000088e+02
6.439988909939467376e+00 9.502350000000000518e-01 1.201568037000000004e+03 3.811999270000000024e+02
6.469985059224003798e+00 9.546609999999999818e-01 1.208948086000000103e+03 3.841703079999999773e+02
6.499987985767756271e+00 9.590880000000000516e-01 1.216341918999999962e+03 3.871454679999999939e+02
6.529990912311507856e+00 9.635150000000000103e-01 1.223749493999999913e+03 3.901253820000000019e+02
6.559987061596045166e+00 9.679410000000000514e-01 1.231170769999999948e+03 3.931100279999999998e+02
6.589989988139796750e+00 9.723680000000000101e-01 1.238605706999999938e+03 3.960993809999999939e+02
6.619986137424334061e+00 9.767940000000000511e-01 1.246054262999999992e+03 3.990934189999999830e+02
6.649989063968085645e+00 9.812210000000000099e-01 1.253516397999999981e+03 4.020921190000000252e+02
6.679985213252622955e+00 9.856470000000000509e-01 1.260992070999999896e+03 4.050954580000000078e+02
6.709988139796374540e+00 9.900740000000000096e-01 1.268481242000000066e+03 4.081034159999999815e+02
6.739984289080911850e+00 9.945000000000000506e-01 1.275983872999999903e+03 4.111159690000000069e+02
6.769987215624663435e+00 9.989270000000000094e-01 1.283499921999999970e+03 4.141330970000000207e+02
6.799990142168415908e+00 1.003354000000000079e+00 1.291029352000000017e+03 4.171547780000000216e+02
6.829986291452951441e+00 1.007779999999999898e+00 1.298572122000000036e+03 4.201809920000000034e+02
6.859989217996704802e+00 1.012207000000000079e+00 1.306128195000000005e+03 4.232117170000000215e+02
6.889985367281240336e+00 1.016632999999999898e+00 1.313697531000000026e+03 4.262469330000000127e+02
6.919988293824993697e+00 1.021060000000000079e+00 1.321280093000000079e+03 4.292866200000000276e+02
6.949984443109529231e+00 1.025485999999999898e+00 1.328875843000000032e+03 4.323307590000000005e+02
6.979987369653282592e+00 1.029913000000000078e+00 1.336484742000000097e+03 4.353793289999999843e+02
7.009983518937818125e+00 1.034338999999999897e+00 1.344106753999999910e+03 4.384323110000000270e+02
7.039986445481571486e+00 1.038766000000000078e+00 1.351741839999999911e+03 4.414896860000000061e+02
7.069989372025322183e+00 1.043193000000000037e+00 1.359389965000000075e+03 4.445514350000000263e+02
7.099985521309860381e+00 1.047619000000000078e+00 1.367051089999999931e+03 4.476175400000000195e+02
7.129988447853611078e+00 1.052046000000000037e+00 1.374725179999999909e+03 4.506879809999999793e+02
7.159984597138149276e+00 1.056472000000000078e+00 1.382412199000000101e+03 4.537627410000000054e+02
7.189987523681899972e+00 1.060899000000000036e+00 1.390112108999999919e+03 4.568418009999999754e+02
7.219983672966438171e+00 1.065325000000000077e+00 1.397824875999999904e+03 4.599251439999999889e+02
7.249986599510188867e+00 1.069752000000000036e+00 1.405550463000000036e+03 4.630127519999999777e+02
7.279989526053940452e+00 1.074178999999999995e+00 1.413288835000000063e+03 4.661046069999999872e+02
7.309985675338477762e+00 1.078605000000000036e+00 1.421039958000000070e+03 4.692006930000000011e+02
7.339988601882229347e+00 1.083031999999999995e+00 1.428803795000000036e+03 4.723009920000000079e+02
7.369984751166766657e+00 1.087458000000000036e+00 1.436580312000000049e+03 4.754054879999999912e+02
7.399987677710518241e+00 1.091884999999999994e+00 1.444369474999999966e+03 4.785141629999999964e+02
7.429983826995055551e+00 1.096311000000000035e+00 1.452171248999999989e+03 4.816270020000000045e+02
7.459986753538807136e+00 1.100737999999999994e+00 1.459985601000000088e+03 4.847439880000000016e+02
7.489982902823344446e+00 1.105164000000000035e+00 1.467812494999999899e+03 4.878651060000000257e+02
7.519985829367096031e+00 1.109590999999999994e+00 1.475651898999999958e+03 4.909903380000000084e+02
7.549988755910847615e+00 1.114017999999999953e+00 1.483503778000000011e+03 4.941196699999999851e+02
7.579984905195384925e+00 1.118443999999999994e+00 1.491368099999999913e+03 4.972530849999999987e+02
7.609987831739136510e+00 1.122870999999999952e+00 1.499244832000000088e+03 5.003905690000000277e+02
7.639983981023673820e+00 1.127296999999999993e+00 1.507133939999999939e+03 5.035321059999999989e+02
7.669986907567425405e+00 1.131723999999999952e+00 1.515035392000000002e+03 5.066776810000000069e+02
7.699983056851962715e+00 1.136149999999999993e+00 1.522949155000000019e+03 5.098272789999999759e+02
7.729985983395714300e+00 1.140576999999999952e+00 1.530875197999999955e+03 5.129808860000000550e+02
7.759982132680251610e+00 1.145002999999999993e+00 1.538813486999999895e+03 5.161384859999999435e+02
7.789985059224003194e+00 1.149429999999999952e+00 1.546763991000000033e+03 5.193000660000000153e+02
7.819987985767754779e+00 1.153856999999999911e+00 1.554726677999999993e+03 5.224656109999999671e+02
7.849984135052292089e+00 1.158282999999999952e+00 1.562701516999999967e+03 5.256351059999999507e+02
7.879987061596043674e+00 1.162709999999999910e+00 1.570688476000000037e+03 5.288085389999999961e+02
7.909983210880580984e+00 1.167135999999999951e+00 1.578687525000000051e+03 5.319858940000000302e+02
7.939986137424332568e+00 1.171562999999999910e+00 1.586698630999999978e+03 5.351671589999999696e+02
7.969982286708869879e+00 1.175988999999999951e+00 1.594721765000000005e+03 5.383523189999999659e+02
7.999985213252621463e+00 1.180415999999999910e+00 1.602756894999999986e+03 5.415413610000000517e+02
8.029988139796374824e+00 1.184843000000000091e+00 1.610803992000000108e+03 5.447342720000000327e+02
8.059984289080910358e+00 1.189268999999999910e+00 1.618863023999999996e+03 5.479310390000000552e+02
8.089987215624663719e+00 1.193696000000000090e+00 1.626933962000000065e+03 5.511316480000000411e+02
8.119983364909199253e+00 1.198121999999999909e+00 1.635016775999999936e+03 5.543360870000000205e+02
8.149986291452952614e+00 1.202549000000000090e+00 1.643111437000000024e+03 5.575443430000000262e+02
8.179982440737488147e+00 1.206974999999999909e+00 1.651217912999999953e+03 5.607564029999999775e+02
8.209985367281241508e+00 1.211402000000000090e+00 1.659336176999999907e+03 5.639722540000000208e+02
8.239981516565777042e+00 1.215827999999999909e+00 1.667466198999999961e+03 5.671918839999999591e+02
8.269984443109530403e+00 1.220255000000000090e+00 1.675607950000000073e+03 5.704152810000000500e+02
8.299987369653281988e+00 1.224682000000000048e+00 1.683761400000000094e+03 5.736424319999999852e+02
8.329983518937819298e+00 1.229108000000000089e+00 1.691926521999999977e+03 5.768733260000000200e+02
8.359986445481570883e+00 1.233535000000000048e+00 1.700103286999999909e+03 5.801079499999999598e+02
8.389982594766108193e+00 1.237961000000000089e+00 1.708291664999999966e+03 5.833462919999999485e+02
8.419985521309859777e+00 1.242388000000000048e+00 1.716491629999999986e+03 5.865883410000000140e+02
8.449981670594397087e+00 1.246814000000000089e+00 1.724703152000000046e+03 5.898340849999999591e+02
8.479984597138148672e+00 1.251241000000000048e+00 1.732926204000000098e+03 5.930835130000000390e+02
8.509980746422685982e+00 1.255667000000000089e+00 1.741160759000000098e+03 5.963366119999999455e+02
8.539983672966437567e+00 1.260094000000000047e+00 1.749406788000000006e+03 5.995933720000000449e+02
8.569986599510189151e+00 1.264521000000000006e+00 1.757664264000000003e+03 6.028537810000000263e+02
8.599982748794726461e+00 1.268947000000000047e+00 1.765933158999999932e+03 6.061178290000000288e+02
8.629985675338478046e+00 1.273374000000000006e+00 1.774213447000000087e+03 6.093855029999999715e+02
8.659981824623015356e+00 1.277800000000000047e+00 1.782505100999999968e+03 6.126567939999999908e+02
8.689984751166766941e+00 1.282227000000000006e+00 1.790808093999999983e+03 6.159316890000000058e+02
8.719980900451304251e+00 1.286653000000000047e+00 1.799122397999999976e+03 6.192101790000000392e+02
8.749983826995055836e+00 1.291080000000000005e+00 1.807447987999999896e+03 6.224922530000000052e+02
8.779986753538807420e+00 1.295506999999999964e+00 1.815784836999999925e+03 6.257779000000000451e+02
8.809982902823344730e+00 1.299933000000000005e+00 1.824132918000000018e+03 6.290671089999999595e+02
8.839985829367096315e+00 1.304359999999999964e+00 1.832492205999999896e+03 6.323598709999999983e+02
8.869981978651633625e+00 1.308786000000000005e+00 1.840862675000000081e+03 6.356561739999999645e+02
8.899984905195385210e+00 1.313212999999999964e+00 1.849244298000000072e+03 6.389560099999999920e+02
8.929981054479922520e+00 1.317639000000000005e+00 1.857637050000000045e+03 6.422593660000000000e+02
8.959983981023674104e+00 1.322065999999999963e+00 1.866040905999999950e+03 6.455662340000000086e+02
8.989980130308211415e+00 1.326492000000000004e+00 1.874455840000000080e+03 6.488766030000000455e+02
9.019983056851962999e+00 1.330918999999999963e+00 1.882881826000000046e+03 6.521904640000000200e+02
9.049985983395714584e+00 1.335345999999999922e+00 1.891318839999999909e+03 6.555078059999999596e+02
9.079982132680251894e+00 1.339771999999999963e+00 1.899766855999999962e+03 6.588286200000000008e+02
9.109985059224003479e+00 1.344198999999999922e+00 1.908225850000000037e+03 6.621528960000000552e+02
9.139981208508540789e+00 1.348624999999999963e+00 1.916695797000000084e+03 6.654806250000000318e+02
9.169984135052292373e+00 1.353051999999999921e+00 1.925176672000000053e+03 6.688117969999999559e+02
9.199980284336829683e+00 1.357477999999999962e+00 1.933668451000000005e+03 6.721464019999999664e+02
9.229983210880581268e+00 1.361904999999999921e+00 1.942171108000000004e+03 6.754844309999999723e+02
9.259979360165118578e+00 1.366330999999999962e+00 1.950684621000000107e+03 6.788258759999999938e+02
9.289982286708870163e+00 1.370757999999999921e+00 1.959208965000000035e+03 6.821707259999999451e+02
9.319985213252623524e+00 1.375185000000000102e+00 1.967744116000000076e+03 6.855189719999999625e+02
9.349981362537159058e+00 1.379610999999999921e+00 1.976290050000000065e+03 6.888706059999999525e+02
9.379984289080912419e+00 1.384038000000000102e+00 1.984846743999999944e+03 6.922256180000000541e+02
9.409980438365447952e+00 1.388463999999999920e+00 1.993414172999999892e+03 6.955839999999999463e+02
9.439983364909201313e+00 1.392891000000000101e+00 2.001992314000000079e+03 6.989457419999999956e+02
9.469979514193736847e+00 1.397316999999999920e+00 2.010581143999999995e+03 7.023108359999999948e+02
9.499982440737490208e+00 1.401744000000000101e+00 2.019180640000000039e+03 7.056792729999999665e+02


==> anc/Fig3/Fig3a/Full_EOS_Zeta_0.03_lower.out <==
# nb/n0, nb( fm ^{-3}), epsilon (MeV fm^{-3}), p (MeV fm^{-3})
6.571325252113681082e-08 1.018590000000000057e-08 9.488110000000000540e-06 1.054460000000000100e-09
6.817962038640453603e-08 1.056819999999999996e-08 9.844219999999999406e-06 1.106829999999999992e-09
7.073824318359309685e-08 1.096480000000000002e-08 1.021359999999999992e-05 1.163010000000000102e-09
7.339299174900682475e-08 1.137630000000000010e-08 1.059700000000000035e-05 1.220500000000000076e-09
7.614709177956607098e-08 1.180320000000000077e-08 1.099459999999999973e-05 1.281979999999999951e-09
7.900505925095922667e-08 1.224620000000000017e-08 1.140730000000000003e-05 1.346539999999999984e-09
8.196947472072255692e-08 1.270570000000000008e-08 1.183530000000000000e-05 1.413839999999999948e-09
8.504614444331262515e-08 1.318259999999999954e-08 1.227949999999999991e-05 1.486270000000000080e-09
8.823764897626566997e-08 1.367730000000000032e-08 1.274030000000000065e-05 1.560010000000000075e-09
9.154914943465416867e-08 1.419059999999999937e-08 1.321850000000000058e-05 1.639089999999999972e-09
9.498451665478251889e-08 1.472309999999999934e-08 1.371450000000000058e-05 1.722059999999999945e-09
9.854955689110727081e-08 1.527570000000000092e-08 1.422919999999999922e-05 1.808509999999999993e-09
1.022474958405487095e-07 1.584889999999999973e-08 1.476319999999999953e-05 1.901719999999999922e-09
1.060847848969474712e-07 1.644369999999999854e-08 1.531719999999999965e-05 1.996319999999999988e-09
1.100659400359919868e-07 1.706079999999999882e-08 1.589199999999999963e-05 2.097950000000000184e-09
1.141967675121388065e-07 1.770109999999999960e-08 1.648849999999999977e-05 2.204520000000000159e-09
1.184824284404604339e-07 1.836540000000000112e-08 1.710730000000000136e-05 2.315519999999999879e-09
1.229287290754134061e-07 1.905459999999999911e-08 1.774929999999999962e-05 2.435270000000000008e-09
1.275421208108383593e-07 1.976970000000000133e-08 1.841539999999999990e-05 2.556719999999999832e-09
1.323284099011918304e-07 2.051160000000000018e-08 1.910640000000000057e-05 2.687239999999999914e-09
1.372946928796984889e-07 2.128139999999999891e-08 1.982350000000000087e-05 2.824059999999999862e-09
1.424467760008149116e-07 2.207999999999999985e-08 2.056739999999999895e-05 2.966609999999999954e-09
1.477930460765339135e-07 2.290870000000000052e-08 2.133930000000000082e-05 3.120260000000000142e-09
1.533393093613120185e-07 2.376839999999999994e-08 2.214009999999999831e-05 3.276260000000000017e-09
1.590939526671420417e-07 2.466039999999999892e-08 2.297100000000000080e-05 3.443769999999999989e-09
1.650647176666327256e-07 2.558589999999999950e-08 2.383310000000000056e-05 3.619359999999999793e-09
1.712593460323927861e-07 2.654610000000000038e-08 2.472750000000000000e-05 3.802400000000000022e-09
1.776862245764150649e-07 2.754229999999999907e-08 2.565549999999999856e-05 3.999310000000000327e-09
1.843543852500763972e-07 2.857589999999999848e-08 2.661829999999999890e-05 4.199800000000000324e-09
1.912728600047536713e-07 2.964830000000000152e-08 2.761720000000000047e-05 4.414650000000000260e-09
1.984513259312077686e-07 3.076099999999999996e-08 2.865369999999999978e-05 4.639919999999999834e-09
2.058988149808156039e-07 3.191540000000000003e-08 2.972899999999999946e-05 4.874939999999999711e-09
2.136256493837221053e-07 3.311309999999999890e-08 3.084469999999999964e-05 5.127039999999999699e-09
2.216427965094564060e-07 3.435580000000000248e-08 3.200220000000000338e-05 5.384780000000000093e-09
2.299605785881633812e-07 3.564509999999999802e-08 3.320320000000000086e-05 5.660219999999999713e-09
2.385906081287562107e-07 3.698279999999999682e-08 3.444930000000000236e-05 5.949110000000000356e-09
2.475444976401480211e-07 3.837069999999999696e-08 3.574209999999999784e-05 6.250869999999999943e-09
2.568345047706360123e-07 3.981070000000000191e-08 3.708339999999999803e-05 6.573300000000000038e-09
2.664735323079012714e-07 4.130480000000000072e-08 3.847520000000000052e-05 6.904750000000000170e-09
2.764738379002410513e-07 4.285489999999999684e-08 3.991910000000000206e-05 7.257680000000000109e-09
2.868489694747206972e-07 4.446309999999999797e-08 4.141710000000000026e-05 7.628040000000000058e-09
2.976144103765576940e-07 4.613180000000000152e-08 4.297150000000000015e-05 8.015450000000000481e-09
3.087830633934331818e-07 4.786300000000000315e-08 4.458409999999999890e-05 8.427459999999999351e-09
3.203710570099487449e-07 4.965919999999999908e-08 4.625730000000000179e-05 8.853790000000000297e-09
3.323945197107059144e-07 5.152289999999999875e-08 4.799330000000000008e-05 9.305809999999999735e-09
3.448682897015381816e-07 5.345640000000000081e-08 4.979429999999999859e-05 9.780450000000000073e-09
3.578110760245832632e-07 5.546260000000000325e-08 5.166309999999999669e-05 1.027769999999999978e-08
3.712390071644426906e-07 5.754400000000000229e-08 5.360189999999999920e-05 1.080379999999999944e-08
3.851707921632542335e-07 5.970350000000000254e-08 5.561349999999999871e-05 1.135220000000000056e-08
3.996257852025398139e-07 6.194409999999999416e-08 5.770060000000000114e-05 1.193090000000000064e-08
4.146233404638212483e-07 6.426879999999999379e-08 5.986599999999999908e-05 1.253900000000000064e-08
4.301834572680045050e-07 6.668069999999999701e-08 6.211269999999999910e-05 1.317720000000000036e-08
4.463274252147634867e-07 6.918309999999999698e-08 6.444370000000000100e-05 1.384849999999999990e-08
4.630771790431565128e-07 7.177940000000000547e-08 6.686210000000000482e-05 1.455390000000000038e-08
4.804559437710095724e-07 7.447320000000000541e-08 6.937130000000000444e-05 1.529409999999999995e-08
4.984869444161489190e-07 7.726810000000000618e-08 7.197480000000000078e-05 1.607229999999999960e-08
5.171940511357849056e-07 8.016779999999999607e-08 7.467580000000000084e-05 1.689039999999999949e-08
5.366037146446640708e-07 8.317639999999999827e-08 7.747829999999999984e-05 1.774550000000000164e-08
5.567417405181488009e-07 8.629790000000000409e-08 8.038599999999999912e-05 1.865120000000000028e-08
5.776352246103697870e-07 8.953650000000000240e-08 8.340280000000000046e-05 1.959660000000000158e-08
5.993125530542257069e-07 9.289660000000000613e-08 8.653269999999999907e-05 2.059119999999999978e-08
6.218040474007674837e-07 9.638290000000000473e-08 8.978010000000000461e-05 2.163840000000000005e-08
6.451393840616617824e-07 9.999999999999999547e-08 9.314939999999999960e-05 2.272630000000000082e-08
6.693514651454959234e-07 1.037530000000000027e-07 9.664530000000000115e-05 2.388789999999999978e-08
6.944731927608570156e-07 1.076469999999999977e-07 1.002729999999999935e-04 2.509390000000000079e-08
7.205303724831075510e-07 1.116859999999999983e-07 1.040350000000000026e-04 2.636340000000000101e-08
7.475746154629724085e-07 1.158780000000000004e-07 1.079399999999999999e-04 2.770210000000000094e-08
7.756252758819735099e-07 1.202260000000000073e-07 1.119900000000000035e-04 2.908499999999999872e-08
8.047339648908356281e-07 1.247379999999999884e-07 1.161930000000000037e-04 3.057189999999999862e-08
8.349393908526027131e-07 1.294200000000000035e-07 1.205539999999999981e-04 3.210820000000000292e-08
8.662673593426369396e-07 1.342760000000000041e-07 1.250769999999999953e-04 3.372600000000000038e-08
8.987823842993447499e-07 1.393160000000000016e-07 1.297720000000000037e-04 3.543339999999999884e-08
9.325102712980884244e-07 1.445440000000000005e-07 1.346420000000000028e-04 3.718929999999999937e-08
9.675026314895930534e-07 1.499680000000000099e-07 1.396939999999999944e-04 3.908660000000000273e-08
1.003817527418423874e-06 1.555969999999999870e-07 1.449380000000000004e-04 4.103950000000000164e-08
1.041487216053784160e-06 1.614359999999999905e-07 1.503769999999999868e-04 4.309599999999999759e-08
1.080569759940239784e-06 1.674940000000000041e-07 1.560199999999999868e-04 4.526600000000000312e-08
1.121123221622355983e-06 1.737800000000000116e-07 1.618749999999999909e-04 4.749290000000000171e-08
1.163199212250857318e-06 1.803019999999999955e-07 1.679499999999999895e-04 4.990029999999999983e-08
1.206849342976469408e-06 1.870679999999999914e-07 1.742530000000000001e-04 5.237389999999999757e-08
1.252144579131438842e-06 1.940890000000000117e-07 1.807930000000000019e-04 5.497670000000000021e-08
1.299130080472649717e-06 2.013720000000000114e-07 1.875769999999999966e-04 5.771609999999999759e-08
1.347889715120029975e-06 2.089300000000000054e-07 1.946170000000000105e-04 6.053180000000000473e-08
1.398468642830464135e-06 2.167700000000000015e-07 2.019199999999999912e-04 6.355339999999999521e-08
1.450950731723880349e-06 2.249049999999999880e-07 2.094979999999999922e-04 6.665919999999999910e-08
1.505406947132525208e-06 2.333460000000000038e-07 2.173599999999999925e-04 6.991510000000000644e-08
1.561901802994805047e-06 2.421030000000000074e-07 2.255179999999999913e-04 7.330860000000000305e-08
1.620519167430647595e-06 2.511889999999999870e-07 2.339809999999999948e-04 7.680130000000000361e-08
1.681330005772299654e-06 2.606149999999999815e-07 2.427610000000000022e-04 8.039669999999999887e-08
1.744431088927370939e-06 2.703959999999999815e-07 2.518719999999999900e-04 8.429249999999999859e-08
1.809893382228108039e-06 2.805430000000000260e-07 2.613240000000000072e-04 8.853540000000000014e-08
1.877820107975960077e-06 2.910719999999999742e-07 2.711319999999999919e-04 9.298320000000000374e-08
1.948288682897015377e-06 3.019949999999999987e-07 2.813070000000000089e-04 9.766050000000000288e-08
2.021408780686564158e-06 3.133289999999999862e-07 2.918640000000000232e-04 1.025640000000000044e-07
2.097264269464534152e-06 3.250869999999999781e-07 3.028169999999999842e-04 1.077130000000000064e-07
2.175971274320057101e-06 3.372869999999999947e-07 3.141810000000000197e-04 1.131260000000000033e-07
2.257633017554582129e-06 3.499450000000000012e-07 3.259720000000000022e-04 1.187960000000000005e-07
2.342359172863400091e-06 3.630779999999999905e-07 3.382050000000000052e-04 1.247659999999999937e-07
2.430265865335642309e-06 3.767039999999999829e-07 3.508979999999999868e-04 1.310130000000000099e-07
2.521469220060439680e-06 3.908409999999999989e-07 3.640660000000000207e-04 1.375789999999999907e-07
2.616098264914604030e-06 4.055090000000000083e-07 3.777289999999999879e-04 1.444780000000000050e-07
2.714275576381107568e-06 4.207270000000000060e-07 3.919050000000000094e-04 1.517009999999999897e-07
2.816136633730603430e-06 4.365159999999999894e-07 4.066119999999999891e-04 1.593149999999999942e-07
2.921823367627584795e-06 4.528979999999999835e-07 4.218720000000000022e-04 1.672650000000000092e-07
3.031471257342704799e-06 4.698939999999999856e-07 4.377040000000000227e-04 1.756299999999999918e-07
3.145235136328138397e-06 4.875280000000000229e-07 4.541300000000000176e-04 1.844139999999999995e-07
3.263276289429901005e-06 5.058250000000000444e-07 4.711730000000000237e-04 1.936049999999999923e-07
3.385736647312485378e-06 5.248070000000000221e-07 4.888549999999999536e-04 2.033040000000000052e-07
3.512803300397270485e-06 5.445030000000000153e-07 5.072009999999999843e-04 2.134049999999999975e-07
3.644631082136430432e-06 5.649370000000000512e-07 5.262360000000000215e-04 2.240429999999999899e-07
3.781407082951342917e-06 5.861379999999999775e-07 5.459840000000000092e-04 2.352069999999999964e-07
3.923318393263386909e-06 6.081349999999999593e-07 5.664739999999999706e-04 2.468750000000000186e-07
4.070552103493938835e-06 6.309569999999999502e-07 5.877330000000000054e-04 2.591999999999999917e-07
4.223314658245899904e-06 6.546359999999999864e-07 6.097900000000000282e-04 2.719950000000000212e-07
4.381812502122169207e-06 6.792039999999999984e-07 6.326749999999999692e-04 2.854770000000000092e-07
4.546252079725646680e-06 7.046930000000000223e-07 6.564179999999999755e-04 2.996020000000000116e-07
4.716865641234593273e-06 7.311389999999999932e-07 6.810520000000000245e-04 3.143310000000000107e-07
4.893885436827272474e-06 7.585779999999999519e-07 7.066110000000000013e-04 3.298710000000000029e-07
5.077543716681946924e-06 7.870460000000000451e-07 7.331290000000000072e-04 3.459039999999999983e-07
5.268092085158398965e-06 8.165819999999999729e-07 7.606419999999999588e-04 3.626950000000000062e-07
5.465795049404095253e-06 8.472270000000000200e-07 7.891870000000000048e-04 3.799279999999999859e-07
5.670923567960341216e-06 8.790229999999999694e-07 8.188050000000000319e-04 3.959839999999999809e-07
5.883742147974601816e-06 9.120109999999999998e-07 8.495329999999999722e-04 4.142959999999999929e-07
6.104547553563546879e-06 9.462370000000000046e-07 8.814139999999999605e-04 4.338340000000000187e-07
6.333643000237682459e-06 9.817479999999999049e-07 9.144929999999999466e-04 4.542200000000000002e-07
6.571325252113680924e-06 1.018590000000000017e-06 9.488110000000000337e-04 4.757460000000000038e-07
6.817962038640452968e-06 1.056819999999999904e-06 9.844219999999999880e-04 4.984520000000000220e-07
7.073824318359309950e-06 1.096480000000000088e-06 1.021360000000000020e-03 5.219659999999999505e-07
7.339299174900682264e-06 1.137629999999999897e-06 1.059700000000000008e-03 5.472960000000000324e-07
7.614709177956606674e-06 1.180320000000000077e-06 1.099460000000000021e-03 5.734299999999999672e-07
7.900505925095922455e-06 1.224620000000000017e-06 1.140729999999999956e-03 6.010739999999999731e-07
8.196947472072255798e-06 1.270569999999999975e-06 1.183529999999999912e-03 6.300970000000000338e-07
8.504614444331261191e-06 1.318259999999999894e-06 1.227950000000000005e-03 6.601549999999999712e-07
8.823764897626567368e-06 1.367730000000000032e-06 1.274029999999999998e-03 6.922310000000000263e-07
9.154914943465418243e-06 1.419060000000000056e-06 1.321850000000000065e-03 7.253400000000000086e-07
9.498451665478251836e-06 1.472309999999999927e-06 1.371449999999999969e-03 7.595039999999999961e-07
9.854955689110726869e-06 1.527570000000000013e-06 1.422920000000000044e-03 7.950679999999999829e-07
1.022474958405487164e-05 1.584889999999999999e-06 1.476319999999999933e-03 8.336530000000000336e-07
1.060847848969474781e-05 1.644370000000000106e-06 1.531720000000000087e-03 8.725080000000000199e-07
1.100659400359919804e-05 1.706079999999999935e-06 1.589200000000000031e-03 9.145459999999999891e-07
1.141967675121388107e-05 1.770110000000000066e-06 1.648850000000000099e-03 9.583950000000000795e-07
1.184824284404604249e-05 1.836539999999999953e-06 1.710729999999999933e-03 1.003740000000000066e-06
1.229287290754134103e-05 1.905459999999999964e-06 1.774930000000000084e-03 1.051849999999999933e-06
1.275421208108383328e-05 1.976969999999999895e-06 1.841540000000000017e-03 1.092520000000000045e-06
1.323284099011918304e-05 2.051160000000000111e-06 1.910639999999999908e-03 1.146529999999999931e-06
1.372946928796984815e-05 2.128139999999999838e-06 1.982349999999999911e-03 1.203280000000000065e-06
1.424467760008149073e-05 2.207999999999999866e-06 2.056740000000000044e-03 1.262800000000000005e-06
1.477930460765339146e-05 2.290869999999999972e-06 2.133930000000000028e-03 1.325179999999999906e-06
1.533393093613120227e-05 2.376840000000000100e-06 2.214010000000000197e-03 1.390839999999999926e-06
1.590939526671420555e-05 2.466040000000000025e-06 2.297099999999999836e-03 1.459559999999999922e-06
1.650647176666327225e-05 2.558590000000000096e-06 2.383310000000000029e-03 1.531779999999999969e-06
1.712593460323927840e-05 2.654609999999999813e-06 2.472750000000000122e-03 1.607539999999999901e-06
1.776862245764150469e-05 2.754229999999999802e-06 2.565550000000000209e-03 1.686860000000000058e-06
1.843543852500763983e-05 2.857590000000000113e-06 2.661830000000000012e-03 1.770459999999999986e-06
1.912728600047536575e-05 2.964829999999999954e-06 2.761720000000000060e-03 1.857879999999999905e-06
1.984513259312077919e-05 3.076100000000000076e-06 2.865369999999999896e-03 1.949760000000000116e-06
2.058988149808156209e-05 3.191540000000000109e-06 2.972900000000000108e-03 2.046140000000000030e-06
2.136256493837221244e-05 3.311309999999999811e-06 3.084470000000000180e-03 2.147070000000000180e-06
2.216427965094563965e-05 3.435580000000000063e-06 3.200220000000000148e-03 2.253360000000000055e-06
2.299605785881634172e-05 3.564510000000000199e-06 3.320319999999999869e-03 2.364550000000000087e-06
2.385906081287562594e-05 3.698280000000000106e-06 3.444930000000000127e-03 2.481430000000000059e-06
2.475444976401480296e-05 3.837069999999999670e-06 3.574209999999999974e-03 2.603969999999999990e-06
2.568345047706360165e-05 3.981070000000000324e-06 3.708340000000000074e-03 2.732420000000000005e-06
2.664735323079012842e-05 4.130479999999999966e-06 3.847520000000000107e-03 2.867500000000000074e-06
2.764738379002410873e-05 4.285490000000000028e-06 3.991910000000000423e-03 3.008930000000000090e-06
2.868489694747207395e-05 4.446309999999999956e-06 4.141709999999999836e-03 3.157559999999999801e-06
2.976144103765576601e-05 4.613179999999999596e-06 4.297149999999999581e-03 3.313330000000000090e-06
3.087830633934332178e-05 4.786300000000000236e-06 4.458410000000000324e-03 3.476769999999999917e-06
3.203710570099487089e-05 4.965919999999999882e-06 4.625729999999999772e-03 3.648389999999999809e-06
3.323945197107059377e-05 5.152289999999999928e-06 4.799330000000000089e-03 3.828229999999999598e-06
3.448682897015382091e-05 5.345640000000000373e-06 4.979429999999999967e-03 3.939569999999999959e-06
3.578110760245832421e-05 5.546260000000000325e-06 5.166310000000000346e-03 4.133160000000000252e-06
3.712390071644427054e-05 5.754400000000000335e-06 5.360189999999999920e-03 4.337120000000000074e-06
3.851707921632542504e-05 5.970350000000000360e-06 5.561349999999999627e-03 4.551649999999999865e-06
3.996257852025398118e-05 6.194410000000000210e-06 5.770059999999999599e-03 4.776959999999999915e-06
4.146233404638212567e-05 6.426879999999999697e-06 5.986599999999999908e-03 5.014030000000000171e-06
4.301834572680045325e-05 6.668070000000000178e-06 6.211269999999999639e-03 5.262780000000000119e-06
4.463274252147635438e-05 6.918310000000000174e-06 6.444369999999999613e-03 5.524239999999999815e-06
4.630771790431564112e-05 7.177939999999999753e-06 6.686209999999999723e-03 5.798879999999999950e-06
4.804559437710095512e-05 7.447320000000000383e-06 6.937129999999999685e-03 6.087089999999999855e-06
4.984869444161488386e-05 7.726809999999999294e-06 7.197480000000000024e-03 6.390159999999999988e-06
5.171940511357848378e-05 8.016779999999999501e-06 7.467579999999999704e-03 6.708030000000000385e-06
5.366037146446639606e-05 8.317639999999999192e-06 7.747829999999999821e-03 7.042059999999999624e-06
5.567417405181487416e-05 8.629789999999999244e-06 8.038599999999999912e-03 7.392840000000000017e-06
5.776352246103698082e-05 8.953650000000000240e-06 8.340280000000000263e-03 7.760889999999999822e-06
5.993125530542257450e-05 9.289660000000000772e-06 8.653269999999999365e-03 8.147869999999999969e-06
6.218040474007674456e-05 9.638289999999999838e-06 8.978009999999999810e-03 8.553700000000000791e-06
6.451393840616617909e-05 1.000000000000000082e-05 9.314940000000000719e-03 8.980109999999999644e-06
6.693514651454959277e-05 1.037530000000000043e-05 9.664529999999999302e-03 9.427869999999999572e-06
6.944731927608571384e-05 1.076470000000000046e-05 1.002729999999999941e-02 9.897650000000000011e-06
7.205303724831075510e-05 1.116860000000000010e-05 1.040349999999999955e-02 1.039160000000000059e-05
7.475746154629723703e-05 1.158779999999999941e-05 1.079399999999999978e-02 1.090949999999999948e-05
7.756252758819735988e-05 1.202260000000000073e-05 1.119900000000000062e-02 1.145370000000000013e-05
8.047339648908357636e-05 1.247380000000000075e-05 1.161930000000000081e-02 1.202509999999999944e-05
8.349393908526027343e-05 1.294200000000000077e-05 1.205540000000000084e-02 1.262459999999999937e-05
8.662673593426369100e-05 1.342759999999999998e-05 1.250770000000000007e-02 1.325490000000000077e-05
8.987823842993446948e-05 1.393160000000000058e-05 1.297719999999999950e-02 1.391590000000000004e-05
9.325102712980883524e-05 1.445440000000000005e-05 1.346420000000000082e-02 1.461029999999999969e-05
9.675026314895929518e-05 1.499680000000000014e-05 1.396939999999999987e-02 1.533950000000000111e-05
1.003817527418423823e-04 1.555969999999999944e-05 1.449379999999999939e-02 1.605059999999999842e-05
1.041487216053784304e-04 1.614359999999999905e-05 1.503769999999999933e-02 1.676489999999999936e-05
1.080569759940239725e-04 1.674939999999999925e-05 1.560199999999999955e-02 1.747899999999999985e-05
1.121123221622355687e-04 1.737799999999999862e-05 1.618750000000000050e-02 1.808459999999999961e-05
1.163199212250857394e-04 1.803019999999999891e-05 1.679500000000000090e-02 1.891510000000000123e-05
1.206849342976469374e-04 1.870679999999999850e-05 1.742530000000000120e-02 1.980909999999999979e-05
1.252144579131438834e-04 1.940889999999999979e-05 1.807929999999999954e-02 2.074580000000000049e-05
1.299130080472649497e-04 2.013720000000000093e-05 1.875769999999999868e-02 2.172449999999999842e-05
1.347889715120030043e-04 2.089300000000000139e-05 1.946169999999999844e-02 2.274890000000000169e-05
1.398468642830464194e-04 2.167699999999999930e-05 2.019200000000000161e-02 2.382090000000000092e-05
1.450950731723880493e-04 2.249050000000000092e-05 2.094980000000000106e-02 2.494110000000000080e-05
1.505406947132525064e-04 2.333459999999999847e-05 2.173599999999999838e-02 2.611449999999999874e-05
1.561901802994805123e-04 2.421030000000000095e-05 2.255180000000000032e-02 2.733999999999999912e-05
1.620519167430647587e-04 2.511890000000000103e-05 2.339810000000000154e-02 2.862259999999999934e-05
1.681330005772299933e-04 2.606150000000000111e-05 2.427609999999999837e-02 2.996330000000000160e-05
1.744431088927370956e-04 2.703960000000000112e-05 2.518719999999999987e-02 3.093460000000000025e-05
1.809893382228107861e-04 2.805430000000000006e-05 2.613240000000000007e-02 3.209970000000000032e-05
1.877820107975960247e-04 2.910720000000000145e-05 2.711320000000000049e-02 3.351799999999999994e-05
1.948288682897015580e-04 3.019950000000000114e-05 2.813070000000000154e-02 3.519549999999999870e-05
2.021408780686564260e-04 3.133289999999999947e-05 2.918640000000000123e-02 3.695810000000000111e-05
2.097264269464534558e-04 3.250870000000000268e-05 3.028170000000000167e-02 3.880580000000000037e-05
2.175971274320057135e-04 3.372870000000000116e-05 3.141809999999999742e-02 4.074819999999999723e-05
2.257633017554582129e-04 3.499449999999999843e-05 3.259719999999999979e-02 4.278610000000000020e-05
2.342359172863400210e-04 3.630779999999999820e-05 3.382050000000000334e-02 4.492049999999999792e-05
2.430265865335642309e-04 3.767039999999999766e-05 3.508979999999999738e-02 4.717089999999999928e-05
2.521469220060439630e-04 3.908410000000000074e-05 3.640659999999999730e-02 4.952390000000000199e-05
2.616098264914603895e-04 4.055089999999999829e-05 3.777289999999999814e-02 5.199789999999999897e-05
2.714275576381107924e-04 4.207270000000000123e-05 3.919050000000000311e-02 5.459540000000000248e-05
2.816136633730603701e-04 4.365160000000000063e-05 4.066120000000000151e-02 5.730689999999999845e-05
2.921823367627585100e-04 4.528980000000000131e-05 4.218720000000000109e-02 6.017739999999999748e-05
3.031471257342705189e-04 4.698940000000000110e-05 4.377040000000000097e-02 6.316980000000000631e-05
3.145235136328138363e-04 4.875279999999999848e-05 4.541300000000000198e-02 6.631610000000000022e-05
3.263276289429900361e-04 5.058249999999999894e-05 4.711730000000000085e-02 6.962149999999999741e-05
3.385736647312485598e-04 5.248070000000000052e-05 4.888549999999999840e-02 7.306050000000000294e-05
3.512803300397270316e-04 5.445030000000000280e-05 5.072009999999999713e-02 7.671410000000000468e-05
3.644631082136429992e-04 5.649369999999999750e-05 5.262359999999999954e-02 8.051100000000000216e-05
3.781407082951343036e-04 5.861379999999999775e-05 5.459839999999999832e-02 8.450259999999999965e-05
3.923318393263386774e-04 6.081350000000000313e-05 5.664740000000000053e-02 8.869569999999999852e-05
4.070552103493939072e-04 6.309569999999999968e-05 5.877330000000000054e-02 9.304450000000000676e-05
4.223314658245899667e-04 6.546359999999999441e-05 6.097899999999999848e-02 9.767310000000000510e-05
4.381812502122169376e-04 6.792040000000000111e-05 6.326750000000000429e-02 1.024670000000000068e-04
4.546252079725646308e-04 7.046929999999999969e-05 6.564180000000000015e-02 1.074999999999999974e-04
4.716865641234593409e-04 7.311389999999999805e-05 6.810520000000000462e-02 1.127719999999999970e-04
4.893885436827273084e-04 7.585780000000000409e-05 7.066110000000000446e-02 1.182130000000000013e-04
5.077543716681946111e-04 7.870459999999999858e-05 7.331290000000000029e-02 1.239670000000000008e-04
5.268092085158398389e-04 8.165819999999999687e-05 7.606419999999999848e-02 1.225820000000000132e-04
5.465795049404095253e-04 8.472270000000000115e-05 7.891869999999999441e-02 1.273249999999999914e-04
5.670917116566500955e-04 8.790220000000000011e-05 8.188040000000000596e-02 1.334399999999999963e-04
5.883742147974602155e-04 9.120110000000000337e-05 8.495329999999999548e-02 1.398880000000000132e-04
6.104547553563546879e-04 9.462370000000000004e-05 8.814139999999999475e-02 1.466419999999999963e-04
6.333643000237682832e-04 9.817480000000000065e-05 9.144929999999999726e-02 1.537099999999999903e-04
6.571325252113680449e-04 1.018590000000000017e-04 9.488109999999999600e-02 1.611220000000000068e-04
6.817962038640453578e-04 1.056819999999999955e-04 9.844219999999999360e-02 1.688360000000000078e-04
7.073824318359309441e-04 1.096480000000000046e-04 1.021360000000000046e-01 1.768259999999999906e-04
7.339299174900683212e-04 1.137630000000000016e-04 1.059699999999999948e-01 1.850809999999999988e-04
7.614709177956606369e-04 1.180319999999999975e-04 1.099460000000000021e-01 1.932570000000000099e-04
7.900505925095922116e-04 1.224619999999999940e-04 1.140729999999999938e-01 1.998939999999999940e-04
8.196947472072256069e-04 1.270570000000000000e-04 1.183529999999999999e-01 2.095479999999999934e-04
8.504614444331263156e-04 1.318260000000000081e-04 1.227950000000000014e-01 2.196359999999999957e-04
8.823764897626566826e-04 1.367729999999999998e-04 1.274029999999999885e-01 2.301650000000000028e-04
9.154914943465417227e-04 1.419059999999999929e-04 1.321849999999999969e-01 2.411190000000000067e-04
9.498451665478252785e-04 1.472310000000000003e-04 1.371449999999999891e-01 2.525129999999999996e-04
9.854955689110726259e-04 1.527570000000000013e-04 1.422920000000000018e-01 2.642659999999999801e-04
1.022474958405487130e-03 1.584889999999999932e-04 1.476320000000000132e-01 2.762479999999999884e-04
1.060847848969474760e-03 1.644369999999999979e-04 1.531720000000000026e-01 2.852910000000000168e-04
1.100659400359919838e-03 1.706079999999999901e-04 1.589200000000000057e-01 2.989199999999999908e-04
1.141967675121388073e-03 1.770110000000000032e-04 1.648850000000000038e-01 3.131620000000000215e-04
1.184824284404604371e-03 1.836540000000000004e-04 1.710730000000000028e-01 3.279910000000000247e-04
1.229287290754134008e-03 1.905459999999999880e-04 1.774930000000000119e-01 3.434360000000000234e-04
1.275421208108383497e-03 1.976969999999999878e-04 1.841540000000000121e-01 3.594870000000000227e-04
1.323284099011918114e-03 2.051160000000000060e-04 1.910640000000000116e-01 3.760859999999999767e-04
1.372946928796984958e-03 2.128139999999999990e-04 1.982349999999999945e-01 3.931909999999999832e-04
1.424467760008149304e-03 2.208000000000000002e-04 2.056739999999999957e-01 4.105129999999999912e-04
1.477930460765338990e-03 2.290869999999999972e-04 2.133929999999999993e-01 4.269780000000000038e-04
1.533393093613120159e-03 2.376839999999999964e-04 2.214009999999999867e-01 4.387069999999999859e-04
1.590939526671420216e-03 2.466039999999999855e-04 2.297099999999999975e-01 4.544659999999999954e-04
1.650647176666327062e-03 2.558589999999999910e-04 2.383309999999999873e-01 4.713149999999999827e-04
1.712593460323927948e-03 2.654609999999999847e-04 2.472749999999999948e-01 4.866030000000000030e-04
1.776862245764150713e-03 2.754230000000000090e-04 2.565549999999999775e-01 5.004319999999999819e-04
1.843543852500764213e-03 2.857590000000000130e-04 2.661830000000000029e-01 5.129520000000000043e-04
1.912728600047536656e-03 2.964830000000000004e-04 2.761719999999999731e-01 5.245449999999999592e-04
1.984513259312077702e-03 3.076099999999999906e-04 2.865369999999999862e-01 5.356449999999999580e-04
2.058988149808155775e-03 3.191539999999999872e-04 2.972899999999999987e-01 5.463310000000000518e-04
2.136256493837221555e-03 3.311310000000000251e-04 3.084470000000000267e-01 5.568650000000000292e-04
2.216427965094563707e-03 3.435579999999999927e-04 3.200219999999999732e-01 5.673469999999999468e-04
2.299605785881633779e-03 3.564509999999999792e-04 3.320319999999999938e-01 5.778380000000000061e-04
2.385906081287562323e-03 3.698279999999999970e-04 3.444929999999999937e-01 5.884899999999999983e-04
2.475444976401480757e-03 3.837070000000000042e-04 3.574209999999999887e-01 5.992890000000000283e-04
2.568345047706359786e-03 3.981069999999999748e-04 3.708339999999999970e-01 6.103369999999999672e-04
2.664728871685171849e-03 4.130469999999999910e-04 3.847510000000000097e-01 6.216540000000000217e-04
2.764738379002411144e-03 4.285490000000000198e-04 3.991910000000000180e-01 6.331859999999999919e-04
2.868489694747207355e-03 4.446310000000000193e-04 4.141710000000000114e-01 6.448579999999999980e-04
2.976144103765576872e-03 4.613180000000000037e-04 4.297150000000000136e-01 6.562990000000000533e-04
3.087830633934331853e-03 4.786300000000000168e-04 4.458409999999999873e-01 6.673679999999999977e-04
3.203710570099487388e-03 4.965920000000000186e-04 4.625730000000000119e-01 6.785689999999999604e-04
3.323945197107058998e-03 5.152289999999999691e-04 4.799329999999999985e-01 6.907709999999999632e-04
3.448682897015381468e-03 5.345639999999999593e-04 4.979430000000000245e-01 7.045200000000000377e-04
3.578110760245832231e-03 5.546260000000000122e-04 5.166309999999999514e-01 7.194729999999999875e-04
3.712390071644426377e-03 5.754399999999999793e-04 5.360190000000000232e-01 7.353429999999999559e-04
3.851707921632542206e-03 5.970349999999999919e-04 5.561350000000000460e-01 7.519939999999999698e-04
3.996257852025398606e-03 6.194409999999999803e-04 5.770060000000000189e-01 7.693840000000000184e-04
4.146233404638212730e-03 6.426879999999999832e-04 5.986599999999999699e-01 7.876200000000000518e-04
4.301834572680044919e-03 6.668069999999999466e-04 6.211269999999999847e-01 8.066479999999999788e-04
4.463274252147634950e-03 6.918309999999999564e-04 6.444370000000000376e-01 8.265969999999999871e-04
4.630771790431564491e-03 7.177940000000000058e-04 6.686210000000000209e-01 8.474720000000000473e-04
4.804559437710094645e-03 7.447320000000000112e-04 6.937140000000000528e-01 8.693180000000000004e-04
4.984869444161489117e-03 7.726809999999999972e-04 7.197480000000000544e-01 8.922669999999999733e-04
5.171940511357849164e-03 8.016780000000000043e-04 7.467580000000000329e-01 9.162659999999999989e-04
5.366037146446640989e-03 8.317640000000000276e-04 7.747829999999999995e-01 9.414700000000000239e-04
5.567417405181488040e-03 8.629790000000000464e-04 8.038600000000000190e-01 9.679000000000000537e-04
5.776352246103697539e-03 8.953649999999999630e-04 8.340279999999999916e-01 9.955949999999999436e-04
5.993125530542257016e-03 9.289660000000000365e-04 8.653269999999999573e-01 1.024729999999999955e-03
6.218040474007674456e-03 9.638290000000000312e-04 8.978009999999999602e-01 1.055240000000000041e-03
6.451393840616617692e-03 1.000000000000000021e-03 9.314940000000000442e-01 1.087290000000000088e-03
6.693514651454959656e-03 1.037530000000000049e-03 9.664530000000000065e-01 1.120969999999999996e-03
6.944731927608569812e-03 1.076469999999999944e-03 1.002729999999999899e+00 1.156279999999999981e-03
7.205303724831075077e-03 1.116859999999999901e-03 1.040350000000000108e+00 1.193430000000000098e-03
7.475746154629724950e-03 1.158780000000000096e-03 1.079399999999999915e+00 1.232369999999999993e-03
7.756252758819734416e-03 1.202259999999999917e-03 1.119899999999999896e+00 1.273299999999999996e-03
8.047339648908356444e-03 1.247379999999999973e-03 1.161929999999999907e+00 1.316270000000000027e-03
8.349393908526025337e-03 1.294199999999999908e-03 1.205540000000000056e+00 1.361269999999999928e-03
8.662673593426369750e-03 1.342759999999999917e-03 1.250769999999999937e+00 1.408479999999999932e-03
8.987823842993448303e-03 1.393160000000000058e-03 1.297719999999999985e+00 1.457670000000000103e-03
9.325102712980884445e-03 1.445440000000000093e-03 1.346419999999999950e+00 1.508860000000000106e-03
9.675026314895928542e-03 1.499679999999999980e-03 1.396940000000000071e+00 1.562089999999999920e-03
1.003817527418423942e-02 1.555970000000000053e-03 1.449379999999999891e+00 1.617839999999999947e-03
1.041487216053784380e-02 1.614360000000000014e-03 1.503770000000000051e+00 1.677000000000000105e-03
1.080569759940239703e-02 1.674939999999999979e-03 1.560200000000000031e+00 1.739730000000000096e-03
1.121123221622355795e-02 1.737800000000000065e-03 1.618749999999999911e+00 1.806319999999999931e-03
1.163199212250857345e-02 1.803020000000000013e-03 1.679499999999999993e+00 1.876489999999999972e-03
1.206849342976469390e-02 1.870679999999999999e-03 1.742529999999999912e+00 1.950289999999999923e-03
1.252144579131438812e-02 1.940890000000000020e-03 1.807930000000000037e+00 2.027999999999999855e-03
1.299130080472649627e-02 2.013720000000000093e-03 1.875769999999999937e+00 2.109549999999999967e-03
1.347889715120030064e-02 2.089300000000000098e-03 1.946169999999999956e+00 2.195260000000000093e-03
1.398468642830464140e-02 2.167699999999999835e-03 2.019200000000000106e+00 2.285259999999999896e-03
1.450950731723880255e-02 2.249049999999999834e-03 2.094980000000000064e+00 2.379669999999999962e-03
1.505406947132525118e-02 2.333459999999999875e-03 2.173599999999999977e+00 2.478929999999999849e-03
1.561901802994804939e-02 2.421029999999999797e-03 2.255180000000000184e+00 2.583059999999999870e-03
1.620519167430647597e-02 2.511890000000000130e-03 2.339809999999999945e+00 2.692459999999999819e-03
1.681330005772299629e-02 2.606149999999999786e-03 2.427610000000000046e+00 2.807309999999999927e-03
1.744431088927371129e-02 2.703960000000000044e-03 2.518720000000000070e+00 2.927770000000000112e-03
1.809893382228107764e-02 2.805429999999999816e-03 2.613239999999999785e+00 3.054310000000000185e-03
1.877820107975959954e-02 2.910719999999999887e-03 2.711320000000000174e+00 3.186909999999999830e-03
1.948288682897015428e-02 3.019949999999999978e-03 2.813070000000000181e+00 3.326149999999999940e-03
2.021408780686564238e-02 3.133289999999999947e-03 2.918639999999999901e+00 3.472289999999999838e-03
2.097264269464534439e-02 3.250869999999999888e-03 3.028169999999999806e+00 3.625520000000000131e-03
2.175971274320057103e-02 3.372870000000000035e-03 3.141809999999999992e+00 3.786449999999999799e-03
2.257633017554582303e-02 3.499449999999999870e-03 3.259720000000000173e+00 3.955039999999999945e-03
2.342359172863400438e-02 3.630780000000000118e-03 3.382050000000000001e+00 4.131939999999999745e-03
2.430265865335642581e-02 3.767040000000000145e-03 3.508980000000000210e+00 4.317429999999999705e-03
2.521469220060439456e-02 3.908410000000000183e-03 3.640660000000000007e+00 4.511720000000000314e-03
2.616098264914603830e-02 4.055089999999999910e-03 3.777289999999999814e+00 4.715620000000000228e-03
2.714275576381107793e-02 4.207269999999999933e-03 3.919049999999999923e+00 4.929180000000000020e-03
2.816136633730603397e-02 4.365159999999999874e-03 4.066119999999999735e+00 5.153229999999999963e-03
2.921823367627585100e-02 4.528980000000000158e-03 4.218720000000000248e+00 5.388119999999999715e-03
3.031471257342705297e-02 4.698940000000000408e-03 4.377040000000000042e+00 5.634100000000000392e-03
3.145241587721978732e-02 4.875290000000000006e-03 4.541299999999999670e+00 5.892180000000000334e-03
3.263276289429900556e-02 5.058250000000000246e-03 4.711730000000000196e+00 6.162319999999999777e-03
3.385736647312485165e-02 5.248069999999999645e-03 4.888550000000000395e+00 6.445440000000000197e-03
3.512803300397270012e-02 5.445030000000000009e-03 5.072009999999999685e+00 6.742190000000000336e-03
3.644631082136429862e-02 5.649369999999999913e-03 5.262360000000000149e+00 7.052710000000000229e-03
3.781407082951343535e-02 5.861380000000000236e-03 5.459839999999999804e+00 7.378410000000000177e-03
3.923318393263387077e-02 6.081350000000000124e-03 5.664740000000000109e+00 7.719199999999999846e-03
4.070552103493939311e-02 6.309569999999999589e-03 5.877329999999999721e+00 8.076689999999999217e-03
4.223314658245900383e-02 6.546360000000000200e-03 6.097900000000000098e+00 8.451240000000000488e-03
4.381812502122169051e-02 6.792040000000000056e-03 6.326749999999999652e+00 8.843560000000000310e-03
4.546252079725646156e-02 7.046929999999999861e-03 6.564180000000000348e+00 9.255209999999999826e-03
4.716865641234593148e-02 7.311390000000000076e-03 6.810520000000000351e+00 9.686230000000000534e-03
4.893885436827272867e-02 7.585780000000000300e-03 7.066110000000000113e+00 1.013810000000000058e-02
5.077543716681946068e-02 7.870459999999999262e-03 7.331290000000000084e+00 1.061229999999999986e-02
5.268092085158399690e-02 8.165820000000000717e-03 7.606419999999999959e+00 1.110889999999999968e-02
5.465795049404095773e-02 8.472270000000000495e-03 7.891869999999999941e+00 1.163040000000000081e-02
5.670917116566500521e-02 8.790219999999999631e-03 8.188040000000000873e+00 1.217700000000000032e-02
5.883742147974602849e-02 9.120110000000000716e-03 8.495329999999999160e+00 1.275079999999999963e-02
6.104547553563546142e-02 9.462369999999999462e-03 8.814140000000000086e+00 1.335360000000000019e-02
6.333643000237683396e-02 9.817479999999999957e-03 9.144930000000000447e+00 1.398590000000000076e-02
6.571325252113680015e-02 1.018589999999999947e-02 9.488110000000000710e+00 1.465149999999999959e-02
6.817962038640454359e-02 1.056819999999999982e-02 9.844219999999999970e+00 1.535060000000000070e-02
7.073824318359309138e-02 1.096480000000000024e-02 1.021359999999999957e+01 1.608729999999999882e-02
7.339299174900683342e-02 1.137630000000000065e-02 1.059699999999999953e+01 1.686280000000000071e-02
7.614709177956606456e-02 1.180319999999999980e-02 1.099460000000000015e+01 1.767989999999999839e-02
7.900505925095922810e-02 1.224620000000000049e-02 1.140729999999999933e+01 1.854269999999999877e-02
8.196947472072256546e-02 1.270570000000000033e-02 1.183530000000000015e+01 1.945269999999999985e-02
8.504614444331261291e-02 1.318259999999999918e-02 1.227950000000000053e+01 2.041420000000000040e-02
8.823764897626566739e-02 1.367729999999999987e-02 1.274029999999999951e+01 2.143240000000000076e-02
9.154914943465417010e-02 1.419059999999999939e-02 1.321850000000000058e+01 2.250889999999999835e-02
9.498451665478252481e-02 1.472309999999999938e-02 1.371449999999999925e+01 2.365159999999999832e-02
9.854955689110726780e-02 1.527569999999999970e-02 1.422920000000000051e+01 2.486350000000000018e-02
1.022474958405487078e-01 1.584889999999999910e-02 1.476319999999999943e+01 2.614999999999999963e-02
1.060847848969474622e-01 1.644369999999999860e-02 1.531719999999999970e+01 2.752229999999999954e-02
1.100659400359920020e-01 1.706080000000000096e-02 1.589199999999999946e+01 2.898109999999999922e-02
1.141967675121388220e-01 1.770110000000000086e-02 1.648849999999999838e+01 3.054010000000000058e-02
1.184824284404604328e-01 1.836540000000000047e-02 1.710729999999999862e+01 3.220429999999999821e-02
1.229287290754134121e-01 1.905460000000000140e-02 1.774930000000000163e+01 3.398400000000000032e-02
1.275421208108383497e-01 1.976970000000000116e-02 1.841540000000000177e+01 3.589459999999999873e-02
1.323284099011918236e-01 2.051160000000000136e-02 1.910640000000000072e+01 3.794140000000000013e-02
1.372946928796984767e-01 2.128139999999999893e-02 1.982349999999999923e+01 4.014460000000000250e-02
1.424467760008149009e-01 2.207999999999999893e-02 2.056739999999999924e+01 4.251309999999999811e-02
1.477930460765339016e-01 2.290870000000000059e-02 2.133930000000000149e+01 4.506729999999999764e-02
1.533393093613120151e-01 2.376839999999999856e-02 2.214010000000000034e+01 4.782390000000000252e-02
1.590939526671420468e-01 2.466039999999999899e-02 2.297100000000000009e+01 5.080260000000000331e-02
1.650647176666327209e-01 2.558590000000000170e-02 2.383310000000000173e+01 5.403059999999999807e-02
1.712593460323927896e-01 2.654609999999999956e-02 2.472749999999999915e+01 5.752449999999999924e-02
1.776862245764150583e-01 2.754229999999999873e-02 2.565549999999999997e+01 6.131860000000000088e-02
1.843543852500764135e-01 2.857590000000000130e-02 2.661830000000000140e+01 6.543899999999999717e-02
1.912728600047536587e-01 2.964829999999999896e-02 2.761720000000000041e+01 6.991650000000000642e-02
1.984513259312077893e-01 3.076100000000000015e-02 2.865370000000000061e+01 7.478990000000000637e-02
2.058988149808155810e-01 3.191539999999999655e-02 2.972899999999999920e+01 8.009969999999999590e-02
2.136256493837221104e-01 3.311309999999999948e-02 3.084469999999999956e+01 8.590939999999999688e-02
2.216427965094563968e-01 3.435579999999999884e-02 3.200220000000000198e+01 9.247829999999999939e-02
2.299605785881634057e-01 3.564509999999999901e-02 3.320320000000000249e+01 9.593069999999999375e-02
2.475444976401480479e-01 3.837070000000000064e-02 3.574210000000000065e+01 9.687339999999999840e-02
2.568345047706359630e-01 3.981069999999999748e-02 3.708339999999999748e+01 1.057730000000000059e-01
2.664728871685171918e-01 4.130469999999999975e-02 3.847509999999999764e+01 1.145599999999999952e-01
2.764738379002411039e-01 4.285490000000000133e-02 3.991910000000000025e+01 1.234859999999999985e-01
2.868489694747207164e-01 4.446309999999999846e-02 4.141709999999999781e+01 1.331859999999999988e-01
2.976144103765576698e-01 4.613180000000000058e-02 4.297149999999999892e+01 1.438959999999999961e-01
3.087830633934331992e-01 4.786300000000000276e-02 4.458409999999999940e+01 1.556069999999999953e-01
3.203710570099487231e-01 4.965920000000000056e-02 4.625730000000000075e+01 1.684360000000000024e-01
3.323945197107059379e-01 5.152290000000000342e-02 4.799329999999999785e+01 1.824540000000000051e-01
3.448682897015381554e-01 5.345640000000000114e-02 4.979429999999999978e+01 1.977980000000000016e-01
3.578110760245832300e-01 5.546260000000000079e-02 5.166310000000000002e+01 2.145739999999999870e-01
3.499999999999999778e-01 5.425200000000000161e-02 5.146941400000000044e+01 2.087249999999999939e-01
3.800000000000000044e-01 5.890200000000000297e-02 5.589959199999999839e+01 2.238999999999999879e-01
4.099999999999999756e-01 6.355199999999999738e-02 6.033103799999999950e+01 2.411109999999999920e-01
4.400000000000000022e-01 6.820199999999999874e-02 6.476385799999999904e+01 2.616999999999999882e-01
4.699999999999999734e-01 7.285200000000000009e-02 6.919823200000000440e+01 2.870099999999999874e-01
5.000000000000000000e-01 7.750200000000000145e-02 7.363440400000000352e+01 3.183529999999999971e-01
5.300000000000000266e-01 8.215300000000000380e-02 7.807266599999999812e+01 3.569869999999999988e-01
5.600000000000000533e-01 8.680300000000000515e-02 8.251334699999999600e+01 4.041029999999999900e-01
5.899999999999999689e-01 9.145300000000000651e-02 8.695680099999999868e+01 4.608209999999999806e-01
6.199999999999999956e-01 9.610299999999999399e-02 9.140340199999999982e+01 5.281909999999999661e-01
6.500000000000000222e-01 1.007529999999999953e-01 9.585353700000000288e+01 6.071480000000000210e-01
6.800000000000000488e-01 1.054029999999999967e-01 1.003075610000000069e+02 6.967050000000000187e-01
7.099999999999999645e-01 1.100539999999999990e-01 1.047657959999999946e+02 7.983989999999999698e-01
7.399999999999999911e-01 1.147040000000000004e-01 1.092286030000000068e+02 9.134799999999999587e-01
7.700000000000000178e-01 1.193540000000000018e-01 1.136963609999999960e+02 1.042866000000000071e+00
8.000000000000000444e-01 1.240040000000000031e-01 1.181694499999999977e+02 1.187373999999999929e+00
8.299999999999999600e-01 1.286539999999999906e-01 1.226482500000000044e+02 1.347761999999999905e+00
8.599999999999999867e-01 1.333040000000000058e-01 1.271331430000000040e+02 1.524761999999999951e+00
8.900000000000000133e-01 1.379539999999999933e-01 1.316245089999999891e+02 1.719081999999999999e+00
9.200000000000000400e-01 1.426050000000000095e-01 1.361227250000000026e+02 1.931421000000000054e+00
9.499999999999999556e-01 1.472549999999999970e-01 1.406281649999999956e+02 2.162466000000000221e+00
9.799999999999999822e-01 1.519050000000000122e-01 1.451412039999999877e+02 2.412898000000000209e+00
1.010000000000000009e+00 1.565549999999999997e-01 1.496622130000000084e+02 2.683390000000000164e+00
1.040000000000000036e+00 1.612049999999999872e-01 1.541915610000000072e+02 2.974606999999999779e+00
1.070000000000000062e+00 1.658550000000000024e-01 1.587296139999999980e+02 3.287202999999999875e+00
1.100000000000000089e+00 1.705049999999999899e-01 1.632767369999999971e+02 3.621820000000000039e+00
1.129999999999999893e+00 1.751560000000000061e-01 1.678332920000000001e+02 3.979084999999999983e+00
1.159999999999999920e+00 1.798059999999999936e-01 1.723996370000000127e+02 4.359607999999999706e+00
1.189999999999999947e+00 1.844560000000000088e-01 1.769761289999999860e+02 4.763976000000000433e+00
1.219999999999999973e+00 1.891059999999999963e-01 1.815631209999999953e+02 5.192755000000000010e+00
1.250000000000000000e+00 1.937560000000000116e-01 1.861609599999999887e+02 5.646484000000000059e+00
1.280000000000000027e+00 1.984059999999999990e-01 1.907699920000000020e+02 6.125670999999999644e+00
1.310000000000000053e+00 2.030569999999999875e-01 1.953905570000000012e+02 6.630794999999999995e+00
1.340000000000000080e+00 2.077070000000000027e-01 2.000229889999999955e+02 7.162302000000000390e+00
1.370000000000000107e+00 2.123569999999999902e-01 2.046676190000000020e+02 7.720600000000000129e+00
1.399999999999999911e+00 2.170070000000000054e-01 2.093247700000000009e+02 8.306063999999999226e+00
1.429999999999999938e+00 2.216569999999999929e-01 2.139947600000000136e+02 8.919029000000000096e+00
1.459999999999999964e+00 2.263070000000000082e-01 2.186778989999999965e+02 9.559789999999999566e+00
1.489999999999999991e+00 2.309569999999999956e-01 2.233744910000000061e+02 1.022860700000000023e+01
1.520000000000000018e+00 2.356080000000000119e-01 2.280848320000000058e+02 1.092569600000000030e+01
1.550000000000000044e+00 2.402579999999999993e-01 2.328092120000000023e+02 1.165123700000000007e+01
1.580000000000000071e+00 2.449079999999999868e-01 2.375479100000000017e+02 1.240536700000000003e+01
1.610000000000000098e+00 2.495580000000000020e-01 2.423011979999999994e+02 1.318818899999999950e+01
1.639999999999999902e+00 2.542079999999999895e-01 2.470693400000000111e+02 1.399976500000000001e+01
1.669999999999999929e+00 2.588579999999999770e-01 2.518525899999999922e+02 1.484012099999999990e+01
1.699999999999999956e+00 2.635080000000000200e-01 2.566511939999999754e+02 1.570924800000000054e+01
1.729999999999999982e+00 2.681589999999999807e-01 2.614653890000000160e+02 1.660710200000000114e+01
1.760000000000000009e+00 2.728090000000000237e-01 2.662954010000000267e+02 1.753360699999999994e+01
1.790000000000000036e+00 2.774590000000000112e-01 2.711414480000000253e+02 1.848865699999999990e+01
1.820000000000000062e+00 2.821089999999999987e-01 2.760037399999999934e+02 1.947211300000000023e+01
1.850000000000000089e+00 2.867589999999999861e-01 2.808824759999999969e+02 2.048381399999999886e+01
1.879999999999999893e+00 2.914089999999999736e-01 2.857778440000000160e+02 2.152356800000000092e+01
1.909999999999999920e+00 2.960599999999999898e-01 2.906900259999999889e+02 2.259116200000000063e+01
1.939999999999999947e+00 3.007099999999999773e-01 2.956191929999999957e+02 2.368636199999999903e+01
1.969999999999999973e+00 3.053600000000000203e-01 3.005655080000000225e+02 2.480891099999999838e+01
2.000000000000000000e+00 3.100100000000000078e-01 3.055291240000000244e+02 2.595853599999999872e+01
2.029999999999999805e+00 3.146599999999999953e-01 3.105101849999999786e+02 2.713494700000000037e+01
2.060000000000000053e+00 3.193099999999999827e-01 3.155088269999999966e+02 2.833783899999999889e+01
2.089999999999999858e+00 3.239600000000000257e-01 3.205251769999999851e+02 2.956689499999999882e+01
2.120000000000000107e+00 3.286109999999999864e-01 3.255593549999999823e+02 3.082178599999999946e+01
2.149999999999999911e+00 3.332609999999999739e-01 3.306114719999999920e+02 3.210217300000000051e+01
2.180000000000000160e+00 3.379110000000000169e-01 3.356816289999999867e+02 3.340770899999999699e+01
2.209999999999999964e+00 3.425610000000000044e-01 3.407699240000000032e+02 3.473803999999999803e+01
2.240000000000000213e+00 3.472109999999999919e-01 3.458764439999999922e+02 3.609280600000000305e+01
2.270000000000000018e+00 3.518609999999999793e-01 3.510012689999999793e+02 3.747164599999999979e+01
2.299999999999999822e+00 3.565110000000000223e-01 3.561444740000000024e+02 3.887418999999999869e+01
2.330000000000000071e+00 3.611619999999999830e-01 3.613061250000000086e+02 4.030007100000000264e+01
2.359999999999999876e+00 3.658120000000000260e-01 3.664862840000000119e+02 4.174891900000000078e+01
2.390000000000000124e+00 3.704620000000000135e-01 3.716850029999999947e+02 4.322036399999999645e+01
2.419999999999999929e+00 3.751120000000000010e-01 3.769023329999999987e+02 4.471403500000000264e+01
2.450000000000000178e+00 3.797619999999999885e-01 3.821383149999999773e+02 4.622956599999999838e+01
2.479999999999999982e+00 3.844119999999999759e-01 3.873929860000000076e+02 4.776658900000000330e+01
2.509999999999999787e+00 3.890629999999999922e-01 3.926663790000000063e+02 4.932474299999999801e+01
2.540000000000000036e+00 3.937129999999999797e-01 3.979585190000000239e+02 5.090366699999999867e+01
2.569999999999999840e+00 3.983630000000000226e-01 4.032694290000000024e+02 5.250300399999999712e+01
2.600000000000000089e+00 4.030130000000000101e-01 4.085991260000000125e+02 5.412240400000000307e+01
2.629999999999999893e+00 4.076629999999999976e-01 4.139476220000000239e+02 5.576151800000000236e+01
2.660000000000000142e+00 4.123129999999999851e-01 4.193149260000000140e+02 5.742000399999999871e+01
2.689999999999999947e+00 4.169629999999999725e-01 4.247010419999999726e+02 5.909752399999999994e+01
2.720000000000000195e+00 4.216139999999999888e-01 4.301059710000000109e+02 6.079374800000000079e+01
2.750000000000000000e+00 4.262639999999999763e-01 4.355297110000000202e+02 6.250834799999999802e+01
2.779999999999999805e+00 4.309140000000000192e-01 4.409722540000000208e+02 6.424100400000000377e+01
2.810000000000000053e+00 4.355640000000000067e-01 4.464335899999999810e+02 6.599140099999999620e+01
2.839999999999999858e+00 4.402139999999999942e-01 4.519137079999999855e+02 6.775923199999999724e+01
2.870000000000000107e+00 4.448639999999999817e-01 4.574125900000000229e+02 6.954419300000000703e+01
2.899999999999999911e+00 4.495140000000000247e-01 4.629302190000000223e+02 7.134598900000000299e+01
2.930000000000000160e+00 4.541649999999999854e-01 4.684665729999999826e+02 7.316432899999999506e+01
2.959999999999999964e+00 4.588149999999999729e-01 4.740216290000000186e+02 7.499893000000000143e+01
2.990000000000000213e+00 4.634650000000000158e-01 4.795953589999999735e+02 7.684951399999999921e+01
3.020000000000000018e+00 4.681150000000000033e-01 4.851877370000000269e+02 7.871580899999999303e+01
3.049999999999999822e+00 4.727649999999999908e-01 4.907987309999999752e+02 8.059754999999999825e+01
3.080000000000000071e+00 4.774149999999999783e-01 4.964283080000000155e+02 8.249447800000000086e+01
3.109999999999999876e+00 4.820659999999999945e-01 5.020764350000000036e+02 8.440633900000000267e+01
3.140000000000000124e+00 4.867159999999999820e-01 5.077430759999999736e+02 8.633288500000000454e+01
3.169999999999999929e+00 4.913660000000000250e-01 5.134281929999999647e+02 8.827387600000000134e+01
3.200000000000000178e+00 4.960160000000000124e-01 5.191317450000000235e+02 9.022907600000000627e+01
3.229999999999999982e+00 5.006660000000000554e-01 5.248536940000000186e+02 9.219825299999999402e+01
3.259999999999999787e+00 5.053159999999999874e-01 5.305939959999999473e+02 9.418118499999999926e+01
3.290000000000000036e+00 5.099660000000000304e-01 5.363526090000000295e+02 9.617764999999999986e+01
3.319999999999999840e+00 5.146169999999999911e-01 5.421294880000000376e+02 9.818743700000000274e+01
3.350000000000000089e+00 5.192670000000000341e-01 5.479245859999999766e+02 1.002103350000000006e+02
3.379999999999999893e+00 5.239169999999999661e-01 5.537378589999999576e+02 1.022461420000000061e+02
3.410000000000000142e+00 5.285670000000000091e-01 5.595692569999999932e+02 1.042946589999999958e+02
3.439999999999999947e+00 5.332170000000000520e-01 5.654187319999999772e+02 1.063556930000000023e+02
3.470000000000000195e+00 5.378669999999999840e-01 5.712862360000000308e+02 1.084290550000000053e+02
3.500000000000000000e+00 5.425170000000000270e-01 5.771717180000000553e+02 1.105145600000000030e+02
3.529999999999999805e+00 5.471679999999999877e-01 5.830751269999999522e+02 1.126120300000000043e+02
3.560000000000000053e+00 5.518180000000000307e-01 5.889964109999999664e+02 1.147212889999999987e+02
3.589999999999999858e+00 5.564679999999999627e-01 5.949355199999999968e+02 1.168421670000000034e+02
3.620000000000000107e+00 5.611180000000000057e-01 6.008923999999999523e+02 1.189744960000000020e+02
3.649999999999999911e+00 5.657680000000000486e-01 6.068669979999999669e+02 1.211181160000000006e+02
3.680000000000000160e+00 5.704179999999999806e-01 6.128592599999999493e+02 1.232728659999999934e+02
3.709999999999999964e+00 5.750680000000000236e-01 6.188691340000000309e+02 1.254385929999999973e+02
3.740000000000000213e+00 5.797189999999999843e-01 6.248965640000000121e+02 1.276151469999999932e+02
3.770000000000000018e+00 5.843690000000000273e-01 6.309414960000000292e+02 1.298023790000000020e+02
3.799999999999999822e+00 5.890189999999999593e-01 6.370038749999999936e+02 1.320001469999999983e+02
3.830000000000000071e+00 5.936690000000000023e-01 6.430836460000000443e+02 1.342083100000000115e+02
3.859999999999999876e+00 5.983190000000000452e-01 6.491807539999999790e+02 1.364267330000000129e+02
3.890000000000000124e+00 6.029689999999999772e-01 6.552951430000000528e+02 1.386552810000000022e+02
3.919999999999999929e+00 6.076200000000000490e-01 6.614267579999999498e+02 1.408938259999999900e+02
3.950000000000000178e+00 6.122699999999999809e-01 6.675755420000000413e+02 1.431422389999999893e+02
3.979999999999999982e+00 6.169200000000000239e-01 6.737414390000000139e+02 1.454003979999999956e+02
4.009999999999999787e+00 6.215699999999999559e-01 6.799243950000000041e+02 1.476681800000000067e+02
4.040000000000000036e+00 6.262199999999999989e-01 6.861243520000000444e+02 1.499454690000000028e+02
4.070000000000000284e+00 6.308700000000000419e-01 6.923412550000000465e+02 1.522321489999999926e+02
4.099999999999999645e+00 6.355199999999999738e-01 6.985750470000000405e+02 1.545281070000000057e+02
4.129999999999999893e+00 6.401710000000000456e-01 7.048256720000000541e+02 1.568332330000000070e+02
4.160000000000000142e+00 6.448209999999999775e-01 7.110930749999999989e+02 1.591474200000000110e+02
4.190000000000000391e+00 6.494710000000000205e-01 7.173771990000000187e+02 1.614705639999999960e+02
4.219999999999999751e+00 6.541209999999999525e-01 7.236779890000000250e+02 1.638025609999999972e+02
4.250000000000000000e+00 6.587709999999999955e-01 7.299953880000000481e+02 1.661433110000000113e+02
4.280000000000000249e+00 6.634210000000000385e-01 7.363293400000000020e+02 1.684927169999999990e+02
4.309999999999999609e+00 6.680709999999999704e-01 7.426797900000000254e+02 1.708506820000000062e+02
4.339999999999999858e+00 6.727220000000000422e-01 7.490466830000000300e+02 1.732171140000000094e+02
4.370000000000000107e+00 6.773719999999999741e-01 7.554299630000000434e+02 1.755919210000000135e+02
4.400000000000000355e+00 6.820220000000000171e-01 7.618295739999999796e+02 1.779750129999999899e+02
4.429999999999999716e+00 6.866719999999999491e-01 7.682454609999999775e+02 1.803663040000000137e+02
4.459999999999999964e+00 6.913219999999999921e-01 7.746775699999999460e+02 1.827657069999999919e+02
4.490000000000000213e+00 6.959720000000000351e-01 7.811258460000000241e+02 1.851731379999999945e+02
4.519999999999999574e+00 7.006229999999999958e-01 7.875902330000000120e+02 1.875885169999999960e+02
4.549999999999999822e+00 7.052730000000000388e-01 7.940706780000000435e+02 1.900117630000000020e+02
4.580000000000000071e+00 7.099229999999999707e-01 8.005671270000000277e+02 1.924427970000000130e+02
4.610000000000000320e+00 7.145730000000000137e-01 8.070795239999999922e+02 1.948815429999999935e+02
4.639999999999999680e+00 7.192229999999999457e-01 8.136078169999999545e+02 1.973279269999999883e+02
4.669999999999999929e+00 7.238729999999999887e-01 8.201519510000000537e+02 1.997818729999999903e+02
4.700000000000000178e+00 7.285230000000000317e-01 8.267118739999999661e+02 2.022433110000000056e+02
4.730000000000000426e+00 7.331739999999999924e-01 8.332875320000000556e+02 2.047121689999999887e+02
4.759999999999999787e+00 7.378240000000000354e-01 8.398788720000000012e+02 2.071883799999999951e+02
4.790000000000000036e+00 7.424739999999999673e-01 8.464858410000000504e+02 2.096718740000000025e+02
4.820000000000000284e+00 7.471240000000000103e-01 8.531083869999999933e+02 2.121625870000000020e+02
4.849999999999999645e+00 7.517740000000000533e-01 8.597464579999999614e+02 2.146604519999999923e+02
4.879999999999999893e+00 7.564239999999999853e-01 8.664000019999999722e+02 2.171654069999999876e+02
4.910000000000000142e+00 7.610740000000000283e-01 8.730689660000000458e+02 2.196773890000000051e+02
4.940000000000000391e+00 7.657249999999999890e-01 8.797532999999999674e+02 2.221963369999999998e+02
4.969999999999999751e+00 7.703750000000000320e-01 8.864529529999999795e+02 2.247221910000000094e+02
5.000000000000000000e+00 7.750249999999999639e-01 8.931678729999999860e+02 2.272548920000000123e+02
5.030000000000000249e+00 7.796750000000000069e-01 8.998980090000000018e+02 2.297943820000000130e+02
5.059999999999999609e+00 7.843250000000000499e-01 9.066433120000000372e+02 2.323406060000000082e+02
5.089999999999999858e+00 7.889749999999999819e-01 9.134037309999999934e+02 2.348935069999999996e+02
5.120000000000000107e+00 7.936260000000000536e-01 9.201792159999999967e+02 2.374530310000000100e+02
5.150000000000000355e+00 7.982759999999999856e-01 9.269697169999999460e+02 2.400191250000000025e+02
5.179999999999999716e+00 8.029260000000000286e-01 9.337751859999999624e+02 2.425917369999999949e+02
5.209999999999999964e+00 8.075759999999999605e-01 9.405955719999999474e+02 2.451708150000000046e+02
5.240000000000000213e+00 8.122260000000000035e-01 9.474308290000000170e+02 2.477563079999999900e+02
5.269999999999999574e+00 8.168760000000000465e-01 9.542809049999999615e+02 2.503481669999999895e+02
5.299999999999999822e+00 8.215259999999999785e-01 9.611457540000000108e+02 2.529463440000000105e+02
5.330000000000000071e+00 8.261770000000000502e-01 9.680253279999999450e+02 2.555507900000000063e+02
5.360000000000000320e+00 8.308269999999999822e-01 9.749195789999999988e+02 2.581614589999999794e+02
5.389999999999999680e+00 8.354770000000000252e-01 9.818284579999999551e+02 2.607783049999999889e+02
5.419999999999999929e+00 8.401269999999999571e-01 9.887519200000000410e+02 2.634012819999999806e+02
5.450000000000000178e+00 8.447770000000000001e-01 9.956899170000000368e+02 2.660303460000000086e+02
5.480000000000000426e+00 8.494270000000000431e-01 1.002642402999999945e+03 2.686654530000000136e+02
5.509999999999999787e+00 8.540769999999999751e-01 1.009609330999999997e+03 2.713065609999999879e+02
5.540000000000000036e+00 8.587280000000000468e-01 1.016590654999999970e+03 2.739536259999999857e+02
5.570000000000000284e+00 8.633779999999999788e-01 1.023586329999999975e+03 2.766066079999999943e+02
5.599999999999999645e+00 8.680280000000000218e-01 1.030596309000000019e+03 2.792654660000000035e+02
5.629999999999999893e+00 8.726779999999999538e-01 1.037620548000000099e+03 2.819301600000000008e+02
5.660000000000000142e+00 8.773279999999999967e-01 1.044659000999999989e+03 2.846006499999999733e+02
5.690000000000000391e+00 8.819780000000000397e-01 1.051711624999999913e+03 2.872768970000000195e+02
5.719999999999999751e+00 8.866290000000000004e-01 1.058778373000000101e+03 2.899588630000000080e+02
5.750000000000000000e+00 8.912790000000000434e-01 1.065859202999999980e+03 2.926465119999999729e+02
5.780000000000000249e+00 8.959289999999999754e-01 1.072954071000000113e+03 2.953398050000000126e+02
5.809999999999999609e+00 9.005790000000000184e-01 1.080062932000000046e+03 2.980387059999999906e+02
5.839999999999999858e+00 9.052289999999999504e-01 1.087185743000000002e+03 3.007431809999999928e+02
5.870000000000000107e+00 9.098789999999999933e-01 1.094322460999999976e+03 3.034531929999999988e+02
5.900000000000000355e+00 9.145290000000000363e-01 1.101473044000000073e+03 3.061687079999999810e+02
5.929999999999999716e+00 9.191799999999999971e-01 1.108637447999999949e+03 3.088896920000000250e+02
5.959999999999999964e+00 9.238300000000000400e-01 1.115815630999999939e+03 3.116161109999999894e+02
5.990000000000000213e+00 9.284799999999999720e-01 1.123007552000000032e+03 3.143479330000000118e+02
6.019999999999999574e+00 9.331300000000000150e-01 1.130213167999999996e+03 3.170851240000000075e+02
6.049999999999999822e+00 9.377799999999999470e-01 1.137432438000000047e+03 3.198276529999999980e+02
6.080000000000000071e+00 9.424299999999999899e-01 1.144665320999999949e+03 3.225754890000000046e+02
6.110000000000000320e+00 9.470800000000000329e-01 1.151911773999999923e+03 3.253285989999999970e+02
6.139999999999999680e+00 9.517309999999999937e-01 1.159171759000000065e+03 3.280869539999999915e+02
6.169999999999999929e+00 9.563810000000000366e-01 1.166445234000000028e+03 3.308505230000000097e+02
6.200000000000000178e+00 9.610309999999999686e-01 1.173732158000000027e+03 3.336192770000000110e+02
6.230000000000000426e+00 9.656810000000000116e-01 1.181032492000000047e+03 3.363931860000000142e+02
6.259999999999999787e+00 9.703310000000000546e-01 1.188346195999999964e+03 3.391722219999999766e+02
6.290000000000000036e+00 9.749809999999999865e-01 1.195673230999999987e+03 3.419563549999999736e+02
6.320000000000000284e+00 9.796319999999999473e-01 1.203013556000000108e+03 3.447455590000000143e+02
6.349999999999999645e+00 9.842819999999999903e-01 1.210367134000000078e+03 3.475398050000000012e+02
6.379999999999999893e+00 9.889320000000000332e-01 1.217733923999999888e+03 3.503390660000000025e+02
6.410000000000000142e+00 9.935819999999999652e-01 1.225113888999999972e+03 3.531433149999999728e+02
6.440000000000000391e+00 9.982320000000000082e-01 1.232506988999999976e+03 3.559525249999999801e+02
6.469999999999999751e+00 1.002882000000000051e+00 1.239913187999999991e+03 3.587666720000000282e+02
6.500000000000000000e+00 1.007532000000000094e+00 1.247332447000000002e+03 3.615857280000000173e+02
6.530000000000000249e+00 1.012183000000000055e+00 1.254764728000000105e+03 3.644096680000000106e+02
6.559999999999999609e+00 1.016833000000000098e+00 1.262209994000000052e+03 3.672384680000000117e+02
6.589999999999999858e+00 1.021482999999999919e+00 1.269668208000000050e+03 3.700721019999999726e+02
6.620000000000000107e+00 1.026132999999999962e+00 1.277139331999999968e+03 3.729105460000000107e+02
6.650000000000000355e+00 1.030783000000000005e+00 1.284623329999999896e+03 3.757537760000000162e+02
6.679999999999999716e+00 1.035433000000000048e+00 1.292120165999999926e+03 3.786017689999999902e+02
6.709999999999999964e+00 1.040083000000000091e+00 1.299629803000000038e+03 3.814544999999999959e+02
6.740000000000000213e+00 1.044734000000000052e+00 1.307152203999999983e+03 3.843119459999999776e+02
6.769999999999999574e+00 1.049384000000000094e+00 1.314687335000000076e+03 3.871740859999999884e+02
6.799999999999999822e+00 1.054033999999999915e+00 1.322235159000000067e+03 3.900408959999999752e+02
6.830000000000000071e+00 1.058683999999999958e+00 1.329795642000000043e+03 3.929123529999999960e+02
6.860000000000000320e+00 1.063334000000000001e+00 1.337368746000000101e+03 3.957884359999999901e+02
6.889999999999999680e+00 1.067984000000000044e+00 1.344954439000000093e+03 3.986691240000000107e+02
6.919999999999999929e+00 1.072634000000000087e+00 1.352552685000000110e+03 4.015543940000000021e+02
6.950000000000000178e+00 1.077285000000000048e+00 1.360163448000000017e+03 4.044442260000000147e+02
6.980000000000000426e+00 1.081935000000000091e+00 1.367786695999999893e+03 4.073385979999999904e+02
7.009999999999999787e+00 1.086584999999999912e+00 1.375422393999999940e+03 4.102374909999999772e+02
7.040000000000000036e+00 1.091234999999999955e+00 1.383070506999999907e+03 4.131408819999999764e+02
7.070000000000000284e+00 1.095884999999999998e+00 1.390731001999999989e+03 4.160487539999999740e+02
7.099999999999999645e+00 1.100535000000000041e+00 1.398403845999999930e+03 4.189610840000000280e+02
7.129999999999999893e+00 1.105186000000000002e+00 1.406089005000000043e+03 4.218778540000000135e+02
7.160000000000000142e+00 1.109836000000000045e+00 1.413786444999999958e+03 4.247990449999999782e+02
7.190000000000000391e+00 1.114486000000000088e+00 1.421496135000000095e+03 4.277246359999999754e+02
7.219999999999999751e+00 1.119135999999999909e+00 1.429218039999999974e+03 4.306546099999999910e+02
7.250000000000000000e+00 1.123785999999999952e+00 1.436952129000000014e+03 4.335889470000000188e+02
7.280000000000000249e+00 1.128435999999999995e+00 1.444698370000000068e+03 4.365276279999999929e+02
7.309999999999999609e+00 1.133086000000000038e+00 1.452456728999999996e+03 4.394706360000000132e+02
7.339999999999999858e+00 1.137736999999999998e+00 1.460227174000000105e+03 4.424179520000000139e+02
7.370000000000000107e+00 1.142387000000000041e+00 1.468009675000000016e+03 4.453695579999999836e+02
7.400000000000000355e+00 1.147037000000000084e+00 1.475804200000000037e+03 4.483254370000000222e+02
7.429999999999999716e+00 1.151686999999999905e+00 1.483610715999999911e+03 4.512855710000000045e+02
7.459999999999999964e+00 1.156336999999999948e+00 1.491429192999999941e+03 4.542499419999999759e+02
7.490000000000000213e+00 1.160986999999999991e+00 1.499259600000000091e+03 4.572185339999999769e+02
7.519999999999999574e+00 1.165637000000000034e+00 1.507101904999999988e+03 4.601913289999999961e+02
7.549999999999999822e+00 1.170287999999999995e+00 1.514956077999999934e+03 4.631683110000000170e+02
7.580000000000000071e+00 1.174938000000000038e+00 1.522822087999999894e+03 4.661494630000000257e+02
7.610000000000000320e+00 1.179588000000000081e+00 1.530699906000000055e+03 4.691347690000000057e+02
7.639999999999999680e+00 1.184237999999999902e+00 1.538589500000000044e+03 4.721242129999999975e+02
7.669999999999999929e+00 1.188887999999999945e+00 1.546490841000000046e+03 4.751177779999999871e+02
7.700000000000000178e+00 1.193537999999999988e+00 1.554403898999999910e+03 4.781154480000000149e+02
7.730000000000000426e+00 1.198188999999999949e+00 1.562328645000000051e+03 4.811172090000000026e+02
7.759999999999999787e+00 1.202838999999999992e+00 1.570265047999999979e+03 4.841230429999999956e+02
7.790000000000000036e+00 1.207489000000000035e+00 1.578213079000000107e+03 4.871329370000000267e+02
7.820000000000000284e+00 1.212139000000000078e+00 1.586172708999999941e+03 4.901468740000000253e+02
7.849999999999999645e+00 1.216788999999999898e+00 1.594143910000000005e+03 4.931648389999999722e+02
7.879999999999999893e+00 1.221438999999999941e+00 1.602126651999999922e+03 4.961868180000000166e+02
7.910000000000000142e+00 1.226088999999999984e+00 1.610120906999999988e+03 4.992127960000000257e+02
7.940000000000000391e+00 1.230739999999999945e+00 1.618126645000000053e+03 5.022427579999999807e+02
7.969999999999999751e+00 1.235389999999999988e+00 1.626143839999999955e+03 5.052766899999999737e+02
8.000000000000000000e+00 1.240040000000000031e+00 1.634172461999999996e+03 5.083145779999999831e+02
8.029999999999999361e+00 1.244690000000000074e+00 1.642212483000000020e+03 5.113564059999999927e+02
8.060000000000000497e+00 1.249339999999999895e+00 1.650263875999999982e+03 5.144021609999999782e+02
8.089999999999999858e+00 1.253989999999999938e+00 1.658326612999999952e+03 5.174518299999999726e+02
8.119999999999999218e+00 1.258639999999999981e+00 1.666400666000000001e+03 5.205053980000000138e+02
8.150000000000000355e+00 1.263290999999999942e+00 1.674486008999999967e+03 5.235628520000000208e+02
8.179999999999999716e+00 1.267940999999999985e+00 1.682582611999999926e+03 5.266241780000000290e+02
8.210000000000000853e+00 1.272591000000000028e+00 1.690690450000000055e+03 5.296893629999999575e+02
8.240000000000000213e+00 1.277241000000000071e+00 1.698809496000000081e+03 5.327583939999999529e+02
8.269999999999999574e+00 1.281890999999999892e+00 1.706939722000000074e+03 5.358312570000000505e+02
8.300000000000000711e+00 1.286540999999999935e+00 1.715081102000000101e+03 5.389079400000000533e+02
8.330000000000000071e+00 1.291191999999999895e+00 1.723233609999999999e+03 5.419884289999999964e+02
8.359999999999999432e+00 1.295841999999999938e+00 1.731397218999999950e+03 5.450727120000000241e+02
8.390000000000000568e+00 1.300491999999999981e+00 1.739571901999999909e+03 5.481607760000000553e+02
8.419999999999999929e+00 1.305142000000000024e+00 1.747757634000000053e+03 5.512526080000000093e+02
8.449999999999999289e+00 1.309792000000000067e+00 1.755954388999999992e+03 5.543481970000000274e+02
8.480000000000000426e+00 1.314442000000000110e+00 1.764162141000000020e+03 5.574475300000000288e+02
8.509999999999999787e+00 1.319091999999999931e+00 1.772380863999999974e+03 5.605505950000000439e+02
8.539999999999999147e+00 1.323742999999999892e+00 1.780610533000000032e+03 5.636573789999999917e+02
8.570000000000000284e+00 1.328392999999999935e+00 1.788851122000000032e+03 5.667678710000000137e+02
8.599999999999999645e+00 1.333042999999999978e+00 1.797102605999999923e+03 5.698820580000000291e+02
8.630000000000000782e+00 1.337693000000000021e+00 1.805364960000000110e+03 5.729999299999999494e+02
8.660000000000000142e+00 1.342343000000000064e+00 1.813638159000000087e+03 5.761214740000000347e+02
8.689999999999999503e+00 1.346993000000000107e+00 1.821922178000000031e+03 5.792466789999999719e+02
8.720000000000000639e+00 1.351642999999999928e+00 1.830216991999999891e+03 5.823755330000000185e+02
8.750000000000000000e+00 1.356294000000000111e+00 1.838522576999999956e+03 5.855080249999999751e+02
8.779999999999999361e+00 1.360943999999999932e+00 1.846838907999999947e+03 5.886441439999999830e+02
8.810000000000000497e+00 1.365593999999999975e+00 1.855165960999999925e+03 5.917838779999999588e+02
8.839999999999999858e+00 1.370244000000000018e+00 1.863503711999999950e+03 5.949272170000000415e+02
8.869999999999999218e+00 1.374894000000000061e+00 1.871852135999999973e+03 5.980741500000000315e+02
8.900000000000000355e+00 1.379544000000000104e+00 1.880211209999999937e+03 6.012246649999999590e+02
8.929999999999999716e+00 1.384195000000000064e+00 1.888580909000000020e+03 6.043787519999999631e+02
8.960000000000000853e+00 1.388845000000000107e+00 1.896961211000000048e+03 6.075364009999999553e+02
8.990000000000000213e+00 1.393494999999999928e+00 1.905352090999999973e+03 6.106975989999999683e+02
9.019999999999999574e+00 1.398144999999999971e+00 1.913753525999999965e+03 6.138623380000000225e+02
9.050000000000000711e+00 1.402795000000000014e+00 1.922165492999999969e+03 6.170306070000000318e+02
9.080000000000000071e+00 1.407445000000000057e+00 1.930587966999999935e+03 6.202023940000000266e+02
9.109999999999999432e+00 1.412095000000000100e+00 1.939020927999999913e+03 6.233776910000000271e+02
9.140000000000000568e+00 1.416746000000000061e+00 1.947464349999999968e+03 6.265564869999999473e+02
9.169999999999999929e+00 1.421396000000000104e+00 1.955918212000000040e+03 6.297387710000000425e+02
9.199999999999999289e+00 1.426045999999999925e+00 1.964382491000000073e+03 6.329245339999999942e+02
9.230000000000000426e+00 1.430695999999999968e+00 1.972857164000000012e+03 6.361137660000000551e+02
9.259999999999999787e+00 1.435346000000000011e+00 1.981342208000000028e+03 6.393064570000000231e+02
9.289999999999999147e+00 1.439996000000000054e+00 1.989837600999999950e+03 6.425025960000000396e+02
9.320000000000000284e+00 1.444646000000000097e+00 1.998343321000000060e+03 6.457021760000000086e+02
9.349999999999999645e+00 1.449297000000000057e+00 2.006859345999999960e+03 6.489051849999999604e+02
9.380000000000000782e+00 1.453947000000000100e+00 2.015385653000000048e+03 6.521116140000000314e+02
9.410000000000000142e+00 1.458596999999999921e+00 2.023922221000000036e+03 6.553214540000000170e+02
9.439999999999999503e+00 1.463246999999999964e+00 2.032469027000000096e+03 6.585346960000000536e+02
9.470000000000000639e+00 1.467897000000000007e+00 2.041026051000000052e+03 6.617513290000000552e+02


==> anc/Fig3/Fig3a/Full_EOS_Zeta_0.03_upper.out <==
# nb/n0, nb( fm ^{-3}), epsilon (MeV fm^{-3}), p (MeV fm^{-3})
7.254642576001800670e-08 1.018590000000000057e-08 9.488110000000000540e-06 1.054460000000000100e-09
7.526925816246205093e-08 1.056819999999999996e-08 9.844219999999999406e-06 1.106829999999999992e-09
7.809393859879297273e-08 1.096480000000000002e-08 1.021359999999999992e-05 1.163010000000000102e-09
8.102474041308993060e-08 1.137630000000000010e-08 1.059700000000000035e-05 1.220500000000000076e-09
8.406522472541890538e-08 1.180320000000000077e-08 1.099459999999999973e-05 1.281979999999999951e-09
8.722037710387225968e-08 1.224620000000000017e-08 1.140730000000000003e-05 1.346539999999999984e-09
9.049304644450275699e-08 1.270570000000000008e-08 1.183530000000000000e-05 1.413839999999999948e-09
9.388964276342916815e-08 1.318259999999999954e-08 1.227949999999999991e-05 1.486270000000000080e-09
9.741301495670428312e-08 1.367730000000000032e-08 1.274030000000000065e-05 1.560010000000000075e-09
1.010688608164336289e-07 1.419059999999999937e-08 1.321850000000000058e-05 1.639089999999999972e-09
1.048614536866964037e-07 1.472309999999999934e-08 1.371450000000000058e-05 1.722059999999999945e-09
1.087972035836113651e-07 1.527570000000000092e-08 1.422919999999999922e-05 1.808509999999999993e-09
1.128796716272444543e-07 1.584889999999999973e-08 1.476319999999999953e-05 1.901719999999999922e-09
1.171159800577276329e-07 1.644369999999999854e-08 1.531719999999999965e-05 1.996319999999999988e-09
1.215111144431532900e-07 1.706079999999999882e-08 1.589199999999999963e-05 2.097950000000000184e-09
1.260714847996401567e-07 1.770109999999999960e-08 1.648849999999999977e-05 2.204520000000000159e-09
1.308027889192937865e-07 1.836540000000000112e-08 1.710730000000000136e-05 2.315519999999999879e-09
1.357114368182329371e-07 1.905459999999999911e-08 1.774929999999999962e-05 2.435270000000000008e-09
1.408045507365895965e-07 1.976970000000000133e-08 1.841539999999999990e-05 2.556719999999999832e-09
1.460885406904824429e-07 2.051160000000000018e-08 1.910640000000000057e-05 2.687239999999999914e-09
1.515712411440566687e-07 2.128139999999999891e-08 1.982350000000000087e-05 2.824059999999999862e-09
1.572590621134310578e-07 2.207999999999999985e-08 2.056739999999999895e-05 2.966609999999999954e-09
1.631612625107770784e-07 2.290870000000000052e-08 2.133930000000000082e-05 3.120260000000000142e-09
1.692842523522135411e-07 2.376839999999999994e-08 2.214009999999999831e-05 3.276260000000000017e-09
1.756372905499119140e-07 2.466039999999999892e-08 2.297100000000000080e-05 3.443769999999999989e-09
1.822289237920305935e-07 2.558589999999999950e-08 2.383310000000000056e-05 3.619359999999999793e-09
1.890676987667278966e-07 2.654610000000000038e-08 2.472750000000000000e-05 3.802400000000000022e-09
1.961628743861753708e-07 2.754229999999999907e-08 2.565549999999999856e-05 3.999310000000000327e-09
2.035244217865577148e-07 2.857589999999999848e-08 2.661829999999999890e-05 4.199800000000000324e-09
2.111623121040597069e-07 2.964830000000000152e-08 2.761720000000000047e-05 4.414650000000000260e-09
2.190872286988791969e-07 3.076099999999999996e-08 2.865369999999999978e-05 4.639919999999999834e-09
2.273091427072009629e-07 3.191540000000000003e-08 2.972899999999999946e-05 4.874939999999999711e-09
2.358394497132361383e-07 3.311309999999999890e-08 3.084469999999999964e-05 5.127039999999999699e-09
2.446902575252090078e-07 3.435580000000000248e-08 3.200220000000000338e-05 5.384780000000000093e-09
2.538729617273306519e-07 3.564509999999999802e-08 3.320320000000000086e-05 5.660219999999999713e-09
2.634003823518386386e-07 3.698279999999999682e-08 3.444930000000000236e-05 5.949110000000000356e-09
2.732853394309704832e-07 3.837069999999999696e-08 3.574209999999999784e-05 6.250869999999999943e-09
2.835413652209769049e-07 3.981070000000000191e-08 3.708339999999999803e-05 6.573300000000000038e-09
2.941827042021217212e-07 4.130480000000000072e-08 3.847520000000000052e-05 6.904750000000000170e-09
3.052228886306555984e-07 4.285489999999999684e-08 3.991910000000000206e-05 7.257680000000000109e-09
3.166768752108558230e-07 4.446309999999999797e-08 4.141710000000000026e-05 7.628040000000000058e-09
3.285617573190389230e-07 4.613180000000000152e-08 4.297150000000000015e-05 8.015450000000000481e-09
3.408917794354688217e-07 4.786300000000000315e-08 4.458409999999999890e-05 8.427459999999999351e-09
3.536847471604753573e-07 4.965919999999999908e-08 4.625730000000000179e-05 8.853790000000000297e-09
3.669584660943884207e-07 5.152289999999999875e-08 4.799330000000000008e-05 9.305809999999999735e-09
3.807293173895116007e-07 5.345640000000000081e-08 4.979429999999999859e-05 9.780450000000000073e-09
3.950179555422274458e-07 5.546260000000000325e-08 5.166309999999999669e-05 1.027769999999999978e-08
4.098421861528657941e-07 5.754400000000000229e-08 5.360189999999999920e-05 1.080379999999999944e-08
4.252226637178094061e-07 5.970350000000000254e-08 5.561349999999999871e-05 1.135220000000000056e-08
4.411807549574539815e-07 6.194409999999999416e-08 5.770060000000000114e-05 1.193090000000000064e-08
4.577378265921954848e-07 6.426879999999999379e-08 5.986599999999999908e-05 1.253900000000000064e-08
4.749159575664430316e-07 6.668069999999999701e-08 6.211269999999999910e-05 1.317720000000000036e-08
4.927386512726318284e-07 6.918309999999999698e-08 6.444370000000000100e-05 1.384849999999999990e-08
5.112301233272108148e-07 7.177940000000000547e-08 6.686210000000000482e-05 1.455390000000000038e-08
5.304160137946546505e-07 7.447320000000000541e-08 6.937130000000000444e-05 1.529409999999999995e-08
5.503219627394385778e-07 7.726810000000000618e-08 7.197480000000000078e-05 1.607229999999999960e-08
5.709743224500505663e-07 8.016779999999999607e-08 7.467580000000000084e-05 1.689039999999999949e-08
5.924022941110320375e-07 8.317639999999999827e-08 7.747829999999999984e-05 1.774550000000000164e-08
6.146343666829104148e-07 8.629790000000000409e-08 8.038599999999999912e-05 1.865120000000000028e-08
6.377004535742400589e-07 8.953650000000000240e-08 8.340280000000000046e-05 1.959660000000000158e-08
6.616318926416014214e-07 9.289660000000000613e-08 8.653269999999999907e-05 2.059119999999999978e-08
6.864621584136148308e-07 9.638290000000000473e-08 8.978010000000000461e-05 2.163840000000000005e-08
7.122240131948870409e-07 9.999999999999999547e-08 9.314939999999999960e-05 2.272630000000000082e-08
7.389537804100911967e-07 1.037530000000000027e-07 9.664530000000000115e-05 2.388789999999999978e-08
7.666877834839000195e-07 1.076469999999999977e-07 1.002729999999999935e-04 2.509390000000000079e-08
7.954545113768415679e-07 1.116859999999999983e-07 1.040350000000000026e-04 2.636340000000000101e-08
8.253109420099712180e-07 1.158780000000000004e-07 1.079399999999999999e-04 2.770210000000000094e-08
8.562784421036848811e-07 1.202260000000000073e-07 1.119900000000000035e-04 2.908499999999999872e-08
8.884139895790381451e-07 1.247379999999999884e-07 1.161930000000000037e-04 3.057189999999999862e-08
9.217603178768228330e-07 1.294200000000000035e-07 1.205539999999999981e-04 3.210820000000000292e-08
9.563459159575665800e-07 1.342760000000000041e-07 1.250769999999999953e-04 3.372600000000000038e-08
9.922420062225887382e-07 1.393160000000000016e-07 1.297720000000000037e-04 3.543339999999999884e-08
1.029477077632417472e-06 1.445440000000000005e-07 1.346420000000000028e-04 3.718929999999999937e-08
1.068108108108108264e-06 1.499680000000000099e-07 1.396939999999999944e-04 3.908660000000000273e-08
1.108199197810848318e-06 1.555969999999999870e-07 1.449380000000000004e-04 4.103950000000000164e-08
1.149785957941297734e-06 1.614359999999999905e-07 1.503769999999999868e-04 4.309599999999999759e-08
1.192932488660644142e-06 1.674940000000000041e-07 1.560199999999999868e-04 4.526600000000000312e-08
1.237702890130074747e-06 1.737800000000000116e-07 1.618749999999999909e-04 4.749290000000000171e-08
1.284154140270645242e-06 1.803019999999999955e-07 1.679499999999999895e-04 4.990029999999999983e-08
1.332343217003411108e-06 1.870679999999999914e-07 1.742530000000000001e-04 5.237389999999999757e-08
1.382348464969824270e-06 1.940890000000000117e-07 1.807930000000000019e-04 5.497670000000000021e-08
1.434219739850808061e-06 2.013720000000000114e-07 1.875769999999999966e-04 5.771609999999999759e-08
1.488049630768077428e-06 2.089300000000000054e-07 1.946170000000000105e-04 6.053180000000000473e-08
1.543887993402556552e-06 2.167700000000000015e-07 2.019199999999999912e-04 6.355339999999999521e-08
1.601827416875960593e-06 2.249049999999999880e-07 2.094979999999999922e-04 6.665919999999999910e-08
1.661946245829741048e-06 2.333460000000000038e-07 2.173599999999999925e-04 6.991510000000000644e-08
1.724315702665217482e-06 2.421030000000000074e-07 2.255179999999999913e-04 7.330860000000000305e-08
1.789028376504104629e-06 2.511889999999999870e-07 2.339809999999999948e-04 7.680130000000000361e-08
1.856162611987854624e-06 2.606149999999999815e-07 2.427610000000000022e-04 8.039669999999999887e-08
1.925825242718446708e-06 2.703959999999999815e-07 2.518719999999999900e-04 8.429249999999999859e-08
1.998094613337331955e-06 2.805430000000000260e-07 2.613240000000000072e-04 8.853540000000000014e-08
2.073084679686621541e-06 2.910719999999999742e-07 2.711319999999999919e-04 9.298320000000000374e-08
2.150880908647899113e-06 3.019949999999999987e-07 2.813070000000000089e-04 9.766050000000000288e-08
2.231604378303407570e-06 3.133289999999999862e-07 2.918640000000000232e-04 1.025640000000000044e-07
2.315347677774862068e-06 3.250869999999999781e-07 3.028169999999999842e-04 1.077130000000000064e-07
2.402239007384638714e-06 3.372869999999999947e-07 3.141810000000000197e-04 1.131260000000000033e-07
2.492392322974847623e-06 3.499450000000000012e-07 3.259720000000000022e-04 1.187960000000000005e-07
2.585928702627731695e-06 3.630779999999999905e-07 3.382050000000000052e-04 1.247659999999999937e-07
2.682976346665667034e-06 3.767039999999999829e-07 3.508979999999999868e-04 1.310130000000000099e-07
2.783663455411028474e-06 3.908409999999999989e-07 3.640660000000000207e-04 1.375789999999999907e-07
2.888132473666454297e-06 4.055090000000000083e-07 3.777289999999999879e-04 1.444780000000000050e-07
2.996518723994452541e-06 4.207270000000000060e-07 3.919050000000000094e-04 1.517009999999999897e-07
3.108971773437793001e-06 4.365159999999999894e-07 4.066119999999999891e-04 1.593149999999999942e-07
3.225648311279379520e-06 4.528979999999999835e-07 4.218720000000000022e-04 1.672650000000000092e-07
3.346697904561982317e-06 4.698939999999999856e-07 4.377040000000000227e-04 1.756299999999999918e-07
3.472291487048769106e-06 4.875280000000000229e-07 4.541300000000000176e-04 1.844139999999999995e-07
3.602607114743037422e-06 5.058250000000000444e-07 4.711730000000000237e-04 1.936049999999999923e-07
3.737801476927691110e-06 5.248070000000000221e-07 4.888549999999999536e-04 2.033040000000000052e-07
3.878081118566555444e-06 5.445030000000000153e-07 5.072009999999999843e-04 2.134049999999999975e-07
4.023616973422799412e-06 5.649370000000000512e-07 5.262360000000000215e-04 2.240429999999999899e-07
4.174615586460246593e-06 5.861379999999999775e-07 5.459840000000000092e-04 2.352069999999999964e-07
4.331283502642726074e-06 6.081349999999999593e-07 5.664739999999999706e-04 2.468750000000000186e-07
4.493827266934062706e-06 6.309569999999999502e-07 5.877330000000000054e-04 2.591999999999999917e-07
4.662474791018480957e-06 6.546359999999999864e-07 6.097900000000000282e-04 2.719950000000000212e-07
4.837453986580200214e-06 6.792039999999999984e-07 6.326749999999999692e-04 2.854770000000000092e-07
5.018992765303445791e-06 7.046930000000000223e-07 6.564179999999999755e-04 2.996020000000000116e-07
5.207347527832964817e-06 7.311389999999999932e-07 6.810520000000000245e-04 3.143310000000000107e-07
5.402774674813509500e-06 7.585779999999999519e-07 7.066110000000000013e-04 3.298710000000000029e-07
5.605530606889831203e-06 7.870460000000000451e-07 7.331290000000000072e-04 3.459039999999999983e-07
5.815893091427072434e-06 8.165819999999999729e-07 7.606419999999999588e-04 3.626950000000000062e-07
6.034154140270645503e-06 8.472270000000000200e-07 7.891870000000000048e-04 3.799279999999999859e-07
6.260612887506091690e-06 8.790229999999999694e-07 8.188050000000000319e-04 3.959839999999999809e-07
6.495561344978820762e-06 9.120109999999999998e-07 8.495329999999999722e-04 4.142959999999999929e-07
6.739327135734903434e-06 9.462370000000000046e-07 8.814139999999999605e-04 4.338340000000000187e-07
6.992245005060538543e-06 9.817479999999999049e-07 9.144929999999999466e-04 4.542200000000000002e-07
7.254642576001800194e-06 1.018590000000000017e-06 9.488110000000000337e-04 4.757460000000000038e-07
7.526925816246204034e-06 1.056819999999999904e-06 9.844219999999999880e-04 4.984520000000000220e-07
7.809393859879297273e-06 1.096480000000000088e-06 1.021360000000000020e-03 5.219659999999999505e-07
8.102474041308991789e-06 1.137629999999999897e-06 1.059700000000000008e-03 5.472960000000000324e-07
8.406522472541891967e-06 1.180320000000000077e-06 1.099460000000000021e-03 5.734299999999999672e-07
8.722037710387225650e-06 1.224620000000000017e-06 1.140729999999999956e-03 6.010739999999999731e-07
9.049304644450275329e-06 1.270569999999999975e-06 1.183529999999999912e-03 6.300970000000000338e-07
9.388964276342917715e-06 1.318259999999999894e-06 1.227950000000000005e-03 6.601549999999999712e-07
9.741301495670428524e-06 1.367730000000000032e-06 1.274029999999999998e-03 6.922310000000000263e-07
1.010688608164336427e-05 1.419060000000000056e-06 1.321850000000000065e-03 7.253400000000000086e-07
1.048614536866964106e-05 1.472309999999999927e-06 1.371449999999999969e-03 7.595039999999999961e-07
1.087972035836113561e-05 1.527570000000000013e-06 1.422920000000000044e-03 7.950679999999999829e-07
1.128796716272444553e-05 1.584889999999999999e-06 1.476319999999999933e-03 8.336530000000000336e-07
1.171159800577276434e-05 1.644370000000000106e-06 1.531720000000000087e-03 8.725080000000000199e-07
1.215111144431532836e-05 1.706079999999999935e-06 1.589200000000000031e-03 9.145459999999999891e-07
1.260714847996401599e-05 1.770110000000000066e-06 1.648850000000000099e-03 9.583950000000000795e-07
1.308027889192937865e-05 1.836539999999999953e-06 1.710729999999999933e-03 1.003740000000000066e-06
1.357114368182329477e-05 1.905459999999999964e-06 1.774930000000000084e-03 1.051849999999999933e-06
1.408045507365895785e-05 1.976969999999999895e-06 1.841540000000000017e-03 1.092520000000000045e-06
1.460885406904824630e-05 2.051160000000000111e-06 1.910639999999999908e-03 1.146529999999999931e-06
1.515712411440566708e-05 2.128139999999999838e-06 1.982349999999999911e-03 1.203280000000000065e-06
1.572590621134310366e-05 2.207999999999999866e-06 2.056740000000000044e-03 1.262800000000000005e-06
1.631612625107770848e-05 2.290869999999999972e-06 2.133930000000000028e-03 1.325179999999999906e-06
1.692842523522135486e-05 2.376840000000000100e-06 2.214010000000000197e-03 1.390839999999999926e-06
1.756372905499119352e-05 2.466040000000000025e-06 2.297099999999999836e-03 1.459559999999999922e-06
1.822289237920306009e-05 2.558590000000000096e-06 2.383310000000000029e-03 1.531779999999999969e-06
1.890676987667279019e-05 2.654609999999999813e-06 2.472750000000000122e-03 1.607539999999999901e-06
1.961628743861753454e-05 2.754229999999999802e-06 2.565550000000000209e-03 1.686860000000000058e-06
2.035244217865577254e-05 2.857590000000000113e-06 2.661830000000000012e-03 1.770459999999999986e-06
2.111623121040597005e-05 2.964829999999999954e-06 2.761720000000000060e-03 1.857879999999999905e-06
2.190872286988792159e-05 3.076100000000000076e-06 2.865369999999999896e-03 1.949760000000000116e-06
2.273091427072009978e-05 3.191540000000000109e-06 2.972900000000000108e-03 2.046140000000000030e-06
2.358394497132361087e-05 3.311309999999999811e-06 3.084470000000000180e-03 2.147070000000000180e-06
2.446902575252089994e-05 3.435580000000000063e-06 3.200220000000000148e-03 2.253360000000000055e-06
2.538729617273306985e-05 3.564510000000000199e-06 3.320319999999999869e-03 2.364550000000000087e-06
2.634003823518386725e-05 3.698280000000000106e-06 3.444930000000000127e-03 2.481430000000000059e-06
2.732853394309704896e-05 3.837069999999999670e-06 3.574209999999999974e-03 2.603969999999999990e-06
2.835413652209769028e-05 3.981070000000000324e-06 3.708340000000000074e-03 2.732420000000000005e-06
2.941827042021216809e-05 4.130479999999999966e-06 3.847520000000000107e-03 2.867500000000000074e-06
3.052228886306556450e-05 4.285490000000000028e-06 3.991910000000000423e-03 3.008930000000000090e-06
3.166768752108558167e-05 4.446309999999999956e-06 4.141709999999999836e-03 3.157559999999999801e-06
3.285617573190388743e-05 4.613179999999999596e-06 4.297149999999999581e-03 3.313330000000000090e-06
3.408917794354687900e-05 4.786300000000000236e-06 4.458410000000000324e-03 3.476769999999999917e-06
3.536847471604753594e-05 4.965919999999999882e-06 4.625729999999999772e-03 3.648389999999999809e-06
3.669584660943884461e-05 5.152289999999999928e-06 4.799330000000000089e-03 3.828229999999999598e-06
3.807293173895116113e-05 5.345640000000000373e-06 4.979429999999999967e-03 3.939569999999999959e-06
3.950179555422274585e-05 5.546260000000000325e-06 5.166310000000000346e-03 4.133160000000000252e-06
4.098421861528657835e-05 5.754400000000000335e-06 5.360189999999999920e-03 4.337120000000000074e-06
4.252226637178093934e-05 5.970350000000000360e-06 5.561349999999999627e-03 4.551649999999999865e-06
4.411807549574540429e-05 6.194410000000000210e-06 5.770059999999999599e-03 4.776959999999999915e-06
4.577378265921955546e-05 6.426879999999999697e-06 5.986599999999999908e-03 5.014030000000000171e-06
4.749159575664430380e-05 6.668070000000000178e-06 6.211269999999999639e-03 5.262780000000000119e-06
4.927386512726319046e-05 6.918310000000000174e-06 6.444369999999999613e-03 5.524239999999999815e-06
5.112301233272107173e-05 7.177939999999999753e-06 6.686209999999999723e-03 5.798879999999999950e-06
5.304160137946546124e-05 7.447320000000000383e-06 6.937129999999999685e-03 6.087089999999999855e-06
5.503219627394384549e-05 7.726809999999999294e-06 7.197480000000000024e-03 6.390159999999999988e-06
5.709743224500506001e-05 8.016779999999999501e-06 7.467579999999999704e-03 6.708030000000000385e-06
5.924022941110319401e-05 8.317639999999999192e-06 7.747829999999999821e-03 7.042059999999999624e-06
6.146343666829103512e-05 8.629789999999999244e-06 8.038599999999999912e-03 7.392840000000000017e-06
6.377004535742400123e-05 8.953650000000000240e-06 8.340280000000000263e-03 7.760889999999999822e-06
6.616318926416015400e-05 9.289660000000000772e-06 8.653269999999999365e-03 8.147869999999999969e-06
6.864621584136147334e-05 9.638289999999999838e-06 8.978009999999999810e-03 8.553700000000000791e-06
7.122240131948871214e-05 1.000000000000000082e-05 9.314940000000000719e-03 8.980109999999999644e-06
7.389537804100911077e-05 1.037530000000000043e-05 9.664529999999999302e-03 9.427869999999999572e-06
7.666877834839000449e-05 1.076470000000000046e-05 1.002729999999999941e-02 9.897650000000000011e-06
7.954545113768414705e-05 1.116860000000000010e-05 1.040349999999999955e-02 1.039160000000000059e-05
8.253109420099711375e-05 1.158779999999999941e-05 1.079399999999999978e-02 1.090949999999999948e-05
8.562784421036849362e-05 1.202260000000000073e-05 1.119900000000000062e-02 1.145370000000000013e-05
8.884139895790382129e-05 1.247380000000000075e-05 1.161930000000000081e-02 1.202509999999999944e-05
9.217603178768228839e-05 1.294200000000000077e-05 1.205540000000000084e-02 1.262459999999999937e-05
9.563459159575664868e-05 1.342759999999999998e-05 1.250770000000000007e-02 1.325490000000000077e-05
9.922420062225888822e-05 1.393160000000000058e-05 1.297719999999999950e-02 1.391590000000000004e-05
1.029477077632417472e-04 1.445440000000000005e-05 1.346420000000000082e-02 1.461029999999999969e-05
1.068108108108108145e-04 1.499680000000000014e-05 1.396939999999999987e-02 1.533950000000000111e-05
1.108199197810848301e-04 1.555969999999999944e-05 1.449379999999999939e-02 1.605059999999999842e-05
1.149785957941297802e-04 1.614359999999999905e-05 1.503769999999999933e-02 1.676489999999999936e-05
1.192932488660644049e-04 1.674939999999999925e-05 1.560199999999999955e-02 1.747899999999999985e-05
1.237702890130074713e-04 1.737799999999999862e-05 1.618750000000000050e-02 1.808459999999999961e-05
1.284154140270645005e-04 1.803019999999999891e-05 1.679500000000000090e-02 1.891510000000000123e-05
1.332343217003411219e-04 1.870679999999999850e-05 1.742530000000000120e-02 1.980909999999999979e-05
1.382348464969824185e-04 1.940889999999999979e-05 1.807929999999999954e-02 2.074580000000000049e-05
1.434219739850807875e-04 2.013720000000000093e-05 1.875769999999999868e-02 2.172449999999999842e-05
1.488049630768077496e-04 2.089300000000000139e-05 1.946169999999999844e-02 2.274890000000000169e-05
1.543887993402556476e-04 2.167699999999999930e-05 2.019200000000000161e-02 2.382090000000000092e-05
1.601827416875960838e-04 2.249050000000000092e-05 2.094980000000000106e-02 2.494110000000000080e-05
1.661946245829740870e-04 2.333459999999999847e-05 2.173599999999999838e-02 2.611449999999999874e-05
1.724315702665217380e-04 2.421030000000000095e-05 2.255180000000000032e-02 2.733999999999999912e-05
1.789028376504104764e-04 2.511890000000000103e-05 2.339810000000000154e-02 2.862259999999999934e-05
1.856162611987854938e-04 2.606150000000000111e-05 2.427609999999999837e-02 2.996330000000000160e-05
1.925825242718446945e-04 2.703960000000000112e-05 2.518719999999999987e-02 3.093460000000000025e-05
1.998094613337331887e-04 2.805430000000000006e-05 2.613240000000000007e-02 3.209970000000000032e-05
2.073084679686621541e-04 2.910720000000000145e-05 2.711320000000000049e-02 3.351799999999999994e-05
2.150880908647899198e-04 3.019950000000000114e-05 2.813070000000000154e-02 3.519549999999999870e-05
2.231604378303407468e-04 3.133289999999999947e-05 2.918640000000000123e-02 3.695810000000000111e-05
2.315347677774862644e-04 3.250870000000000268e-05 3.028170000000000167e-02 3.880580000000000037e-05
2.402239007384638714e-04 3.372870000000000116e-05 3.141809999999999742e-02 4.074819999999999723e-05
2.492392322974847454e-04 3.499449999999999843e-05 3.259719999999999979e-02 4.278610000000000020e-05
2.585928702627731746e-04 3.630779999999999820e-05 3.382050000000000334e-02 4.492049999999999792e-05
2.682976346665667203e-04 3.767039999999999766e-05 3.508979999999999738e-02 4.717089999999999928e-05
2.783663455411028356e-04 3.908410000000000074e-05 3.640659999999999730e-02 4.952390000000000199e-05
2.888132473666454110e-04 4.055089999999999829e-05 3.777289999999999814e-02 5.199789999999999897e-05
2.996518723994452270e-04 4.207270000000000123e-05 3.919050000000000311e-02 5.459540000000000248e-05
3.108971773437792848e-04 4.365160000000000063e-05 4.066120000000000151e-02 5.730689999999999845e-05
3.225648311279379673e-04 4.528980000000000131e-05 4.218720000000000109e-02 6.017739999999999748e-05
3.346697904561982758e-04 4.698940000000000110e-05 4.377040000000000097e-02 6.316980000000000631e-05
3.472291487048768683e-04 4.875279999999999848e-05 4.541300000000000198e-02 6.631610000000000022e-05
3.602607114743037304e-04 5.058249999999999894e-05 4.711730000000000085e-02 6.962149999999999741e-05
3.737801476927690822e-04 5.248070000000000052e-05 4.888549999999999840e-02 7.306050000000000294e-05
3.878081118566555682e-04 5.445030000000000280e-05 5.072009999999999713e-02 7.671410000000000468e-05
4.023616973422799005e-04 5.649369999999999750e-05 5.262359999999999954e-02 8.051100000000000216e-05
4.174615586460246695e-04 5.861379999999999775e-05 5.459839999999999832e-02 8.450259999999999965e-05
4.331283502642726277e-04 6.081350000000000313e-05 5.664740000000000053e-02 8.869569999999999852e-05
4.493827266934063112e-04 6.309569999999999968e-05 5.877330000000000054e-02 9.304450000000000676e-05
4.662474791018480212e-04 6.546359999999999441e-05 6.097899999999999848e-02 9.767310000000000510e-05
4.837453986580200586e-04 6.792040000000000111e-05 6.326750000000000429e-02 1.024670000000000068e-04
5.018992765303445080e-04 7.046929999999999969e-05 6.564180000000000015e-02 1.074999999999999974e-04
5.207347527832965461e-04 7.311389999999999805e-05 6.810520000000000462e-02 1.127719999999999970e-04
5.402774674813510787e-04 7.585780000000000409e-05 7.066110000000000446e-02 1.182130000000000013e-04
5.605530606889830118e-04 7.870459999999999858e-05 7.331290000000000029e-02 1.239670000000000008e-04
5.815893091427071790e-04 8.165819999999999687e-05 7.606419999999999848e-02 1.225820000000000132e-04
6.034154140270645266e-04 8.472270000000000115e-05 7.891869999999999441e-02 1.273249999999999914e-04
6.260605765265960009e-04 8.790220000000000011e-05 8.188040000000000596e-02 1.334399999999999963e-04
6.495561344978821507e-04 9.120110000000000337e-05 8.495329999999999548e-02 1.398880000000000132e-04
6.739327135734903603e-04 9.462370000000000004e-05 8.814139999999999475e-02 1.466419999999999963e-04
6.992245005060539458e-04 9.817480000000000065e-05 9.144929999999999726e-02 1.537099999999999903e-04
7.254642576001800024e-04 1.018590000000000017e-04 9.488109999999999600e-02 1.611220000000000068e-04
7.526925816246204373e-04 1.056819999999999955e-04 9.844219999999999360e-02 1.688360000000000078e-04
7.809393859879297951e-04 1.096480000000000046e-04 1.021360000000000046e-01 1.768259999999999906e-04
8.102474041308993687e-04 1.137630000000000016e-04 1.059699999999999948e-01 1.850809999999999988e-04
8.406522472541890206e-04 1.180319999999999975e-04 1.099460000000000021e-01 1.932570000000000099e-04
8.722037710387225582e-04 1.224619999999999940e-04 1.140729999999999938e-01 1.998939999999999940e-04
9.049304644450276549e-04 1.270570000000000000e-04 1.183529999999999999e-01 2.095479999999999934e-04
9.388964276342918460e-04 1.318260000000000081e-04 1.227950000000000014e-01 2.196359999999999957e-04
9.741301495670428049e-04 1.367729999999999998e-04 1.274029999999999885e-01 2.301650000000000028e-04
1.010688608164336420e-03 1.419059999999999929e-04 1.321849999999999969e-01 2.411190000000000067e-04
1.048614536866964092e-03 1.472310000000000003e-04 1.371449999999999891e-01 2.525129999999999996e-04
1.087972035836113575e-03 1.527570000000000013e-04 1.422920000000000018e-01 2.642659999999999801e-04
1.128796716272444404e-03 1.584889999999999932e-04 1.476320000000000132e-01 2.762479999999999884e-04
1.171159800577276306e-03 1.644369999999999979e-04 1.531720000000000026e-01 2.852910000000000168e-04
1.215111144431532762e-03 1.706079999999999901e-04 1.589200000000000057e-01 2.989199999999999908e-04
1.260714847996401416e-03 1.770110000000000032e-04 1.648850000000000038e-01 3.131620000000000215e-04
1.308027889192937832e-03 1.836540000000000004e-04 1.710730000000000028e-01 3.279910000000000247e-04
1.357114368182329436e-03 1.905459999999999880e-04 1.774930000000000119e-01 3.434360000000000234e-04
1.408045507365895737e-03 1.976969999999999878e-04 1.841540000000000121e-01 3.594870000000000227e-04
1.460885406904824596e-03 2.051160000000000060e-04 1.910640000000000116e-01 3.760859999999999767e-04
1.515712411440566952e-03 2.128139999999999990e-04 1.982349999999999945e-01 3.931909999999999832e-04
1.572590621134310664e-03 2.208000000000000002e-04 2.056739999999999957e-01 4.105129999999999912e-04
1.631612625107770834e-03 2.290869999999999972e-04 2.133929999999999993e-01 4.269780000000000038e-04
1.692842523522135323e-03 2.376839999999999964e-04 2.214009999999999867e-01 4.387069999999999859e-04
1.756372905499119013e-03 2.466039999999999855e-04 2.297099999999999975e-01 4.544659999999999954e-04
1.822289237920306009e-03 2.558589999999999910e-04 2.383309999999999873e-01 4.713149999999999827e-04
1.890676987667278897e-03 2.654609999999999847e-04 2.472749999999999948e-01 4.866030000000000030e-04
1.961628743861753860e-03 2.754230000000000090e-04 2.565549999999999775e-01 5.004319999999999819e-04
2.035244217865577430e-03 2.857590000000000130e-04 2.661830000000000029e-01 5.129520000000000043e-04
2.111623121040596789e-03 2.964830000000000004e-04 2.761719999999999731e-01 5.245449999999999592e-04
2.190872286988792064e-03 3.076099999999999906e-04 2.865369999999999862e-01 5.356449999999999580e-04
2.273091427072009788e-03 3.191539999999999872e-04 2.972899999999999987e-01 5.463310000000000518e-04
2.358394497132361520e-03 3.311310000000000251e-04 3.084470000000000267e-01 5.568650000000000292e-04
2.446902575252089818e-03 3.435579999999999927e-04 3.200219999999999732e-01 5.673469999999999468e-04
2.538729617273306673e-03 3.564509999999999792e-04 3.320319999999999938e-01 5.778380000000000061e-04
2.634003823518386942e-03 3.698279999999999970e-04 3.444929999999999937e-01 5.884899999999999983e-04
2.732853394309705045e-03 3.837070000000000042e-04 3.574209999999999887e-01 5.992890000000000283e-04
2.835413652209768567e-03 3.981069999999999748e-04 3.708339999999999970e-01 6.103369999999999672e-04
2.941819919781085094e-03 4.130469999999999910e-04 3.847510000000000097e-01 6.216540000000000217e-04
3.052228886306556505e-03 4.285490000000000198e-04 3.991910000000000180e-01 6.331859999999999919e-04
3.166768752108558085e-03 4.446310000000000193e-04 4.141710000000000114e-01 6.448579999999999980e-04
3.285617573190389041e-03 4.613180000000000037e-04 4.297150000000000136e-01 6.562990000000000533e-04
3.408917794354687954e-03 4.786300000000000168e-04 4.458409999999999873e-01 6.673679999999999977e-04
3.536847471604753594e-03 4.965920000000000186e-04 4.625730000000000119e-01 6.785689999999999604e-04
3.669584660943884299e-03 5.152289999999999691e-04 4.799329999999999985e-01 6.907709999999999632e-04
3.807293173895115544e-03 5.345639999999999593e-04 4.979430000000000245e-01 7.045200000000000377e-04
3.950179555422273989e-03 5.546260000000000122e-04 5.166309999999999514e-01 7.194729999999999875e-04
4.098421861528657971e-03 5.754399999999999793e-04 5.360190000000000232e-01 7.353429999999999559e-04
4.252226637178093717e-03 5.970349999999999919e-04 5.561350000000000460e-01 7.519939999999999698e-04
4.411807549574539751e-03 6.194409999999999803e-04 5.770060000000000189e-01 7.693840000000000184e-04
4.577378265921955465e-03 6.426879999999999832e-04 5.986599999999999699e-01 7.876200000000000518e-04
4.749159575664430380e-03 6.668069999999999466e-04 6.211269999999999847e-01 8.066479999999999788e-04
4.927386512726318613e-03 6.918309999999999564e-04 6.444370000000000376e-01 8.265969999999999871e-04
5.112301233272107011e-03 7.177940000000000058e-04 6.686210000000000209e-01 8.474720000000000473e-04
5.304160137946546151e-03 7.447320000000000112e-04 6.937140000000000528e-01 8.693180000000000004e-04
5.503219627394384875e-03 7.726809999999999972e-04 7.197480000000000544e-01 8.922669999999999733e-04
5.709743224500506489e-03 8.016780000000000043e-04 7.467580000000000329e-01 9.162659999999999989e-04
5.924022941110320024e-03 8.317640000000000276e-04 7.747829999999999995e-01 9.414700000000000239e-04
6.146343666829104380e-03 8.629790000000000464e-04 8.038600000000000190e-01 9.679000000000000537e-04
6.377004535742399581e-03 8.953649999999999630e-04 8.340279999999999916e-01 9.955949999999999436e-04
6.616318926416014587e-03 9.289660000000000365e-04 8.653269999999999573e-01 1.024729999999999955e-03
6.864621584136147876e-03 9.638290000000000312e-04 8.978009999999999602e-01 1.055240000000000041e-03
7.122240131948870401e-03 1.000000000000000021e-03 9.314940000000000442e-01 1.087290000000000088e-03
7.389537804100911565e-03 1.037530000000000049e-03 9.664530000000000065e-01 1.120969999999999996e-03
7.666877834838999907e-03 1.076469999999999944e-03 1.002729999999999899e+00 1.156279999999999981e-03
7.954545113768415193e-03 1.116859999999999901e-03 1.040350000000000108e+00 1.193430000000000098e-03
8.253109420099711754e-03 1.158780000000000096e-03 1.079399999999999915e+00 1.232369999999999993e-03
8.562784421036848115e-03 1.202259999999999917e-03 1.119899999999999896e+00 1.273299999999999996e-03
8.884139895790382074e-03 1.247379999999999973e-03 1.161929999999999907e+00 1.316270000000000027e-03
9.217603178768227212e-03 1.294199999999999908e-03 1.205540000000000056e+00 1.361269999999999928e-03
9.563459159575665031e-03 1.342759999999999917e-03 1.250769999999999937e+00 1.408479999999999932e-03
9.922420062225888876e-03 1.393160000000000058e-03 1.297719999999999985e+00 1.457670000000000103e-03
1.029477077632417505e-02 1.445440000000000093e-03 1.346419999999999950e+00 1.508860000000000106e-03
1.068108108108108134e-02 1.499679999999999980e-03 1.396940000000000071e+00 1.562089999999999920e-03
1.108199197810848420e-02 1.555970000000000053e-03 1.449379999999999891e+00 1.617839999999999947e-03
1.149785957941297856e-02 1.614360000000000014e-03 1.503770000000000051e+00 1.677000000000000105e-03
1.192932488660644087e-02 1.674939999999999979e-03 1.560200000000000031e+00 1.739730000000000096e-03
1.237702890130074757e-02 1.737800000000000065e-03 1.618749999999999911e+00 1.806319999999999931e-03
1.284154140270645297e-02 1.803020000000000013e-03 1.679499999999999993e+00 1.876489999999999972e-03
1.332343217003411316e-02 1.870679999999999999e-03 1.742529999999999912e+00 1.950289999999999923e-03
1.382348464969824359e-02 1.940890000000000020e-03 1.807930000000000037e+00 2.027999999999999855e-03
1.434219739850807994e-02 2.013720000000000093e-03 1.875769999999999937e+00 2.109549999999999967e-03
1.488049630768077496e-02 2.089300000000000098e-03 1.946169999999999956e+00 2.195260000000000093e-03
1.543887993402556433e-02 2.167699999999999835e-03 2.019200000000000106e+00 2.285259999999999896e-03
1.601827416875960600e-02 2.249049999999999834e-03 2.094980000000000064e+00 2.379669999999999962e-03
1.661946245829740848e-02 2.333459999999999875e-03 2.173599999999999977e+00 2.478929999999999849e-03
1.724315702665217206e-02 2.421029999999999797e-03 2.255180000000000184e+00 2.583059999999999870e-03
1.789028376504104775e-02 2.511890000000000130e-03 2.339809999999999945e+00 2.692459999999999819e-03
1.856162611987854580e-02 2.606149999999999786e-03 2.427610000000000046e+00 2.807309999999999927e-03
1.925825242718446836e-02 2.703960000000000044e-03 2.518720000000000070e+00 2.927770000000000112e-03
1.998094613337331876e-02 2.805429999999999816e-03 2.613239999999999785e+00 3.054310000000000185e-03
2.073084679686621606e-02 2.910719999999999887e-03 2.711320000000000174e+00 3.186909999999999830e-03
2.150880908647899090e-02 3.019949999999999978e-03 2.813070000000000181e+00 3.326149999999999940e-03
2.231604378303407576e-02 3.133289999999999947e-03 2.918639999999999901e+00 3.472289999999999838e-03
2.315347677774862167e-02 3.250869999999999888e-03 3.028169999999999806e+00 3.625520000000000131e-03
2.402239007384638497e-02 3.372870000000000035e-03 3.141809999999999992e+00 3.786449999999999799e-03
2.492392322974847432e-02 3.499449999999999870e-03 3.259720000000000173e+00 3.955039999999999945e-03
2.585928702627731876e-02 3.630780000000000118e-03 3.382050000000000001e+00 4.131939999999999745e-03
2.682976346665667464e-02 3.767040000000000145e-03 3.508980000000000210e+00 4.317429999999999705e-03
2.783663455411028442e-02 3.908410000000000183e-03 3.640660000000000007e+00 4.511720000000000314e-03
2.888132473666454522e-02 4.055089999999999910e-03 3.777289999999999814e+00 4.715620000000000228e-03
2.996518723994452335e-02 4.207269999999999933e-03 3.919049999999999923e+00 4.929180000000000020e-03
3.108971773437792935e-02 4.365159999999999874e-03 4.066119999999999735e+00 5.153229999999999963e-03
3.225648311279379760e-02 4.528980000000000158e-03 4.218720000000000248e+00 5.388119999999999715e-03
3.346697904561982823e-02 4.698940000000000408e-03 4.377040000000000042e+00 5.634100000000000392e-03
3.472298609288900634e-02 4.875290000000000006e-03 4.541299999999999670e+00 5.892180000000000334e-03
3.602607114743037325e-02 5.058250000000000246e-03 4.711730000000000196e+00 6.162319999999999777e-03
3.737801476927690714e-02 5.248069999999999645e-03 4.888550000000000395e+00 6.445440000000000197e-03
3.878081118566555768e-02 5.445030000000000009e-03 5.072009999999999685e+00 6.742190000000000336e-03
4.023616973422798615e-02 5.649369999999999913e-03 5.262360000000000149e+00 7.052710000000000229e-03
4.174615586460247302e-02 5.861380000000000236e-03 5.459839999999999804e+00 7.378410000000000177e-03
4.331283502642726407e-02 6.081350000000000124e-03 5.664740000000000109e+00 7.719199999999999846e-03
4.493827266934063286e-02 6.309569999999999589e-03 5.877329999999999721e+00 8.076689999999999217e-03
4.662474791018481057e-02 6.546360000000000200e-03 6.097900000000000098e+00 8.451240000000000488e-03
4.837453986580200760e-02 6.792040000000000056e-03 6.326749999999999652e+00 8.843560000000000310e-03
5.018992765303444820e-02 7.046929999999999861e-03 6.564180000000000348e+00 9.255209999999999826e-03
5.207347527832965201e-02 7.311390000000000076e-03 6.810520000000000351e+00 9.686230000000000534e-03
5.402774674813510397e-02 7.585780000000000300e-03 7.066110000000000113e+00 1.013810000000000058e-02
5.605530606889830292e-02 7.870459999999999262e-03 7.331290000000000084e+00 1.061229999999999986e-02
5.815893091427072614e-02 8.165820000000000717e-03 7.606419999999999959e+00 1.110889999999999968e-02
6.034154140270645700e-02 8.472270000000000495e-03 7.891869999999999941e+00 1.163040000000000081e-02
6.260605765265959965e-02 8.790219999999999631e-03 8.188040000000000873e+00 1.217700000000000032e-02
6.495561344978821594e-02 9.120110000000000716e-03 8.495329999999999160e+00 1.275079999999999963e-02
6.739327135734902996e-02 9.462369999999999462e-03 8.814140000000000086e+00 1.335360000000000019e-02
6.992245005060539198e-02 9.817479999999999957e-03 9.144930000000000447e+00 1.398590000000000076e-02
7.254642576001799070e-02 1.018589999999999947e-02 9.488110000000000710e+00 1.465149999999999959e-02
7.526925816246204937e-02 1.056819999999999982e-02 9.844219999999999970e+00 1.535060000000000070e-02
7.809393859879297517e-02 1.096480000000000024e-02 1.021359999999999957e+01 1.608729999999999882e-02
8.102474041308993513e-02 1.137630000000000065e-02 1.059699999999999953e+01 1.686280000000000071e-02
8.406522472541889945e-02 1.180319999999999980e-02 1.099460000000000015e+01 1.767989999999999839e-02
8.722037710387225973e-02 1.224620000000000049e-02 1.140729999999999933e+01 1.854269999999999877e-02
9.049304644450276158e-02 1.270570000000000033e-02 1.183530000000000015e+01 1.945269999999999985e-02
9.388964276342917636e-02 1.318259999999999918e-02 1.227950000000000053e+01 2.041420000000000040e-02
9.741301495670427746e-02 1.367729999999999987e-02 1.274029999999999951e+01 2.143240000000000076e-02
1.010688608164336394e-01 1.419059999999999939e-02 1.321850000000000058e+01 2.250889999999999835e-02
1.048614536866964014e-01 1.472309999999999938e-02 1.371449999999999925e+01 2.365159999999999832e-02
1.087972035836113488e-01 1.527569999999999970e-02 1.422920000000000051e+01 2.486350000000000018e-02
1.128796716272444378e-01 1.584889999999999910e-02 1.476319999999999943e+01 2.614999999999999963e-02
1.171159800577276228e-01 1.644369999999999860e-02 1.531719999999999970e+01 2.752229999999999954e-02
1.215111144431532952e-01 1.706080000000000096e-02 1.589199999999999946e+01 2.898109999999999922e-02
1.260714847996401433e-01 1.770110000000000086e-02 1.648849999999999838e+01 3.054010000000000058e-02
1.308027889192937832e-01 1.836540000000000047e-02 1.710729999999999862e+01 3.220429999999999821e-02
1.357114368182329445e-01 1.905460000000000140e-02 1.774930000000000163e+01 3.398400000000000032e-02
1.408045507365895954e-01 1.976970000000000116e-02 1.841540000000000177e+01 3.589459999999999873e-02
1.460885406904824657e-01 2.051160000000000136e-02 1.910640000000000072e+01 3.794140000000000013e-02
1.515712411440566787e-01 2.128139999999999893e-02 1.982349999999999923e+01 4.014460000000000250e-02
1.572590621134310473e-01 2.207999999999999893e-02 2.056739999999999924e+01 4.251309999999999811e-02
1.631612625107770886e-01 2.290870000000000059e-02 2.133930000000000149e+01 4.506729999999999764e-02
1.692842523522135045e-01 2.376839999999999856e-02 2.214010000000000034e+01 4.782390000000000252e-02
1.756372905499119230e-01 2.466039999999999899e-02 2.297100000000000009e+01 5.080260000000000331e-02
1.822289237920306226e-01 2.558590000000000170e-02 2.383310000000000173e+01 5.403059999999999807e-02
1.890676987667279096e-01 2.654609999999999956e-02 2.472749999999999915e+01 5.752449999999999924e-02
1.961628743861753565e-01 2.754229999999999873e-02 2.565549999999999997e+01 6.131860000000000088e-02
2.035244217865577188e-01 2.857590000000000130e-02 2.661830000000000140e+01 6.543899999999999717e-02
2.111623121040596962e-01 2.964829999999999896e-02 2.761720000000000041e+01 6.991650000000000642e-02
2.190872286988791995e-01 3.076100000000000015e-02 2.865370000000000061e+01 7.478990000000000637e-02
2.273091427072009563e-01 3.191539999999999655e-02 2.972899999999999920e+01 8.009969999999999590e-02
2.358394497132361434e-01 3.311309999999999948e-02 3.084469999999999956e+01 8.590939999999999688e-02
2.446902575252089818e-01 3.435579999999999884e-02 3.200220000000000198e+01 9.247829999999999939e-02
2.538729617273306483e-01 3.564509999999999901e-02 3.320320000000000249e+01 9.593069999999999375e-02
2.732853394309704975e-01 3.837070000000000064e-02 3.574210000000000065e+01 9.687339999999999840e-02
2.835413652209768931e-01 3.981069999999999748e-02 3.708339999999999748e+01 1.057730000000000059e-01
2.941819919781085146e-01 4.130469999999999975e-02 3.847509999999999764e+01 1.145599999999999952e-01
3.052228886306556643e-01 4.285490000000000133e-02 3.991910000000000025e+01 1.234859999999999985e-01
3.166768752108558016e-01 4.446309999999999846e-02 4.141709999999999781e+01 1.331859999999999988e-01
3.285617573190389162e-01 4.613180000000000058e-02 4.297149999999999892e+01 1.438959999999999961e-01
3.408917794354687780e-01 4.786300000000000276e-02 4.458409999999999940e+01 1.556069999999999953e-01
3.536847471604753212e-01 4.965920000000000056e-02 4.625730000000000075e+01 1.684360000000000024e-01
3.669584660943884802e-01 5.152290000000000342e-02 4.799329999999999785e+01 1.824540000000000051e-01
3.807293173895116012e-01 5.345640000000000114e-02 4.979429999999999978e+01 1.977980000000000016e-01
3.950179555422274058e-01 5.546260000000000079e-02 5.166310000000000002e+01 2.145739999999999870e-01
4.098421861528657728e-01 5.754399999999999793e-02 5.360190000000000055e+01 2.329189999999999872e-01
4.252226637178093682e-01 5.970349999999999963e-02 5.561350000000000193e+01 2.529819999999999847e-01
4.411807549574540133e-01 6.194410000000000194e-02 5.770060000000000144e+01 2.749110000000000165e-01
4.577378265921955847e-01 6.426880000000000093e-02 5.986599999999999966e+01 2.988899999999999890e-01
4.749159575664430033e-01 6.668069999999999553e-02 6.211269999999999669e+01 3.250990000000000268e-01
4.927386512726318890e-01 6.918309999999999738e-02 6.444370000000000687e+01 3.537730000000000041e-01
5.112301233272107392e-01 7.177939999999999321e-02 6.686209999999999809e+01 3.851609999999999756e-01
5.304160137946546394e-01 7.447320000000000328e-02 6.937130000000000507e+01 4.195180000000000020e-01
5.503219627394385638e-01 7.726810000000000622e-02 7.197480000000000189e+01 4.571470000000000256e-01
6.499970011620497257e-01 9.126299999999999690e-02 8.638095800000000679e+01 6.103840000000000376e-01
6.799958765978184605e-01 9.547500000000000431e-02 9.039803499999999303e+01 7.043040000000000411e-01
7.100018742737189692e-01 9.968799999999999883e-02 9.441950099999999679e+01 8.095189999999999886e-01
7.400007497094877040e-01 1.039000000000000062e-01 9.844566100000000120e+01 9.267149999999999554e-01
7.699996251452562168e-01 1.081119999999999998e-01 1.024768239999999935e+02 1.056565999999999894e+00
7.999985005810248406e-01 1.123239999999999933e-01 1.065133019999999959e+02 1.199734999999999996e+00
8.299973760167935755e-01 1.165360000000000007e-01 1.105554060000000050e+02 1.356873999999999914e+00
8.599962514525621993e-01 1.207479999999999942e-01 1.146034499999999952e+02 1.528623999999999983e+00
8.899951268883308231e-01 1.249600000000000016e-01 1.186577479999999980e+02 1.715614999999999890e+00
9.200011245642314428e-01 1.291730000000000100e-01 1.227185829999999953e+02 1.916145999999999905e+00
9.500000000000000666e-01 1.333850000000000036e-01 1.267861850000000032e+02 2.131117999999999846e+00
9.799988754357686904e-01 1.375969999999999971e-01 1.308608189999999922e+02 2.361758000000000024e+00
1.009997750871537203e+00 1.418089999999999906e-01 1.349427619999999877e+02 2.608826000000000089e+00
1.039996626307306160e+00 1.460210000000000119e-01 1.390322950000000048e+02 2.872967000000000048e+00
1.069995501743074673e+00 1.502330000000000054e-01 1.431296979999999905e+02 3.154771999999999910e+00
1.100001499418975293e+00 1.544460000000000000e-01 1.472352559999999926e+02 3.454790000000000028e+00
1.130000374854743805e+00 1.586579999999999935e-01 1.513492489999999862e+02 3.773540999999999812e+00
1.159999250290512318e+00 1.628699999999999870e-01 1.554719570000000033e+02 4.111514999999999809e+00
1.189998125726281275e+00 1.670820000000000083e-01 1.596036589999999933e+02 4.469178999999999569e+00
1.219997001162049788e+00 1.712940000000000018e-01 1.637446290000000033e+02 4.846968000000000387e+00
1.249995876597818301e+00 1.755059999999999953e-01 1.678951390000000004e+02 5.245295999999999736e+00
1.279994752033587035e+00 1.797179999999999889e-01 1.720554590000000132e+02 5.664546999999999777e+00
1.310000749709487655e+00 1.839310000000000112e-01 1.762258520000000033e+02 6.105078999999999922e+00
1.339999625145256390e+00 1.881430000000000047e-01 1.804065799999999911e+02 6.567220999999999975e+00
1.369998500581024903e+00 1.923549999999999982e-01 1.845978979999999865e+02 7.051275000000000404e+00
1.399997376016793638e+00 1.965669999999999917e-01 1.888000570000000096e+02 7.557515000000000427e+00
1.429996251452562372e+00 2.007790000000000130e-01 1.930133030000000076e+02 8.086187000000000680e+00
1.459995126888330885e+00 2.049910000000000065e-01 1.972378769999999975e+02 8.637506999999999380e+00
1.489994002324099620e+00 2.092030000000000001e-01 2.014740130000000136e+02 9.211664000000000740e+00
1.520000000000000018e+00 2.134159999999999946e-01 2.057219389999999919e+02 9.808818000000000481e+00
1.549998875435768753e+00 2.176279999999999881e-01 2.099818789999999922e+02 1.042910099999999929e+01
1.579997750871537487e+00 2.218400000000000094e-01 2.142540480000000116e+02 1.107262099999999982e+01
1.609996626307306000e+00 2.260520000000000029e-01 2.185386570000000006e+02 1.173945400000000028e+01
1.639995501743074735e+00 2.302639999999999965e-01 2.228359079999999892e+02 1.242965399999999931e+01
1.669994377178843248e+00 2.344759999999999900e-01 2.271459979999999916e+02 1.314324799999999982e+01
1.700000374854744090e+00 2.386890000000000123e-01 2.314691160000000139e+02 1.388023899999999955e+01
1.729999250290512602e+00 2.429010000000000058e-01 2.358054459999999892e+02 1.464060699999999926e+01
1.759998125726281115e+00 2.471129999999999993e-01 2.401551640000000134e+02 1.542430799999999991e+01
1.789997001162050072e+00 2.513250000000000206e-01 2.445184380000000033e+02 1.623127900000000068e+01
1.819995876597818585e+00 2.555370000000000141e-01 2.488954310000000021e+02 1.706143300000000096e+01
1.849994752033587098e+00 2.597490000000000077e-01 2.532862969999999905e+02 1.791466799999999893e+01
1.879993627469355832e+00 2.639610000000000012e-01 2.576911860000000161e+02 1.879085999999999856e+01
1.909999625145256452e+00 2.681740000000000235e-01 2.621102389999999787e+02 1.968987100000000012e+01
1.939998500581025187e+00 2.723860000000000170e-01 2.665435889999999972e+02 2.061154499999999956e+01
1.969997376016793700e+00 2.765980000000000105e-01 2.709913670000000252e+02 2.155571199999999976e+01
1.999996251452562213e+00 2.808100000000000041e-01 2.754536919999999895e+02 2.252218999999999838e+01
2.029995126888330947e+00 2.850219999999999976e-01 2.799306799999999953e+02 2.351078299999999999e+01
2.059994002324099682e+00 2.892339999999999911e-01 2.844224399999999946e+02 2.452128199999999936e+01
2.089992877759867973e+00 2.934459999999999846e-01 2.889290740000000142e+02 2.555347199999999930e+01
2.119998875435769037e+00 2.976590000000000069e-01 2.934506789999999796e+02 2.660712600000000094e+01
2.149997750871537328e+00 3.018710000000000004e-01 2.979873430000000099e+02 2.768200799999999973e+01
2.179996626307306062e+00 3.060829999999999940e-01 3.025391529999999989e+02 2.877787700000000015e+01
2.209995501743074797e+00 3.102949999999999875e-01 3.071061859999999797e+02 2.989448600000000056e+01
2.239994377178843088e+00 3.145069999999999810e-01 3.116885159999999928e+02 3.103157900000000069e+01
2.269993252614611823e+00 3.187189999999999745e-01 3.162862099999999828e+02 3.218889899999999926e+01
2.299999250290512443e+00 3.229319999999999968e-01 3.208993320000000153e+02 3.336618399999999696e+01
2.329998125726281177e+00 3.271439999999999904e-01 3.255279380000000060e+02 3.456316799999999745e+01
2.359997001162049912e+00 3.313559999999999839e-01 3.301720809999999915e+02 3.577958499999999731e+01
2.389995876597818203e+00 3.355679999999999774e-01 3.348318090000000211e+02 3.701516600000000068e+01
2.419994752033587382e+00 3.397800000000000264e-01 3.395071649999999863e+02 3.826964000000000254e+01
2.449993627469356117e+00 3.439920000000000200e-01 3.441981880000000160e+02 3.954273700000000247e+01
2.479992502905124407e+00 3.482040000000000135e-01 3.489049130000000218e+02 4.083418600000000254e+01
2.509998500581025027e+00 3.524169999999999803e-01 3.536273689999999874e+02 4.214371700000000232e+01
2.539997376016793318e+00 3.566289999999999738e-01 3.583655840000000126e+02 4.347106200000000342e+01
2.569996251452562497e+00 3.608410000000000228e-01 3.631195799999999849e+02 4.481595200000000290e+01
2.599995126888331232e+00 3.650530000000000164e-01 3.678893770000000245e+02 4.617812200000000189e+01
2.629994002324099522e+00 3.692650000000000099e-01 3.726749889999999823e+02 4.755730700000000155e+01
2.659992877759868257e+00 3.734770000000000034e-01 3.774764289999999960e+02 4.895324699999999751e+01
2.689991753195636992e+00 3.776889999999999969e-01 3.822937059999999860e+02 5.036568299999999709e+01
2.719997750871537612e+00 3.819020000000000192e-01 3.871268259999999941e+02 5.179435900000000004e+01
2.749996626307306347e+00 3.861140000000000128e-01 3.919757910000000152e+02 5.323902100000000104e+01
2.779995501743074637e+00 3.903260000000000063e-01 3.968406029999999873e+02 5.469942100000000096e+01
2.809994377178843372e+00 3.945379999999999998e-01 4.017212579999999775e+02 5.617531199999999814e+01
2.839993252614612107e+00 3.987499999999999933e-01 4.066177519999999959e+02 5.766645199999999960e+01
2.869992128050380398e+00 4.029619999999999869e-01 4.115300760000000082e+02 5.917260199999999770e+01
2.899998125726281462e+00 4.071750000000000091e-01 4.164582219999999779e+02 6.069352800000000059e+01
2.929997001162049752e+00 4.113870000000000027e-01 4.214021769999999947e+02 6.222899799999999715e+01
2.959995876597818487e+00 4.155989999999999962e-01 4.263619269999999801e+02 6.377878499999999917e+01
2.989994752033587222e+00 4.198109999999999897e-01 4.313374559999999747e+02 6.534266700000000583e+01
3.019993627469355513e+00 4.240229999999999833e-01 4.363287460000000237e+02 6.692042399999999702e+01
3.049992502905124248e+00 4.282349999999999768e-01 4.413357770000000073e+02 6.851184100000000399e+01
3.079991378340893426e+00 4.324470000000000258e-01 4.463585279999999784e+02 7.011670800000000270e+01
3.109997376016793602e+00 4.366599999999999926e-01 4.513969749999999976e+02 7.173481800000000419e+01
3.139996251452562337e+00 4.408719999999999861e-01 4.564510940000000119e+02 7.336596799999999519e+01
3.169995126888330628e+00 4.450839999999999796e-01 4.615208589999999731e+02 7.500996000000000663e+01
3.199994002324099363e+00 4.492959999999999732e-01 4.666062420000000088e+02 7.666659799999999336e+01
3.229992877759868541e+00 4.535080000000000222e-01 4.717072150000000192e+02 7.833569300000000624e+01
3.259991753195636832e+00 4.577200000000000157e-01 4.768237470000000258e+02 8.001705800000000579e+01
3.289990628631405567e+00 4.619320000000000093e-01 4.819558079999999904e+02 8.171050999999999931e+01
3.319996626307306187e+00 4.661449999999999760e-01 4.871033649999999966e+02 8.341587099999999566e+01
3.349995501743074922e+00 4.703570000000000251e-01 4.922663860000000113e+02 8.513296499999999867e+01
3.379994377178843656e+00 4.745690000000000186e-01 4.974448350000000119e+02 8.686162099999999953e+01
3.409993252614611947e+00 4.787810000000000121e-01 5.026386780000000272e+02 8.860167199999999355e+01
3.439992128050380682e+00 4.829930000000000057e-01 5.078478789999999776e+02 9.035295399999999688e+01
3.469991003486149417e+00 4.872049999999999992e-01 5.130724010000000135e+02 9.211530700000000138e+01
3.499997001162050037e+00 4.914180000000000215e-01 5.183122069999999439e+02 9.388857400000000553e+01
3.529995876597818771e+00 4.956300000000000150e-01 5.235672590000000355e+02 9.567260299999999518e+01
3.559994752033587062e+00 4.998420000000000085e-01 5.288375170000000480e+02 9.746724199999999882e+01
3.589993627469355797e+00 5.040540000000000020e-01 5.341229439999999613e+02 9.927234599999999887e+01
3.619992502905124532e+00 5.082659999999999956e-01 5.394234979999999950e+02 1.010877720000000011e+02
3.649991378340893267e+00 5.124779999999999891e-01 5.447391390000000229e+02 1.029133790000000062e+02
3.679990253776661557e+00 5.166899999999999826e-01 5.500698270000000321e+02 1.047490300000000047e+02
3.709996251452562621e+00 5.209030000000000049e-01 5.554155200000000150e+02 1.065945930000000033e+02
3.739995126888330912e+00 5.251149999999999984e-01 5.607761759999999640e+02 1.084499349999999964e+02
3.769994002324099647e+00 5.293269999999999920e-01 5.661517529999999851e+02 1.103149290000000065e+02
3.799992877759868382e+00 5.335389999999999855e-01 5.715422099999999546e+02 1.121894510000000054e+02
3.829991753195636672e+00 5.377509999999999790e-01 5.769475019999999859e+02 1.140733769999999936e+02
3.859990628631405407e+00 5.419629999999999725e-01 5.823675879999999552e+02 1.159665880000000016e+02
3.889989504067174142e+00 5.461749999999999661e-01 5.878024229999999761e+02 1.178689679999999953e+02
3.919995501743074762e+00 5.503879999999999884e-01 5.932519650000000411e+02 1.197804019999999952e+02
3.949994377178843497e+00 5.545999999999999819e-01 5.987161690000000362e+02 1.217007779999999997e+02
3.979993252614611787e+00 5.588119999999999754e-01 6.041949919999999565e+02 1.236299879999999973e+02
4.009992128050380522e+00 5.630239999999999689e-01 6.096883900000000267e+02 1.255679240000000050e+02
4.039991003486148813e+00 5.672359999999999625e-01 6.151963190000000168e+02 1.275144810000000035e+02
4.069989878921917992e+00 5.714479999999999560e-01 6.207187340000000404e+02 1.294695590000000038e+02
4.099995876597818167e+00 5.756609999999999783e-01 6.262555909999999812e+02 1.314330559999999934e+02
4.129994752033587346e+00 5.798729999999999718e-01 6.318068459999999504e+02 1.334048740000000066e+02
4.159993627469355637e+00 5.840849999999999653e-01 6.373724529999999504e+02 1.353849189999999965e+02
4.189992502905123928e+00 5.882969999999999589e-01 6.429523699999999735e+02 1.373730970000000013e+02
4.219991378340893107e+00 5.925089999999999524e-01 6.485465500000000247e+02 1.393693159999999978e+02
4.249990253776661397e+00 5.967209999999999459e-01 6.541549499999999853e+02 1.413734860000000140e+02
4.279989129212430576e+00 6.009330000000000505e-01 6.597775249999999687e+02 1.433855210000000113e+02
4.309995126888330752e+00 6.051459999999999617e-01 6.654142299999999750e+02 1.454053330000000130e+02
4.339994002324099043e+00 6.093579999999999552e-01 6.710650219999999990e+02 1.474328390000000013e+02
4.369992877759868222e+00 6.135699999999999488e-01 6.767298540000000457e+02 1.494679570000000126e+02
4.399991753195637401e+00 6.177820000000000533e-01 6.824086839999999938e+02 1.515106069999999931e+02
4.429990628631405691e+00 6.219940000000000468e-01 6.881014659999999594e+02 1.535607090000000028e+02
4.459989504067174870e+00 6.262060000000000404e-01 6.938081570000000511e+02 1.556181870000000060e+02
4.489988379502943161e+00 6.304180000000000339e-01 6.995287120000000414e+02 1.576829639999999984e+02
4.519994377178843337e+00 6.346309999999999452e-01 7.052630860000000439e+02 1.597549669999999935e+02
4.549993252614612516e+00 6.388430000000000497e-01 7.110112370000000510e+02 1.618341240000000028e+02
4.579992128050380806e+00 6.430550000000000432e-01 7.167731209999999464e+02 1.639203630000000089e+02
4.609991003486149985e+00 6.472670000000000368e-01 7.225486919999999600e+02 1.660136149999999873e+02
4.639989878921918276e+00 6.514790000000000303e-01 7.283379079999999703e+02 1.681138109999999983e+02
4.669988754357686567e+00 6.556910000000000238e-01 7.341407259999999724e+02 1.702208860000000072e+02
4.699994752033587631e+00 6.599040000000000461e-01 7.399571009999999660e+02 1.723347730000000126e+02
4.729993627469355921e+00 6.641160000000000396e-01 7.457869909999999436e+02 1.744554080000000056e+02
4.759992502905125100e+00 6.683280000000000332e-01 7.516303520000000162e+02 1.765827280000000030e+02
4.789991378340893391e+00 6.725400000000000267e-01 7.574871409999999514e+02 1.787166719999999884e+02
4.819990253776661682e+00 6.767520000000000202e-01 7.633573159999999689e+02 1.808571799999999996e+02
4.849989129212430861e+00 6.809640000000000137e-01 7.692408339999999498e+02 1.830041909999999916e+02
4.879988004648199151e+00 6.851760000000000073e-01 7.751376530000000002e+02 1.851576489999999922e+02
4.909994002324100215e+00 6.893890000000000295e-01 7.810477300000000014e+02 1.873174950000000081e+02
4.939992877759868506e+00 6.936010000000000231e-01 7.869710229999999456e+02 1.894836740000000077e+02
4.969991753195636797e+00 6.978130000000000166e-01 7.929074890000000551e+02 1.916561309999999878e+02
4.999990628631405976e+00 7.020250000000000101e-01 7.988570889999999736e+02 1.938348119999999994e+02
5.029989504067174266e+00 7.062370000000000037e-01 8.048197780000000421e+02 1.960196650000000034e+02
5.059988379502942557e+00 7.104489999999999972e-01 8.107955170000000180e+02 1.982106369999999913e+02
5.089987254938711736e+00 7.146609999999999907e-01 8.167842650000000049e+02 2.004076780000000042e+02
5.119993252614611912e+00 7.188740000000000130e-01 8.227859789999999975e+02 2.026107379999999978e+02
5.149992128050381091e+00 7.230860000000000065e-01 8.288006189999999833e+02 2.048197670000000130e+02
5.179991003486149381e+00 7.272980000000000000e-01 8.348281439999999520e+02 2.070347179999999980e+02
5.209989878921917672e+00 7.315099999999999936e-01 8.408685150000000021e+02 2.092555419999999913e+02
5.239988754357686851e+00 7.357219999999999871e-01 8.469216900000000123e+02 2.114821949999999902e+02
5.269987629793455142e+00 7.399339999999999806e-01 8.529876299999999674e+02 2.137146299999999997e+02
5.299993627469356205e+00 7.441470000000000029e-01 8.590662949999999682e+02 2.159528019999999913e+02
5.329992502905124496e+00 7.483589999999999964e-01 8.651576440000000048e+02 2.181966679999999883e+02
5.359991378340892787e+00 7.525709999999999900e-01 8.712616400000000567e+02 2.204461829999999907e+02
5.389990253776661966e+00 7.567829999999999835e-01 8.773782410000000027e+02 2.227013070000000141e+02
5.419989129212430257e+00 7.609949999999999770e-01 8.835074100000000499e+02 2.249619959999999992e+02
5.449988004648198547e+00 7.652069999999999705e-01 8.896491069999999581e+02 2.272282099999999900e+02
5.479986880083967726e+00 7.694189999999999641e-01 8.958032940000000508e+02 2.294999080000000049e+02
5.509992877759867902e+00 7.736319999999999864e-01 9.019699329999999691e+02 2.317770519999999976e+02
5.539991753195637081e+00 7.778439999999999799e-01 9.081489840000000413e+02 2.340596009999999865e+02
5.569990628631405372e+00 7.820559999999999734e-01 9.143404100000000199e+02 2.363475170000000105e+02
5.599989504067174551e+00 7.862679999999999669e-01 9.205441730000000007e+02 2.386407639999999901e+02
5.629988379502942841e+00 7.904799999999999605e-01 9.267602359999999635e+02 2.409393029999999953e+02
5.659987254938711132e+00 7.946919999999999540e-01 9.329885610000000042e+02 2.432430980000000034e+02
5.689986130374480311e+00 7.989039999999999475e-01 9.392291109999999890e+02 2.455521129999999914e+02
5.719992128050380487e+00 8.031169999999999698e-01 9.454818480000000136e+02 2.478663139999999885e+02
5.749991003486149665e+00 8.073289999999999633e-01 9.517467360000000554e+02 2.501856650000000002e+02
5.779989878921917956e+00 8.115409999999999568e-01 9.580237389999999778e+02 2.525101319999999987e+02
5.809988754357686247e+00 8.157529999999999504e-01 9.643128199999999879e+02 2.548396810000000130e+02
5.839987629793455426e+00 8.199650000000000549e-01 9.706139419999999518e+02 2.571742800000000102e+02
5.869986505229224605e+00 8.241770000000000485e-01 9.769270699999999579e+02 2.595138959999999884e+02
5.899992502905124780e+00 8.283899999999999597e-01 9.832521679999999833e+02 2.618584960000000024e+02
5.929991378340893071e+00 8.326019999999999532e-01 9.895892010000000028e+02 2.642080490000000168e+02
5.959990253776661362e+00 8.368139999999999468e-01 9.959381319999999960e+02 2.665625249999999937e+02
5.989989129212430541e+00 8.410260000000000513e-01 1.002298927000000049e+03 2.689218910000000164e+02
6.019988004648199720e+00 8.452380000000000448e-01 1.008671551000000022e+03 2.712861189999999851e+02
6.049986880083968011e+00 8.494500000000000384e-01 1.015055969000000005e+03 2.736551789999999755e+02
6.079985755519736301e+00 8.536620000000000319e-01 1.021452145999999971e+03 2.760290410000000065e+02
6.109991753195637365e+00 8.578750000000000542e-01 1.027860048000000006e+03 2.784076759999999808e+02
6.139990628631405656e+00 8.620870000000000477e-01 1.034279641000000083e+03 2.807910560000000260e+02
6.169989504067174835e+00 8.662990000000000412e-01 1.040710890999999947e+03 2.831791529999999852e+02
6.199988379502943125e+00 8.705110000000000348e-01 1.047153763000000026e+03 2.855719389999999862e+02
6.229987254938712304e+00 8.747230000000000283e-01 1.053608224999999948e+03 2.879693879999999808e+02
6.259986130374480595e+00 8.789350000000000218e-01 1.060074243000000024e+03 2.903714719999999829e+02
6.289985005810248886e+00 8.831470000000000153e-01 1.066551782999999887e+03 2.927781659999999988e+02
6.319991003486149950e+00 8.873600000000000376e-01 1.073040813000000071e+03 2.951894419999999855e+02
6.349989878921918240e+00 8.915720000000000312e-01 1.079541300000000092e+03 2.976052760000000035e+02
6.379988754357687419e+00 8.957840000000000247e-01 1.086053210999999919e+03 3.000256410000000074e+02
6.409987629793455710e+00 8.999960000000000182e-01 1.092576512999999977e+03 3.024505139999999983e+02
6.439986505229224001e+00 9.042080000000000117e-01 1.099111175000000003e+03 3.048798699999999826e+02
6.469985380664993180e+00 9.084200000000000053e-01 1.105657165000000077e+03 3.073136830000000259e+02
6.499991378340893355e+00 9.126330000000000275e-01 1.112214449000000059e+03 3.097519310000000132e+02
6.529990253776662534e+00 9.168450000000000211e-01 1.118782997999999907e+03 3.121945900000000051e+02
6.559989129212430825e+00 9.210570000000000146e-01 1.125362777999999935e+03 3.146416360000000054e+02
6.589988004648199116e+00 9.252690000000000081e-01 1.131953758999999991e+03 3.170930460000000153e+02
6.619986880083968295e+00 9.294810000000000016e-01 1.138555910000000040e+03 3.195487979999999766e+02
6.649985755519736585e+00 9.336929999999999952e-01 1.145169200000000046e+03 3.220088700000000017e+02
6.679984630955504876e+00 9.379049999999999887e-01 1.151793597000000091e+03 3.244732379999999807e+02
6.709990628631405940e+00 9.421180000000000110e-01 1.158429071000000022e+03 3.269418830000000185e+02
6.739989504067174231e+00 9.463300000000000045e-01 1.165075591999999915e+03 3.294147810000000050e+02
6.769988379502943410e+00 9.505419999999999980e-01 1.171733130000000074e+03 3.318919119999999907e+02
6.799987254938711700e+00 9.547539999999999916e-01 1.178401652999999897e+03 3.343732549999999719e+02
6.829986130374479991e+00 9.589659999999999851e-01 1.185081134000000020e+03 3.368587890000000016e+02
6.859985005810249170e+00 9.631779999999999786e-01 1.191771539999999959e+03 3.393484930000000190e+02
6.889983881246017461e+00 9.673899999999999721e-01 1.198472843999999895e+03 3.418423480000000154e+02
6.919989878921918525e+00 9.716029999999999944e-01 1.205185015999999905e+03 3.443403339999999844e+02
6.949988754357686815e+00 9.758149999999999880e-01 1.211908024999999952e+03 3.468424309999999764e+02
6.979987629793455106e+00 9.800269999999999815e-01 1.218641843999999992e+03 3.493486189999999851e+02
7.009986505229224285e+00 9.842389999999999750e-01 1.225386443999999983e+03 3.518588790000000017e+02
7.039985380664992576e+00 9.884509999999999685e-01 1.232141795000000002e+03 3.543731930000000148e+02
7.069984256100760867e+00 9.926629999999999621e-01 1.238907868999999891e+03 3.568915420000000154e+02
7.099990253776661930e+00 9.968759999999999843e-01 1.245684637000000066e+03 3.594139059999999972e+02
7.129989129212430221e+00 1.001087999999999978e+00 1.252472072000000026e+03 3.619402690000000007e+02
7.159988004648200288e+00 1.005300000000000082e+00 1.259270146000000068e+03 3.644706110000000194e+02
7.189986880083967691e+00 1.009511999999999965e+00 1.266078829000000042e+03 3.670049149999999827e+02
7.219985755519736870e+00 1.013724000000000069e+00 1.272898095000000012e+03 3.695431639999999902e+02
7.249984630955505160e+00 1.017935999999999952e+00 1.279727916000000050e+03 3.720853389999999763e+02
7.279983506391274339e+00 1.022148000000000057e+00 1.286568265000000110e+03 3.746314239999999813e+02
7.309989504067175403e+00 1.026361000000000079e+00 1.293419114000000036e+03 3.771814019999999914e+02
7.339988379502942806e+00 1.030572999999999961e+00 1.300280434999999898e+03 3.797352549999999951e+02
7.369987254938711985e+00 1.034785000000000066e+00 1.307152203000000100e+03 3.822929679999999735e+02
7.399986130374480275e+00 1.038996999999999948e+00 1.314034390000000030e+03 3.848545229999999719e+02
7.429985005810249454e+00 1.043209000000000053e+00 1.320926969000000099e+03 3.874199050000000284e+02
7.459983881246016857e+00 1.047420999999999935e+00 1.327829913999999917e+03 3.899890970000000152e+02
7.489982756681786924e+00 1.051633000000000040e+00 1.334743199000000004e+03 3.925620829999999728e+02
7.519988754357687100e+00 1.055846000000000062e+00 1.341666797000000088e+03 3.951388479999999959e+02
7.549987629793455390e+00 1.060057999999999945e+00 1.348600682000000006e+03 3.977193770000000086e+02
7.579986505229224569e+00 1.064270000000000049e+00 1.355544828000000052e+03 4.003036529999999971e+02
7.609985380664991972e+00 1.068481999999999932e+00 1.362499209999999948e+03 4.028916619999999966e+02
7.639984256100762039e+00 1.072694000000000036e+00 1.369463801999999987e+03 4.054833879999999908e+02
7.669983131536529442e+00 1.076905999999999919e+00 1.376438578000000007e+03 4.080788170000000150e+02
7.699989129212430505e+00 1.081118999999999941e+00 1.383423512000000073e+03 4.106779339999999934e+02
7.729988004648199684e+00 1.085331000000000046e+00 1.390418580999999904e+03 4.132807240000000206e+02
7.759986880083967087e+00 1.089542999999999928e+00 1.397423757000000023e+03 4.158871730000000184e+02
7.789985755519737154e+00 1.093755000000000033e+00 1.404439018000000033e+03 4.184972660000000246e+02
7.819984630955504556e+00 1.097966999999999915e+00 1.411464336999999887e+03 4.211109900000000152e+02
7.849983506391273735e+00 1.102179000000000020e+00 1.418499690000000101e+03 4.237283310000000256e+02
7.879982381827042026e+00 1.106390999999999902e+00 1.425545051999999941e+03 4.263492739999999799e+02
7.909988379502942202e+00 1.110603999999999925e+00 1.432600400000000036e+03 4.289738070000000221e+02
7.939987254938712269e+00 1.114816000000000029e+00 1.439665707999999995e+03 4.316019150000000195e+02
7.969986130374479671e+00 1.119027999999999912e+00 1.446740952999999990e+03 4.342335840000000076e+02
7.999985005810248850e+00 1.123240000000000016e+00 1.453826111000000083e+03 4.368688030000000140e+02
8.029983881246016253e+00 1.127451999999999899e+00 1.460921156999999994e+03 4.395075570000000198e+02
8.059982756681787208e+00 1.131664000000000003e+00 1.468026067999999896e+03 4.421498339999999985e+02
8.089981632117556387e+00 1.135876000000000108e+00 1.475140820999999960e+03 4.447956209999999828e+02
8.119987629793454786e+00 1.140088999999999908e+00 1.482265390999999909e+03 4.474449050000000057e+02
8.149986505229223965e+00 1.144301000000000013e+00 1.489399756000000025e+03 4.500976729999999861e+02
8.179985380664991368e+00 1.148512999999999895e+00 1.496543891999999914e+03 4.527539130000000114e+02
8.209984256100762323e+00 1.152725000000000000e+00 1.503697775999999976e+03 4.554136120000000005e+02
8.239983131536531502e+00 1.156937000000000104e+00 1.510861386000000039e+03 4.580767589999999814e+02
8.269982006972298905e+00 1.161148999999999987e+00 1.518034697000000051e+03 4.607433409999999867e+02
8.299988004648199080e+00 1.165362000000000009e+00 1.525217687999999953e+03 4.634133459999999900e+02
8.329986880083966483e+00 1.169573999999999891e+00 1.532410335999999916e+03 4.660867620000000215e+02
8.359985755519737438e+00 1.173785999999999996e+00 1.539612617000000000e+03 4.687635769999999980e+02
8.389984630955506617e+00 1.177998000000000101e+00 1.546824511000000030e+03 4.714437800000000038e+02
8.419983506391274020e+00 1.182209999999999983e+00 1.554045994999999948e+03 4.741273590000000127e+02
8.449982381827043199e+00 1.186422000000000088e+00 1.561277045999999928e+03 4.768143029999999953e+02
8.479981257262810601e+00 1.190633999999999970e+00 1.568517642000000023e+03 4.795045999999999822e+02
8.509987254938712553e+00 1.194846999999999992e+00 1.575767761999999948e+03 4.821982380000000035e+02
8.539986130374481732e+00 1.199059000000000097e+00 1.583027383000000100e+03 4.848952080000000251e+02
8.569985005810249135e+00 1.203270999999999979e+00 1.590296485000000075e+03 4.875954970000000230e+02
8.599983881246018314e+00 1.207483000000000084e+00 1.597575045000000046e+03 4.902990950000000225e+02
8.629982756681785716e+00 1.211694999999999967e+00 1.604863041000000067e+03 4.930059909999999945e+02
8.659981632117554895e+00 1.215907000000000071e+00 1.612160454000000072e+03 4.957161750000000211e+02
8.689980507553324074e+00 1.220118999999999954e+00 1.619467259999999897e+03 4.984296340000000214e+02
8.719986505229224250e+00 1.224331999999999976e+00 1.626783439999999928e+03 5.011463600000000156e+02
8.749985380664993428e+00 1.228544000000000080e+00 1.634108971999999994e+03 5.038663409999999772e+02
8.779984256100760831e+00 1.232755999999999963e+00 1.641443835000000036e+03 5.065895669999999882e+02
8.809983131536530010e+00 1.236968000000000067e+00 1.648788009000000102e+03 5.093160280000000171e+02
8.839982006972299189e+00 1.241179999999999950e+00 1.656141472000000022e+03 5.120457129999999779e+02
8.869980882408068368e+00 1.245392000000000055e+00 1.663504204999999956e+03 5.147786129999999503e+02
8.899986880083968543e+00 1.249605000000000077e+00 1.670876185999999961e+03 5.175147170000000187e+02
8.929985755519735946e+00 1.253816999999999959e+00 1.678257395000000088e+03 5.202540159999999787e+02
8.959984630955505125e+00 1.258029000000000064e+00 1.685647811999999931e+03 5.229964989999999716e+02
8.989983506391274304e+00 1.262240999999999946e+00 1.693047416999999996e+03 5.257421570000000202e+02
9.019982381827043483e+00 1.266453000000000051e+00 1.700456190000000106e+03 5.284909800000000359e+02
9.049981257262810885e+00 1.270664999999999933e+00 1.707874109999999973e+03 5.312429590000000417e+02
9.079980132698580064e+00 1.274877000000000038e+00 1.715301157999999987e+03 5.339980829999999514e+02
9.109986130374480240e+00 1.279090000000000060e+00 1.722737313999999969e+03 5.367563440000000128e+02
9.139985005810249419e+00 1.283301999999999943e+00 1.730182559000000083e+03 5.395177330000000211e+02
9.169983881246018598e+00 1.287514000000000047e+00 1.737636872000000039e+03 5.422822390000000041e+02
9.199982756681786000e+00 1.291725999999999930e+00 1.745100235000000112e+03 5.450498529999999846e+02
9.229981632117555179e+00 1.295938000000000034e+00 1.752572627000000011e+03 5.478205669999999827e+02
9.259980507553322582e+00 1.300149999999999917e+00 1.760054030000000012e+03 5.505943720000000212e+02
9.289979382989091761e+00 1.304362000000000021e+00 1.767544425000000047e+03 5.533712580000000116e+02
9.319985380664993713e+00 1.308575000000000044e+00 1.775043791000000056e+03 5.561512159999999767e+02
9.349984256100761115e+00 1.312786999999999926e+00 1.782552112000000079e+03 5.589342380000000503e+02
9.379983131536530294e+00 1.316999000000000031e+00 1.790069365999999945e+03 5.617203140000000303e+02
9.409982006972297697e+00 1.321210999999999913e+00 1.797595536000000038e+03 5.645094370000000481e+02
9.439980882408066876e+00 1.325423000000000018e+00 1.805130603000000065e+03 5.673015970000000152e+02
9.469979757843836055e+00 1.329634999999999900e+00 1.812674547999999959e+03 5.700967859999999519e+02
9.499985755519736230e+00 1.333847999999999923e+00 1.820227352999999994e+03 5.728949949999999944e+02


==> anc/Fig3/Fig3a/Full_EOS_Zeta_0_lower.out <==
# nb/n0, nb( fm ^{-3}), epsilon (MeV fm^{-3}), p (MeV fm^{-3})
6.015825057117546110e-08 1.018590000000000057e-08 9.488110000000000540e-06 1.054460000000000100e-09
6.241612657558944866e-08 1.056819999999999996e-08 9.844219999999999406e-06 1.106829999999999992e-09
6.475845883651172305e-08 1.096480000000000002e-08 1.021359999999999992e-05 1.163010000000000102e-09
6.718879097309647653e-08 1.137630000000000010e-08 1.059700000000000035e-05 1.220500000000000076e-09
6.971007600130556027e-08 1.180320000000000077e-08 1.099459999999999973e-05 1.281979999999999951e-09
7.232644814348549443e-08 1.224620000000000017e-08 1.140730000000000003e-05 1.346539999999999984e-09
7.504026981240578906e-08 1.270570000000000008e-08 1.183530000000000000e-05 1.413839999999999948e-09
7.785685643679768625e-08 1.318259999999999954e-08 1.227949999999999991e-05 1.486270000000000080e-09
8.077857042943069605e-08 1.367730000000000032e-08 1.274030000000000065e-05 1.560010000000000075e-09
8.381013661584370620e-08 1.419059999999999937e-08 1.321850000000000058e-05 1.639089999999999972e-09
8.695509861519093547e-08 1.472309999999999934e-08 1.371450000000000058e-05 1.722059999999999945e-09
9.021877185620367887e-08 1.527570000000000092e-08 1.422919999999999922e-05 1.808509999999999993e-09
9.360410935484373464e-08 1.584889999999999973e-08 1.476319999999999953e-05 1.901719999999999922e-09
9.711701714303476540e-08 1.644369999999999854e-08 1.531719999999999965e-05 1.996319999999999988e-09
1.007616294431233575e-07 1.706079999999999882e-08 1.589199999999999963e-05 2.097950000000000184e-09
1.045432616838407927e-07 1.770109999999999960e-08 1.648849999999999977e-05 2.204520000000000159e-09
1.084666386907259984e-07 1.836540000000000112e-08 1.710730000000000136e-05 2.315519999999999879e-09
1.125370758925102301e-07 1.905459999999999911e-08 1.774929999999999962e-05 2.435270000000000008e-09
1.167604793211171900e-07 1.976970000000000133e-08 1.841539999999999990e-05 2.556719999999999832e-09
1.211421644052781335e-07 2.051160000000000018e-08 1.910640000000000057e-05 2.687239999999999914e-09
1.256886277801091172e-07 2.128139999999999891e-08 1.982350000000000087e-05 2.824059999999999862e-09
1.304051848743414097e-07 2.207999999999999985e-08 2.056739999999999895e-05 2.966609999999999954e-09
1.352995135294757764e-07 2.290870000000000052e-08 2.133930000000000082e-05 3.120260000000000142e-09
1.403769291742434859e-07 2.376839999999999994e-08 2.214009999999999831e-05 3.276260000000000017e-09
1.456451096501453299e-07 2.466039999999999892e-08 2.297100000000000080e-05 3.443769999999999989e-09
1.511111421954896667e-07 2.558589999999999950e-08 2.383310000000000056e-05 3.619359999999999793e-09
1.567821140485849071e-07 2.654610000000000038e-08 2.472750000000000000e-05 3.802400000000000022e-09
1.626657030509317637e-07 2.754229999999999907e-08 2.565549999999999856e-05 3.999310000000000327e-09
1.687701776472233827e-07 2.857589999999999848e-08 2.661829999999999890e-05 4.199800000000000324e-09
1.751038062821529367e-07 2.964830000000000152e-08 2.761720000000000047e-05 4.414650000000000260e-09
1.816754480036057939e-07 3.076099999999999996e-08 2.865369999999999978e-05 4.639919999999999834e-09
1.884933712562751799e-07 3.191540000000000003e-08 2.972899999999999946e-05 4.874939999999999711e-09
1.955670256912388703e-07 3.311309999999999890e-08 3.084469999999999964e-05 5.127039999999999699e-09
2.029064515627671537e-07 3.435580000000000248e-08 3.200220000000000338e-05 5.384780000000000093e-09
2.105210985219378055e-07 3.564509999999999802e-08 3.320320000000000086e-05 5.660219999999999713e-09
2.184215974262134688e-07 3.698279999999999682e-08 3.444930000000000236e-05 5.949110000000000356e-09
2.266185791330566807e-07 3.837069999999999696e-08 3.574209999999999784e-05 6.250869999999999943e-09
2.351232651031224651e-07 3.981070000000000191e-08 3.708339999999999803e-05 6.573300000000000038e-09
2.439474674002580413e-07 4.130480000000000072e-08 3.847520000000000052e-05 6.904750000000000170e-09
2.531024074851183803e-07 4.285489999999999684e-08 3.991910000000000206e-05 7.257680000000000109e-09
2.626004880247431615e-07 4.446309999999999797e-08 4.141710000000000026e-05 7.628040000000000058e-09
2.724558834957492600e-07 4.613180000000000152e-08 4.297150000000000015e-05 8.015450000000000481e-09
2.826804059619838687e-07 4.786300000000000315e-08 4.458409999999999890e-05 8.427459999999999351e-09
2.932888205032561111e-07 4.965919999999999908e-08 4.625730000000000179e-05 8.853790000000000297e-09
3.042958921993752165e-07 5.152289999999999875e-08 4.799330000000000008e-05 9.305809999999999735e-09
3.157152049237655997e-07 5.345640000000000081e-08 4.979429999999999859e-05 9.780450000000000073e-09
3.275638861690058015e-07 5.546260000000000325e-08 5.166309999999999669e-05 1.027769999999999978e-08
3.398567010149049983e-07 5.754400000000000229e-08 5.360189999999999920e-05 1.080379999999999944e-08
3.526107769540417841e-07 5.970350000000000254e-08 5.561349999999999871e-05 1.135220000000000056e-08
3.658438320821871068e-07 6.194409999999999416e-08 5.770060000000000114e-05 1.193090000000000064e-08
3.795735844951119677e-07 6.426879999999999379e-08 5.986599999999999908e-05 1.253900000000000064e-08
3.938183428917797751e-07 6.668069999999999701e-08 6.211269999999999910e-05 1.317720000000000036e-08
4.085975971775384343e-07 6.918309999999999698e-08 6.444370000000000100e-05 1.384849999999999990e-08
4.239314278609285756e-07 7.177940000000000547e-08 6.686210000000000482e-05 1.455390000000000038e-08
4.398410966568751674e-07 7.447320000000000541e-08 6.937130000000000444e-05 1.529409999999999995e-08
4.563478652803034428e-07 7.726810000000000618e-08 7.197480000000000078e-05 1.607229999999999960e-08
4.734735860493309363e-07 8.016779999999999607e-08 7.467580000000000084e-05 1.689039999999999949e-08
4.912424736948447056e-07 8.317639999999999827e-08 7.747829999999999984e-05 1.774550000000000164e-08
5.096781523445393483e-07 8.629790000000000409e-08 8.038599999999999912e-05 1.865120000000000028e-08
5.288054273324941178e-07 8.953650000000000240e-08 8.340280000000000046e-05 1.959660000000000158e-08
5.486502851991732406e-07 9.289660000000000613e-08 8.653269999999999907e-05 2.059119999999999978e-08
5.692404842946178478e-07 9.638290000000000473e-08 8.978010000000000461e-05 2.163840000000000005e-08
5.906031923656766630e-07 9.999999999999999547e-08 9.314939999999999960e-05 2.272630000000000082e-08
6.127685301751605522e-07 1.037530000000000027e-07 9.664530000000000115e-05 2.388789999999999978e-08
6.357666184858799578e-07 1.076469999999999977e-07 1.002729999999999935e-04 2.509390000000000079e-08
6.596210814255296893e-07 1.116859999999999983e-07 1.040350000000000026e-04 2.636340000000000101e-08
6.843791672494988357e-07 1.158780000000000004e-07 1.079399999999999999e-04 2.770210000000000094e-08
7.100585940535584511e-07 1.202260000000000073e-07 1.119900000000000035e-04 2.908499999999999872e-08
7.367066100930977306e-07 1.247379999999999884e-07 1.161930000000000037e-04 3.057189999999999862e-08
7.643586515596587823e-07 1.294200000000000035e-07 1.205539999999999981e-04 3.210820000000000292e-08
7.930383425809360979e-07 1.342760000000000041e-07 1.250769999999999953e-04 3.372600000000000038e-08
8.228047434761661713e-07 1.393160000000000016e-07 1.297720000000000037e-04 3.543339999999999884e-08
8.536814783730437057e-07 1.445440000000000005e-07 1.346420000000000028e-04 3.718929999999999937e-08
8.857157955269581082e-07 1.499680000000000099e-07 1.396939999999999944e-04 3.908660000000000273e-08
9.189608492252219056e-07 1.555969999999999870e-07 1.449380000000000004e-04 4.103950000000000164e-08
9.534461696274537682e-07 1.614359999999999905e-07 1.503769999999999868e-04 4.309599999999999759e-08
9.892249110209664348e-07 1.674940000000000041e-07 1.560199999999999868e-04 4.526600000000000312e-08
1.026350227693073067e-06 1.737800000000000116e-07 1.618749999999999909e-04 4.749290000000000171e-08
1.064869367899162438e-06 1.803019999999999955e-07 1.679499999999999895e-04 4.990029999999999983e-08
1.104829579894623952e-06 1.870679999999999914e-07 1.742530000000000001e-04 5.237389999999999757e-08
1.146295830030618390e-06 1.940890000000000117e-07 1.807930000000000019e-04 5.497670000000000021e-08
1.189309460530610449e-06 2.013720000000000114e-07 1.875769999999999966e-04 5.771609999999999759e-08
1.233947249809608419e-06 2.089300000000000054e-07 1.946170000000000105e-04 6.053180000000000473e-08
1.280250540091077422e-06 2.167700000000000015e-07 2.019199999999999912e-04 6.355339999999999521e-08
1.328296109790025112e-06 2.249049999999999880e-07 2.094979999999999922e-04 6.665919999999999910e-08
1.378148925257611843e-06 2.333460000000000038e-07 2.173599999999999925e-04 6.991510000000000644e-08
1.429868046813074322e-06 2.421030000000000074e-07 2.255179999999999913e-04 7.330860000000000305e-08
1.483530252871419566e-06 2.511889999999999870e-07 2.339809999999999948e-04 7.680130000000000361e-08
1.539200509783808144e-06 2.606149999999999815e-07 2.427610000000000022e-04 8.039669999999999887e-08
1.596967408029095006e-06 2.703959999999999815e-07 2.518719999999999900e-04 8.429249999999999859e-08
1.656895913958440509e-06 2.805430000000000260e-07 2.613240000000000072e-04 8.853540000000000014e-08
1.719080524082622195e-06 2.910719999999999742e-07 2.711319999999999919e-04 9.298320000000000374e-08
1.783592110784725339e-06 3.019949999999999987e-07 2.813070000000000089e-04 9.766050000000000288e-08
1.850531076607450922e-06 3.133289999999999862e-07 2.918640000000000232e-04 1.025640000000000044e-07
1.919974199965807234e-06 3.250869999999999781e-07 3.028169999999999842e-04 1.077130000000000064e-07
1.992027789434419962e-06 3.372869999999999947e-07 3.141810000000000197e-04 1.131260000000000033e-07
2.066786341524067498e-06 3.499450000000000012e-07 3.259720000000000022e-04 1.187960000000000005e-07
2.144350258777451669e-06 3.630779999999999905e-07 3.382050000000000052e-04 1.247659999999999937e-07
2.224825849769198588e-06 3.767039999999999829e-07 3.508979999999999868e-04 1.310130000000000099e-07
2.308319423073934367e-06 3.908409999999999989e-07 3.640660000000000207e-04 1.375789999999999907e-07
2.394949099330131993e-06 4.055090000000000083e-07 3.777289999999999879e-04 1.444780000000000050e-07
2.484827093144340595e-06 4.207270000000000060e-07 3.919050000000000094e-04 1.517009999999999897e-07
2.578077431186957019e-06 4.365159999999999894e-07 4.066119999999999891e-04 1.593149999999999942e-07
2.674830046160302400e-06 4.528979999999999835e-07 4.218720000000000022e-04 1.672650000000000092e-07
2.775208964734772740e-06 4.698939999999999856e-07 4.377040000000000227e-04 1.756299999999999918e-07
2.879355931676536471e-06 4.875280000000000229e-07 4.541300000000000176e-04 1.844139999999999995e-07
2.987418597783684192e-06 5.058250000000000444e-07 4.711730000000000237e-04 1.936049999999999923e-07
3.099526895758537037e-06 5.248070000000000221e-07 4.888549999999999536e-04 2.033040000000000052e-07
3.215852100526880627e-06 5.445030000000000153e-07 5.072009999999999843e-04 2.134049999999999975e-07
3.336535956854883393e-06 5.649370000000000512e-07 5.262360000000000215e-04 2.240429999999999899e-07
3.461749739668329686e-06 5.861379999999999775e-07 5.459840000000000092e-04 2.352069999999999964e-07
3.591664723893007668e-06 6.081349999999999593e-07 5.664739999999999706e-04 2.468750000000000186e-07
3.726452184454702534e-06 6.309569999999999502e-07 5.877330000000000054e-04 2.591999999999999917e-07
3.866301114374971489e-06 6.546359999999999864e-07 6.097900000000000282e-04 2.719950000000000212e-07
4.011400506675370891e-06 6.792039999999999984e-07 6.326749999999999692e-04 2.854770000000000092e-07
4.161939354377458365e-06 7.046930000000000223e-07 6.564179999999999755e-04 2.996020000000000116e-07
4.318130274630484444e-06 7.311389999999999932e-07 6.810520000000000245e-04 3.143310000000000107e-07
4.480185884583702199e-06 7.585779999999999519e-07 7.066110000000000013e-04 3.298710000000000029e-07
4.648318801386363855e-06 7.870460000000000451e-07 7.331290000000000072e-04 3.459039999999999983e-07
4.822759360283489833e-06 8.165819999999999729e-07 7.606419999999999588e-04 3.626950000000000062e-07
5.003749708583951663e-06 8.472270000000000200e-07 7.891870000000000048e-04 3.799279999999999859e-07
5.191537899628542195e-06 8.790229999999999694e-07 8.188050000000000319e-04 3.959839999999999809e-07
5.386366080726131267e-06 9.120109999999999998e-07 8.495329999999999722e-04 4.142959999999999929e-07
5.588505929345208021e-06 9.462370000000000046e-07 8.814139999999999605e-04 4.338340000000000187e-07
5.798235028986182919e-06 9.817479999999999049e-07 9.144929999999999466e-04 4.542200000000000002e-07
6.015825057117545951e-06 1.018590000000000017e-06 9.488110000000000337e-04 4.757460000000000038e-07
6.241612657558943649e-06 1.056819999999999904e-06 9.844219999999999880e-04 4.984520000000000220e-07
6.475845883651172252e-06 1.096480000000000088e-06 1.021360000000000020e-03 5.219659999999999505e-07
6.718879097309647335e-06 1.137629999999999897e-06 1.059700000000000008e-03 5.472960000000000324e-07
6.971007600130555180e-06 1.180320000000000077e-06 1.099460000000000021e-03 5.734299999999999672e-07
7.232644814348549972e-06 1.224620000000000017e-06 1.140729999999999956e-03 6.010739999999999731e-07
7.504026981240578535e-06 1.270569999999999975e-06 1.183529999999999912e-03 6.300970000000000338e-07
7.785685643679768889e-06 1.318259999999999894e-06 1.227950000000000005e-03 6.601549999999999712e-07
8.077857042943069552e-06 1.367730000000000032e-06 1.274029999999999998e-03 6.922310000000000263e-07
8.381013661584372473e-06 1.419060000000000056e-06 1.321850000000000065e-03 7.253400000000000086e-07
8.695509861519094076e-06 1.472309999999999927e-06 1.371449999999999969e-03 7.595039999999999961e-07
9.021877185620366617e-06 1.527570000000000013e-06 1.422920000000000044e-03 7.950679999999999829e-07
9.360410935484372988e-06 1.584889999999999999e-06 1.476319999999999933e-03 8.336530000000000336e-07
9.711701714303478975e-06 1.644370000000000106e-06 1.531720000000000087e-03 8.725080000000000199e-07
1.007616294431233622e-05 1.706079999999999935e-06 1.589200000000000031e-03 9.145459999999999891e-07
1.045432616838408038e-05 1.770110000000000066e-06 1.648850000000000099e-03 9.583950000000000795e-07
1.084666386907259831e-05 1.836539999999999953e-06 1.710729999999999933e-03 1.003740000000000066e-06
1.125370758925102227e-05 1.905459999999999964e-06 1.774930000000000084e-03 1.051849999999999933e-06
1.167604793211171805e-05 1.976969999999999895e-06 1.841540000000000017e-03 1.092520000000000045e-06
1.211421644052781452e-05 2.051160000000000111e-06 1.910639999999999908e-03 1.146529999999999931e-06
1.256886277801091098e-05 2.128139999999999838e-06 1.982349999999999911e-03 1.203280000000000065e-06
1.304051848743413970e-05 2.207999999999999866e-06 2.056740000000000044e-03 1.262800000000000005e-06
1.352995135294757722e-05 2.290869999999999972e-06 2.133930000000000028e-03 1.325179999999999906e-06
1.403769291742435071e-05 2.376840000000000100e-06 2.214010000000000197e-03 1.390839999999999926e-06
1.456451096501453331e-05 2.466040000000000025e-06 2.297099999999999836e-03 1.459559999999999922e-06
1.511111421954896804e-05 2.558590000000000096e-06 2.383310000000000029e-03 1.531779999999999969e-06
1.567821140485848775e-05 2.654609999999999813e-06 2.472750000000000122e-03 1.607539999999999901e-06
1.626657030509317574e-05 2.754229999999999802e-06 2.565550000000000209e-03 1.686860000000000058e-06
1.687701776472234208e-05 2.857590000000000113e-06 2.661830000000000012e-03 1.770459999999999986e-06
1.751038062821529346e-05 2.964829999999999954e-06 2.761720000000000060e-03 1.857879999999999905e-06
1.816754480036058024e-05 3.076100000000000076e-06 2.865369999999999896e-03 1.949760000000000116e-06
1.884933712562751926e-05 3.191540000000000109e-06 2.972900000000000108e-03 2.046140000000000030e-06
1.955670256912388767e-05 3.311309999999999811e-06 3.084470000000000180e-03 2.147070000000000180e-06
2.029064515627671642e-05 3.435580000000000063e-06 3.200220000000000148e-03 2.253360000000000055e-06
2.105210985219378267e-05 3.564510000000000199e-06 3.320319999999999869e-03 2.364550000000000087e-06
2.184215974262134752e-05 3.698280000000000106e-06 3.444930000000000127e-03 2.481430000000000059e-06
2.266185791330566871e-05 3.837069999999999670e-06 3.574209999999999974e-03 2.603969999999999990e-06
2.351232651031224768e-05 3.981070000000000324e-06 3.708340000000000074e-03 2.732420000000000005e-06
2.439474674002580244e-05 4.130479999999999966e-06 3.847520000000000107e-03 2.867500000000000074e-06
2.531024074851183781e-05 4.285490000000000028e-06 3.991910000000000423e-03 3.008930000000000090e-06
2.626004880247431890e-05 4.446309999999999956e-06 4.141709999999999836e-03 3.157559999999999801e-06
2.724558834957492155e-05 4.613179999999999596e-06 4.297149999999999581e-03 3.313330000000000090e-06
2.826804059619838412e-05 4.786300000000000236e-06 4.458410000000000324e-03 3.476769999999999917e-06
2.932888205032561259e-05 4.965919999999999882e-06 4.625729999999999772e-03 3.648389999999999809e-06
3.042958921993752313e-05 5.152289999999999928e-06 4.799330000000000089e-03 3.828229999999999598e-06
3.157152049237656145e-05 5.345640000000000373e-06 4.979429999999999967e-03 3.939569999999999959e-06
3.275638861690058460e-05 5.546260000000000325e-06 5.166310000000000346e-03 4.133160000000000252e-06
3.398567010149049856e-05 5.754400000000000335e-06 5.360189999999999920e-03 4.337120000000000074e-06
3.526107769540418074e-05 5.970350000000000360e-06 5.561349999999999627e-03 4.551649999999999865e-06
3.658438320821871153e-05 6.194410000000000210e-06 5.770059999999999599e-03 4.776959999999999915e-06
3.795735844951119846e-05 6.426879999999999697e-06 5.986599999999999908e-03 5.014030000000000171e-06
3.938183428917797920e-05 6.668070000000000178e-06 6.211269999999999639e-03 5.262780000000000119e-06
4.085975971775384491e-05 6.918310000000000174e-06 6.444369999999999613e-03 5.524239999999999815e-06
4.239314278609285078e-05 7.177939999999999753e-06 6.686209999999999723e-03 5.798879999999999950e-06
4.398410966568751230e-05 7.447320000000000383e-06 6.937129999999999685e-03 6.087089999999999855e-06
4.563478652803033814e-05 7.726809999999999294e-06 7.197480000000000024e-03 6.390159999999999988e-06
4.734735860493309426e-05 8.016779999999999501e-06 7.467579999999999704e-03 6.708030000000000385e-06
4.912424736948446717e-05 8.317639999999999192e-06 7.747829999999999821e-03 7.042059999999999624e-06
5.096781523445392679e-05 8.629789999999999244e-06 8.038599999999999912e-03 7.392840000000000017e-06
5.288054273324941008e-05 8.953650000000000240e-06 8.340280000000000263e-03 7.760889999999999822e-06
5.486502851991732787e-05 9.289660000000000772e-06 8.653269999999999365e-03 8.147869999999999969e-06
5.692404842946178139e-05 9.638289999999999838e-06 8.978009999999999810e-03 8.553700000000000791e-06
5.906031923656767562e-05 1.000000000000000082e-05 9.314940000000000719e-03 8.980109999999999644e-06
6.127685301751605268e-05 1.037530000000000043e-05 9.664529999999999302e-03 9.427869999999999572e-06
6.357666184858799536e-05 1.076470000000000046e-05 1.002729999999999941e-02 9.897650000000000011e-06
6.596210814255296681e-05 1.116860000000000010e-05 1.040349999999999955e-02 1.039160000000000059e-05
6.843791672494987975e-05 1.158779999999999941e-05 1.079399999999999978e-02 1.090949999999999948e-05
7.100585940535585527e-05 1.202260000000000073e-05 1.119900000000000062e-02 1.145370000000000013e-05
7.367066100930977899e-05 1.247380000000000075e-05 1.161930000000000081e-02 1.202509999999999944e-05
7.643586515596587951e-05 1.294200000000000077e-05 1.205540000000000084e-02 1.262459999999999937e-05
7.930383425809360641e-05 1.342759999999999998e-05 1.250770000000000007e-02 1.325490000000000077e-05
8.228047434761661077e-05 1.393160000000000058e-05 1.297719999999999950e-02 1.391590000000000004e-05
8.536814783730436930e-05 1.445440000000000005e-05 1.346420000000000082e-02 1.461029999999999969e-05
8.857157955269580828e-05 1.499680000000000014e-05 1.396939999999999987e-02 1.533950000000000111e-05
9.189608492252219606e-05 1.555969999999999944e-05 1.449379999999999939e-02 1.605059999999999842e-05
9.534461696274537852e-05 1.614359999999999905e-05 1.503769999999999933e-02 1.676489999999999936e-05
9.892249110209665110e-05 1.674939999999999925e-05 1.560199999999999955e-02 1.747899999999999985e-05
1.026350227693072822e-04 1.737799999999999862e-05 1.618750000000000050e-02 1.808459999999999961e-05
1.064869367899162251e-04 1.803019999999999891e-05 1.679500000000000090e-02 1.891510000000000123e-05
1.104829579894623927e-04 1.870679999999999850e-05 1.742530000000000120e-02 1.980909999999999979e-05
1.146295830030618187e-04 1.940889999999999979e-05 1.807929999999999954e-02 2.074580000000000049e-05
1.189309460530610466e-04 2.013720000000000093e-05 1.875769999999999868e-02 2.172449999999999842e-05
1.233947249809608487e-04 2.089300000000000139e-05 1.946169999999999844e-02 2.274890000000000169e-05
1.280250540091077414e-04 2.167699999999999930e-05 2.019200000000000161e-02 2.382090000000000092e-05
1.328296109790025239e-04 2.249050000000000092e-05 2.094980000000000106e-02 2.494110000000000080e-05
1.378148925257611894e-04 2.333459999999999847e-05 2.173599999999999838e-02 2.611449999999999874e-05
1.429868046813074296e-04 2.421030000000000095e-05 2.255180000000000032e-02 2.733999999999999912e-05
1.483530252871419761e-04 2.511890000000000103e-05 2.339810000000000154e-02 2.862259999999999934e-05
1.539200509783808491e-04 2.606150000000000111e-05 2.427609999999999837e-02 2.996330000000000160e-05
1.596967408029095184e-04 2.703960000000000112e-05 2.518719999999999987e-02 3.093460000000000025e-05
1.656895913958440314e-04 2.805430000000000006e-05 2.613240000000000007e-02 3.209970000000000032e-05
1.719080524082622406e-04 2.910720000000000145e-05 2.711320000000000049e-02 3.351799999999999994e-05
1.783592110784725491e-04 3.019950000000000114e-05 2.813070000000000154e-02 3.519549999999999870e-05
1.850531076607451109e-04 3.133289999999999947e-05 2.918640000000000123e-02 3.695810000000000111e-05
1.919974199965807657e-04 3.250870000000000268e-05 3.028170000000000167e-02 3.880580000000000037e-05
1.992027789434419962e-04 3.372870000000000116e-05 3.141809999999999742e-02 4.074819999999999723e-05
2.066786341524067092e-04 3.499449999999999843e-05 3.259719999999999979e-02 4.278610000000000020e-05
2.144350258777451398e-04 3.630779999999999820e-05 3.382050000000000334e-02 4.492049999999999792e-05
2.224825849769198520e-04 3.767039999999999766e-05 3.508979999999999738e-02 4.717089999999999928e-05
2.308319423073934367e-04 3.908410000000000074e-05 3.640659999999999730e-02 4.952390000000000199e-05
2.394949099330131689e-04 4.055089999999999829e-05 3.777289999999999814e-02 5.199789999999999897e-05
2.484827093144340764e-04 4.207270000000000123e-05 3.919050000000000311e-02 5.459540000000000248e-05
2.578077431186957358e-04 4.365160000000000063e-05 4.066120000000000151e-02 5.730689999999999845e-05
2.674830046160302688e-04 4.528980000000000131e-05 4.218720000000000109e-02 6.017739999999999748e-05
2.775208964734772791e-04 4.698940000000000110e-05 4.377040000000000097e-02 6.316980000000000631e-05
2.879355931676536267e-04 4.875279999999999848e-05 4.541300000000000198e-02 6.631610000000000022e-05
2.987418597783683921e-04 5.058249999999999894e-05 4.711730000000000085e-02 6.962149999999999741e-05
3.099526895758536699e-04 5.248070000000000052e-05 4.888549999999999840e-02 7.306050000000000294e-05
3.215852100526880712e-04 5.445030000000000280e-05 5.072009999999999713e-02 7.671410000000000468e-05
3.336535956854882936e-04 5.649369999999999750e-05 5.262359999999999954e-02 8.051100000000000216e-05
3.461749739668330025e-04 5.861379999999999775e-05 5.459839999999999832e-02 8.450259999999999965e-05
3.591664723893008091e-04 6.081350000000000313e-05 5.664740000000000053e-02 8.869569999999999852e-05
3.726452184454702703e-04 6.309569999999999968e-05 5.877330000000000054e-02 9.304450000000000676e-05
3.866301114374970913e-04 6.546359999999999441e-05 6.097899999999999848e-02 9.767310000000000510e-05
4.011400506675370857e-04 6.792040000000000111e-05 6.326750000000000429e-02 1.024670000000000068e-04
4.161939354377457959e-04 7.046929999999999969e-05 6.564180000000000015e-02 1.074999999999999974e-04
4.318130274630484580e-04 7.311389999999999805e-05 6.810520000000000462e-02 1.127719999999999970e-04
4.480185884583703080e-04 7.585780000000000409e-05 7.066110000000000446e-02 1.182130000000000013e-04
4.648318801386363652e-04 7.870459999999999858e-05 7.331290000000000029e-02 1.239670000000000008e-04
4.822759360283489596e-04 8.165819999999999687e-05 7.606419999999999848e-02 1.225820000000000132e-04
5.003749708583951324e-04 8.472270000000000115e-05 7.891869999999999441e-02 1.273249999999999914e-04
5.191531993596618707e-04 8.790220000000000011e-05 8.188040000000000596e-02 1.334399999999999963e-04
5.386366080726132013e-04 9.120110000000000337e-05 8.495329999999999548e-02 1.398880000000000132e-04
5.588505929345207682e-04 9.462370000000000004e-05 8.814139999999999475e-02 1.466419999999999963e-04
5.798235028986184003e-04 9.817480000000000065e-05 9.144929999999999726e-02 1.537099999999999903e-04
6.015825057117546188e-04 1.018590000000000017e-04 9.488109999999999600e-02 1.611220000000000068e-04
6.241612657558944259e-04 1.056819999999999955e-04 9.844219999999999360e-02 1.688360000000000078e-04
6.475845883651172455e-04 1.096480000000000046e-04 1.021360000000000046e-01 1.768259999999999906e-04
6.718879097309647403e-04 1.137630000000000016e-04 1.059699999999999948e-01 1.850809999999999988e-04
6.971007600130555044e-04 1.180319999999999975e-04 1.099460000000000021e-01 1.932570000000000099e-04
7.232644814348549193e-04 1.224619999999999940e-04 1.140729999999999938e-01 1.998939999999999940e-04
7.504026981240578603e-04 1.270570000000000000e-04 1.183529999999999999e-01 2.095479999999999934e-04
7.785685643679770380e-04 1.318260000000000081e-04 1.227950000000000014e-01 2.196359999999999957e-04
8.077857042943070026e-04 1.367729999999999998e-04 1.274029999999999885e-01 2.301650000000000028e-04
8.381013661584370712e-04 1.419059999999999929e-04 1.321849999999999969e-01 2.411190000000000067e-04
8.695509861519094483e-04 1.472310000000000003e-04 1.371449999999999891e-01 2.525129999999999996e-04
9.021877185620367362e-04 1.527570000000000013e-04 1.422920000000000018e-01 2.642659999999999801e-04
9.360410935484373123e-04 1.584889999999999932e-04 1.476320000000000132e-01 2.762479999999999884e-04
9.711701714303477145e-04 1.644369999999999979e-04 1.531720000000000026e-01 2.852910000000000168e-04
1.007616294431233541e-03 1.706079999999999901e-04 1.589200000000000057e-01 2.989199999999999908e-04
1.045432616838408045e-03 1.770110000000000032e-04 1.648850000000000038e-01 3.131620000000000215e-04
1.084666386907259892e-03 1.836540000000000004e-04 1.710730000000000028e-01 3.279910000000000247e-04
1.125370758925102336e-03 1.905459999999999880e-04 1.774930000000000119e-01 3.434360000000000234e-04
1.167604793211171697e-03 1.976969999999999878e-04 1.841540000000000121e-01 3.594870000000000227e-04
1.211421644052781445e-03 2.051160000000000060e-04 1.910640000000000116e-01 3.760859999999999767e-04
1.256886277801091186e-03 2.128139999999999990e-04 1.982349999999999945e-01 3.931909999999999832e-04
1.304051848743414174e-03 2.208000000000000002e-04 2.056739999999999957e-01 4.105129999999999912e-04
1.352995135294757668e-03 2.290869999999999972e-04 2.133929999999999993e-01 4.269780000000000038e-04
1.403769291742434921e-03 2.376839999999999964e-04 2.214009999999999867e-01 4.387069999999999859e-04
1.456451096501453196e-03 2.466039999999999855e-04 2.297099999999999975e-01 4.544659999999999954e-04
1.511111421954896682e-03 2.558589999999999910e-04 2.383309999999999873e-01 4.713149999999999827e-04
1.567821140485848924e-03 2.654609999999999847e-04 2.472749999999999948e-01 4.866030000000000030e-04
1.626657030509317831e-03 2.754230000000000090e-04 2.565549999999999775e-01 5.004319999999999819e-04
1.687701776472234167e-03 2.857590000000000130e-04 2.661830000000000029e-01 5.129520000000000043e-04
1.751038062821529129e-03 2.964830000000000004e-04 2.761719999999999731e-01 5.245449999999999592e-04
1.816754480036058064e-03 3.076099999999999906e-04 2.865369999999999862e-01 5.356449999999999580e-04
1.884933712562751737e-03 3.191539999999999872e-04 2.972899999999999987e-01 5.463310000000000518e-04
1.955670256912388997e-03 3.311310000000000251e-04 3.084470000000000267e-01 5.568650000000000292e-04
2.029064515627671331e-03 3.435579999999999927e-04 3.200219999999999732e-01 5.673469999999999468e-04
2.105210985219378023e-03 3.564509999999999792e-04 3.320319999999999938e-01 5.778380000000000061e-04
2.184215974262134711e-03 3.698279999999999970e-04 3.444929999999999937e-01 5.884899999999999983e-04
2.266185791330567034e-03 3.837070000000000042e-04 3.574209999999999887e-01 5.992890000000000283e-04
2.351232651031224131e-03 3.981069999999999748e-04 3.708339999999999970e-01 6.103369999999999672e-04
2.439468767970656444e-03 4.130469999999999910e-04 3.847510000000000097e-01 6.216540000000000217e-04
2.531024074851184053e-03 4.285490000000000198e-04 3.991910000000000180e-01 6.331859999999999919e-04
2.626004880247432161e-03 4.446310000000000193e-04 4.141710000000000114e-01 6.448579999999999980e-04
2.724558834957492223e-03 4.613180000000000037e-04 4.297150000000000136e-01 6.562990000000000533e-04
2.826804059619838615e-03 4.786300000000000168e-04 4.458409999999999873e-01 6.673679999999999977e-04
2.932888205032561490e-03 4.965920000000000186e-04 4.625730000000000119e-01 6.785689999999999604e-04
3.042958921993752300e-03 5.152289999999999691e-04 4.799329999999999985e-01 6.907709999999999632e-04
3.157152049237655494e-03 5.345639999999999593e-04 4.979430000000000245e-01 7.045200000000000377e-04
3.275638861690057836e-03 5.546260000000000122e-04 5.166309999999999514e-01 7.194729999999999875e-04
3.398567010149049911e-03 5.754399999999999793e-04 5.360190000000000232e-01 7.353429999999999559e-04
3.526107769540417613e-03 5.970349999999999919e-04 5.561350000000000460e-01 7.519939999999999698e-04
3.658438320821871207e-03 6.194409999999999803e-04 5.770060000000000189e-01 7.693840000000000184e-04
3.795735844951120090e-03 6.426879999999999832e-04 5.986599999999999699e-01 7.876200000000000518e-04
3.938183428917797595e-03 6.668069999999999466e-04 6.211269999999999847e-01 8.066479999999999788e-04
4.085975971775384491e-03 6.918309999999999564e-04 6.444370000000000376e-01 8.265969999999999871e-04
4.239314278609285051e-03 7.177940000000000058e-04 6.686210000000000209e-01 8.474720000000000473e-04
4.398410966568751419e-03 7.447320000000000112e-04 6.937140000000000528e-01 8.693180000000000004e-04
4.563478652803034004e-03 7.726809999999999972e-04 7.197480000000000544e-01 8.922669999999999733e-04
4.734735860493309752e-03 8.016780000000000043e-04 7.467580000000000329e-01 9.162659999999999989e-04
4.912424736948447015e-03 8.317640000000000276e-04 7.747829999999999995e-01 9.414700000000000239e-04
5.096781523445393682e-03 8.629790000000000464e-04 8.038600000000000190e-01 9.679000000000000537e-04
5.288054273324941171e-03 8.953649999999999630e-04 8.340279999999999916e-01 9.955949999999999436e-04
5.486502851991732245e-03 9.289660000000000365e-04 8.653269999999999573e-01 1.024729999999999955e-03
5.692404842946178004e-03 9.638290000000000312e-04 8.978009999999999602e-01 1.055240000000000041e-03
5.906031923656767345e-03 1.000000000000000021e-03 9.314940000000000442e-01 1.087290000000000088e-03
6.127685301751605376e-03 1.037530000000000049e-03 9.664530000000000065e-01 1.120969999999999996e-03
6.357666184858799807e-03 1.076469999999999944e-03 1.002729999999999899e+00 1.156279999999999981e-03
6.596210814255295922e-03 1.116859999999999901e-03 1.040350000000000108e+00 1.193430000000000098e-03
6.843791672494988626e-03 1.158780000000000096e-03 1.079399999999999915e+00 1.232369999999999993e-03
7.100585940535583847e-03 1.202259999999999917e-03 1.119899999999999896e+00 1.273299999999999996e-03
7.367066100930977357e-03 1.247379999999999973e-03 1.161929999999999907e+00 1.316270000000000027e-03
7.643586515596587083e-03 1.294199999999999908e-03 1.205540000000000056e+00 1.361269999999999928e-03
7.930383425809359177e-03 1.342759999999999917e-03 1.250769999999999937e+00 1.408479999999999932e-03
8.228047434761661186e-03 1.393160000000000058e-03 1.297719999999999985e+00 1.457670000000000103e-03
8.536814783730438394e-03 1.445440000000000093e-03 1.346419999999999950e+00 1.508860000000000106e-03
8.857157955269579636e-03 1.499679999999999980e-03 1.396940000000000071e+00 1.562089999999999920e-03
9.189608492252220040e-03 1.555970000000000053e-03 1.449379999999999891e+00 1.617839999999999947e-03
9.534461696274539044e-03 1.614360000000000014e-03 1.503770000000000051e+00 1.677000000000000105e-03
9.892249110209664839e-03 1.674939999999999979e-03 1.560200000000000031e+00 1.739730000000000096e-03
1.026350227693072908e-02 1.737800000000000065e-03 1.618749999999999911e+00 1.806319999999999931e-03
1.064869367899162408e-02 1.803020000000000013e-03 1.679499999999999993e+00 1.876489999999999972e-03
1.104829579894624041e-02 1.870679999999999999e-03 1.742529999999999912e+00 1.950289999999999923e-03
1.146295830030618322e-02 1.940890000000000020e-03 1.807930000000000037e+00 2.027999999999999855e-03
1.189309460530610547e-02 2.013720000000000093e-03 1.875769999999999937e+00 2.109549999999999967e-03
1.233947249809608411e-02 2.089300000000000098e-03 1.946169999999999956e+00 2.195260000000000093e-03
1.280250540091077208e-02 2.167699999999999835e-03 2.019200000000000106e+00 2.285259999999999896e-03
1.328296109790024979e-02 2.249049999999999834e-03 2.094980000000000064e+00 2.379669999999999962e-03
1.378148925257611894e-02 2.333459999999999875e-03 2.173599999999999977e+00 2.478929999999999849e-03
1.429868046813074188e-02 2.421029999999999797e-03 2.255180000000000184e+00 2.583059999999999870e-03
1.483530252871419729e-02 2.511890000000000130e-03 2.339809999999999945e+00 2.692459999999999819e-03
1.539200509783808166e-02 2.606149999999999786e-03 2.427610000000000046e+00 2.807309999999999927e-03
1.596967408029095065e-02 2.703960000000000044e-03 2.518720000000000070e+00 2.927770000000000112e-03
1.656895913958440075e-02 2.805429999999999816e-03 2.613239999999999785e+00 3.054310000000000185e-03
1.719080524082622352e-02 2.910719999999999887e-03 2.711320000000000174e+00 3.186909999999999830e-03
1.783592110784725307e-02 3.019949999999999978e-03 2.813070000000000181e+00 3.326149999999999940e-03
1.850531076607450989e-02 3.133289999999999947e-03 2.918639999999999901e+00 3.472289999999999838e-03
1.919974199965807440e-02 3.250869999999999888e-03 3.028169999999999806e+00 3.625520000000000131e-03
1.992027789434419952e-02 3.372870000000000035e-03 3.141809999999999992e+00 3.786449999999999799e-03
2.066786341524067330e-02 3.499449999999999870e-03 3.259720000000000173e+00 3.955039999999999945e-03
2.144350258777451626e-02 3.630780000000000118e-03 3.382050000000000001e+00 4.131939999999999745e-03
2.224825849769198824e-02 3.767040000000000145e-03 3.508980000000000210e+00 4.317429999999999705e-03
2.308319423073934562e-02 3.908410000000000183e-03 3.640660000000000007e+00 4.511720000000000314e-03
2.394949099330131656e-02 4.055089999999999910e-03 3.777289999999999814e+00 4.715620000000000228e-03
2.484827093144340374e-02 4.207269999999999933e-03 3.919049999999999923e+00 4.929180000000000020e-03
2.578077431186957119e-02 4.365159999999999874e-03 4.066119999999999735e+00 5.153229999999999963e-03
2.674830046160302580e-02 4.528980000000000158e-03 4.218720000000000248e+00 5.388119999999999715e-03
2.775208964734773159e-02 4.698940000000000408e-03 4.377040000000000042e+00 5.634100000000000392e-03
2.879361837708459965e-02 4.875290000000000006e-03 4.541299999999999670e+00 5.892180000000000334e-03
2.987418597783684376e-02 5.058250000000000246e-03 4.711730000000000196e+00 6.162319999999999777e-03
3.099526895758536807e-02 5.248069999999999645e-03 4.888550000000000395e+00 6.445440000000000197e-03
3.215852100526880863e-02 5.445030000000000009e-03 5.072009999999999685e+00 6.742190000000000336e-03
3.336535956854883023e-02 5.649369999999999913e-03 5.262360000000000149e+00 7.052710000000000229e-03
3.461749739668330134e-02 5.861380000000000236e-03 5.459839999999999804e+00 7.378410000000000177e-03
3.591664723893008004e-02 6.081350000000000124e-03 5.664740000000000109e+00 7.719199999999999846e-03
3.726452184454702443e-02 6.309569999999999589e-03 5.877329999999999721e+00 8.076689999999999217e-03
3.866301114374971065e-02 6.546360000000000200e-03 6.097900000000000098e+00 8.451240000000000488e-03
4.011400506675370792e-02 6.792040000000000056e-03 6.326749999999999652e+00 8.843560000000000310e-03
4.161939354377457850e-02 7.046929999999999861e-03 6.564180000000000348e+00 9.255209999999999826e-03
4.318130274630484905e-02 7.311390000000000076e-03 6.810520000000000351e+00 9.686230000000000534e-03
4.480185884583703232e-02 7.585780000000000300e-03 7.066110000000000113e+00 1.013810000000000058e-02
4.648318801386363414e-02 7.870459999999999262e-03 7.331290000000000084e+00 1.061229999999999986e-02
4.822759360283490615e-02 8.165820000000000717e-03 7.606419999999999959e+00 1.110889999999999968e-02
5.003749708583951628e-02 8.472270000000000495e-03 7.891869999999999941e+00 1.163040000000000081e-02
5.191531993596618100e-02 8.790219999999999631e-03 8.188040000000000873e+00 1.217700000000000032e-02
5.386366080726132100e-02 9.120110000000000716e-03 8.495329999999999160e+00 1.275079999999999963e-02
5.588505929345207596e-02 9.462369999999999462e-03 8.814140000000000086e+00 1.335360000000000019e-02
5.798235028986183787e-02 9.817479999999999957e-03 9.144930000000000447e+00 1.398590000000000076e-02
6.015825057117545754e-02 1.018589999999999947e-02 9.488110000000000710e+00 1.465149999999999959e-02
6.241612657558943955e-02 1.056819999999999982e-02 9.844219999999999970e+00 1.535060000000000070e-02
6.475845883651171198e-02 1.096480000000000024e-02 1.021359999999999957e+01 1.608729999999999882e-02
6.718879097309647663e-02 1.137630000000000065e-02 1.059699999999999953e+01 1.686280000000000071e-02
6.971007600130554871e-02 1.180319999999999980e-02 1.099460000000000015e+01 1.767989999999999839e-02
7.232644814348550277e-02 1.224620000000000049e-02 1.140729999999999933e+01 1.854269999999999877e-02
7.504026981240578820e-02 1.270570000000000033e-02 1.183530000000000015e+01 1.945269999999999985e-02
7.785685643679768342e-02 1.318259999999999918e-02 1.227950000000000053e+01 2.041420000000000040e-02
8.077857042943069332e-02 1.367729999999999987e-02 1.274029999999999951e+01 2.143240000000000076e-02
8.381013661584371666e-02 1.419059999999999939e-02 1.321850000000000058e+01 2.250889999999999835e-02
8.695509861519093442e-02 1.472309999999999938e-02 1.371449999999999925e+01 2.365159999999999832e-02
9.021877185620366668e-02 1.527569999999999970e-02 1.422920000000000051e+01 2.486350000000000018e-02
9.360410935484372863e-02 1.584889999999999910e-02 1.476319999999999943e+01 2.614999999999999963e-02
9.711701714303476451e-02 1.644369999999999860e-02 1.531719999999999970e+01 2.752229999999999954e-02
1.007616294431233767e-01 1.706080000000000096e-02 1.589199999999999946e+01 2.898109999999999922e-02
1.045432616838408019e-01 1.770110000000000086e-02 1.648849999999999838e+01 3.054010000000000058e-02
1.084666386907259944e-01 1.836540000000000047e-02 1.710729999999999862e+01 3.220429999999999821e-02
1.125370758925102327e-01 1.905460000000000140e-02 1.774930000000000163e+01 3.398400000000000032e-02
1.167604793211171887e-01 1.976970000000000116e-02 1.841540000000000177e+01 3.589459999999999873e-02
1.211421644052781410e-01 2.051160000000000136e-02 1.910640000000000072e+01 3.794140000000000013e-02
1.256886277801091134e-01 2.128139999999999893e-02 1.982349999999999923e+01 4.014460000000000250e-02
1.304051848743414121e-01 2.207999999999999893e-02 2.056739999999999924e+01 4.251309999999999811e-02
1.352995135294757789e-01 2.290870000000000059e-02 2.133930000000000149e+01 4.506729999999999764e-02
1.403769291742434921e-01 2.376839999999999856e-02 2.214010000000000034e+01 4.782390000000000252e-02
1.456451096501453213e-01 2.466039999999999899e-02 2.297100000000000009e+01 5.080260000000000331e-02
1.511111421954896838e-01 2.558590000000000170e-02 2.383310000000000173e+01 5.403059999999999807e-02
1.567821140485848863e-01 2.654609999999999956e-02 2.472749999999999915e+01 5.752449999999999924e-02
1.626657030509317536e-01 2.754229999999999873e-02 2.565549999999999997e+01 6.131860000000000088e-02
1.687701776472234072e-01 2.857590000000000130e-02 2.661830000000000140e+01 6.543899999999999717e-02
1.751038062821529129e-01 2.964829999999999896e-02 2.761720000000000041e+01 6.991650000000000642e-02
1.816754480036057995e-01 3.076100000000000015e-02 2.865370000000000061e+01 7.478990000000000637e-02
1.884933712562751607e-01 3.191539999999999655e-02 2.972899999999999920e+01 8.009969999999999590e-02
1.955670256912388771e-01 3.311309999999999948e-02 3.084469999999999956e+01 8.590939999999999688e-02
2.029064515627671539e-01 3.435579999999999884e-02 3.200220000000000198e+01 9.247829999999999939e-02
2.105210985219378161e-01 3.564509999999999901e-02 3.320320000000000249e+01 9.593069999999999375e-02
2.266185791330567190e-01 3.837070000000000064e-02 3.574210000000000065e+01 9.687339999999999840e-02
2.351232651031224252e-01 3.981069999999999748e-02 3.708339999999999748e+01 1.057730000000000059e-01
2.439468767970656704e-01 4.130469999999999975e-02 3.847509999999999764e+01 1.145599999999999952e-01
2.531024074851183636e-01 4.285490000000000133e-02 3.991910000000000025e+01 1.234859999999999985e-01
2.626004880247431728e-01 4.446309999999999846e-02 4.141709999999999781e+01 1.331859999999999988e-01
2.724558834957492293e-01 4.613180000000000058e-02 4.297149999999999892e+01 1.438959999999999961e-01
2.826804059619838494e-01 4.786300000000000276e-02 4.458409999999999940e+01 1.556069999999999953e-01
2.932888205032561091e-01 4.965920000000000056e-02 4.625730000000000075e+01 1.684360000000000024e-01
3.042958921993752508e-01 5.152290000000000342e-02 4.799329999999999785e+01 1.824540000000000051e-01
3.157152049237655911e-01 5.345640000000000114e-02 4.979429999999999978e+01 1.977980000000000016e-01
3.275638861690057801e-01 5.546260000000000079e-02 5.166310000000000002e+01 2.145739999999999870e-01
3.398567010149050049e-01 5.754399999999999793e-02 5.360190000000000055e+01 2.329189999999999872e-01
3.526107769540418047e-01 5.970349999999999963e-02 5.561350000000000193e+01 2.529819999999999847e-01
3.658438320821871259e-01 6.194410000000000194e-02 5.770060000000000144e+01 2.749110000000000165e-01
3.795735844951120264e-01 6.426880000000000093e-02 5.986599999999999966e+01 2.988899999999999890e-01
3.938183428917797491e-01 6.668069999999999553e-02 6.211269999999999669e+01 3.250990000000000268e-01
3.800000000000000044e-01 6.434099999999999542e-02 6.082601799999999770e+01 3.014729999999999910e-01
4.099999999999999756e-01 6.942099999999999660e-02 6.565410300000000632e+01 3.604800000000000226e-01
4.400000000000000022e-01 7.449999999999999678e-02 7.048672799999999938e+01 4.256469999999999976e-01
4.699999999999999734e-01 7.957999999999999796e-02 7.532400800000000629e+01 4.970689999999999831e-01
5.000000000000000000e-01 8.465899999999999814e-02 8.016604900000000100e+01 5.748590000000000089e-01
5.300000000000000266e-01 8.973899999999999932e-02 8.501295000000000357e+01 6.591519999999999602e-01
5.600000000000000533e-01 9.481900000000000051e-02 8.986481000000000563e+01 7.501149999999999762e-01
5.899999999999999689e-01 9.989800000000000069e-02 9.472172399999999470e+01 8.479400000000000270e-01
6.199999999999999956e-01 1.049780000000000019e-01 9.958379200000000253e+01 9.528569999999999540e-01
6.500000000000000222e-01 1.100570000000000020e-01 1.044511109999999974e+02 1.065125000000000099e+00
6.800000000000000488e-01 1.151370000000000032e-01 1.093237869999999958e+02 1.185036999999999896e+00
7.099999999999999645e-01 1.202160000000000034e-01 1.142019269999999977e+02 1.312918999999999947e+00
7.399999999999999911e-01 1.252959999999999907e-01 1.190856440000000021e+02 1.449125999999999914e+00
7.700000000000000178e-01 1.303759999999999919e-01 1.239750350000000054e+02 1.592055999999999916e+00
8.000000000000000444e-01 1.354549999999999921e-01 1.288700939999999946e+02 1.740687000000000095e+00
8.299999999999999600e-01 1.405349999999999933e-01 1.337708719999999971e+02 1.897251000000000021e+00
8.599999999999999867e-01 1.456139999999999934e-01 1.386774660000000097e+02 2.062740999999999936e+00
8.900000000000000133e-01 1.506939999999999946e-01 1.435900000000000034e+02 2.237940000000000040e+00
9.200000000000000400e-01 1.557729999999999948e-01 1.485086119999999994e+02 2.423554999999999904e+00
9.499999999999999556e-01 1.608529999999999960e-01 1.534334550000000092e+02 2.620258999999999894e+00
9.799999999999999822e-01 1.659329999999999972e-01 1.583646919999999909e+02 2.828707999999999778e+00
1.010000000000000009e+00 1.710119999999999973e-01 1.633024980000000141e+02 3.049548999999999843e+00
1.040000000000000036e+00 1.760919999999999985e-01 1.682470539999999914e+02 3.283424999999999816e+00
1.070000000000000062e+00 1.811709999999999987e-01 1.731985520000000065e+02 3.530974000000000057e+00
1.100000000000000089e+00 1.862509999999999999e-01 1.781571879999999908e+02 3.792832000000000203e+00
1.129999999999999893e+00 1.913300000000000001e-01 1.831231679999999926e+02 4.069636000000000031e+00
1.159999999999999920e+00 1.964100000000000013e-01 1.880966999999999985e+02 4.362015000000000420e+00
1.189999999999999947e+00 2.014900000000000024e-01 1.930780010000000004e+02 4.670600000000000307e+00
1.219999999999999973e+00 2.065690000000000026e-01 1.980672920000000090e+02 4.996014999999999873e+00
1.250000000000000000e+00 2.116490000000000038e-01 2.030647969999999987e+02 5.338880999999999766e+00
1.280000000000000027e+00 2.167280000000000040e-01 2.080707460000000140e+02 5.699813999999999936e+00
1.310000000000000053e+00 2.218080000000000052e-01 2.130853700000000117e+02 6.079423000000000243e+00
1.340000000000000080e+00 2.268870000000000053e-01 2.181089069999999879e+02 6.478310999999999709e+00
1.370000000000000107e+00 2.319670000000000065e-01 2.231415939999999978e+02 6.897075000000000067e+00
1.399999999999999911e+00 2.370470000000000077e-01 2.281836739999999963e+02 7.336299999999999599e+00
1.429999999999999938e+00 2.421260000000000079e-01 2.332353889999999978e+02 7.796567999999999721e+00
1.459999999999999964e+00 2.472060000000000091e-01 2.382969850000000065e+02 8.278446999999999889e+00
1.489999999999999991e+00 2.522849999999999815e-01 2.433687079999999980e+02 8.782498000000000360e+00
1.520000000000000018e+00 2.573650000000000104e-01 2.484508079999999950e+02 9.309269999999999712e+00
1.550000000000000044e+00 2.624440000000000106e-01 2.535435319999999990e+02 9.859303000000000594e+00
1.580000000000000071e+00 2.675239999999999840e-01 2.586471300000000042e+02 1.043312599999999968e+01
1.610000000000000098e+00 2.726040000000000130e-01 2.637618529999999737e+02 1.103125400000000056e+01
1.639999999999999902e+00 2.776830000000000132e-01 2.688879499999999894e+02 1.165419600000000067e+01
1.669999999999999929e+00 2.827629999999999866e-01 2.740256729999999834e+02 1.230244399999999949e+01
1.699999999999999956e+00 2.878419999999999868e-01 2.791752710000000093e+02 1.297648200000000074e+01
1.729999999999999982e+00 2.929220000000000157e-01 2.843369940000000042e+02 1.367678000000000083e+01
1.760000000000000009e+00 2.980010000000000159e-01 2.895110920000000192e+02 1.440379899999999935e+01
1.790000000000000036e+00 3.030809999999999893e-01 2.946978119999999990e+02 1.515798500000000004e+01
1.820000000000000062e+00 3.081610000000000182e-01 2.998974019999999996e+02 1.593977399999999989e+01
1.850000000000000089e+00 3.132400000000000184e-01 3.051101090000000227e+02 1.674959199999999981e+01
1.879999999999999893e+00 3.183199999999999918e-01 3.103361770000000206e+02 1.758784999999999954e+01
1.909999999999999920e+00 3.233989999999999920e-01 3.155758500000000026e+02 1.845495199999999869e+01
1.939999999999999947e+00 3.284790000000000210e-01 3.208293709999999805e+02 1.935128699999999924e+01
1.969999999999999973e+00 3.335580000000000211e-01 3.260969810000000280e+02 2.027723599999999848e+01
2.000000000000000000e+00 3.386379999999999946e-01 3.313789189999999962e+02 2.123316700000000168e+01
2.029999999999999805e+00 3.437180000000000235e-01 3.366754230000000234e+02 2.221943900000000127e+01
2.060000000000000053e+00 3.487970000000000237e-01 3.419867280000000278e+02 2.323639999999999972e+01
2.089999999999999858e+00 3.538769999999999971e-01 3.473130669999999895e+02 2.428438799999999986e+01
2.120000000000000107e+00 3.589559999999999973e-01 3.526546740000000000e+02 2.536373199999999883e+01
2.149999999999999911e+00 3.640360000000000262e-01 3.580117779999999925e+02 2.647474899999999920e+01
2.180000000000000160e+00 3.691150000000000264e-01 3.633846060000000193e+02 2.761774799999999885e+01
2.209999999999999964e+00 3.741949999999999998e-01 3.687733850000000189e+02 2.879303000000000168e+01
2.240000000000000213e+00 3.792749999999999733e-01 3.741783389999999940e+02 3.000088399999999922e+01
2.270000000000000018e+00 3.843539999999999734e-01 3.795996880000000147e+02 3.124159200000000070e+01
2.299999999999999822e+00 3.894340000000000024e-01 3.850376519999999800e+02 3.251542700000000252e+01
2.330000000000000071e+00 3.945130000000000026e-01 3.904924490000000219e+02 3.382265199999999794e+01
2.359999999999999876e+00 3.995929999999999760e-01 3.959642929999999978e+02 3.516352499999999992e+01
2.390000000000000124e+00 4.046719999999999762e-01 4.014533959999999979e+02 3.653829100000000096e+01
2.419999999999999929e+00 4.097520000000000051e-01 4.069599699999999984e+02 3.794718999999999909e+01
2.450000000000000178e+00 4.148319999999999785e-01 4.124842209999999909e+02 3.939045300000000083e+01
2.479999999999999982e+00 4.199109999999999787e-01 4.180263560000000211e+02 4.086830400000000196e+01
2.509999999999999787e+00 4.249910000000000077e-01 4.235865789999999720e+02 4.238095700000000221e+01
2.540000000000000036e+00 4.300700000000000078e-01 4.291650890000000231e+02 4.392862099999999970e+01
2.569999999999999840e+00 4.351499999999999813e-01 4.347620870000000082e+02 4.551149499999999648e+01
2.600000000000000089e+00 4.402289999999999814e-01 4.403777670000000057e+02 4.712977200000000266e+01
2.629999999999999893e+00 4.453090000000000104e-01 4.460123249999999757e+02 4.878363800000000339e+01
2.660000000000000142e+00 4.503889999999999838e-01 4.516659510000000068e+02 5.047326999999999941e+01
2.689999999999999947e+00 4.554679999999999840e-01 4.573388360000000148e+02 5.219883800000000207e+01
2.720000000000000195e+00 4.605480000000000129e-01 4.630311659999999847e+02 5.396050600000000230e+01
2.750000000000000000e+00 4.656270000000000131e-01 4.687431250000000205e+02 5.575842999999999705e+01
2.779999999999999805e+00 4.707069999999999865e-01 4.744748969999999986e+02 5.759275900000000092e+01
2.810000000000000053e+00 4.757859999999999867e-01 4.802266589999999837e+02 5.946363600000000105e+01
2.839999999999999858e+00 4.808660000000000156e-01 4.859985909999999762e+02 6.137119500000000016e+01
2.870000000000000107e+00 4.859459999999999891e-01 4.917908679999999890e+02 6.331556499999999943e+01
2.899999999999999911e+00 4.910249999999999893e-01 4.976036609999999882e+02 6.529686800000000346e+01
2.930000000000000160e+00 4.961050000000000182e-01 5.034371419999999944e+02 6.731521899999999903e+01
2.959999999999999964e+00 5.011839999999999629e-01 5.092914789999999812e+02 6.937072600000000477e+01
2.990000000000000213e+00 5.062640000000000473e-01 5.151668359999999893e+02 7.146348999999999307e+01
3.020000000000000018e+00 5.113429999999999920e-01 5.210633790000000545e+02 7.359360800000000324e+01
3.049999999999999822e+00 5.164229999999999654e-01 5.269812670000000026e+02 7.576116799999999785e+01
3.080000000000000071e+00 5.215030000000000499e-01 5.329206590000000006e+02 7.796625299999999470e+01
3.109999999999999876e+00 5.265819999999999945e-01 5.388817129999999906e+02 8.020893900000000087e+01
3.140000000000000124e+00 5.316619999999999679e-01 5.448645810000000438e+02 8.248929599999999596e+01
3.169999999999999929e+00 5.367410000000000236e-01 5.508694169999999986e+02 8.480738900000000058e+01
3.200000000000000178e+00 5.418209999999999971e-01 5.568963690000000497e+02 8.716327599999999620e+01
3.229999999999999982e+00 5.469000000000000528e-01 5.629455840000000535e+02 8.955701000000000533e+01
3.259999999999999787e+00 5.519800000000000262e-01 5.690172079999999823e+02 9.198863599999999963e+01
3.290000000000000036e+00 5.570599999999999996e-01 5.751113830000000462e+02 9.445819799999999589e+01
3.319999999999999840e+00 5.621390000000000553e-01 5.812282500000000027e+02 9.696572899999999606e+01
3.350000000000000089e+00 5.672190000000000287e-01 5.873679459999999608e+02 9.951126100000000463e+01
3.379999999999999893e+00 5.722979999999999734e-01 5.935306090000000268e+02 1.020948190000000011e+02
3.410000000000000142e+00 5.773779999999999468e-01 5.997163709999999810e+02 1.047164209999999969e+02
3.439999999999999947e+00 5.824570000000000025e-01 6.059253639999999450e+02 1.073760829999999942e+02
3.470000000000000195e+00 5.875369999999999759e-01 6.121577180000000453e+02 1.100738159999999937e+02
3.500000000000000000e+00 5.926160000000000316e-01 6.184135589999999638e+02 1.128096230000000020e+02
3.529999999999999805e+00 5.976960000000000051e-01 6.246930139999999483e+02 1.155835059999999999e+02
3.560000000000000053e+00 6.027759999999999785e-01 6.309962040000000343e+02 1.183954599999999999e+02
3.589999999999999858e+00 6.078550000000000342e-01 6.373232500000000300e+02 1.212454769999999940e+02
3.620000000000000107e+00 6.129350000000000076e-01 6.436742719999999736e+02 1.241335440000000006e+02
3.649999999999999911e+00 6.180139999999999523e-01 6.500493850000000293e+02 1.270596450000000033e+02
3.680000000000000160e+00 6.230940000000000367e-01 6.564487050000000181e+02 1.300237579999999866e+02
3.709999999999999964e+00 6.281729999999999814e-01 6.628723430000000008e+02 1.330258599999999944e+02
3.740000000000000213e+00 6.332529999999999548e-01 6.693204100000000381e+02 1.360659210000000030e+02
3.770000000000000018e+00 6.383330000000000393e-01 6.757930149999999685e+02 1.391439100000000053e+02
3.799999999999999822e+00 6.434119999999999839e-01 6.822902639999999792e+02 1.422597920000000045e+02
3.830000000000000071e+00 6.484919999999999574e-01 6.888122610000000350e+02 1.454135269999999878e+02
3.859999999999999876e+00 6.535710000000000131e-01 6.953591089999999895e+02 1.486050749999999994e+02
3.890000000000000124e+00 6.586509999999999865e-01 7.019309080000000449e+02 1.518343910000000108e+02
3.919999999999999929e+00 6.637300000000000422e-01 7.085277579999999489e+02 1.551014260000000036e+02
3.950000000000000178e+00 6.688100000000000156e-01 7.151497540000000299e+02 1.584061309999999878e+02
3.979999999999999982e+00 6.738899999999999890e-01 7.217969930000000431e+02 1.617484519999999861e+02
4.009999999999999787e+00 6.789690000000000447e-01 7.284695659999999862e+02 1.651283339999999953e+02
4.040000000000000036e+00 6.840490000000000181e-01 7.351675649999999678e+02 1.685457189999999912e+02
4.070000000000000284e+00 6.891279999999999628e-01 7.418910799999999881e+02 1.720005470000000116e+02
4.099999999999999645e+00 6.942080000000000473e-01 7.486401980000000549e+02 1.754927549999999883e+02
4.129999999999999893e+00 6.992869999999999919e-01 7.554150049999999510e+02 1.790222799999999950e+02
4.160000000000000142e+00 7.043669999999999654e-01 7.622155850000000328e+02 1.825890559999999994e+02
4.190000000000000391e+00 7.094470000000000498e-01 7.690420219999999745e+02 1.861930130000000077e+02
4.219999999999999751e+00 7.145259999999999945e-01 7.758943950000000314e+02 1.898340839999999901e+02
4.250000000000000000e+00 7.196059999999999679e-01 7.827727849999999989e+02 1.935121959999999888e+02
4.280000000000000249e+00 7.246850000000000236e-01 7.896772680000000264e+02 1.972272769999999866e+02
4.309999999999999609e+00 7.297649999999999970e-01 7.966079200000000355e+02 2.009792529999999999e+02
4.339999999999999858e+00 7.348440000000000527e-01 8.035648169999999482e+02 2.047680499999999881e+02
4.370000000000000107e+00 7.399240000000000261e-01 8.105480300000000398e+02 2.085935910000000035e+02
4.400000000000000355e+00 7.450039999999999996e-01 8.175576310000000149e+02 2.124557979999999873e+02
4.429999999999999716e+00 7.500830000000000553e-01 8.245936910000000353e+02 2.163545939999999916e+02
4.459999999999999964e+00 7.551630000000000287e-01 8.316562760000000480e+02 2.202898989999999912e+02
4.490000000000000213e+00 7.602419999999999733e-01 8.387454549999999927e+02 2.242616339999999866e+02
4.519999999999999574e+00 7.653219999999999468e-01 8.458612920000000486e+02 2.282697180000000117e+02
4.549999999999999822e+00 7.704010000000000025e-01 8.530038520000000517e+02 2.323140699999999867e+02
4.580000000000000071e+00 7.754809999999999759e-01 8.601731979999999567e+02 2.363946080000000052e+02
4.610000000000000320e+00 7.805609999999999493e-01 8.673693899999999530e+02 2.405112499999999898e+02
4.639999999999999680e+00 7.856400000000000050e-01 8.745924880000000030e+02 2.446639140000000054e+02
4.669999999999999929e+00 7.907199999999999784e-01 8.818425519999999551e+02 2.488525160000000085e+02
4.700000000000000178e+00 7.957990000000000341e-01 8.891196390000000065e+02 2.530769740000000070e+02
4.730000000000000426e+00 8.008790000000000076e-01 8.964238040000000183e+02 2.573372039999999856e+02
4.759999999999999787e+00 8.059579999999999522e-01 9.037551029999999628e+02 2.616331240000000093e+02
4.790000000000000036e+00 8.110380000000000367e-01 9.111135890000000472e+02 2.659646490000000085e+02
4.820000000000000284e+00 8.161180000000000101e-01 9.184993150000000242e+02 2.703316960000000222e+02
4.849999999999999645e+00 8.211969999999999548e-01 9.259123329999999896e+02 2.747341809999999782e+02
4.879999999999999893e+00 8.262770000000000392e-01 9.333526910000000498e+02 2.791720220000000268e+02
4.910000000000000142e+00 8.313559999999999839e-01 9.408204389999999648e+02 2.836451339999999846e+02
4.940000000000000391e+00 8.364359999999999573e-01 9.483156259999999520e+02 2.881534359999999992e+02
4.969999999999999751e+00 8.415150000000000130e-01 9.558382980000000089e+02 2.926968430000000012e+02
5.000000000000000000e+00 8.465949999999999864e-01 9.633885000000000218e+02 2.972752740000000244e+02
5.030000000000000249e+00 8.516749999999999599e-01 9.709662779999999884e+02 3.018886459999999943e+02
5.059999999999999609e+00 8.567540000000000155e-01 9.785716740000000300e+02 3.065368780000000015e+02
5.089999999999999858e+00 8.618339999999999890e-01 9.862047330000000329e+02 3.112198859999999740e+02
5.120000000000000107e+00 8.669130000000000447e-01 9.938654950000000099e+02 3.159375919999999951e+02
5.150000000000000355e+00 8.719930000000000181e-01 1.001554000999999971e+03 3.206899129999999900e+02
5.179999999999999716e+00 8.770719999999999628e-01 1.009270292000000040e+03 3.254767689999999902e+02
5.209999999999999964e+00 8.821520000000000472e-01 1.017014405000000011e+03 3.302980810000000247e+02
5.240000000000000213e+00 8.872320000000000206e-01 1.024786378999999897e+03 3.351537690000000111e+02
5.269999999999999574e+00 8.923109999999999653e-01 1.032586250999999947e+03 3.400437549999999760e+02
5.299999999999999822e+00 8.973910000000000498e-01 1.040414056999999957e+03 3.449679600000000050e+02
5.330000000000000071e+00 9.024699999999999944e-01 1.048269833000000062e+03 3.499263060000000110e+02
5.360000000000000320e+00 9.075499999999999678e-01 1.056153612000000066e+03 3.549187160000000176e+02
5.389999999999999680e+00 9.126290000000000235e-01 1.064065428999999995e+03 3.599451149999999870e+02
5.419999999999999929e+00 9.177089999999999970e-01 1.072005317000000105e+03 3.650054250000000025e+02
5.450000000000000178e+00 9.227889999999999704e-01 1.079973308000000088e+03 3.700995730000000208e+02
5.480000000000000426e+00 9.278680000000000261e-01 1.087969432999999981e+03 3.752274820000000091e+02
5.509999999999999787e+00 9.329479999999999995e-01 1.095993721999999934e+03 3.803890799999999786e+02
5.540000000000000036e+00 9.380270000000000552e-01 1.104046205999999984e+03 3.855842930000000024e+02
5.570000000000000284e+00 9.431070000000000286e-01 1.112126913999999942e+03 3.908130489999999782e+02
5.599999999999999645e+00 9.481859999999999733e-01 1.120235873999999967e+03 3.960752749999999764e+02
5.629999999999999893e+00 9.532659999999999467e-01 1.128373113999999987e+03 4.013709000000000060e+02
5.660000000000000142e+00 9.583460000000000312e-01 1.136538661000000047e+03 4.066998540000000162e+02
5.690000000000000391e+00 9.634249999999999758e-01 1.144732541999999967e+03 4.120620670000000132e+02
5.719999999999999751e+00 9.685049999999999493e-01 1.152954782000000023e+03 4.174574709999999982e+02
5.750000000000000000e+00 9.735840000000000050e-01 1.161205406000000039e+03 4.228859949999999799e+02
5.780000000000000249e+00 9.786639999999999784e-01 1.169484439000000066e+03 4.283475740000000087e+02
5.809999999999999609e+00 9.837430000000000341e-01 1.177791905000000042e+03 4.338421399999999721e+02
5.839999999999999858e+00 9.888230000000000075e-01 1.186127827999999909e+03 4.393696259999999825e+02
5.870000000000000107e+00 9.939029999999999809e-01 1.194492228999999952e+03 4.449299679999999739e+02
5.900000000000000355e+00 9.989820000000000366e-01 1.202885132000000112e+03 4.505230999999999995e+02
5.929999999999999716e+00 1.004062000000000010e+00 1.211306557000000112e+03 4.561489579999999933e+02
5.959999999999999964e+00 1.009141000000000066e+00 1.219756527000000006e+03 4.618074799999999982e+02
5.990000000000000213e+00 1.014221000000000039e+00 1.228235061000000087e+03 4.674986020000000053e+02
6.019999999999999574e+00 1.019300000000000095e+00 1.236742179000000078e+03 4.732222629999999981e+02
6.049999999999999822e+00 1.024380000000000068e+00 1.245277902000000040e+03 4.789784010000000194e+02
6.080000000000000071e+00 1.029460000000000042e+00 1.253842247999999927e+03 4.847669559999999933e+02
6.110000000000000320e+00 1.034539000000000097e+00 1.262435236000000032e+03 4.905878680000000145e+02
6.139999999999999680e+00 1.039619000000000071e+00 1.271056882999999971e+03 4.964410790000000020e+02
6.169999999999999929e+00 1.044697999999999904e+00 1.279707208999999921e+03 5.023265289999999936e+02
6.200000000000000178e+00 1.049778000000000100e+00 1.288386228000000074e+03 5.082441610000000196e+02
6.230000000000000426e+00 1.054856999999999934e+00 1.297093959999999925e+03 5.141939190000000508e+02
6.259999999999999787e+00 1.059936999999999907e+00 1.305830418999999893e+03 5.201757460000000037e+02
6.290000000000000036e+00 1.065015999999999963e+00 1.314595622000000049e+03 5.261895859999999630e+02
6.320000000000000284e+00 1.070095999999999936e+00 1.323389582999999902e+03 5.322353839999999536e+02
6.349999999999999645e+00 1.075175999999999910e+00 1.332212318999999979e+03 5.383130869999999959e+02
6.379999999999999893e+00 1.080254999999999965e+00 1.341063844000000017e+03 5.444226409999999987e+02
6.410000000000000142e+00 1.085334999999999939e+00 1.349944171999999980e+03 5.505639929999999822e+02
6.440000000000000391e+00 1.090413999999999994e+00 1.358853317000000061e+03 5.567370909999999640e+02
6.469999999999999751e+00 1.095493999999999968e+00 1.367791292000000112e+03 5.629418829999999616e+02
6.500000000000000000e+00 1.100573000000000023e+00 1.376758111000000099e+03 5.691783179999999902e+02
6.530000000000000249e+00 1.105652999999999997e+00 1.385753785999999991e+03 5.754463459999999486e+02
6.559999999999999609e+00 1.110732999999999970e+00 1.394778330000000096e+03 5.817459179999999606e+02
6.589999999999999858e+00 1.115812000000000026e+00 1.403831756000000041e+03 5.880769840000000386e+02
6.620000000000000107e+00 1.120891999999999999e+00 1.412914074000000028e+03 5.944394969999999603e+02
6.650000000000000355e+00 1.125971000000000055e+00 1.422025296000000026e+03 6.008334079999999631e+02
6.679999999999999716e+00 1.131051000000000029e+00 1.431165434000000005e+03 6.072586700000000519e+02
6.709999999999999964e+00 1.136130000000000084e+00 1.440334499000000051e+03 6.137152370000000019e+02
6.740000000000000213e+00 1.141210000000000058e+00 1.449532500000000027e+03 6.202030620000000454e+02
6.769999999999999574e+00 1.146290000000000031e+00 1.458759448000000020e+03 6.267221019999999498e+02
6.799999999999999822e+00 1.151369000000000087e+00 1.468015353000000005e+03 6.332723089999999502e+02
6.830000000000000071e+00 1.156449000000000060e+00 1.477300224000000071e+03 6.398536420000000362e+02
6.860000000000000320e+00 1.161527999999999894e+00 1.486614072000000078e+03 6.464660549999999830e+02
6.889999999999999680e+00 1.166608000000000089e+00 1.495956905000000006e+03 6.531095060000000103e+02
6.919999999999999929e+00 1.171686999999999923e+00 1.505328731999999945e+03 6.597839529999999968e+02
6.950000000000000178e+00 1.176766999999999896e+00 1.514729561000000103e+03 6.664893530000000510e+02
6.980000000000000426e+00 1.181847000000000092e+00 1.524159400999999889e+03 6.732256660000000466e+02
7.009999999999999787e+00 1.186925999999999926e+00 1.533618259999999964e+03 6.799928489999999783e+02
7.040000000000000036e+00 1.192005999999999899e+00 1.543106146000000081e+03 6.867908629999999448e+02
7.070000000000000284e+00 1.197084999999999955e+00 1.552623066999999992e+03 6.936196690000000444e+02
7.099999999999999645e+00 1.202164999999999928e+00 1.562169028999999910e+03 7.004792260000000397e+02
7.129999999999999893e+00 1.207243999999999984e+00 1.571744040000000041e+03 7.073694960000000265e+02
7.160000000000000142e+00 1.212323999999999957e+00 1.581348107999999911e+03 7.142904409999999871e+02
7.190000000000000391e+00 1.217403999999999931e+00 1.590981236999999965e+03 7.212420230000000174e+02
7.219999999999999751e+00 1.222482999999999986e+00 1.600643436000000065e+03 7.282242049999999836e+02
7.250000000000000000e+00 1.227562999999999960e+00 1.610334710000000086e+03 7.352369499999999789e+02
7.280000000000000249e+00 1.232642000000000015e+00 1.620055065000000013e+03 7.422802209999999832e+02
7.309999999999999609e+00 1.237721999999999989e+00 1.629804507999999942e+03 7.493539829999999711e+02
7.339999999999999858e+00 1.242801000000000045e+00 1.639583043999999973e+03 7.564582000000000335e+02
7.370000000000000107e+00 1.247881000000000018e+00 1.649390677999999980e+03 7.635928370000000314e+02
7.400000000000000355e+00 1.252960999999999991e+00 1.659227415999999948e+03 7.707578610000000481e+02
7.429999999999999716e+00 1.258040000000000047e+00 1.669093262999999979e+03 7.779532359999999471e+02
7.459999999999999964e+00 1.263120000000000021e+00 1.678988223999999946e+03 7.851789290000000392e+02
7.490000000000000213e+00 1.268199000000000076e+00 1.688912303999999949e+03 7.924349079999999503e+02
7.519999999999999574e+00 1.273279000000000050e+00 1.698865506000000096e+03 7.997211389999999938e+02
7.549999999999999822e+00 1.278358000000000105e+00 1.708847837000000027e+03 8.070375900000000229e+02
7.580000000000000071e+00 1.283438000000000079e+00 1.718859298999999965e+03 8.143842290000000048e+02
7.610000000000000320e+00 1.288518000000000052e+00 1.728899897999999894e+03 8.217610240000000204e+02
7.639999999999999680e+00 1.293597000000000108e+00 1.738969636000000037e+03 8.291679450000000315e+02
7.669999999999999929e+00 1.298677000000000081e+00 1.749068518999999924e+03 8.366049610000000030e+02
7.700000000000000178e+00 1.303755999999999915e+00 1.759196549000000005e+03 8.440720410000000129e+02
7.730000000000000426e+00 1.308836000000000110e+00 1.769353730000000041e+03 8.515691560000000209e+02
7.759999999999999787e+00 1.313914999999999944e+00 1.779540064999999913e+03 8.590962759999999889e+02
7.790000000000000036e+00 1.318994999999999918e+00 1.789755558000000065e+03 8.666533719999999903e+02
7.820000000000000284e+00 1.324074999999999891e+00 1.800000211999999919e+03 8.742404149999999845e+02
7.849999999999999645e+00 1.329153999999999947e+00 1.810274028999999928e+03 8.818573760000000448e+02
7.879999999999999893e+00 1.334233999999999920e+00 1.820577013000000079e+03 8.895042280000000119e+02
7.910000000000000142e+00 1.339312999999999976e+00 1.830909167000000025e+03 8.971809429999999566e+02
7.940000000000000391e+00 1.344392999999999949e+00 1.841270492000000104e+03 9.048874939999999469e+02
7.969999999999999751e+00 1.349472000000000005e+00 1.851660990999999967e+03 9.126238520000000563e+02
8.000000000000000000e+00 1.354551999999999978e+00 1.862080666999999949e+03 9.203899930000000040e+02
8.029999999999999361e+00 1.359631999999999952e+00 1.872529522000000043e+03 9.281858889999999747e+02
8.060000000000000497e+00 1.364711000000000007e+00 1.883007556999999906e+03 9.360115150000000313e+02
8.089999999999999858e+00 1.369790999999999981e+00 1.893514775999999983e+03 9.438668440000000146e+02
8.119999999999999218e+00 1.374870000000000037e+00 1.904051179000000047e+03 9.517518509999999878e+02
8.150000000000000355e+00 1.379950000000000010e+00 1.914616768999999977e+03 9.596665120000000115e+02
8.179999999999999716e+00 1.385029000000000066e+00 1.925211547999999993e+03 9.676108010000000377e+02
8.210000000000000853e+00 1.390109000000000039e+00 1.935835516000000098e+03 9.755846950000000106e+02
8.240000000000000213e+00 1.395189000000000012e+00 1.946488675000000057e+03 9.835881679999999960e+02
8.269999999999999574e+00 1.400268000000000068e+00 1.957171027000000095e+03 9.916211970000000520e+02
8.300000000000000711e+00 1.405348000000000042e+00 1.967882573000000093e+03 9.996837590000000091e+02
8.330000000000000071e+00 1.410427000000000097e+00 1.978623313999999937e+03 1.007775830000000042e+03
8.359999999999999432e+00 1.415507000000000071e+00 1.989393250999999964e+03 1.015897386999999981e+03
8.390000000000000568e+00 1.420585999999999904e+00 2.000192385999999942e+03 1.024048408000000109e+03
8.419999999999999929e+00 1.425666000000000100e+00 2.011020719000000099e+03 1.032228869000000032e+03
8.449999999999999289e+00 1.430746000000000073e+00 2.021878249999999980e+03 1.040438750000000027e+03
8.480000000000000426e+00 1.435824999999999907e+00 2.032764981999999918e+03 1.048678028000000040e+03
8.509999999999999787e+00 1.440905000000000102e+00 2.043680912999999919e+03 1.056946680999999899e+03
8.539999999999999147e+00 1.445983999999999936e+00 2.054626045999999860e+03 1.065244687999999996e+03
8.570000000000000284e+00 1.451063999999999909e+00 2.065600379999999859e+03 1.073572028999999930e+03
8.599999999999999645e+00 1.456142999999999965e+00 2.076603916000000027e+03 1.081928681000000097e+03
8.630000000000000782e+00 1.461222999999999939e+00 2.087636653999999908e+03 1.090314624999999978e+03
8.660000000000000142e+00 1.466302999999999912e+00 2.098698594999999841e+03 1.098729839999999967e+03
8.689999999999999503e+00 1.471381999999999968e+00 2.109789737999999943e+03 1.107174305999999888e+03
8.720000000000000639e+00 1.476461999999999941e+00 2.120910084000000097e+03 1.115648003000000017e+03
8.750000000000000000e+00 1.481540999999999997e+00 2.132059632999999849e+03 1.124150910999999951e+03
8.779999999999999361e+00 1.486620999999999970e+00 2.143238385000000108e+03 1.132683011999999962e+03
8.810000000000000497e+00 1.491700000000000026e+00 2.154446339999999964e+03 1.141244284999999991e+03
8.839999999999999858e+00 1.496779999999999999e+00 2.165683496999999988e+03 1.149834712000000081e+03
8.869999999999999218e+00 1.501859999999999973e+00 2.176949857000000065e+03 1.158454275000000052e+03
8.900000000000000355e+00 1.506939000000000028e+00 2.188245418999999856e+03 1.167102953999999954e+03
8.929999999999999716e+00 1.512019000000000002e+00 2.199570182999999815e+03 1.175780731000000060e+03
8.960000000000000853e+00 1.517098000000000058e+00 2.210924148000000059e+03 1.184487587999999960e+03
8.990000000000000213e+00 1.522178000000000031e+00 2.222307315000000017e+03 1.193223508000000038e+03
9.019999999999999574e+00 1.527257000000000087e+00 2.233719681999999921e+03 1.201988473000000113e+03
9.050000000000000711e+00 1.532337000000000060e+00 2.245161249000000225e+03 1.210782463999999891e+03
9.080000000000000071e+00 1.537417000000000034e+00 2.256632016000000021e+03 1.219605465999999979e+03
9.109999999999999432e+00 1.542496000000000089e+00 2.268131980999999996e+03 1.228457460000000083e+03
9.140000000000000568e+00 1.547576000000000063e+00 2.279661145000000033e+03 1.237338430000000017e+03
9.169999999999999929e+00 1.552654999999999896e+00 2.291219505000000026e+03 1.246248360000000048e+03
9.199999999999999289e+00 1.557735000000000092e+00 2.302807063000000198e+03 1.255187231999999995e+03
9.230000000000000426e+00 1.562813999999999925e+00 2.314423815999999988e+03 1.264155029999999897e+03
9.259999999999999787e+00 1.567893999999999899e+00 2.326069763999999850e+03 1.273151738999999907e+03
9.289999999999999147e+00 1.572972999999999955e+00 2.337744905000000017e+03 1.282177341999999953e+03
9.320000000000000284e+00 1.578052999999999928e+00 2.349449239000000034e+03 1.291231823000000077e+03
9.349999999999999645e+00 1.583132999999999901e+00 2.361182765999999901e+03 1.300315168000000085e+03
9.380000000000000782e+00 1.588211999999999957e+00 2.372945482999999967e+03 1.309427359000000024e+03
9.410000000000000142e+00 1.593291999999999931e+00 2.384737388999999894e+03 1.318568383000000040e+03
9.439999999999999503e+00 1.598370999999999986e+00 2.396558484000000135e+03 1.327738223999999946e+03
9.470000000000000639e+00 1.603450999999999960e+00 2.408408766000000014e+03 1.336936868000000004e+03


==> anc/Fig3/Fig3a/Full_EOS_Zeta_0_upper.out <==
# nb/n0, nb( fm ^{-3}), epsilon (MeV fm^{-3}), p (MeV fm^{-3})
6.178791264925610977e-08 1.018590000000000057e-08 9.488110000000000540e-06 1.054460000000000100e-09
6.410695357895408141e-08 1.056819999999999996e-08 9.844219999999999406e-06 1.106829999999999992e-09
6.651273865015004890e-08 1.096480000000000002e-08 1.021359999999999992e-05 1.163010000000000102e-09
6.900890747717258254e-08 1.137630000000000010e-08 1.059700000000000035e-05 1.220500000000000076e-09
7.159849307196219067e-08 1.180320000000000077e-08 1.099459999999999973e-05 1.281979999999999951e-09
7.428574165123554526e-08 1.224620000000000017e-08 1.140730000000000003e-05 1.346539999999999984e-09
7.707307962454503975e-08 1.270570000000000008e-08 1.183530000000000000e-05 1.413839999999999948e-09
7.996596641338354943e-08 1.318259999999999954e-08 1.227949999999999991e-05 1.486270000000000080e-09
8.296682842730348099e-08 1.367730000000000032e-08 1.274030000000000065e-05 1.560010000000000075e-09
8.608051848540959482e-08 1.419059999999999937e-08 1.321850000000000058e-05 1.639089999999999972e-09
8.931067620203050092e-08 1.472309999999999934e-08 1.371450000000000058e-05 1.722059999999999945e-09
9.266276099865908785e-08 1.527570000000000092e-08 1.422919999999999922e-05 1.808509999999999993e-09
9.613980588723579776e-08 1.584889999999999973e-08 1.476319999999999953e-05 1.901719999999999922e-09
9.974787689164163409e-08 1.644369999999999854e-08 1.531719999999999965e-05 1.996319999999999988e-09
1.034912202285932953e-07 1.706079999999999882e-08 1.589199999999999963e-05 2.097950000000000184e-09
1.073752953195836566e-07 1.770109999999999960e-08 1.648849999999999977e-05 2.204520000000000159e-09
1.114049549837175051e-07 1.836540000000000112e-08 1.710730000000000136e-05 2.315519999999999879e-09
1.155856586424876893e-07 1.905459999999999911e-08 1.774929999999999962e-05 2.435270000000000008e-09
1.199234723197752394e-07 1.976970000000000133e-08 1.841539999999999990e-05 2.556719999999999832e-09
1.244238554370729776e-07 2.051160000000000018e-08 1.910640000000000057e-05 2.687239999999999914e-09
1.290934806206499959e-07 2.128139999999999891e-08 1.982350000000000087e-05 2.824059999999999862e-09
1.339378072919992091e-07 2.207999999999999985e-08 2.056739999999999895e-05 2.966609999999999954e-09
1.389647212821658862e-07 2.290870000000000052e-08 2.133930000000000082e-05 3.120260000000000142e-09
1.441796820126428626e-07 2.376839999999999994e-08 2.214009999999999831e-05 3.276260000000000017e-09
1.495905753144754336e-07 2.466039999999999892e-08 2.297100000000000080e-05 3.443769999999999989e-09
1.552046804163207663e-07 2.558589999999999950e-08 2.383310000000000056e-05 3.619359999999999793e-09
1.610292765468360806e-07 2.654610000000000038e-08 2.472750000000000000e-05 3.802400000000000022e-09
1.670722495370665660e-07 2.754229999999999907e-08 2.565549999999999856e-05 3.999310000000000327e-09
1.733420918204456722e-07 2.857589999999999848e-08 2.661829999999999890e-05 4.199800000000000324e-09
1.798472958304067166e-07 2.964830000000000152e-08 2.761720000000000047e-05 4.414650000000000260e-09
1.865969606027711979e-07 3.076099999999999996e-08 2.865369999999999978e-05 4.639919999999999834e-09
1.935995785709724600e-07 3.191540000000000003e-08 2.972899999999999946e-05 4.874939999999999711e-09
2.008648553732200766e-07 3.311309999999999890e-08 3.084469999999999964e-05 5.127039999999999699e-09
2.084031032501117231e-07 3.435580000000000248e-08 3.200220000000000338e-05 5.384780000000000093e-09
2.162240278398569203e-07 3.564509999999999802e-08 3.320320000000000086e-05 5.660219999999999713e-09
2.243385479854414983e-07 3.698279999999999682e-08 3.444930000000000236e-05 5.949110000000000356e-09
2.327575825298511812e-07 3.837069999999999696e-08 3.574209999999999784e-05 6.250869999999999943e-09
2.414926569184598742e-07 3.981070000000000191e-08 3.708339999999999803e-05 6.573300000000000038e-09
2.505559031990293988e-07 4.130480000000000072e-08 3.847520000000000052e-05 6.904750000000000170e-09
2.599588468169337399e-07 4.285489999999999684e-08 3.991910000000000206e-05 7.257680000000000109e-09
2.697142264223229263e-07 4.446309999999999797e-08 4.141710000000000026e-05 7.628040000000000058e-09
2.798366004725112924e-07 4.613180000000000152e-08 4.297150000000000015e-05 8.015450000000000481e-09
2.903381010152608186e-07 4.786300000000000315e-08 4.458409999999999890e-05 8.427459999999999351e-09
3.012338931102738876e-07 4.965919999999999908e-08 4.625730000000000179e-05 8.853790000000000297e-09
3.125391418172529883e-07 5.152289999999999875e-08 4.799330000000000008e-05 9.305809999999999735e-09
3.242677989911244061e-07 5.345640000000000081e-08 4.979429999999999859e-05 9.780450000000000073e-09
3.364374561011429304e-07 5.546260000000000325e-08 5.166309999999999669e-05 1.027769999999999978e-08
3.490632782070109973e-07 5.754400000000000229e-08 5.360189999999999920e-05 1.080379999999999944e-08
3.621628567779835019e-07 5.970350000000000254e-08 5.561349999999999871e-05 1.135220000000000056e-08
3.757543898857032298e-07 6.194409999999999416e-08 5.770060000000000114e-05 1.193090000000000064e-08
3.898560756018133367e-07 6.426879999999999379e-08 5.986599999999999908e-05 1.253900000000000064e-08
4.044867186003447098e-07 6.668069999999999701e-08 6.211269999999999910e-05 1.317720000000000036e-08
4.196663367601046510e-07 6.918309999999999698e-08 6.444370000000000100e-05 1.384849999999999990e-08
4.354155545622884584e-07 7.177940000000000547e-08 6.686210000000000482e-05 1.455390000000000038e-08
4.517562096928676330e-07 7.447320000000000541e-08 6.937130000000000444e-05 1.529409999999999995e-08
4.687101398378136761e-07 7.726810000000000618e-08 7.197480000000000078e-05 1.607229999999999960e-08
4.862997892854861907e-07 8.016779999999999607e-08 7.467580000000000084e-05 1.689039999999999949e-08
5.045500287337972391e-07 8.317639999999999827e-08 7.747829999999999984e-05 1.774550000000000164e-08
5.234851222782708352e-07 8.629790000000000409e-08 8.038599999999999912e-05 1.865120000000000028e-08
5.431305472192069313e-07 8.953650000000000240e-08 8.340280000000000046e-05 1.959660000000000158e-08
5.635129940616818951e-07 9.289660000000000613e-08 8.653269999999999907e-05 2.059119999999999978e-08
5.846609731179361871e-07 9.638290000000000473e-08 8.978010000000000461e-05 2.163840000000000005e-08
6.066023880978224842e-07 9.999999999999999547e-08 9.314939999999999960e-05 2.272630000000000082e-08
6.293681757231338655e-07 1.037530000000000027e-07 9.664530000000000115e-05 2.388789999999999978e-08
6.529892727156629866e-07 1.076469999999999977e-07 1.002729999999999935e-04 2.509390000000000079e-08
6.774899431709340202e-07 1.116859999999999983e-07 1.040350000000000026e-04 2.636340000000000101e-08
7.029187152799947820e-07 1.158780000000000004e-07 1.079399999999999999e-04 2.770210000000000094e-08
7.292937871144882162e-07 1.202260000000000073e-07 1.119900000000000035e-04 2.908499999999999872e-08
7.566636868654618209e-07 1.247379999999999884e-07 1.161930000000000037e-04 3.057189999999999862e-08
7.850648106762019079e-07 1.294200000000000035e-07 1.205539999999999981e-04 3.210820000000000292e-08
8.145214226422322263e-07 1.342760000000000041e-07 1.250769999999999953e-04 3.372600000000000038e-08
8.450941830023624136e-07 1.393160000000000016e-07 1.297720000000000037e-04 3.543339999999999884e-08
8.768073558521166422e-07 1.445440000000000005e-07 1.346420000000000028e-04 3.718929999999999937e-08
9.097094693825425161e-07 1.499680000000000099e-07 1.396939999999999944e-04 3.908660000000000273e-08
9.438551178085688679e-07 1.555969999999999870e-07 1.449380000000000004e-04 4.103950000000000164e-08
9.792746312496007810e-07 1.614359999999999905e-07 1.503769999999999868e-04 4.309599999999999759e-08
1.016022603920566876e-06 1.674940000000000041e-07 1.560199999999999868e-04 4.526600000000000312e-08
1.054153630036396091e-06 1.737800000000000116e-07 1.618749999999999909e-04 4.749290000000000171e-08
1.093716237788135925e-06 1.803019999999999955e-07 1.679499999999999895e-04 4.990029999999999983e-08
1.134758955366834510e-06 1.870679999999999914e-07 1.742530000000000001e-04 5.237389999999999757e-08
1.177348509035182819e-06 1.940890000000000117e-07 1.807930000000000019e-04 5.497670000000000021e-08
1.221527360960347333e-06 2.013720000000000114e-07 1.875769999999999966e-04 5.771609999999999759e-08
1.267374369452780634e-06 2.089300000000000054e-07 1.946170000000000105e-04 6.053180000000000473e-08
1.314931996679649837e-06 2.167700000000000015e-07 2.019199999999999912e-04 6.355339999999999521e-08
1.364279100951407737e-06 2.249049999999999880e-07 2.094979999999999922e-04 6.665919999999999910e-08
1.415482408530745094e-06 2.333460000000000038e-07 2.173599999999999925e-04 6.991510000000000644e-08
1.468602579656471439e-06 2.421030000000000074e-07 2.255179999999999913e-04 7.330860000000000305e-08
1.523718472639039353e-06 2.511889999999999870e-07 2.339809999999999948e-04 7.680130000000000361e-08
1.580896813741140020e-06 2.606149999999999815e-07 2.427610000000000022e-04 8.039669999999999887e-08
1.640228593320988054e-06 2.703959999999999815e-07 2.518719999999999900e-04 8.429249999999999859e-08
1.701780537641274428e-06 2.805430000000000260e-07 2.613240000000000072e-04 8.853540000000000014e-08
1.765649703084093927e-06 2.910719999999999742e-07 2.711319999999999919e-04 9.298320000000000374e-08
1.831908881936019173e-06 3.019949999999999987e-07 2.813070000000000089e-04 9.766050000000000288e-08
1.900661196603026391e-06 3.133289999999999862e-07 2.918640000000000232e-04 1.025640000000000044e-07
1.971985505395568375e-06 3.250869999999999781e-07 3.028169999999999842e-04 1.077130000000000064e-07
2.045990996743502577e-06 3.372869999999999947e-07 3.141810000000000197e-04 1.131260000000000033e-07
2.122774727028925054e-06 3.499450000000000012e-07 3.259720000000000022e-04 1.187960000000000005e-07
2.202439818657812241e-06 3.630779999999999905e-07 3.382050000000000052e-04 1.247659999999999937e-07
2.285095460060021168e-06 3.767039999999999829e-07 3.508979999999999868e-04 1.310130000000000099e-07
2.370850839665410558e-06 3.908409999999999989e-07 3.640660000000000207e-04 1.375789999999999907e-07
2.459827277951599052e-06 4.055090000000000083e-07 3.777289999999999879e-04 1.444780000000000050e-07
2.552140029372325966e-06 4.207270000000000060e-07 3.919050000000000094e-04 1.517009999999999897e-07
2.647916480429090956e-06 4.365159999999999894e-07 4.066119999999999891e-04 1.593149999999999942e-07
2.747290083647276389e-06 4.528979999999999835e-07 4.218720000000000022e-04 1.672650000000000092e-07
2.850388225528382344e-06 4.698939999999999856e-07 4.377040000000000227e-04 1.756299999999999918e-07
2.957356490645552376e-06 4.875280000000000229e-07 4.541300000000000176e-04 1.844139999999999995e-07
3.068346529595811053e-06 5.058250000000000444e-07 4.711730000000000237e-04 1.936049999999999923e-07
3.183491794904539473e-06 5.248070000000000221e-07 4.888549999999999536e-04 2.033040000000000052e-07
3.302968201264286695e-06 5.445030000000000153e-07 5.072009999999999843e-04 2.134049999999999975e-07
3.426921333248195849e-06 5.649370000000000512e-07 5.262360000000000215e-04 2.240429999999999899e-07
3.555527105548815148e-06 5.861379999999999775e-07 5.459840000000000092e-04 2.352069999999999964e-07
3.688961432858692805e-06 6.081349999999999593e-07 5.664739999999999706e-04 2.468750000000000186e-07
3.827400229870377881e-06 6.309569999999999502e-07 5.877330000000000054e-04 2.591999999999999917e-07
3.971037609348061214e-06 6.546359999999999864e-07 6.097900000000000282e-04 2.719950000000000212e-07
4.120067684055934492e-06 6.792039999999999984e-07 6.326749999999999692e-04 2.854770000000000092e-07
4.274684566758188554e-06 7.046930000000000223e-07 6.564179999999999755e-04 2.996020000000000116e-07
4.435106634314538306e-06 7.311389999999999932e-07 6.810520000000000245e-04 3.143310000000000107e-07
4.601552263584700349e-06 7.585779999999999519e-07 7.066110000000000013e-04 3.298710000000000029e-07
4.774239831428388743e-06 7.870460000000000451e-07 7.331290000000000072e-04 3.459039999999999983e-07
4.953405912776961442e-06 8.165819999999999729e-07 7.606419999999999588e-04 3.626950000000000062e-07
5.139299214609539285e-06 8.472270000000000200e-07 7.891870000000000048e-04 3.799279999999999859e-07
5.332174509929122430e-06 8.790229999999999694e-07 8.188050000000000319e-04 3.959839999999999809e-07
5.532280505714832561e-06 9.120109999999999998e-07 8.495329999999999722e-04 4.142959999999999929e-07
5.739896239065193058e-06 9.462370000000000046e-07 8.814139999999999605e-04 4.338340000000000187e-07
5.955306813102610009e-06 9.817479999999999049e-07 9.144929999999999466e-04 4.542200000000000002e-07
6.178791264925611030e-06 1.018590000000000017e-06 9.488110000000000337e-04 4.757460000000000038e-07
6.410695357895407294e-06 1.056819999999999904e-06 9.844219999999999880e-04 4.984520000000000220e-07
6.651273865015004890e-06 1.096480000000000088e-06 1.021360000000000020e-03 5.219659999999999505e-07
6.900890747717258042e-06 1.137629999999999897e-06 1.059700000000000008e-03 5.472960000000000324e-07
7.159849307196219279e-06 1.180320000000000077e-06 1.099460000000000021e-03 5.734299999999999672e-07
7.428574165123554685e-06 1.224620000000000017e-06 1.140729999999999956e-03 6.010739999999999731e-07
7.707307962454504081e-06 1.270569999999999975e-06 1.183529999999999912e-03 6.300970000000000338e-07
7.996596641338354731e-06 1.318259999999999894e-06 1.227950000000000005e-03 6.601549999999999712e-07
8.296682842730348999e-06 1.367730000000000032e-06 1.274029999999999998e-03 6.922310000000000263e-07
8.608051848540961440e-06 1.419060000000000056e-06 1.321850000000000065e-03 7.253400000000000086e-07
8.931067620203051363e-06 1.472309999999999927e-06 1.371449999999999969e-03 7.595039999999999961e-07
9.266276099865908573e-06 1.527570000000000013e-06 1.422920000000000044e-03 7.950679999999999829e-07
9.613980588723578823e-06 1.584889999999999999e-06 1.476319999999999933e-03 8.336530000000000336e-07
9.974787689164165474e-06 1.644370000000000106e-06 1.531720000000000087e-03 8.725080000000000199e-07
1.034912202285933122e-05 1.706079999999999935e-06 1.589200000000000031e-03 9.145459999999999891e-07
1.073752953195836757e-05 1.770110000000000066e-06 1.648850000000000099e-03 9.583950000000000795e-07
1.114049549837174908e-05 1.836539999999999953e-06 1.710729999999999933e-03 1.003740000000000066e-06
1.155856586424876893e-05 1.905459999999999964e-06 1.774930000000000084e-03 1.051849999999999933e-06
1.199234723197752203e-05 1.976969999999999895e-06 1.841540000000000017e-03 1.092520000000000045e-06
1.244238554370729818e-05 2.051160000000000111e-06 1.910639999999999908e-03 1.146529999999999931e-06
1.290934806206499906e-05 2.128139999999999838e-06 1.982349999999999911e-03 1.203280000000000065e-06
1.339378072919992123e-05 2.207999999999999866e-06 2.056740000000000044e-03 1.262800000000000005e-06
1.389647212821658671e-05 2.290869999999999972e-06 2.133930000000000028e-03 1.325179999999999906e-06
1.441796820126428531e-05 2.376840000000000100e-06 2.214010000000000197e-03 1.390839999999999926e-06
1.495905753144754241e-05 2.466040000000000025e-06 2.297099999999999836e-03 1.459559999999999922e-06
1.552046804163207663e-05 2.558590000000000096e-06 2.383310000000000029e-03 1.531779999999999969e-06
1.610292765468360489e-05 2.654609999999999813e-06 2.472750000000000122e-03 1.607539999999999901e-06
1.670722495370665766e-05 2.754229999999999802e-06 2.565550000000000209e-03 1.686860000000000058e-06
1.733420918204456711e-05 2.857590000000000113e-06 2.661830000000000012e-03 1.770459999999999986e-06
1.798472958304067219e-05 2.964829999999999954e-06 2.761720000000000060e-03 1.857879999999999905e-06
1.865969606027712032e-05 3.076100000000000076e-06 2.865369999999999896e-03 1.949760000000000116e-06
1.935995785709724706e-05 3.191540000000000109e-06 2.972900000000000108e-03 2.046140000000000030e-06
2.008648553732200490e-05 3.311309999999999811e-06 3.084470000000000180e-03 2.147070000000000180e-06
2.084031032501117178e-05 3.435580000000000063e-06 3.200220000000000148e-03 2.253360000000000055e-06
2.162240278398569679e-05 3.564510000000000199e-06 3.320319999999999869e-03 2.364550000000000087e-06
2.243385479854415279e-05 3.698280000000000106e-06 3.444930000000000127e-03 2.481430000000000059e-06
2.327575825298511600e-05 3.837069999999999670e-06 3.574209999999999974e-03 2.603969999999999990e-06
2.414926569184598466e-05 3.981070000000000324e-06 3.708340000000000074e-03 2.732420000000000005e-06
2.505559031990294179e-05 4.130479999999999966e-06 3.847520000000000107e-03 2.867500000000000074e-06
2.599588468169337547e-05 4.285490000000000028e-06 3.991910000000000423e-03 3.008930000000000090e-06
2.697142264223229412e-05 4.446309999999999956e-06 4.141709999999999836e-03 3.157559999999999801e-06
2.798366004725112819e-05 4.613179999999999596e-06 4.297149999999999581e-03 3.313330000000000090e-06
2.903381010152608101e-05 4.786300000000000236e-06 4.458410000000000324e-03 3.476769999999999917e-06
3.012338931102738812e-05 4.965919999999999882e-06 4.625729999999999772e-03 3.648389999999999809e-06
3.125391418172530201e-05 5.152289999999999928e-06 4.799330000000000089e-03 3.828229999999999598e-06
3.242677989911244463e-05 5.345640000000000373e-06 4.979429999999999967e-03 3.939569999999999959e-06
3.364374561011429558e-05 5.546260000000000325e-06 5.166310000000000346e-03 4.133160000000000252e-06
3.490632782070110057e-05 5.754400000000000335e-06 5.360189999999999920e-03 4.337120000000000074e-06
3.621628567779835273e-05 5.970350000000000360e-06 5.561349999999999627e-03 4.551649999999999865e-06
3.757543898857033335e-05 6.194410000000000210e-06 5.770059999999999599e-03 4.776959999999999915e-06
3.898560756018133727e-05 6.426879999999999697e-06 5.986599999999999908e-03 5.014030000000000171e-06
4.044867186003447458e-05 6.668070000000000178e-06 6.211269999999999639e-03 5.262780000000000119e-06
4.196663367601046553e-05 6.918310000000000174e-06 6.444369999999999613e-03 5.524239999999999815e-06
4.354155545622883885e-05 7.177939999999999753e-06 6.686209999999999723e-03 5.798879999999999950e-06
4.517562096928676055e-05 7.447320000000000383e-06 6.937129999999999685e-03 6.087089999999999855e-06
4.687101398378135597e-05 7.726809999999999294e-06 7.197480000000000024e-03 6.390159999999999988e-06
4.862997892854861314e-05 8.016779999999999501e-06 7.467579999999999704e-03 6.708030000000000385e-06
5.045500287337972010e-05 8.317639999999999192e-06 7.747829999999999821e-03 7.042059999999999624e-06
5.234851222782707674e-05 8.629789999999999244e-06 8.038599999999999912e-03 7.392840000000000017e-06
5.431305472192068636e-05 8.953650000000000240e-06 8.340280000000000263e-03 7.760889999999999822e-06
5.635129940616818273e-05 9.289660000000000772e-06 8.653269999999999365e-03 8.147869999999999969e-06
5.846609731179361829e-05 9.638289999999999838e-06 8.978009999999999810e-03 8.553700000000000791e-06
6.066023880978225731e-05 1.000000000000000082e-05 9.314940000000000719e-03 8.980109999999999644e-06
6.293681757231337935e-05 1.037530000000000043e-05 9.664529999999999302e-03 9.427869999999999572e-06
6.529892727156630459e-05 1.076470000000000046e-05 1.002729999999999941e-02 9.897650000000000011e-06
6.774899431709341261e-05 1.116860000000000010e-05 1.040349999999999955e-02 1.039160000000000059e-05
7.029187152799947608e-05 1.158779999999999941e-05 1.079399999999999978e-02 1.090949999999999948e-05
7.292937871144881696e-05 1.202260000000000073e-05 1.119900000000000062e-02 1.145370000000000013e-05
7.566636868654619437e-05 1.247380000000000075e-05 1.161930000000000081e-02 1.202509999999999944e-05
7.850648106762019799e-05 1.294200000000000077e-05 1.205540000000000084e-02 1.262459999999999937e-05
8.145214226422322094e-05 1.342759999999999998e-05 1.250770000000000007e-02 1.325490000000000077e-05
8.450941830023624602e-05 1.393160000000000058e-05 1.297719999999999950e-02 1.391590000000000004e-05
8.768073558521166633e-05 1.445440000000000005e-05 1.346420000000000082e-02 1.461029999999999969e-05
9.097094693825425458e-05 1.499680000000000014e-05 1.396939999999999987e-02 1.533950000000000111e-05
9.438551178085689526e-05 1.555969999999999944e-05 1.449379999999999939e-02 1.605059999999999842e-05
9.792746312496007979e-05 1.614359999999999905e-05 1.503769999999999933e-02 1.676489999999999936e-05
1.016022603920566791e-04 1.674939999999999925e-05 1.560199999999999955e-02 1.747899999999999985e-05
1.054153630036395913e-04 1.737799999999999862e-05 1.618750000000000050e-02 1.808459999999999961e-05
1.093716237788135891e-04 1.803019999999999891e-05 1.679500000000000090e-02 1.891510000000000123e-05
1.134758955366834587e-04 1.870679999999999850e-05 1.742530000000000120e-02 1.980909999999999979e-05
1.177348509035182811e-04 1.940889999999999979e-05 1.807929999999999954e-02 2.074580000000000049e-05
1.221527360960347308e-04 2.013720000000000093e-05 1.875769999999999868e-02 2.172449999999999842e-05
1.267374369452780583e-04 2.089300000000000139e-05 1.946169999999999844e-02 2.274890000000000169e-05
1.314931996679649922e-04 2.167699999999999930e-05 2.019200000000000161e-02 2.382090000000000092e-05
1.364279100951407966e-04 2.249050000000000092e-05 2.094980000000000106e-02 2.494110000000000080e-05
1.415482408530744848e-04 2.333459999999999847e-05 2.173599999999999838e-02 2.611449999999999874e-05
1.468602579656471481e-04 2.421030000000000095e-05 2.255180000000000032e-02 2.733999999999999912e-05
1.523718472639039420e-04 2.511890000000000103e-05 2.339810000000000154e-02 2.862259999999999934e-05
1.580896813741140155e-04 2.606150000000000111e-05 2.427609999999999837e-02 2.996330000000000160e-05
1.640228593320988291e-04 2.703960000000000112e-05 2.518719999999999987e-02 3.093460000000000025e-05
1.701780537641274234e-04 2.805430000000000006e-05 2.613240000000000007e-02 3.209970000000000032e-05
1.765649703084093977e-04 2.910720000000000145e-05 2.711320000000000049e-02 3.351799999999999994e-05
1.831908881936019317e-04 3.019950000000000114e-05 2.813070000000000154e-02 3.519549999999999870e-05
1.900661196603026281e-04 3.133289999999999947e-05 2.918640000000000123e-02 3.695810000000000111e-05
1.971985505395568595e-04 3.250870000000000268e-05 3.028170000000000167e-02 3.880580000000000037e-05
2.045990996743502865e-04 3.372870000000000116e-05 3.141809999999999742e-02 4.074819999999999723e-05
2.122774727028925088e-04 3.499449999999999843e-05 3.259719999999999979e-02 4.278610000000000020e-05
2.202439818657812105e-04 3.630779999999999820e-05 3.382050000000000334e-02 4.492049999999999792e-05
2.285095460060021337e-04 3.767039999999999766e-05 3.508979999999999738e-02 4.717089999999999928e-05
2.370850839665410745e-04 3.908410000000000074e-05 3.640659999999999730e-02 4.952390000000000199e-05
2.459827277951599171e-04 4.055089999999999829e-05 3.777289999999999814e-02 5.199789999999999897e-05
2.552140029372325695e-04 4.207270000000000123e-05 3.919050000000000311e-02 5.459540000000000248e-05
2.647916480429091091e-04 4.365160000000000063e-05 4.066120000000000151e-02 5.730689999999999845e-05
2.747290083647276168e-04 4.528980000000000131e-05 4.218720000000000109e-02 6.017739999999999748e-05
2.850388225528382243e-04 4.698940000000000110e-05 4.377040000000000097e-02 6.316980000000000631e-05
2.957356490645552359e-04 4.875279999999999848e-05 4.541300000000000198e-02 6.631610000000000022e-05
3.068346529595810681e-04 5.058249999999999894e-05 4.711730000000000085e-02 6.962149999999999741e-05
3.183491794904539643e-04 5.248070000000000052e-05 4.888549999999999840e-02 7.306050000000000294e-05
3.302968201264286797e-04 5.445030000000000280e-05 5.072009999999999713e-02 7.671410000000000468e-05
3.426921333248195731e-04 5.649369999999999750e-05 5.262359999999999954e-02 8.051100000000000216e-05
3.555527105548815080e-04 5.861379999999999775e-05 5.459839999999999832e-02 8.450259999999999965e-05
3.688961432858693483e-04 6.081350000000000313e-05 5.664740000000000053e-02 8.869569999999999852e-05
3.827400229870377949e-04 6.309569999999999968e-05 5.877330000000000054e-02 9.304450000000000676e-05
3.971037609348061011e-04 6.546359999999999441e-05 6.097899999999999848e-02 9.767310000000000510e-05
4.120067684055934661e-04 6.792040000000000111e-05 6.326750000000000429e-02 1.024670000000000068e-04
4.274684566758188723e-04 7.046929999999999969e-05 6.564180000000000015e-02 1.074999999999999974e-04
4.435106634314538577e-04 7.311389999999999805e-05 6.810520000000000462e-02 1.127719999999999970e-04
4.601552263584700688e-04 7.585780000000000409e-05 7.066110000000000446e-02 1.182130000000000013e-04
4.774239831428388268e-04 7.870459999999999858e-05 7.331290000000000029e-02 1.239670000000000008e-04
4.953405912776961137e-04 8.165819999999999687e-05 7.606419999999999848e-02 1.225820000000000132e-04
5.139299214609538641e-04 8.472270000000000115e-05 7.891869999999999441e-02 1.273249999999999914e-04
5.332168443905241752e-04 8.790220000000000011e-05 8.188040000000000596e-02 1.334399999999999963e-04
5.532280505714832087e-04 9.120110000000000337e-05 8.495329999999999548e-02 1.398880000000000132e-04
5.739896239065193397e-04 9.462370000000000004e-05 8.814139999999999475e-02 1.466419999999999963e-04
5.955306813102610687e-04 9.817480000000000065e-05 9.144929999999999726e-02 1.537099999999999903e-04
6.178791264925611064e-04 1.018590000000000017e-04 9.488109999999999600e-02 1.611220000000000068e-04
6.410695357895407429e-04 1.056819999999999955e-04 9.844219999999999360e-02 1.688360000000000078e-04
6.651273865015004585e-04 1.096480000000000046e-04 1.021360000000000046e-01 1.768259999999999906e-04
6.900890747717258787e-04 1.137630000000000016e-04 1.059699999999999948e-01 1.850809999999999988e-04
7.159849307196218364e-04 1.180319999999999975e-04 1.099460000000000021e-01 1.932570000000000099e-04
7.428574165123554007e-04 1.224619999999999940e-04 1.140729999999999938e-01 1.998939999999999940e-04
7.707307962454503945e-04 1.270570000000000000e-04 1.183529999999999999e-01 2.095479999999999934e-04
7.996596641338355816e-04 1.318260000000000081e-04 1.227950000000000014e-01 2.196359999999999957e-04
8.296682842730347847e-04 1.367729999999999998e-04 1.274029999999999885e-01 2.301650000000000028e-04
8.608051848540959746e-04 1.419059999999999929e-04 1.321849999999999969e-01 2.411190000000000067e-04
8.931067620203051024e-04 1.472310000000000003e-04 1.371449999999999891e-01 2.525129999999999996e-04
9.266276099865908234e-04 1.527570000000000013e-04 1.422920000000000018e-01 2.642659999999999801e-04
9.613980588723579704e-04 1.584889999999999932e-04 1.476320000000000132e-01 2.762479999999999884e-04
9.974787689164164254e-04 1.644369999999999979e-04 1.531720000000000026e-01 2.852910000000000168e-04
1.034912202285933041e-03 1.706079999999999901e-04 1.589200000000000057e-01 2.989199999999999908e-04
1.073752953195836581e-03 1.770110000000000032e-04 1.648850000000000038e-01 3.131620000000000215e-04
1.114049549837174908e-03 1.836540000000000004e-04 1.710730000000000028e-01 3.279910000000000247e-04
1.155856586424876785e-03 1.905459999999999880e-04 1.774930000000000119e-01 3.434360000000000234e-04
1.199234723197752095e-03 1.976969999999999878e-04 1.841540000000000121e-01 3.594870000000000227e-04
1.244238554370729818e-03 2.051160000000000060e-04 1.910640000000000116e-01 3.760859999999999767e-04
1.290934806206500089e-03 2.128139999999999990e-04 1.982349999999999945e-01 3.931909999999999832e-04
1.339378072919992103e-03 2.208000000000000002e-04 2.056739999999999957e-01 4.105129999999999912e-04
1.389647212821658664e-03 2.290869999999999972e-04 2.133929999999999993e-01 4.269780000000000038e-04
1.441796820126428538e-03 2.376839999999999964e-04 2.214009999999999867e-01 4.387069999999999859e-04
1.495905753144754309e-03 2.466039999999999855e-04 2.297099999999999975e-01 4.544659999999999954e-04
1.552046804163207663e-03 2.558589999999999910e-04 2.383309999999999873e-01 4.713149999999999827e-04
1.610292765468360502e-03 2.654609999999999847e-04 2.472749999999999948e-01 4.866030000000000030e-04
1.670722495370665847e-03 2.754230000000000090e-04 2.565549999999999775e-01 5.004319999999999819e-04
1.733420918204456752e-03 2.857590000000000130e-04 2.661830000000000029e-01 5.129520000000000043e-04
1.798472958304067138e-03 2.964830000000000004e-04 2.761719999999999731e-01 5.245449999999999592e-04
1.865969606027711829e-03 3.076099999999999906e-04 2.865369999999999862e-01 5.356449999999999580e-04
1.935995785709724529e-03 3.191539999999999872e-04 2.972899999999999987e-01 5.463310000000000518e-04
2.008648553732200748e-03 3.311310000000000251e-04 3.084470000000000267e-01 5.568650000000000292e-04
2.084031032501117327e-03 3.435579999999999927e-04 3.200219999999999732e-01 5.673469999999999468e-04
2.162240278398569124e-03 3.564509999999999792e-04 3.320319999999999938e-01 5.778380000000000061e-04
2.243385479854414968e-03 3.698279999999999970e-04 3.444929999999999937e-01 5.884899999999999983e-04
2.327575825298511952e-03 3.837070000000000042e-04 3.574209999999999887e-01 5.992890000000000283e-04
2.414926569184598290e-03 3.981069999999999748e-04 3.708339999999999970e-01 6.103369999999999672e-04
2.505552965966413061e-03 4.130469999999999910e-04 3.847510000000000097e-01 6.216540000000000217e-04
2.599588468169337831e-03 4.285490000000000198e-04 3.991910000000000180e-01 6.331859999999999919e-04
2.697142264223229263e-03 4.446310000000000193e-04 4.141710000000000114e-01 6.448579999999999980e-04
2.798366004725113144e-03 4.613180000000000037e-04 4.297150000000000136e-01 6.562990000000000533e-04
2.903381010152607938e-03 4.786300000000000168e-04 4.458409999999999873e-01 6.673679999999999977e-04
3.012338931102739002e-03 4.965920000000000186e-04 4.625730000000000119e-01 6.785689999999999604e-04
3.125391418172529957e-03 5.152289999999999691e-04 4.799329999999999985e-01 6.907709999999999632e-04
3.242677989911243921e-03 5.345639999999999593e-04 4.979430000000000245e-01 7.045200000000000377e-04
3.364374561011429423e-03 5.546260000000000122e-04 5.166309999999999514e-01 7.194729999999999875e-04
3.490632782070110084e-03 5.754399999999999793e-04 5.360190000000000232e-01 7.353429999999999559e-04
3.621628567779834867e-03 5.970349999999999919e-04 5.561350000000000460e-01 7.519939999999999698e-04
3.757543898857032983e-03 6.194409999999999803e-04 5.770060000000000189e-01 7.693840000000000184e-04
3.898560756018133646e-03 6.426879999999999832e-04 5.986599999999999699e-01 7.876200000000000518e-04
4.044867186003447621e-03 6.668069999999999466e-04 6.211269999999999847e-01 8.066479999999999788e-04
4.196663367601046607e-03 6.918309999999999564e-04 6.444370000000000376e-01 8.265969999999999871e-04
4.354155545622884725e-03 7.177940000000000058e-04 6.686210000000000209e-01 8.474720000000000473e-04
4.517562096928676163e-03 7.447320000000000112e-04 6.937140000000000528e-01 8.693180000000000004e-04
4.687101398378135976e-03 7.726809999999999972e-04 7.197480000000000544e-01 8.922669999999999733e-04
4.862997892854862073e-03 8.016780000000000043e-04 7.467580000000000329e-01 9.162659999999999989e-04
5.045500287337972498e-03 8.317640000000000276e-04 7.747829999999999995e-01 9.414700000000000239e-04
5.234851222782708514e-03 8.629790000000000464e-04 8.038600000000000190e-01 9.679000000000000537e-04
5.431305472192068419e-03 8.953649999999999630e-04 8.340279999999999916e-01 9.955949999999999436e-04
5.635129940616817948e-03 9.289660000000000365e-04 8.653269999999999573e-01 1.024729999999999955e-03
5.846609731179361856e-03 9.638290000000000312e-04 8.978009999999999602e-01 1.055240000000000041e-03
6.066023880978225515e-03 1.000000000000000021e-03 9.314940000000000442e-01 1.087290000000000088e-03
6.293681757231338152e-03 1.037530000000000049e-03 9.664530000000000065e-01 1.120969999999999996e-03
6.529892727156629863e-03 1.076469999999999944e-03 1.002729999999999899e+00 1.156279999999999981e-03
6.774899431709340177e-03 1.116859999999999901e-03 1.040350000000000108e+00 1.193430000000000098e-03
7.029187152799949018e-03 1.158780000000000096e-03 1.079399999999999915e+00 1.232369999999999993e-03
7.292937871144880395e-03 1.202259999999999917e-03 1.119899999999999896e+00 1.273299999999999996e-03
7.566636868654618570e-03 1.247379999999999973e-03 1.161929999999999907e+00 1.316270000000000027e-03
7.850648106762019365e-03 1.294199999999999908e-03 1.205540000000000056e+00 1.361269999999999928e-03
8.145214226422321444e-03 1.342759999999999917e-03 1.250769999999999937e+00 1.408479999999999932e-03
8.450941830023624493e-03 1.393160000000000058e-03 1.297719999999999985e+00 1.457670000000000103e-03
8.768073558521166308e-03 1.445440000000000093e-03 1.346419999999999950e+00 1.508860000000000106e-03
9.097094693825424211e-03 1.499679999999999980e-03 1.396940000000000071e+00 1.562089999999999920e-03
9.438551178085690177e-03 1.555970000000000053e-03 1.449379999999999891e+00 1.617839999999999947e-03
9.792746312496007979e-03 1.614360000000000014e-03 1.503770000000000051e+00 1.677000000000000105e-03
1.016022603920566786e-02 1.674939999999999979e-03 1.560200000000000031e+00 1.739730000000000096e-03
1.054153630036396005e-02 1.737800000000000065e-03 1.618749999999999911e+00 1.806319999999999931e-03
1.093716237788136016e-02 1.803020000000000013e-03 1.679499999999999993e+00 1.876489999999999972e-03
1.134758955366834722e-02 1.870679999999999999e-03 1.742529999999999912e+00 1.950289999999999923e-03
1.177348509035182865e-02 1.940890000000000020e-03 1.807930000000000037e+00 2.027999999999999855e-03
1.221527360960347232e-02 2.013720000000000093e-03 1.875769999999999937e+00 2.109549999999999967e-03
1.267374369452780626e-02 2.089300000000000098e-03 1.946169999999999956e+00 2.195260000000000093e-03
1.314931996679649835e-02 2.167699999999999835e-03 2.019200000000000106e+00 2.285259999999999896e-03
1.364279100951407663e-02 2.249049999999999834e-03 2.094980000000000064e+00 2.379669999999999962e-03
1.415482408530744848e-02 2.333459999999999875e-03 2.173599999999999977e+00 2.478929999999999849e-03
1.468602579656471188e-02 2.421029999999999797e-03 2.255180000000000184e+00 2.583059999999999870e-03
1.523718472639039485e-02 2.511890000000000130e-03 2.339809999999999945e+00 2.692459999999999819e-03
1.580896813741140133e-02 2.606149999999999786e-03 2.427610000000000046e+00 2.807309999999999927e-03
1.640228593320988346e-02 2.703960000000000044e-03 2.518720000000000070e+00 2.927770000000000112e-03
1.701780537641274169e-02 2.805429999999999816e-03 2.613239999999999785e+00 3.054310000000000185e-03
1.765649703084094108e-02 2.910719999999999887e-03 2.711320000000000174e+00 3.186909999999999830e-03
1.831908881936019154e-02 3.019949999999999978e-03 2.813070000000000181e+00 3.326149999999999940e-03
1.900661196603026237e-02 3.133289999999999947e-03 2.918639999999999901e+00 3.472289999999999838e-03
1.971985505395568161e-02 3.250869999999999888e-03 3.028169999999999806e+00 3.625520000000000131e-03
2.045990996743502627e-02 3.372870000000000035e-03 3.141809999999999992e+00 3.786449999999999799e-03
2.122774727028925099e-02 3.499449999999999870e-03 3.259720000000000173e+00 3.955039999999999945e-03
2.202439818657812159e-02 3.630780000000000118e-03 3.382050000000000001e+00 4.131939999999999745e-03
2.285095460060021511e-02 3.767040000000000145e-03 3.508980000000000210e+00 4.317429999999999705e-03
2.370850839665410853e-02 3.908410000000000183e-03 3.640660000000000007e+00 4.511720000000000314e-03
2.459827277951599084e-02 4.055089999999999910e-03 3.777289999999999814e+00 4.715620000000000228e-03
2.552140029372325716e-02 4.207269999999999933e-03 3.919049999999999923e+00 4.929180000000000020e-03
2.647916480429091113e-02 4.365159999999999874e-03 4.066119999999999735e+00 5.153229999999999963e-03
2.747290083647276407e-02 4.528980000000000158e-03 4.218720000000000248e+00 5.388119999999999715e-03
2.850388225528382655e-02 4.698940000000000408e-03 4.377040000000000042e+00 5.634100000000000392e-03
2.957362556669433304e-02 4.875290000000000006e-03 4.541299999999999670e+00 5.892180000000000334e-03
3.068346529595810876e-02 5.058250000000000246e-03 4.711730000000000196e+00 6.162319999999999777e-03
3.183491794904539512e-02 5.248069999999999645e-03 4.888550000000000395e+00 6.445440000000000197e-03
3.302968201264286363e-02 5.445030000000000009e-03 5.072009999999999685e+00 6.742190000000000336e-03
3.426921333248195839e-02 5.649369999999999913e-03 5.262360000000000149e+00 7.052710000000000229e-03
3.555527105548815514e-02 5.861380000000000236e-03 5.459839999999999804e+00 7.378410000000000177e-03
3.688961432858692963e-02 6.081350000000000124e-03 5.664740000000000109e+00 7.719199999999999846e-03
3.827400229870377840e-02 6.309569999999999589e-03 5.877329999999999721e+00 8.076689999999999217e-03
3.971037609348061770e-02 6.546360000000000200e-03 6.097900000000000098e+00 8.451240000000000488e-03
4.120067684055934293e-02 6.792040000000000056e-03 6.326749999999999652e+00 8.843560000000000310e-03
4.274684566758188420e-02 7.046929999999999861e-03 6.564180000000000348e+00 9.255209999999999826e-03
4.435106634314538859e-02 7.311390000000000076e-03 6.810520000000000351e+00 9.686230000000000534e-03
4.601552263584700320e-02 7.585780000000000300e-03 7.066110000000000113e+00 1.013810000000000058e-02
4.774239831428388203e-02 7.870459999999999262e-03 7.331290000000000084e+00 1.061229999999999986e-02
4.953405912776961961e-02 8.165820000000000717e-03 7.606419999999999959e+00 1.110889999999999968e-02
5.139299214609539118e-02 8.472270000000000495e-03 7.891869999999999941e+00 1.163040000000000081e-02
5.332168443905241362e-02 8.790219999999999631e-03 8.188040000000000873e+00 1.217700000000000032e-02
5.532280505714833041e-02 9.120110000000000716e-03 8.495329999999999160e+00 1.275079999999999963e-02
5.739896239065192529e-02 9.462369999999999462e-03 8.814140000000000086e+00 1.335360000000000019e-02
5.955306813102610730e-02 9.817479999999999957e-03 9.144930000000000447e+00 1.398590000000000076e-02
6.178791264925610066e-02 1.018589999999999947e-02 9.488110000000000710e+00 1.465149999999999959e-02
6.410695357895408730e-02 1.056819999999999982e-02 9.844219999999999970e+00 1.535060000000000070e-02
6.651273865015004672e-02 1.096480000000000024e-02 1.021359999999999957e+01 1.608729999999999882e-02
6.900890747717258744e-02 1.137630000000000065e-02 1.059699999999999953e+01 1.686280000000000071e-02
7.159849307196218537e-02 1.180319999999999980e-02 1.099460000000000015e+01 1.767989999999999839e-02
7.428574165123554007e-02 1.224620000000000049e-02 1.140729999999999933e+01 1.854269999999999877e-02
7.707307962454504335e-02 1.270570000000000033e-02 1.183530000000000015e+01 1.945269999999999985e-02
7.996596641338354905e-02 1.318259999999999918e-02 1.227950000000000053e+01 2.041420000000000040e-02
8.296682842730347673e-02 1.367729999999999987e-02 1.274029999999999951e+01 2.143240000000000076e-02
8.608051848540959616e-02 1.419059999999999939e-02 1.321850000000000058e+01 2.250889999999999835e-02
8.931067620203050894e-02 1.472309999999999938e-02 1.371449999999999925e+01 2.365159999999999832e-02
9.266276099865906890e-02 1.527569999999999970e-02 1.422920000000000051e+01 2.486350000000000018e-02
9.613980588723579357e-02 1.584889999999999910e-02 1.476319999999999943e+01 2.614999999999999963e-02
9.974787689164163473e-02 1.644369999999999860e-02 1.531719999999999970e+01 2.752229999999999954e-02
1.034912202285933197e-01 1.706080000000000096e-02 1.589199999999999946e+01 2.898109999999999922e-02
1.073752953195836746e-01 1.770110000000000086e-02 1.648849999999999838e+01 3.054010000000000058e-02
1.114049549837174968e-01 1.836540000000000047e-02 1.710729999999999862e+01 3.220429999999999821e-02
1.155856586424876958e-01 1.905460000000000140e-02 1.774930000000000163e+01 3.398400000000000032e-02
1.199234723197752234e-01 1.976970000000000116e-02 1.841540000000000177e+01 3.589459999999999873e-02
1.244238554370729749e-01 2.051160000000000136e-02 1.910640000000000072e+01 3.794140000000000013e-02
1.290934806206499863e-01 2.128139999999999893e-02 1.982349999999999923e+01 4.014460000000000250e-02
1.339378072919992224e-01 2.207999999999999893e-02 2.056739999999999924e+01 4.251309999999999811e-02
1.389647212821658873e-01 2.290870000000000059e-02 2.133930000000000149e+01 4.506729999999999764e-02
1.441796820126428347e-01 2.376839999999999856e-02 2.214010000000000034e+01 4.782390000000000252e-02
1.495905753144754213e-01 2.466039999999999899e-02 2.297100000000000009e+01 5.080260000000000331e-02
1.552046804163207949e-01 2.558590000000000170e-02 2.383310000000000173e+01 5.403059999999999807e-02
1.610292765468360754e-01 2.654609999999999956e-02 2.472749999999999915e+01 5.752449999999999924e-02
1.670722495370665639e-01 2.754229999999999873e-02 2.565549999999999997e+01 6.131860000000000088e-02
1.733420918204456873e-01 2.857590000000000130e-02 2.661830000000000140e+01 6.543899999999999717e-02
1.798472958304067060e-01 2.964829999999999896e-02 2.761720000000000041e+01 6.991650000000000642e-02
1.865969606027712002e-01 3.076100000000000015e-02 2.865370000000000061e+01 7.478990000000000637e-02
1.935995785709724304e-01 3.191539999999999655e-02 2.972899999999999920e+01 8.009969999999999590e-02
2.008648553732200748e-01 3.311309999999999948e-02 3.084469999999999956e+01 8.590939999999999688e-02
2.084031032501117153e-01 3.435579999999999884e-02 3.200220000000000198e+01 9.247829999999999939e-02
2.162240278398569471e-01 3.564509999999999901e-02 3.320320000000000249e+01 9.593069999999999375e-02
2.327575825298512091e-01 3.837070000000000064e-02 3.574210000000000065e+01 9.687339999999999840e-02
2.414926569184598359e-01 3.981069999999999748e-02 3.708339999999999748e+01 1.057730000000000059e-01
2.505552965966413304e-01 4.130469999999999975e-02 3.847509999999999764e+01 1.145599999999999952e-01
2.599588468169337641e-01 4.285490000000000133e-02 3.991910000000000025e+01 1.234859999999999985e-01
2.697142264223229002e-01 4.446309999999999846e-02 4.141709999999999781e+01 1.331859999999999988e-01
2.798366004725112988e-01 4.613180000000000058e-02 4.297149999999999892e+01 1.438959999999999961e-01
2.903381010152608077e-01 4.786300000000000276e-02 4.458409999999999940e+01 1.556069999999999953e-01
3.012338931102738759e-01 4.965920000000000056e-02 4.625730000000000075e+01 1.684360000000000024e-01
3.125391418172530078e-01 5.152290000000000342e-02 4.799329999999999785e+01 1.824540000000000051e-01
3.242677989911244008e-01 5.345640000000000114e-02 4.979429999999999978e+01 1.977980000000000016e-01
3.364374561011429510e-01 5.546260000000000079e-02 5.166310000000000002e+01 2.145739999999999870e-01
3.490632782070109963e-01 5.754399999999999793e-02 5.360190000000000055e+01 2.329189999999999872e-01
3.621628567779834884e-01 5.970349999999999963e-02 5.561350000000000193e+01 2.529819999999999847e-01
3.499999999999999778e-01 5.769799999999999929e-02 5.471652399999999972e+01 2.396739999999999982e-01
3.800000000000000044e-01 6.264400000000000523e-02 5.942777300000000196e+01 2.567670000000000230e-01
4.099999999999999756e-01 6.758899999999999630e-02 6.414035900000000368e+01 2.736950000000000216e-01
4.400000000000000022e-01 7.253500000000000225e-02 6.885421300000000144e+01 2.916079999999999783e-01
4.699999999999999734e-01 7.747999999999999332e-02 7.356935699999999656e+01 3.118239999999999901e-01
5.000000000000000000e-01 8.242599999999999927e-02 7.828590300000000468e+01 3.357950000000000101e-01
5.300000000000000266e-01 8.737200000000000522e-02 8.300403500000000179e+01 3.650630000000000264e-01
5.600000000000000533e-01 9.231699999999999628e-02 8.772400899999999524e+01 4.012299999999999756e-01
5.899999999999999689e-01 9.726300000000000223e-02 9.244613900000000228e+01 4.459299999999999931e-01
6.199999999999999956e-01 1.022079999999999933e-01 9.717078999999999667e+01 5.008070000000000022e-01
6.500000000000000222e-01 1.071539999999999992e-01 1.018983719999999948e+02 5.674930000000000252e-01
6.800000000000000488e-01 1.120990000000000042e-01 1.066293200000000070e+02 6.466349999999999598e-01
7.099999999999999645e-01 1.170449999999999963e-01 1.113640410000000003e+02 7.392560000000000242e-01
7.399999999999999911e-01 1.219900000000000012e-01 1.161029999999999944e+02 8.476620000000000266e-01
7.700000000000000178e-01 1.269359999999999933e-01 1.208466990000000010e+02 9.735190000000000232e-01
8.000000000000000444e-01 1.318819999999999992e-01 1.255956630000000018e+02 1.118347999999999898e+00
8.299999999999999600e-01 1.368270000000000042e-01 1.303504330000000095e+02 1.283600999999999992e+00
8.599999999999999867e-01 1.417730000000000101e-01 1.351115629999999896e+02 1.470704000000000011e+00
8.900000000000000133e-01 1.467179999999999873e-01 1.398796179999999936e+02 1.681087999999999916e+00
9.200000000000000400e-01 1.516639999999999933e-01 1.446551750000000141e+02 1.916218999999999895e+00
9.499999999999999556e-01 1.566089999999999982e-01 1.494388199999999927e+02 2.177620999999999807e+00
9.799999999999999822e-01 1.615550000000000042e-01 1.542311520000000087e+02 2.466909999999999936e+00
1.010000000000000009e+00 1.665010000000000101e-01 1.590327859999999873e+02 2.785822000000000020e+00
1.040000000000000036e+00 1.714459999999999873e-01 1.638443519999999864e+02 3.136239000000000221e+00
1.070000000000000062e+00 1.763919999999999932e-01 1.686665030000000058e+02 3.520220000000000127e+00
1.100000000000000089e+00 1.813369999999999982e-01 1.734999119999999948e+02 3.940026000000000028e+00
1.129999999999999893e+00 1.862830000000000041e-01 1.783452839999999924e+02 4.398149000000000086e+00
1.159999999999999920e+00 1.912280000000000091e-01 1.832033539999999903e+02 4.897330000000000183e+00
1.189999999999999947e+00 1.961739999999999873e-01 1.880748940000000005e+02 5.440580999999999889e+00
1.219999999999999973e+00 2.011189999999999922e-01 1.929607149999999933e+02 6.031195999999999557e+00
1.250000000000000000e+00 2.060649999999999982e-01 1.978616749999999911e+02 6.672755000000000436e+00
1.280000000000000027e+00 2.110110000000000041e-01 2.027786780000000135e+02 7.369123000000000090e+00
1.310000000000000053e+00 2.159560000000000091e-01 2.077126800000000060e+02 8.124434000000000822e+00
1.340000000000000080e+00 2.209019999999999873e-01 2.126646929999999998e+02 8.943063000000000429e+00
1.370000000000000107e+00 2.258469999999999922e-01 2.176357800000000111e+02 9.829584000000000543e+00
1.399999999999999911e+00 2.307929999999999982e-01 2.226270619999999951e+02 1.078871600000000086e+01
1.429999999999999938e+00 2.357380000000000031e-01 2.276397130000000004e+02 1.182525200000000076e+01
1.459999999999999964e+00 2.406840000000000090e-01 2.326749599999999987e+02 1.294397599999999926e+01
1.489999999999999991e+00 2.456289999999999862e-01 2.377340739999999926e+02 1.414957599999999971e+01
1.520000000000000018e+00 2.505749999999999922e-01 2.428183699999999874e+02 1.544654099999999985e+01
1.550000000000000044e+00 2.555209999999999981e-01 2.479291959999999904e+02 1.683906800000000104e+01
1.580000000000000071e+00 2.604659999999999753e-01 2.530679250000000025e+02 1.833097199999999916e+01
1.610000000000000098e+00 2.654119999999999813e-01 2.582359480000000076e+02 1.992560599999999837e+01
1.639999999999999902e+00 2.703570000000000140e-01 2.634346590000000106e+02 2.162579699999999860e+01
1.669999999999999929e+00 2.753030000000000199e-01 2.686654510000000187e+02 2.343380700000000161e+01
1.699999999999999956e+00 2.802479999999999971e-01 2.739296990000000278e+02 2.535130900000000054e+01
1.729999999999999982e+00 2.851940000000000031e-01 2.792287559999999758e+02 2.737938700000000125e+01
1.760000000000000009e+00 2.901400000000000090e-01 2.845639409999999998e+02 2.951856400000000136e+01
1.790000000000000036e+00 2.950849999999999862e-01 2.899365329999999972e+02 3.176883300000000077e+01
1.820000000000000062e+00 3.000309999999999921e-01 2.953477629999999863e+02 3.412971100000000035e+01
1.850000000000000089e+00 3.049760000000000248e-01 3.007988110000000006e+02 3.660030299999999670e+01
1.879999999999999893e+00 3.099219999999999753e-01 3.062908019999999851e+02 3.917935800000000057e+01
1.909999999999999920e+00 3.148670000000000080e-01 3.118247999999999820e+02 4.186534199999999828e+01
1.939999999999999947e+00 3.198130000000000139e-01 3.174018130000000042e+02 4.465649700000000166e+01
1.969999999999999973e+00 3.247579999999999911e-01 3.230227859999999964e+02 4.755089900000000114e+01
2.000000000000000000e+00 3.297039999999999971e-01 3.286886069999999904e+02 5.054651199999999989e+01
2.029999999999999805e+00 3.346500000000000030e-01 3.344001059999999939e+02 5.364123200000000224e+01
2.060000000000000053e+00 3.395949999999999802e-01 3.401580579999999827e+02 5.683292500000000302e+01
2.089999999999999858e+00 3.445409999999999862e-01 3.459631820000000175e+02 6.011946100000000115e+01
2.120000000000000107e+00 3.494860000000000189e-01 3.518161479999999983e+02 6.349873699999999843e+01
2.149999999999999911e+00 3.544320000000000248e-01 3.577175760000000082e+02 6.696869999999999834e+01
2.180000000000000160e+00 3.593770000000000020e-01 3.636680420000000140e+02 7.052735699999999497e+01
2.209999999999999964e+00 3.643230000000000079e-01 3.696680789999999774e+02 7.417279100000000369e+01
2.240000000000000213e+00 3.692679999999999851e-01 3.757181780000000231e+02 7.790316400000000385e+01
2.270000000000000018e+00 3.742139999999999911e-01 3.818187960000000203e+02 8.171672399999999925e+01
2.299999999999999822e+00 3.791599999999999970e-01 3.879703529999999887e+02 8.561180699999999888e+01
2.330000000000000071e+00 3.841049999999999742e-01 3.941732380000000262e+02 8.958683499999999356e+01
2.359999999999999876e+00 3.890509999999999802e-01 4.004278090000000248e+02 9.364031799999999350e+01
2.390000000000000124e+00 3.939960000000000129e-01 4.067343979999999988e+02 9.777084999999999582e+01
2.419999999999999929e+00 3.989420000000000188e-01 4.130933110000000283e+02 1.019771080000000012e+02
2.450000000000000178e+00 4.038869999999999960e-01 4.195048289999999724e+02 1.062578460000000007e+02
2.479999999999999982e+00 4.088330000000000020e-01 4.259692150000000197e+02 1.106118940000000066e+02
2.509999999999999787e+00 4.137779999999999792e-01 4.324867070000000240e+02 1.150381509999999992e+02
2.540000000000000036e+00 4.187239999999999851e-01 4.390575289999999882e+02 1.195355870000000067e+02
2.569999999999999840e+00 4.236699999999999910e-01 4.456818860000000200e+02 1.241032330000000030e+02
2.600000000000000089e+00 4.286150000000000237e-01 4.523599659999999858e+02 1.287401800000000094e+02
2.629999999999999893e+00 4.335609999999999742e-01 4.590919450000000097e+02 1.334455739999999935e+02
2.660000000000000142e+00 4.385060000000000069e-01 4.658779840000000263e+02 1.382186140000000023e+02
2.689999999999999947e+00 4.434520000000000128e-01 4.727182320000000004e+02 1.430585499999999968e+02
2.720000000000000195e+00 4.483969999999999900e-01 4.796128259999999841e+02 1.479646740000000023e+02
2.750000000000000000e+00 4.533429999999999960e-01 4.865618939999999952e+02 1.529363240000000133e+02
2.779999999999999805e+00 4.582890000000000019e-01 4.935655520000000251e+02 1.579728760000000136e+02
2.810000000000000053e+00 4.632339999999999791e-01 5.006239090000000260e+02 1.630737430000000074e+02
2.839999999999999858e+00 4.681799999999999851e-01 5.077370639999999753e+02 1.682383729999999957e+02
2.870000000000000107e+00 4.731250000000000178e-01 5.149051100000000361e+02 1.734662480000000073e+02
2.899999999999999911e+00 4.780710000000000237e-01 5.221281300000000556e+02 1.787568780000000004e+02
2.930000000000000160e+00 4.830160000000000009e-01 5.294062040000000025e+02 1.841098010000000045e+02
2.959999999999999964e+00 4.879620000000000068e-01 5.367394020000000410e+02 1.895245820000000094e+02
2.990000000000000213e+00 4.929069999999999840e-01 5.441277919999999995e+02 1.950008100000000013e+02
3.020000000000000018e+00 4.978529999999999900e-01 5.515714339999999538e+02 2.005380989999999883e+02
3.049999999999999822e+00 5.027989999999999959e-01 5.590703829999999925e+02 2.061360799999999927e+02
3.080000000000000071e+00 5.077439999999999731e-01 5.666246919999999818e+02 2.117944080000000042e+02
3.109999999999999876e+00 5.126899999999999791e-01 5.742344070000000329e+02 2.175127540000000010e+02
3.140000000000000124e+00 5.176349999999999563e-01 5.818995710000000372e+02 2.232908070000000009e+02
3.169999999999999929e+00 5.225809999999999622e-01 5.896202230000000100e+02 2.291282740000000047e+02
3.200000000000000178e+00 5.275260000000000504e-01 5.973963989999999740e+02 2.350248750000000086e+02
3.229999999999999982e+00 5.324719999999999454e-01 6.052281319999999596e+02 2.409803440000000023e+02
3.259999999999999787e+00 5.374170000000000336e-01 6.131154510000000073e+02 2.469944299999999942e+02
3.290000000000000036e+00 5.423630000000000395e-01 6.210583840000000464e+02 2.530668949999999882e+02
3.319999999999999840e+00 5.473090000000000455e-01 6.290569530000000213e+02 2.591975100000000225e+02
3.350000000000000089e+00 5.522540000000000227e-01 6.371111819999999852e+02 2.653860589999999888e+02
3.379999999999999893e+00 5.572000000000000286e-01 6.452210890000000063e+02 2.716323370000000068e+02
3.410000000000000142e+00 5.621450000000000058e-01 6.533866920000000391e+02 2.779361470000000054e+02
3.439999999999999947e+00 5.670910000000000117e-01 6.616080060000000458e+02 2.842973010000000045e+02
3.470000000000000195e+00 5.720359999999999889e-01 6.698850449999999910e+02 2.907156229999999937e+02
3.500000000000000000e+00 5.769819999999999949e-01 6.782178199999999606e+02 2.971909410000000094e+02
3.529999999999999805e+00 5.819280000000000008e-01 6.866063410000000431e+02 3.037230920000000083e+02
3.560000000000000053e+00 5.868729999999999780e-01 6.950506169999999884e+02 3.103119219999999814e+02
3.589999999999999858e+00 5.918189999999999840e-01 7.035506550000000061e+02 3.169572810000000231e+02
3.620000000000000107e+00 5.967639999999999612e-01 7.121064619999999650e+02 3.236590269999999805e+02
3.649999999999999911e+00 6.017099999999999671e-01 7.207180409999999711e+02 3.304170250000000237e+02
3.680000000000000160e+00 6.066550000000000553e-01 7.293853950000000168e+02 3.372311429999999746e+02
3.709999999999999964e+00 6.116009999999999502e-01 7.381085279999999784e+02 3.441012569999999755e+02
3.740000000000000213e+00 6.165460000000000385e-01 7.468874409999999671e+02 3.510272469999999885e+02
3.770000000000000018e+00 6.214920000000000444e-01 7.557221329999999853e+02 3.580089980000000196e+02
3.799999999999999822e+00 6.264380000000000503e-01 7.646126040000000330e+02 3.650464000000000055e+02
3.830000000000000071e+00 6.313830000000000275e-01 7.735588529999999992e+02 3.721393469999999866e+02
3.859999999999999876e+00 6.363290000000000335e-01 7.825608780000000024e+02 3.792877359999999953e+02
3.890000000000000124e+00 6.412740000000000107e-01 7.916186750000000529e+02 3.864914699999999925e+02
3.919999999999999929e+00 6.462200000000000166e-01 8.007322410000000446e+02 3.937504549999999881e+02
3.950000000000000178e+00 6.511649999999999938e-01 8.099015719999999874e+02 4.010645999999999844e+02
3.979999999999999982e+00 6.561109999999999998e-01 8.191266620000000103e+02 4.084338169999999764e+02
4.009999999999999787e+00 6.610559999999999770e-01 8.284075070000000096e+02 4.158580230000000029e+02
4.040000000000000036e+00 6.660019999999999829e-01 8.377441000000000031e+02 4.233371369999999843e+02
4.070000000000000284e+00 6.709479999999999889e-01 8.471364340000000084e+02 4.308710810000000038e+02
4.099999999999999645e+00 6.758929999999999660e-01 8.565845030000000406e+02 4.384597790000000259e+02
4.129999999999999893e+00 6.808389999999999720e-01 8.660882990000000063e+02 4.461031580000000076e+02
4.160000000000000142e+00 6.857839999999999492e-01 8.756478140000000394e+02 4.538011490000000094e+02
4.190000000000000391e+00 6.907299999999999551e-01 8.852630410000000438e+02 4.615536839999999756e+02
4.219999999999999751e+00 6.956750000000000433e-01 8.949339700000000448e+02 4.693606960000000186e+02
4.250000000000000000e+00 7.006210000000000493e-01 9.046605919999999514e+02 4.772221240000000080e+02
4.280000000000000249e+00 7.055670000000000552e-01 9.144428990000000113e+02 4.851379049999999893e+02
4.309999999999999609e+00 7.105120000000000324e-01 9.242808810000000221e+02 4.931079799999999977e+02
4.339999999999999858e+00 7.154580000000000384e-01 9.341745270000000119e+02 5.011322920000000067e+02
4.370000000000000107e+00 7.204030000000000156e-01 9.441238290000000006e+02 5.092107859999999846e+02
4.400000000000000355e+00 7.253490000000000215e-01 9.541287750000000187e+02 5.173434069999999565e+02
4.429999999999999716e+00 7.302939999999999987e-01 9.641893549999999777e+02 5.255301040000000512e+02
4.459999999999999964e+00 7.352400000000000047e-01 9.743055580000000191e+02 5.337708270000000539e+02
4.490000000000000213e+00 7.401849999999999818e-01 9.844773740000000544e+02 5.420655249999999796e+02
4.519999999999999574e+00 7.451309999999999878e-01 9.947047919999999976e+02 5.504141530000000557e+02
4.549999999999999822e+00 7.500769999999999937e-01 1.004987798999999995e+03 5.588166629999999486e+02
4.580000000000000071e+00 7.550219999999999709e-01 1.015326384999999959e+03 5.672730109999999968e+02
4.610000000000000320e+00 7.599679999999999769e-01 1.025720538000000033e+03 5.757831529999999702e+02
4.639999999999999680e+00 7.649129999999999541e-01 1.036170247000000018e+03 5.843470479999999725e+02
4.669999999999999929e+00 7.698589999999999600e-01 1.046675498999999945e+03 5.929646549999999934e+02
4.700000000000000178e+00 7.748040000000000482e-01 1.057236284000000069e+03 6.016359330000000227e+02
4.730000000000000426e+00 7.797500000000000542e-01 1.067852587999999969e+03 6.103608440000000428e+02
4.759999999999999787e+00 7.846950000000000314e-01 1.078524398999999903e+03 6.191393500000000358e+02
4.790000000000000036e+00 7.896410000000000373e-01 1.089251706000000013e+03 6.279714149999999790e+02
4.820000000000000284e+00 7.945870000000000433e-01 1.100034497000000101e+03 6.368570029999999633e+02
4.849999999999999645e+00 7.995320000000000205e-01 1.110872757999999976e+03 6.457960799999999608e+02
4.879999999999999893e+00 8.044780000000000264e-01 1.121766478000000006e+03 6.547886109999999462e+02
4.910000000000000142e+00 8.094230000000000036e-01 1.132715644999999995e+03 6.638345630000000028e+02
4.940000000000000391e+00 8.143690000000000095e-01 1.143720244999999977e+03 6.729339049999999816e+02
4.969999999999999751e+00 8.193139999999999867e-01 1.154780265999999983e+03 6.820866059999999607e+02
5.000000000000000000e+00 8.242599999999999927e-01 1.165895696000000044e+03 6.912926340000000209e+02
5.030000000000000249e+00 8.292059999999999986e-01 1.177066520999999966e+03 7.005519600000000082e+02
5.059999999999999609e+00 8.341509999999999758e-01 1.188292731000000003e+03 7.098645559999999932e+02
5.089999999999999858e+00 8.390969999999999818e-01 1.199574311000000080e+03 7.192303930000000491e+02
5.120000000000000107e+00 8.440419999999999590e-01 1.210911250000000109e+03 7.286494430000000193e+02
5.150000000000000355e+00 8.489879999999999649e-01 1.222303533999999900e+03 7.381216799999999694e+02
5.179999999999999716e+00 8.539330000000000531e-01 1.233751150999999936e+03 7.476470769999999675e+02
5.209999999999999964e+00 8.588789999999999480e-01 1.245254087999999911e+03 7.572256089999999631e+02
5.240000000000000213e+00 8.638240000000000363e-01 1.256812333000000081e+03 7.668572500000000218e+02
5.269999999999999574e+00 8.687700000000000422e-01 1.268425872999999910e+03 7.765419759999999769e+02
5.299999999999999822e+00 8.737160000000000482e-01 1.280094695000000002e+03 7.862797630000000026e+02
5.330000000000000071e+00 8.786610000000000253e-01 1.291818786999999929e+03 7.960705880000000434e+02
5.360000000000000320e+00 8.836070000000000313e-01 1.303598136000000068e+03 8.059144280000000435e+02
5.389999999999999680e+00 8.885520000000000085e-01 1.315432729999999992e+03 8.158112599999999475e+02
5.419999999999999929e+00 8.934980000000000144e-01 1.327322554999999966e+03 8.257610630000000356e+02
5.450000000000000178e+00 8.984429999999999916e-01 1.339267599999999902e+03 8.357638150000000223e+02
5.480000000000000426e+00 9.033889999999999976e-01 1.351267851000000064e+03 8.458194949999999608e+02
5.509999999999999787e+00 9.083339999999999748e-01 1.363323296000000028e+03 8.559280840000000126e+02
5.540000000000000036e+00 9.132799999999999807e-01 1.375433923000000050e+03 8.660895590000000084e+02
5.570000000000000284e+00 9.182259999999999867e-01 1.387599719999999934e+03 8.763039029999999912e+02
5.599999999999999645e+00 9.231709999999999638e-01 1.399820672999999942e+03 8.865710950000000139e+02
5.629999999999999893e+00 9.281169999999999698e-01 1.412096770000000106e+03 8.968911180000000058e+02
5.660000000000000142e+00 9.330619999999999470e-01 1.424428000000000111e+03 9.072639520000000175e+02
5.690000000000000391e+00 9.380079999999999529e-01 1.436814348999999993e+03 9.176895789999999806e+02
5.719999999999999751e+00 9.429530000000000411e-01 1.449255805000000009e+03 9.281679810000000543e+02
5.750000000000000000e+00 9.478990000000000471e-01 1.461752355999999963e+03 9.386991420000000517e+02
5.780000000000000249e+00 9.528450000000000530e-01 1.474303990000000113e+03 9.492830440000000181e+02
5.809999999999999609e+00 9.577900000000000302e-01 1.486910695000000032e+03 9.599196699999999964e+02
5.839999999999999858e+00 9.627360000000000362e-01 1.499572458000000097e+03 9.706090040000000272e+02
5.870000000000000107e+00 9.676810000000000134e-01 1.512289267999999993e+03 9.813510300000000370e+02
5.900000000000000355e+00 9.726270000000000193e-01 1.525061110999999983e+03 9.921457309999999552e+02
5.929999999999999716e+00 9.775719999999999965e-01 1.537887977000000092e+03 1.002993094000000042e+03
5.959999999999999964e+00 9.825180000000000025e-01 1.550769853999999896e+03 1.013893101000000001e+03
5.990000000000000213e+00 9.874629999999999797e-01 1.563706728000000112e+03 1.024845739000000094e+03
6.019999999999999574e+00 9.924089999999999856e-01 1.576698589000000084e+03 1.035850993000000017e+03
6.049999999999999822e+00 9.973549999999999915e-01 1.589745423999999957e+03 1.046908846999999923e+03
6.080000000000000071e+00 1.002299999999999969e+00 1.602847222000000102e+03 1.058019289000000072e+03
6.110000000000000320e+00 1.007246000000000086e+00 1.616003971000000092e+03 1.069182303999999931e+03
6.139999999999999680e+00 1.012191000000000063e+00 1.629215660000000071e+03 1.080397877999999992e+03
6.169999999999999929e+00 1.017136999999999958e+00 1.642482275999999956e+03 1.091665997999999945e+03
6.200000000000000178e+00 1.022081999999999935e+00 1.655803807999999890e+03 1.102986652000000049e+03
6.230000000000000426e+00 1.027028000000000052e+00 1.669180243999999902e+03 1.114359823999999890e+03
6.259999999999999787e+00 1.031973000000000029e+00 1.682611572999999908e+03 1.125785503999999946e+03
6.290000000000000036e+00 1.036918999999999924e+00 1.696097784000000047e+03 1.137263678999999911e+03
6.320000000000000284e+00 1.041865000000000041e+00 1.709638864999999896e+03 1.148794335000000046e+03
6.349999999999999645e+00 1.046810000000000018e+00 1.723234803999999940e+03 1.160377461999999923e+03
6.379999999999999893e+00 1.051755999999999913e+00 1.736885590999999977e+03 1.172013046000000031e+03
6.410000000000000142e+00 1.056700999999999890e+00 1.750591214000000036e+03 1.183701076999999941e+03
6.440000000000000391e+00 1.061647000000000007e+00 1.764351662000000033e+03 1.195441542999999911e+03
6.469999999999999751e+00 1.066591999999999985e+00 1.778166924000000108e+03 1.207234431999999970e+03
6.500000000000000000e+00 1.071538000000000102e+00 1.792036988000000065e+03 1.219079733000000033e+03
6.530000000000000249e+00 1.076483999999999996e+00 1.805961843000000044e+03 1.230977435000000014e+03
6.559999999999999609e+00 1.081428999999999974e+00 1.819941479999999956e+03 1.242927527999999938e+03
6.589999999999999858e+00 1.086375000000000091e+00 1.833975885999999946e+03 1.254930000000000064e+03
6.620000000000000107e+00 1.091320000000000068e+00 1.848065049999999928e+03 1.266984840999999960e+03
6.650000000000000355e+00 1.096265999999999963e+00 1.862208963000000040e+03 1.279092041000000108e+03
6.679999999999999716e+00 1.101210999999999940e+00 1.876407611999999972e+03 1.291251588999999967e+03
6.709999999999999964e+00 1.106157000000000057e+00 1.890660988000000089e+03 1.303463475000000017e+03
6.740000000000000213e+00 1.111102000000000034e+00 1.904969078999999965e+03 1.315727689999999939e+03
6.769999999999999574e+00 1.116047999999999929e+00 1.919331875000000082e+03 1.328044223999999986e+03
6.799999999999999822e+00 1.120994000000000046e+00 1.933749366000000009e+03 1.340413066000000072e+03
6.830000000000000071e+00 1.125939000000000023e+00 1.948221540000000005e+03 1.352834207999999990e+03
6.860000000000000320e+00 1.130884999999999918e+00 1.962748387999999977e+03 1.365307641000000103e+03
6.889999999999999680e+00 1.135829999999999895e+00 1.977329899000000069e+03 1.377833354000000099e+03
6.919999999999999929e+00 1.140776000000000012e+00 1.991966061999999965e+03 1.390411338999999998e+03
6.950000000000000178e+00 1.145720999999999989e+00 2.006656866999999920e+03 1.403041586999999936e+03
6.980000000000000426e+00 1.150667000000000106e+00 2.021402303999999958e+03 1.415724087999999938e+03
7.009999999999999787e+00 1.155612000000000084e+00 2.036202363000000105e+03 1.428458834999999908e+03
7.040000000000000036e+00 1.160557999999999979e+00 2.051057033000000047e+03 1.441245818999999983e+03
7.070000000000000284e+00 1.165504000000000095e+00 2.065966304000000036e+03 1.454085031000000072e+03
7.099999999999999645e+00 1.170449000000000073e+00 2.080930166000000099e+03 1.466976462999999967e+03
7.129999999999999893e+00 1.175394999999999968e+00 2.095948609999999917e+03 1.479920106000000033e+03
7.160000000000000142e+00 1.180339999999999945e+00 2.111021624999999858e+03 1.492915952000000061e+03
7.190000000000000391e+00 1.185286000000000062e+00 2.126149201000000176e+03 1.505963993999999957e+03
7.219999999999999751e+00 1.190231000000000039e+00 2.141331328000000212e+03 1.519064223000000084e+03
7.250000000000000000e+00 1.195176999999999934e+00 2.156567997000000105e+03 1.532216631000000007e+03
7.280000000000000249e+00 1.200123000000000051e+00 2.171859198000000106e+03 1.545421211999999969e+03
7.309999999999999609e+00 1.205068000000000028e+00 2.187204921000000013e+03 1.558677955999999995e+03
7.339999999999999858e+00 1.210013999999999923e+00 2.202605155000000195e+03 1.571986857000000100e+03
7.370000000000000107e+00 1.214958999999999900e+00 2.218059893000000102e+03 1.585347905999999966e+03
7.400000000000000355e+00 1.219905000000000017e+00 2.233569124000000102e+03 1.598761097999999947e+03
7.429999999999999716e+00 1.224849999999999994e+00 2.249132837999999992e+03 1.612226423999999952e+03
7.459999999999999964e+00 1.229795999999999889e+00 2.264751025999999911e+03 1.625743877000000111e+03
7.490000000000000213e+00 1.234741000000000088e+00 2.280423678000000109e+03 1.639313450000000103e+03
7.519999999999999574e+00 1.239686999999999983e+00 2.296150786000000153e+03 1.652935136000000057e+03
7.549999999999999822e+00 1.244633000000000100e+00 2.311932338999999956e+03 1.666608928999999989e+03
7.580000000000000071e+00 1.249578000000000078e+00 2.327768328999999994e+03 1.680334820000000036e+03
7.610000000000000320e+00 1.254523999999999972e+00 2.343658746000000065e+03 1.694112804999999980e+03
7.639999999999999680e+00 1.259468999999999950e+00 2.359603580999999849e+03 1.707942874999999958e+03
7.669999999999999929e+00 1.264415000000000067e+00 2.375602824999999939e+03 1.721825023999999985e+03
7.700000000000000178e+00 1.269360000000000044e+00 2.391656469000000016e+03 1.735759246000000076e+03
7.730000000000000426e+00 1.274305999999999939e+00 2.407764502999999877e+03 1.749745533999999907e+03
7.759999999999999787e+00 1.279250999999999916e+00 2.423926918999999998e+03 1.763783881999999949e+03
7.790000000000000036e+00 1.284197000000000033e+00 2.440143708000000061e+03 1.777874283000000105e+03
7.820000000000000284e+00 1.289142999999999928e+00 2.456414859999999862e+03 1.792016732000000047e+03
7.849999999999999645e+00 1.294087999999999905e+00 2.472740365999999995e+03 1.806211221999999907e+03
7.879999999999999893e+00 1.299034000000000022e+00 2.489120218999999906e+03 1.820457746000000043e+03
7.910000000000000142e+00 1.303978999999999999e+00 2.505554408999999850e+03 1.834756300000000010e+03
7.940000000000000391e+00 1.308924999999999894e+00 2.522042926999999963e+03 1.849106876999999940e+03
7.969999999999999751e+00 1.313870000000000093e+00 2.538585764999999810e+03 1.863509469999999965e+03
8.000000000000000000e+00 1.318815999999999988e+00 2.555182913000000099e+03 1.877964075000000093e+03
8.029999999999999361e+00 1.323760999999999965e+00 2.571834363999999823e+03 1.892470685000000003e+03
8.060000000000000497e+00 1.328707000000000082e+00 2.588540109000000029e+03 1.907029295000000047e+03
8.089999999999999858e+00 1.333652999999999977e+00 2.605300138999999945e+03 1.921639899000000014e+03
8.119999999999999218e+00 1.338597999999999955e+00 2.622114445000000160e+03 1.936302490999999918e+03
8.150000000000000355e+00 1.343544000000000072e+00 2.638983020000000124e+03 1.951017066000000113e+03
8.179999999999999716e+00 1.348489000000000049e+00 2.655905854000000090e+03 1.965783617999999933e+03
8.210000000000000853e+00 1.353434999999999944e+00 2.672882939999999962e+03 1.980602143000000069e+03
8.240000000000000213e+00 1.358379999999999921e+00 2.689914267999999993e+03 1.995472633999999971e+03
8.269999999999999574e+00 1.363326000000000038e+00 2.706999831999999969e+03 2.010395085999999992e+03
8.300000000000000711e+00 1.368271999999999933e+00 2.724139622000000145e+03 2.025369494000000032e+03
8.330000000000000071e+00 1.373216999999999910e+00 2.741333630000000085e+03 2.040395852000000104e+03
8.359999999999999432e+00 1.378163000000000027e+00 2.758581847999999809e+03 2.055474157000000105e+03
8.390000000000000568e+00 1.383108000000000004e+00 2.775884267999999793e+03 2.070604401999999936e+03
8.419999999999999929e+00 1.388053999999999899e+00 2.793240882000000056e+03 2.085786582000000180e+03
8.449999999999999289e+00 1.392999000000000098e+00 2.810651682000000164e+03 2.101020692999999937e+03
8.480000000000000426e+00 1.397944999999999993e+00 2.828116660000000138e+03 2.116306728999999905e+03
8.509999999999999787e+00 1.402889999999999970e+00 2.845635807000000113e+03 2.131644685000000209e+03
8.539999999999999147e+00 1.407836000000000087e+00 2.863209116999999878e+03 2.147034556999999950e+03
8.570000000000000284e+00 1.412781999999999982e+00 2.880836580000000140e+03 2.162476340000000164e+03
8.599999999999999645e+00 1.417726999999999959e+00 2.898518188999999893e+03 2.177970029000000068e+03
8.630000000000000782e+00 1.422673000000000076e+00 2.916253936999999951e+03 2.193515618999999788e+03
8.660000000000000142e+00 1.427618000000000054e+00 2.934043814999999995e+03 2.209113105999999789e+03
8.689999999999999503e+00 1.432563999999999949e+00 2.951887815999999930e+03 2.224762485000000197e+03
8.720000000000000639e+00 1.437508999999999926e+00 2.969785931999999775e+03 2.240463750999999775e+03
8.750000000000000000e+00 1.442455000000000043e+00 2.987738155000000006e+03 2.256216899999999896e+03
8.779999999999999361e+00 1.447400000000000020e+00 3.005744478000000072e+03 2.272021926999999778e+03
8.810000000000000497e+00 1.452345999999999915e+00 3.023804893999999877e+03 2.287878827999999885e+03
8.839999999999999858e+00 1.457292000000000032e+00 3.041919393000000127e+03 2.303787598999999773e+03
8.869999999999999218e+00 1.462237000000000009e+00 3.060087970000000041e+03 2.319748234000000139e+03
8.900000000000000355e+00 1.467182999999999904e+00 3.078310617000000093e+03 2.335760729999999967e+03
8.929999999999999716e+00 1.472128000000000103e+00 3.096587324999999964e+03 2.351825081999999838e+03
8.960000000000000853e+00 1.477073999999999998e+00 3.114918087999999898e+03 2.367941287000000102e+03
8.990000000000000213e+00 1.482018999999999975e+00 3.133302898999999798e+03 2.384109339000000091e+03
9.019999999999999574e+00 1.486965000000000092e+00 3.151741748999999800e+03 2.400329233999999815e+03
9.050000000000000711e+00 1.491910999999999987e+00 3.170234633000000031e+03 2.416600969000000077e+03
9.080000000000000071e+00 1.496855999999999964e+00 3.188781540999999834e+03 2.432924539000000095e+03
9.109999999999999432e+00 1.501802000000000081e+00 3.207382467999999790e+03 2.449299939999999879e+03
9.140000000000000568e+00 1.506747000000000059e+00 3.226037405000000035e+03 2.465727168999999776e+03
9.169999999999999929e+00 1.511692999999999953e+00 3.244746345999999903e+03 2.482206220000000030e+03
9.199999999999999289e+00 1.516637999999999931e+00 3.263509284000000207e+03 2.498737090999999964e+03
9.230000000000000426e+00 1.521584000000000048e+00 3.282326211999999941e+03 2.515319775999999820e+03
9.259999999999999787e+00 1.526529000000000025e+00 3.301197122000000036e+03 2.531954272999999830e+03
9.289999999999999147e+00 1.531474999999999920e+00 3.320122006999999940e+03 2.548640577000000121e+03
9.320000000000000284e+00 1.536421000000000037e+00 3.339100860000000011e+03 2.565378683999999794e+03
9.349999999999999645e+00 1.541366000000000014e+00 3.358133675000000039e+03 2.582168591000000106e+03
9.380000000000000782e+00 1.546311999999999909e+00 3.377220444999999927e+03 2.599010294000000158e+03
9.410000000000000142e+00 1.551257000000000108e+00 3.396361162000000149e+03 2.615903788000000077e+03
9.439999999999999503e+00 1.556203000000000003e+00 3.415555819000000156e+03 2.632849071000000095e+03
9.470000000000000639e+00 1.561147999999999980e+00 3.434804411000000073e+03 2.649846139000000221e+03


==> anc/Fig3/Fig3b/TOV_EOS_Zeta_0.01_lower.out <==
# nb/n0,nb (fm^{-3}), cetral_energy_density (MeV fm^{-3}), Cetral_pressure (MeV fm^{-3}), M (M_{sun}), R (km), Lambda
0.71 0.117246 111.449 0.959967 0.108423 33.8763 1.96622e+08
0.77 0.127154 120.957 1.16622 0.118116 27.3879 9.43976e+07
0.83 0.137062 130.482 1.40969 0.129377 23.1846 5.19112e+07
0.89 0.14697 140.026 1.70146 0.142677 20.2358 2.95309e+07
0.95 0.156878 149.592 2.04977 0.158357 18.0942 1.69027e+07
1.01 0.166786 159.181 2.46209 0.176675 16.5122 9.67853e+06
1.07 0.176694 168.798 2.94536 0.197804 15.3338 5.55501e+06
1.13 0.186603 178.443 3.50599 0.22183 14.4529 3.20963e+06
1.19 0.196511 188.121 4.1499 0.248752 13.7937 1.87522e+06
1.25 0.206419 197.833 4.88248 0.2785 13.3008 1.11197e+06
1.31 0.216327 207.582 5.70864 0.310939 12.9334 671056
1.37 0.226235 217.372 6.63282 0.345885 12.6607 412880
1.43 0.236143 227.204 7.65906 0.38312 12.4599 259248
1.49 0.246051 237.081 8.79098 0.422397 12.3135 166185
1.55 0.255959 247.007 10.0318 0.463452 12.2085 108746
1.61 0.265867 256.982 11.3846 0.506017 12.1349 72609.9
1.67 0.275775 267.01 12.8519 0.549821 12.0848 49438.4
1.73 0.285684 277.092 14.4362 0.594599 12.0525 34299
1.79 0.295592 287.232 16.1396 0.640095 12.0333 24225.7
1.85 0.3055 297.431 17.964 0.686067 12.0237 17404.7
1.91 0.315408 307.691 19.9112 0.732289 12.021 12707.5
1.97 0.325316 318.014 21.9825 0.77855 12.0231 9420.52
2.03 0.335224 328.402 24.1795 0.824658 12.0283 7085.07
2.09 0.345132 338.857 26.503 0.870439 12.0354 5401.48
2.15 0.35504 349.38 28.9541 0.915737 12.0433 4171.05
2.21 0.364948 359.974 31.5335 0.960414 12.0514 3260.06
2.27 0.374856 370.639 34.2416 1.00435 12.0591 2577.23
2.33 0.384765 381.377 37.0787 1.04743 12.0659 2059.46
2.39 0.394673 392.191 40.0451 1.08958 12.0715 1662.49
2.45 0.404581 403.08 43.1407 1.13072 12.0758 1354.98
2.51 0.414489 414.047 46.3651 1.17077 12.0786 1114.4
2.57 0.424397 425.092 49.718 1.20971 12.0798 924.425
2.63 0.434305 436.217 53.1987 1.24747 12.0792 773.084
2.69 0.444213 447.423 56.8065 1.28404 12.0771 651.506
2.75 0.454121 458.711 60.5404 1.3194 12.0732 553.061
2.81 0.464029 470.082 64.3994 1.35352 12.0678 472.745
2.87 0.473937 481.536 68.3823 1.38642 12.0607 406.748
2.93 0.483846 493.075 72.4876 1.41809 12.0522 352.148
2.99 0.493754 504.7 76.714 1.44854 12.0422 306.684
3.05 0.503662 516.41 81.0598 1.47778 12.0308 268.594
3.11 0.51357 528.207 85.5234 1.50584 12.0181 236.494
3.17 0.523478 540.091 90.1031 1.53272 12.0042 209.29
3.23 0.533386 552.063 94.7969 1.55846 11.9892 186.112
3.29 0.543294 564.123 99.6031 1.58307 11.9732 166.265
3.35 0.553202 576.272 104.52 1.6066 11.9561 149.186
3.41 0.56311 588.51 109.545 1.62907 11.9382 134.422
3.47 0.573018 600.837 114.676 1.65051 11.9194 121.602
3.53 0.582927 613.254 119.912 1.67095 11.8999 110.422
3.59 0.592835 625.76 125.251 1.69043 11.8797 100.634
3.65 0.602743 638.357 130.69 1.70898 11.8588 92.0306
3.71 0.612651 651.044 136.227 1.72663 11.8374 84.4404
3.77 0.622559 663.822 141.861 1.74341 11.8155 77.7203
3.83 0.632467 676.689 147.588 1.75937 11.7932 71.7502
3.89 0.642375 689.648 153.409 1.77452 11.7704 66.429
3.95 0.652283 702.696 159.319 1.78891 11.7473 61.6713
4.01 0.662191 715.835 165.319 1.80256 11.7239 57.4047
4.07 0.672099 729.065 171.404 1.81551 11.7003 53.5673
4.13 0.682008 742.385 177.575 1.82778 11.6764 50.1065
4.19 0.691916 755.795 183.828 1.8394 11.6523 46.9769
4.25 0.701824 769.295 190.163 1.8504 11.6281 44.1395
4.31 0.711732 782.885 196.576 1.86081 11.6038 41.5609
4.37 0.72164 796.565 203.068 1.87065 11.5793 39.2118
4.43 0.731548 810.335 209.635 1.87995 11.5549 37.0669
4.49 0.741456 824.194 216.276 1.88873 11.5303 35.1042
4.55 0.751364 838.143 222.991 1.89702 11.5058 33.3044
4.61 0.761272 852.18 229.776 1.90484 11.4812 31.6507
4.67 0.77118 866.306 236.631 1.91221 11.4567 30.1282
4.73 0.781089 880.521 243.554 1.91915 11.4323 28.7239
4.79 0.790997 894.824 250.543 1.92567 11.4078 27.4262
4.85 0.800905 909.215 257.598 1.93181 11.3835 26.225
4.91 0.810813 923.694 264.717 1.93757 11.3592 25.1112
4.97 0.820721 938.26 271.899 1.94298 11.3351 24.0767
5.03 0.830629 952.913 279.141 1.94805 11.3111 23.1145
5.09 0.840537 967.652 286.444 1.95279 11.2871 22.2181
5.15 0.850445 982.479 293.806 1.95723 11.2633 21.3818
5.21 0.860353 997.391 301.226 1.96137 11.2397 20.6004
5.27 0.870261 1012.39 308.702 1.96523 11.2162 19.8694
5.33 0.88017 1027.47 316.233 1.96882 11.1928 19.1846
5.39 0.890078 1042.64 323.819 1.97216 11.1696 18.5423
5.45 0.899986 1057.89 331.459 1.97525 11.1466 17.939
5.51 0.909894 1073.23 339.15 1.97811 11.1237 17.3719
5.57 0.919802 1088.65 346.893 1.98075 11.101 16.838
5.63 0.92971 1104.16 354.687 1.98318 11.0785 16.3348
5.69 0.939618 1119.75 362.53 1.98541 11.0562 15.8602
5.75 0.949526 1135.42 370.421 1.98744 11.0341 15.4119
5.81 0.959434 1151.17 378.361 1.98929 11.0121 14.9882
5.87 0.969342 1167.01 386.347 1.99097 10.9903 14.5872
5.93 0.979251 1182.93 394.379 1.99249 10.9687 14.2075
5.99 0.989159 1198.93 402.457 1.99384 10.9473 13.8474
6.05 0.999067 1215.01 410.579 1.99504 10.9261 13.5058
6.11 1.00898 1231.17 418.745 1.9961 10.9051 13.1814
6.17 1.01888 1247.42 426.954 1.99702 10.8843 12.8731
6.23 1.02879 1263.74 435.206 1.99781 10.8636 12.5798
6.29 1.0387 1280.14 443.499 1.99847 10.8432 12.3006
6.35 1.04861 1296.62 451.833 1.99902 10.823 12.0346
6.41 1.05851 1313.18 460.207 1.99945 10.8029 11.781
6.47 1.06842 1329.82 468.621 1.99977 10.783 11.539
6.53 1.07833 1346.54 477.075 1.99999 10.7634 11.3081
6.59 1.08824 1363.33 485.567 2.00011 10.7439 11.0874
6.65 1.09815 1380.2 494.096 2.00014 10.7246 10.8764
6.71 1.10806 1397.15 502.664 2.00007 10.7055 10.6746
6.77 1.11796 1414.18 511.268 1.99992 10.6866 10.4814
6.83 1.12787 1431.28 519.908 1.99969 10.6678 10.2964
6.89 1.13778 1448.46 528.584 1.99938 10.6493 10.1191
6.95 1.14769 1465.72 537.296 1.999 10.6309 9.94909
7.01 1.1576 1483.05 546.042 1.99855 10.6128 9.78599
7.07 1.1675 1500.45 554.823 1.99803 10.5948 9.62944
7.13 1.17741 1517.93 563.637 1.99744 10.5769 9.47908
7.19 1.18732 1535.48 572.485 1.99679 10.5593 9.33462
7.25 1.19723 1553.11 581.366 1.99609 10.5418 9.19574
7.31 1.20714 1570.81 590.28 1.99533 10.5245 9.06216
7.37 1.21704 1588.59 599.225 1.99452 10.5074 8.93363
7.43 1.22695 1606.43 608.203 1.99365 10.4905 8.80991
7.49 1.23686 1624.36 617.211 1.99274 10.4737 8.69075
7.55 1.24677 1642.35 626.251 1.99178 10.4571 8.57594
7.61 1.25668 1660.41 635.321 1.99078 10.4407 8.46528
7.67 1.26658 1678.55 644.422 1.98974 10.4244 8.35858
7.73 1.27649 1696.76 653.552 1.98866 10.4083 8.25565
7.79 1.2864 1715.03 662.712 1.98754 10.3923 8.15632
7.85 1.29631 1733.38 671.901 1.98638 10.3765 8.06044
7.91 1.30622 1751.8 681.118 1.98519 10.3609 7.96785
7.97 1.31613 1770.29 690.365 1.98397 10.3454 7.8784
8.03 1.32603 1788.85 699.639 1.98272 10.3301 7.79196
8.09 1.33594 1807.48 708.941 1.98144 10.3149 7.70841
8.15 1.34585 1826.18 718.271 1.98013 10.2999 7.62761
8.21 1.35576 1844.94 727.628 1.9788 10.285 7.54946
8.27 1.36567 1863.78 737.013 1.97744 10.2703 7.47384
8.33 1.37557 1882.68 746.423 1.97606 10.2557 7.40066
8.39 1.38548 1901.65 755.861 1.97465 10.2413 7.32981
8.45 1.39539 1920.69 765.324 1.97323 10.227 7.2612
8.51 1.4053 1939.8 774.813 1.97178 10.2128 7.19475
8.57 1.41521 1958.97 784.328 1.97031 10.1988 7.13036
8.63 1.42511 1978.21 793.869 1.96883 10.185 7.06796
8.69 1.43502 1997.52 803.434 1.96733 10.1712 7.00747
8.75 1.44493 2016.89 813.024 1.96582 10.1576 6.94883
8.81 1.45484 2036.33 822.639 1.96429 10.1441 6.89195
8.87 1.46475 2055.83 832.279 1.96274 10.1308 6.83678
8.93 1.47466 2075.4 841.942 1.96119 10.1176 6.78325
8.99 1.48456 2095.03 851.63 1.95962 10.1045 6.7313
9.05 1.49447 2114.73 861.341 1.95803 10.0915 6.68088
9.11 1.50438 2134.49 871.076 1.95644 10.0787 6.63193
9.17 1.51429 2154.32 880.834 1.95484 10.066 6.5844
9.23 1.5242 2174.21 890.616 1.95323 10.0534 6.53825
9.29 1.5341 2194.17 900.42 1.95161 10.041 6.49341
9.35 1.54401 2214.19 910.247 1.94998 10.0286 6.44985
9.41 1.55392 2234.27 920.096 1.94834 10.0164 6.40753
9.47 1.56383 2254.41 929.968 1.9467 10.0043 6.3664


==> anc/Fig3/Fig3b/TOV_EOS_Zeta_0.01_upper.out <==
# nb/n0,nb (fm^{-3}), cetral_energy_density (MeV fm^{-3}), Cetral_pressure (MeV fm^{-3}), M (M_{sun}), R (km), Lambda
0.709993 0.109253 103.965 0.573233 0.334398 1445.6 1.67737e+16
0.769995 0.118486 112.808 0.793151 0.0832297 114.964 2.06742e+11
0.829997 0.127719 121.671 1.08204 0.0942785 40.0072 4.35723e+08
0.889992 0.136951 130.557 1.44711 0.11344 24.3245 7.05867e+07
0.949993 0.146184 139.47 1.89561 0.139169 18.4819 2.39582e+07
1.01 0.155417 148.415 2.43541 0.170884 15.7329 9.40348e+06
1.06999 0.164649 157.394 3.07543 0.208247 14.2729 4.00438e+06
1.12999 0.173882 166.413 3.82581 0.251048 13.4472 1.81899e+06
1.18999 0.183115 175.474 4.69794 0.299141 12.9697 872785
1.25 0.192348 184.583 5.70428 0.352393 12.6987 439130
1.30999 0.20158 193.743 6.85796 0.410636 12.5569 230377
1.36999 0.210813 202.96 8.17238 0.473637 12.499 125482
1.42999 0.220046 212.238 9.66049 0.541057 12.4964 70737.3
1.48999 0.229278 221.583 11.3343 0.612438 12.5306 41175.2
1.54999 0.238511 230.998 13.204 0.6872 12.5885 24707.1
1.60999 0.247744 240.49 15.2778 0.764652 12.6609 15263.9
1.66999 0.256976 250.063 17.5615 0.84402 12.7413 9699.11
1.72999 0.266209 259.722 20.0579 0.924484 12.8245 6333.23
1.78999 0.275442 269.472 22.7675 1.00522 12.9069 4245.67
1.84999 0.284674 279.315 25.6883 1.08543 12.9861 2919.24
1.90999 0.293907 289.257 28.8161 1.16441 13.06 2056.5
1.96999 0.30314 299.3 32.145 1.24152 13.1276 1482.58
2.02999 0.312372 309.447 35.6681 1.31625 13.1883 1092.44
2.08999 0.321605 319.702 39.3771 1.38818 13.2416 821.704
2.14999 0.330838 330.065 43.2636 1.45701 13.2877 630.086
2.20998 0.34007 340.539 47.3188 1.52254 13.3265 491.912
2.26999 0.349303 351.125 51.5337 1.58465 13.3585 390.506
2.32999 0.358536 361.825 55.8999 1.64328 13.3841 314.839
2.38998 0.367768 372.639 60.4089 1.69846 13.4037 257.493
2.44998 0.377001 383.568 65.0527 1.75025 13.4178 213.394
2.50999 0.386234 394.613 69.8239 1.79873 13.4269 179.016
2.56998 0.395466 405.773 74.7154 1.84403 13.4314 151.873
2.62998 0.404699 417.048 79.7205 1.88628 13.4318 130.187
2.68998 0.413932 428.439 84.8331 1.92564 13.4285 112.668
2.74999 0.423165 439.945 90.0476 1.96226 13.4219 98.3692
2.80998 0.432397 451.566 95.3586 1.99629 13.4124 86.5854
2.86998 0.44163 463.301 100.761 2.02789 13.4003 76.7869
2.92999 0.450863 475.15 106.251 2.05721 13.3858 68.5709
2.98998 0.460095 487.112 111.824 2.08439 13.3693 61.6279
3.04998 0.469328 499.187 117.476 2.10957 13.3511 55.7178
3.10998 0.478561 511.374 123.204 2.13289 13.3312 50.6525
3.16998 0.487793 523.672 129.004 2.15446 13.31 46.2835
3.22998 0.497026 536.081 134.873 2.17442 13.2876 42.4927
3.28998 0.506259 548.599 140.808 2.19287 13.2641 39.185
3.34998 0.515491 561.226 146.808 2.20991 13.2398 36.2838
3.40998 0.524724 573.961 152.868 2.22564 13.2147 33.7265
3.46998 0.533957 586.804 158.988 2.24015 13.1889 31.462
3.52998 0.543189 599.752 165.165 2.25352 13.1627 29.4479
3.58998 0.552422 612.806 171.397 2.26583 13.136 27.6494
3.64998 0.561655 625.965 177.682 2.27716 13.1088 26.037
3.70997 0.570887 639.227 184.018 2.28758 13.0814 24.5863
3.76998 0.58012 652.592 190.404 2.29713 13.0538 23.2766
3.82998 0.589353 666.06 196.839 2.30589 13.026 22.0902
3.88997 0.598585 679.628 203.32 2.31391 12.9981 21.0124
3.94998 0.607818 693.297 209.847 2.32123 12.9701 20.0303
4.00998 0.617051 707.065 216.419 2.32791 12.9421 19.133
4.06997 0.626283 720.932 223.033 2.33398 12.9141 18.311
4.12997 0.635516 734.897 229.69 2.33949 12.8862 17.5561
4.18998 0.644749 748.958 236.387 2.34448 12.8583 16.8612
4.24998 0.653982 763.116 243.125 2.34897 12.8305 16.2201
4.30997 0.663214 777.37 249.902 2.353 12.8028 15.6274
4.36997 0.672447 791.717 256.716 2.35661 12.7752 15.0783
4.42998 0.68168 806.159 263.569 2.35981 12.7478 14.5687
4.48997 0.690912 820.694 270.457 2.36263 12.7206 14.0948
4.54997 0.700145 835.321 277.382 2.36511 12.6935 13.6533
4.60997 0.709378 850.04 284.341 2.36725 12.6667 13.2414
4.66997 0.71861 864.849 291.335 2.36909 12.64 12.8565
4.72997 0.727843 879.749 298.362 2.37064 12.6136 12.4962
4.78997 0.737076 894.738 305.423 2.37192 12.5873 12.1585
4.84997 0.746308 909.815 312.516 2.37294 12.5614 11.8416
4.90997 0.755541 924.981 319.64 2.37373 12.5356 11.5436
4.96997 0.764774 940.233 326.797 2.37429 12.5101 11.2633
5.02997 0.774006 955.573 333.984 2.37465 12.4848 10.9991
5.08997 0.783239 970.998 341.201 2.37481 12.4597 10.7499
5.14997 0.792472 986.508 348.448 2.37478 12.435 10.5146
5.20997 0.801704 1002.1 355.724 2.37459 12.4104 10.2921
5.26997 0.810937 1017.78 363.029 2.37423 12.3861 10.0816
5.32997 0.82017 1033.54 370.363 2.37372 12.362 9.8821
5.38996 0.829402 1049.39 377.725 2.37308 12.3383 9.69299
5.44997 0.838635 1065.32 385.115 2.37229 12.3147 9.51352
5.50997 0.847868 1081.33 392.531 2.37138 12.2914 9.34304
5.56996 0.8571 1097.42 399.975 2.37036 12.2684 9.18097
5.62996 0.866333 1113.59 407.445 2.36922 12.2456 9.02677
5.68997 0.875566 1129.84 414.942 2.36799 12.2231 8.87995
5.74997 0.884799 1146.16 422.464 2.36665 12.2008 8.74005
5.80996 0.894031 1162.57 430.012 2.36523 12.1787 8.60664
5.86996 0.903264 1179.06 437.585 2.36372 12.1569 8.47935
5.92997 0.912497 1195.62 445.183 2.36213 12.1354 8.35781
5.98996 0.921729 1212.26 452.806 2.36046 12.114 8.24168
6.04996 0.930962 1228.98 460.453 2.35873 12.0929 8.13066
6.10997 0.940195 1245.77 468.124 2.35693 12.0721 8.02447
6.16996 0.949427 1262.64 475.819 2.35507 12.0515 7.92283
6.22996 0.95866 1279.58 483.538 2.35316 12.0311 7.82549
6.28996 0.967893 1296.6 491.28 2.35119 12.0109 7.73224
6.34996 0.977125 1313.69 499.045 2.34917 11.991 7.64284
6.40996 0.986358 1330.85 506.833 2.3471 11.9713 7.55711
6.46996 0.995591 1348.09 514.644 2.34499 11.9518 7.47485
6.52996 1.00482 1365.4 522.477 2.34285 11.9325 7.39589
6.58996 1.01406 1382.79 530.332 2.34066 11.9135 7.32007
6.64996 1.02329 1400.24 538.209 2.33844 11.8947 7.24722
6.70996 1.03252 1417.76 546.108 2.33619 11.876 7.17721
6.76996 1.04175 1435.36 554.029 2.3339 11.8576 7.1099
6.82996 1.05099 1453.03 561.971 2.33159 11.8394 7.04516
6.88996 1.06022 1470.76 569.934 2.32926 11.8214 6.98288
6.94996 1.06945 1488.57 577.918 2.3269 11.8037 6.92294
7.00996 1.07869 1506.44 585.923 2.32452 11.7861 6.86524
7.06995 1.08792 1524.39 593.949 2.32212 11.7687 6.80967
7.12996 1.09715 1542.4 601.995 2.3197 11.7514 6.75615
7.18996 1.10638 1560.48 610.062 2.31726 11.7344 6.70458
7.24996 1.11562 1578.62 618.148 2.31481 11.7176 6.65488
7.30995 1.12485 1596.84 626.255 2.31235 11.701 6.60697
7.36996 1.13408 1615.12 634.382 2.30987 11.6845 6.56077
7.42996 1.14331 1633.46 642.528 2.30739 11.6682 6.51622
7.48995 1.15255 1651.88 650.694 2.30489 11.6521 6.47325
7.54995 1.16178 1670.35 658.879 2.30239 11.6362 6.43179
7.60996 1.17101 1688.9 667.084 2.29988 11.6204 6.39179
7.66995 1.18024 1707.5 675.308 2.29736 11.6048 6.35318
7.72995 1.18948 1726.18 683.55 2.29483 11.5894 6.31591
7.78995 1.19871 1744.91 691.812 2.29231 11.5742 6.27994
7.84995 1.20794 1763.71 700.092 2.28977 11.5591 6.24521
7.90995 1.21718 1782.58 708.391 2.28724 11.5442 6.21167
7.96995 1.22641 1801.5 716.708 2.2847 11.5295 6.17928
8.02995 1.23564 1820.49 725.044 2.28217 11.5148 6.148
8.08995 1.24487 1839.54 733.398 2.27963 11.5004 6.11779
8.14995 1.25411 1858.66 741.77 2.27709 11.4861 6.08861
8.20995 1.26334 1877.83 750.16 2.27455 11.472 6.06042
8.26995 1.27257 1897.07 758.568 2.27202 11.458 6.03319
8.32995 1.2818 1916.37 766.994 2.26948 11.4442 6.00688
8.38995 1.29104 1935.72 775.437 2.26695 11.4305 5.98147
8.44995 1.30027 1955.14 783.898 2.26442 11.4169 5.95692
8.50995 1.3095 1974.62 792.376 2.2619 11.4035 5.9332
8.56994 1.31873 1994.16 800.872 2.25938 11.3903 5.91029
8.62995 1.32797 2013.76 809.385 2.25686 11.3771 5.88816
8.68995 1.3372 2033.42 817.915 2.25435 11.3642 5.86678
8.74995 1.34643 2053.13 826.462 2.25185 11.3513 5.84614
8.80994 1.35566 2072.91 835.026 2.24934 11.3386 5.8262
8.86995 1.3649 2092.74 843.607 2.24685 11.326 5.80694
8.92995 1.37413 2112.63 852.205 2.24436 11.3135 5.78834
8.98994 1.38336 2132.58 860.819 2.24188 11.3012 5.77039
9.04994 1.3926 2152.59 869.45 2.2394 11.289 5.75306
9.10995 1.40183 2172.65 878.098 2.23693 11.2769 5.73633
9.16994 1.41106 2192.77 886.762 2.23447 11.2649 5.72019
9.22994 1.42029 2212.95 895.442 2.23202 11.2531 5.70462
9.28995 1.42953 2233.19 904.138 2.22957 11.2414 5.68959
9.34994 1.43876 2253.48 912.85 2.22714 11.2298 5.67511
9.40994 1.44799 2273.82 921.579 2.22471 11.2183 5.66114
9.46994 1.45722 2294.23 930.324 2.22228 11.2069 5.64767
9.49994 1.46184 2304.45 934.702 2.22108 11.2013 5.64112


==> anc/Fig3/Fig3b/TOV_EOS_Zeta_0.02_lower.out <==
# nb/n0,nb (fm^{-3}), cetral_energy_density (MeV fm^{-3}), Cetral_pressure (MeV fm^{-3}), M (M_{sun}), R (km), Lambda
0.710006 0.099683 94.5164 0.642354 0.09453 64.7429 4.23375e+09
0.77 0.108106 102.565 0.822228 0.102695 41.5353 4.31274e+08
0.830001 0.11653 110.629 1.04621 0.114568 29.8769 1.25884e+08
0.890002 0.124954 118.712 1.31939 0.130292 23.4758 5.36213e+07
0.950004 0.133378 126.814 1.64327 0.149637 19.7475 2.54657e+07
1.01 0.141802 134.939 2.02576 0.172688 17.4266 1.26178e+07
1.07001 0.150226 143.088 2.47233 0.199384 15.9218 6.45679e+06
1.13001 0.15865 151.264 2.98729 0.229564 14.9193 3.41235e+06
1.19001 0.167074 159.469 3.57418 0.262992 14.2396 1.86434e+06
1.25 0.175497 167.706 4.23593 0.299381 13.7742 1.05332e+06
1.31 0.183921 175.976 4.97488 0.338401 13.4547 615104
1.37 0.192345 184.282 5.79289 0.379704 13.2362 370866
1.43001 0.200769 192.626 6.69143 0.422927 13.0889 230528
1.49001 0.209193 201.009 7.67158 0.467711 12.9919 147482
1.55001 0.217617 209.433 8.73409 0.513707 12.9307 96935.9
1.61001 0.226041 217.9 9.87949 0.560582 12.8949 65341.1
1.67001 0.234465 226.411 11.1081 0.608027 12.8771 45090.5
1.73001 0.242889 234.968 12.4199 0.655757 12.8719 31802.1
1.79001 0.251312 243.571 13.8149 0.703517 12.8751 22888.2
1.85001 0.259736 252.223 15.2928 0.751077 12.8838 16784.8
1.91001 0.26816 260.924 16.8534 0.798236 12.896 12524.9
1.97001 0.276584 269.675 18.4962 0.84482 12.9099 9498.16
2.03001 0.285008 278.478 20.2207 0.890679 12.9244 7311.45
2.09001 0.293432 287.333 22.0263 0.935687 12.9386 5706.95
2.15001 0.301856 296.24 23.9123 0.979739 12.9519 4512.48
2.21001 0.31028 305.202 25.8781 1.02275 12.9638 3611.16
2.27001 0.318703 314.218 27.9228 1.06465 12.9741 2922.4
2.33001 0.327127 323.289 30.0456 1.10539 12.9826 2389.82
2.39001 0.335551 332.415 32.2458 1.14493 12.9892 1973.43
2.45001 0.343975 341.598 34.5224 1.18324 12.9937 1644.5
2.51001 0.352399 350.838 36.8744 1.2203 12.9963 1382.13
2.57001 0.360823 360.134 39.3011 1.25612 12.9968 1170.92
2.63001 0.369247 369.488 41.8012 1.29068 12.9955 999.445
2.69001 0.377671 378.901 44.374 1.324 12.9922 859.097
2.75001 0.386094 388.371 47.0183 1.35608 12.9872 743.352
2.81001 0.394518 397.899 49.7332 1.38695 12.9805 647.213
2.87001 0.402942 407.487 52.5176 1.41663 12.9722 566.817
2.93001 0.411366 417.133 55.3704 1.44514 12.9623 499.156
2.99001 0.41979 426.839 58.2907 1.47251 12.9511 441.868
3.05001 0.428214 436.603 61.2772 1.49876 12.9385 393.085
3.11002 0.436638 446.427 64.3291 1.52393 12.9247 351.32
3.17002 0.445062 456.311 67.4451 1.54804 12.9097 315.379
3.23002 0.453486 466.254 70.6243 1.57113 12.8937 284.299
3.29001 0.461909 476.257 73.8655 1.59324 12.8766 257.297
3.35001 0.470333 486.319 77.1678 1.61439 12.8587 233.736
3.41001 0.478757 496.441 80.53 1.63462 12.84 213.091
3.47002 0.487181 506.623 83.9511 1.65395 12.8205 194.928
3.53002 0.495605 516.865 87.43 1.67243 12.8003 178.889
3.59002 0.504029 527.166 90.9658 1.69008 12.7795 164.674
3.65002 0.512453 537.527 94.5574 1.70693 12.7581 152.031
3.71002 0.520877 547.947 98.2039 1.72302 12.7362 140.751
3.77001 0.5293 558.426 101.904 1.73838 12.7139 130.653
3.83001 0.537724 568.965 105.657 1.75302 12.6911 121.587
3.89002 0.546148 579.563 109.462 1.76699 12.668 113.424
3.95002 0.554572 590.22 113.318 1.7803 12.6446 106.053
4.01002 0.562996 600.936 117.224 1.79299 12.6209 99.3806
4.07002 0.57142 611.711 121.179 1.80508 12.5969 93.3245
4.13002 0.579844 622.545 125.182 1.81659 12.5728 87.8146
4.19002 0.588268 633.437 129.232 1.82755 12.5485 82.7899
4.25002 0.596691 644.388 133.329 1.83799 12.524 78.1973
4.31002 0.605115 655.396 137.472 1.84791 12.4994 73.9907
4.37002 0.613539 666.463 141.659 1.85735 12.4747 70.1295
4.43002 0.621963 677.587 145.89 1.86633 12.45 66.5784
4.49002 0.630387 688.769 150.164 1.87485 12.4252 63.3062
4.55002 0.638811 700.008 154.48 1.88296 12.4003 60.2854
4.61002 0.647235 711.305 158.839 1.89065 12.3755 57.4917
4.67002 0.655659 722.658 163.238 1.89795 12.3507 54.9036
4.73002 0.664083 734.069 167.677 1.90487 12.3259 52.5021
4.79002 0.672506 745.536 172.155 1.91144 12.3011 50.27
4.85002 0.68093 757.059 176.672 1.91766 12.2764 48.1924
4.91002 0.689354 768.638 181.228 1.92355 12.2518 46.2555
4.97002 0.697778 780.273 185.821 1.92913 12.2273 44.4474
5.03002 0.706202 791.964 190.45 1.93441 12.2028 42.757
5.09002 0.714626 803.711 195.116 1.93939 12.1785 41.1747
5.15003 0.72305 815.512 199.817 1.9441 12.1542 39.6915
5.21003 0.731474 827.369 204.553 1.94854 12.1301 38.2996
5.27002 0.739897 839.28 209.323 1.95273 12.106 36.9917
5.33002 0.748321 851.246 214.127 1.95667 12.0822 35.7614
5.39002 0.756745 863.266 218.964 1.96039 12.0584 34.6027
5.45002 0.765169 875.34 223.834 1.96387 12.0348 33.5103
5.51003 0.773593 887.468 228.737 1.96715 12.0114 32.4792
5.57003 0.782017 899.649 233.67 1.97022 11.988 31.5051
5.63003 0.790441 911.884 238.635 1.97309 11.9649 30.5839
5.69003 0.798865 924.172 243.631 1.97577 11.9419 29.7118
5.75002 0.807288 936.512 248.657 1.97828 11.919 28.8854
5.81002 0.815712 948.905 253.712 1.98061 11.8964 28.1018
5.87002 0.824136 961.351 258.797 1.98277 11.8739 27.3579
5.93003 0.83256 973.849 263.911 1.98478 11.8515 26.6512
5.99003 0.840984 986.398 269.053 1.98663 11.8294 25.9792
6.05003 0.849408 999 274.223 1.98834 11.8073 25.3398
6.11003 0.857832 1011.65 279.421 1.98991 11.7855 24.7309
6.17003 0.866256 1024.36 284.646 1.99134 11.7639 24.1505
6.23002 0.874679 1037.11 289.898 1.99265 11.7424 23.597
6.29003 0.883103 1049.92 295.176 1.99383 11.7211 23.0687
6.35003 0.891527 1062.77 300.48 1.9949 11.6999 22.5641
6.41003 0.899951 1075.68 305.81 1.99585 11.679 22.0819
6.47003 0.908375 1088.63 311.166 1.99669 11.6582 21.6207
6.53003 0.916799 1101.64 316.546 1.99743 11.6376 21.1793
6.59003 0.925223 1114.7 321.951 1.99807 11.6172 20.7566
6.65003 0.933647 1127.8 327.381 1.99861 11.5969 20.3517
6.71003 0.942071 1140.96 332.835 1.99907 11.5768 19.9634
6.77003 0.950494 1154.16 338.312 1.99943 11.5569 19.5909
6.83003 0.958918 1167.41 343.813 1.99971 11.5372 19.2334
6.89003 0.967342 1180.71 349.337 1.99991 11.5176 18.8901
6.95003 0.975766 1194.06 354.884 2.00003 11.4982 18.5602
7.01003 0.98419 1207.45 360.454 2.00008 11.479 18.2431
7.07003 0.992614 1220.9 366.046 2.00005 11.4599 17.9381
7.13003 1.00104 1234.39 371.66 1.99996 11.441 17.6445
7.19003 1.00946 1247.93 377.296 1.9998 11.4223 17.3619
7.25003 1.01788 1261.51 382.953 1.99958 11.4037 17.0897
7.31003 1.02631 1275.15 388.632 1.99929 11.3853 16.8274
7.37003 1.03473 1288.83 394.332 1.99895 11.3671 16.5745
7.43003 1.04316 1302.55 400.052 1.99856 11.349 16.3306
7.49003 1.05158 1316.32 405.794 1.99811 11.3311 16.0953
7.55003 1.06 1330.14 411.556 1.99761 11.3134 15.8681
7.61004 1.06843 1344.01 417.337 1.99706 11.2958 15.6487
7.67004 1.07685 1357.92 423.139 1.99646 11.2784 15.4368
7.73003 1.08528 1371.87 428.961 1.99582 11.2611 15.232
7.79003 1.0937 1385.87 434.802 1.99514 11.244 15.034
7.85003 1.10212 1399.92 440.663 1.99441 11.227 14.8425
7.91003 1.11055 1414.01 446.542 1.99365 11.2102 14.6572
7.97004 1.11897 1428.14 452.441 1.99284 11.1935 14.4779
8.03004 1.1274 1442.32 458.358 1.992 11.177 14.3043
8.09004 1.13582 1456.55 464.294 1.99113 11.1606 14.1362
8.15004 1.14424 1470.82 470.249 1.99022 11.1444 13.9734
8.21004 1.15267 1485.13 476.221 1.98928 11.1283 13.8156
8.27003 1.16109 1499.48 482.212 1.98831 11.1124 13.6626
8.33004 1.16952 1513.88 488.221 1.98731 11.0966 13.5142
8.39004 1.17794 1528.33 494.247 1.98629 11.081 13.3704
8.45004 1.18636 1542.81 500.291 1.98523 11.0654 13.2308
8.51004 1.19479 1557.34 506.352 1.98415 11.0501 13.0953
8.57004 1.20321 1571.91 512.431 1.98305 11.0348 12.9638
8.63004 1.21163 1586.53 518.526 1.98192 11.0197 12.8362
8.69004 1.22006 1601.18 524.639 1.98077 11.0047 12.7121
8.75004 1.22848 1615.88 530.768 1.9796 10.9899 12.5917
8.81004 1.23691 1630.62 536.914 1.9784 10.9752 12.4746
8.87004 1.24533 1645.4 543.077 1.97719 10.9606 12.3608
8.93004 1.25375 1660.23 549.256 1.97596 10.9461 12.2502
8.99004 1.26218 1675.09 555.451 1.97471 10.9318 12.1427
9.05004 1.2706 1690 561.662 1.97345 10.9176 12.0381
9.11004 1.27903 1704.95 567.889 1.97216 10.9035 11.9363
9.17004 1.28745 1719.94 574.132 1.97087 10.8895 11.8373
9.23004 1.29587 1734.97 580.391 1.96956 10.8757 11.7409
9.29004 1.3043 1750.04 586.665 1.96823 10.862 11.6471
9.35004 1.31272 1765.16 592.955 1.96689 10.8484 11.5558
9.41004 1.32115 1780.31 599.26 1.96554 10.8349 11.4668
9.47004 1.32957 1795.5 605.581 1.96417 10.8215 11.3802
9.50004 1.33378 1803.11 608.747 1.96349 10.8149 11.3377


==> anc/Fig3/Fig3b/TOV_EOS_Zeta_0.02_upper.out <==
# nb/n0,nb (fm^{-3}), cetral_energy_density (MeV fm^{-3}), Cetral_pressure (MeV fm^{-3}), M (M_{sun}), R (km), Lambda
0.709999 0.104762 99.3092 0.551163 0.491074 1539.13 1.98619e+15
0.769998 0.113615 107.758 0.8064 0.0837378 91.1872 4.82741e+10
0.829997 0.122468 116.229 1.12633 0.10048 32.5131 1.90595e+08
0.889996 0.131321 124.726 1.5147 0.125328 21.3122 4.38603e+07
0.949996 0.140174 133.252 1.97225 0.155813 17.1749 1.5782e+07
1.01 0.149028 141.808 2.506 0.191145 15.203 6.51134e+06
1.07 0.157881 150.399 3.12223 0.230834 14.1405 2.94057e+06
1.13 0.166734 159.026 3.82731 0.274517 13.532 1.42551e+06
1.19 0.175587 167.694 4.62773 0.321875 13.1758 732750
1.25 0.18444 176.404 5.52996 0.3726 12.9704 395900
1.31 0.193293 185.161 6.54022 0.426366 12.8595 223370
1.37 0.202146 193.966 7.66434 0.48282 12.8098 130949
1.42999 0.210999 202.823 8.90755 0.541575 12.8002 79454.7
1.48999 0.219852 211.734 10.2743 0.602214 12.8169 49742.7
1.55 0.228706 220.703 11.7684 0.664299 12.8503 32050.1
1.61 0.237559 229.733 13.3924 0.727381 12.894 21207.8
1.67 0.246412 238.826 15.1481 0.791009 12.9434 14385.9
1.73 0.255265 247.983 17.0364 0.854746 12.995 9987.43
1.79 0.264118 257.209 19.0572 0.918176 13.0465 7086.24
1.85 0.272971 266.505 21.2096 0.980918 13.0961 5131.47
1.90999 0.281824 275.872 23.492 1.04263 13.1427 3787.84
1.96999 0.290677 285.314 25.9021 1.103 13.1857 2846.78
2.03 0.299531 294.83 28.4371 1.16179 13.2243 2175.95
2.09 0.308384 304.423 31.0938 1.21879 13.2584 1689.72
2.15 0.317237 314.095 33.8685 1.27383 13.2879 1331.74
2.21 0.32609 323.845 36.7575 1.3268 13.3128 1064.26
2.27 0.334943 333.675 39.7568 1.3776 13.3332 861.607
2.32999 0.343796 343.586 42.8625 1.42619 13.3494 706.048
2.38999 0.352649 353.578 46.0703 1.47256 13.3614 585.16
2.44999 0.361502 363.652 49.3764 1.51669 13.3696 490.122
2.51 0.370356 373.808 52.7767 1.55862 13.3742 414.586
2.57 0.379209 384.047 56.2674 1.59839 13.3754 353.933
2.63 0.388062 394.368 59.8448 1.63604 13.3736 304.758
2.69 0.396915 404.771 63.5054 1.67166 13.369 264.525
2.74999 0.405768 415.257 67.2455 1.7053 13.3619 231.327
2.80999 0.414621 425.826 71.0621 1.73704 13.3524 203.712
2.86999 0.423474 436.477 74.952 1.76697 13.3408 180.568
2.92999 0.432327 447.21 78.9122 1.79516 13.3273 161.031
2.98999 0.44118 458.024 82.9398 1.8217 13.3121 144.428
3.05 0.450034 468.92 87.0324 1.84666 13.2953 130.23
3.11 0.458887 479.898 91.1874 1.87013 13.2772 118.015
3.17 0.46774 490.956 95.4023 1.89218 13.2578 107.448
3.22999 0.476593 502.094 99.675 1.91289 13.2374 98.2563
3.28999 0.485446 513.312 104.003 1.93233 13.2159 90.2218
3.34999 0.494299 524.61 108.386 1.95057 13.1937 83.1652
3.40999 0.503152 535.987 112.82 1.96769 13.1706 76.9396
3.46999 0.512005 547.442 117.304 1.98373 13.147 71.4238
3.53 0.520859 558.975 121.836 1.99876 13.1228 66.5172
3.59 0.529712 570.585 126.416 2.01284 13.098 62.1358
3.64999 0.538565 582.273 131.041 2.02603 13.0729 58.2092
3.70999 0.547418 594.037 135.71 2.03836 13.0474 54.6781
3.76999 0.556271 605.876 140.421 2.0499 13.0216 51.4924
3.82999 0.565124 617.791 145.174 2.06069 12.9957 48.6094
3.88999 0.573977 629.781 149.968 2.07077 12.9695 45.9925
3.94999 0.58283 641.845 154.8 2.08018 12.9431 43.6106
4.01 0.591684 653.983 159.671 2.08896 12.9167 41.4367
4.06999 0.600537 666.193 164.579 2.09715 12.8902 39.4477
4.12999 0.60939 678.477 169.523 2.10477 12.8636 37.6234
4.18999 0.618243 690.833 174.503 2.11187 12.8371 35.9464
4.24999 0.627096 703.26 179.517 2.11846 12.8105 34.4012
4.30999 0.635949 715.758 184.565 2.12459 12.784 32.9745
4.36999 0.644802 728.326 189.645 2.13027 12.7576 31.6547
4.42999 0.653655 740.965 194.758 2.13553 12.7313 30.4312
4.48999 0.662508 753.673 199.903 2.14039 12.705 29.2951
4.54999 0.671362 766.45 205.078 2.14488 12.6789 28.2381
4.60999 0.680215 779.296 210.283 2.14901 12.6528 27.2532
4.66999 0.689068 792.209 215.518 2.15281 12.627 26.3339
4.72999 0.697921 805.19 220.783 2.1563 12.6013 25.4745
4.78999 0.706774 818.238 226.075 2.15948 12.5757 24.6699
4.84999 0.715627 831.352 231.396 2.16238 12.5503 23.9155
4.90999 0.72448 844.533 236.744 2.16502 12.525 23.2072
4.96999 0.733333 857.778 242.119 2.1674 12.5 22.5414
5.02999 0.742187 871.089 247.52 2.16954 12.4751 21.9147
5.08999 0.75104 884.465 252.948 2.17146 12.4505 21.324
5.14999 0.759893 897.904 258.401 2.17316 12.426 20.7667
5.20999 0.768746 911.408 263.879 2.17466 12.4017 20.2402
5.26999 0.777599 924.974 269.383 2.17597 12.3777 19.7424
5.32999 0.786452 938.604 274.91 2.17709 12.3539 19.2711
5.38999 0.795305 952.295 280.462 2.17805 12.3302 18.8245
5.44999 0.804158 966.049 286.038 2.17884 12.3068 18.4009
5.50999 0.813012 979.864 291.637 2.17947 12.2835 17.9987
5.56999 0.821865 993.74 297.259 2.17996 12.2605 17.6165
5.62999 0.830718 1007.68 302.904 2.18031 12.2377 17.253
5.68999 0.839571 1021.67 308.571 2.18052 12.2151 16.907
5.74999 0.848424 1035.73 314.261 2.18061 12.1927 16.5773
5.80999 0.857277 1049.85 319.972 2.18059 12.1706 16.2631
5.86999 0.86613 1064.02 325.705 2.18045 12.1486 15.9632
5.92999 0.874983 1078.26 331.46 2.1802 12.1268 15.6768
5.98999 0.883836 1092.55 337.235 2.17985 12.1053 15.4032
6.04999 0.89269 1106.9 343.031 2.17941 12.0839 15.1416
6.10999 0.901543 1121.31 348.848 2.17888 12.0628 14.8912
6.16999 0.910396 1135.77 354.686 2.17826 12.0419 14.6515
6.22999 0.919249 1150.3 360.543 2.17755 12.0212 14.4219
6.28999 0.928102 1164.88 366.421 2.17677 12.0007 14.2018
6.34999 0.936955 1179.51 372.318 2.17592 11.9804 13.9907
6.40999 0.945808 1194.2 378.234 2.175 11.9603 13.788
6.46999 0.954661 1208.95 384.17 2.17401 11.9404 13.5935
6.52999 0.963515 1223.75 390.125 2.17296 11.9207 13.4065
6.58999 0.972368 1238.61 396.099 2.17185 11.9012 13.2268
6.64999 0.981221 1253.52 402.092 2.17068 11.8819 13.054
6.70999 0.990074 1268.48 408.103 2.16946 11.8628 12.8878
6.76999 0.998927 1283.5 414.133 2.16819 11.8438 12.7277
6.82999 1.00778 1298.57 420.181 2.16688 11.8251 12.5736
6.88999 1.01663 1313.7 426.247 2.16551 11.8066 12.4251
6.94998 1.02549 1328.88 432.331 2.16411 11.7882 12.2819
7.00998 1.03434 1344.11 438.432 2.16266 11.77 12.1439
7.06999 1.04319 1359.39 444.551 2.16118 11.752 12.0108
7.12999 1.05205 1374.73 450.688 2.15966 11.7342 11.8823
7.18999 1.0609 1390.11 456.842 2.1581 11.7165 11.7583
7.24999 1.06975 1405.55 463.013 2.15651 11.6991 11.6385
7.30999 1.07861 1421.04 469.201 2.1549 11.6817 11.5228
7.36998 1.08746 1436.58 475.405 2.15325 11.6646 11.4109
7.42998 1.09631 1452.17 481.627 2.15158 11.6477 11.3028
7.48998 1.10516 1467.81 487.865 2.14988 11.6308 11.1983
7.54999 1.11402 1483.5 494.12 2.14815 11.6143 11.0972
7.60999 1.12287 1499.24 500.391 2.14641 11.5978 10.9994
7.66999 1.13172 1515.04 506.678 2.14464 11.5815 10.9047
7.72999 1.14058 1530.88 512.981 2.14285 11.5653 10.813
7.78999 1.14943 1546.76 519.3 2.14105 11.5493 10.7242
7.84998 1.15828 1562.7 525.635 2.13922 11.5335 10.6382
7.90998 1.16714 1578.69 531.986 2.13738 11.5179 10.5549
7.96998 1.17599 1594.72 538.352 2.13553 11.5023 10.4741
8.02999 1.18484 1610.8 544.734 2.13366 11.487 10.3959
8.08999 1.1937 1626.93 551.132 2.13178 11.4717 10.32
8.14999 1.20255 1643.11 557.544 2.12988 11.4567 10.2464
8.20999 1.2114 1659.34 563.972 2.12797 11.4417 10.175
8.26998 1.22026 1675.61 570.415 2.12605 11.427 10.1057
8.32998 1.22911 1691.93 576.873 2.12413 11.4123 10.0385
8.38998 1.23796 1708.29 583.346 2.12219 11.3978 9.97331
8.44998 1.24681 1724.7 589.834 2.12024 11.3834 9.90999
8.50998 1.25567 1741.16 596.337 2.11829 11.3692 9.84851
8.56999 1.26452 1757.66 602.854 2.11633 11.3551 9.78882
8.62999 1.27337 1774.21 609.385 2.11437 11.3411 9.73083
8.68998 1.28223 1790.81 615.932 2.11239 11.3273 9.67452
8.74998 1.29108 1807.45 622.492 2.11042 11.3136 9.6198
8.80998 1.29993 1824.13 629.067 2.10844 11.3 9.56664
8.86998 1.30879 1840.86 635.656 2.10645 11.2866 9.51498
8.92998 1.31764 1857.64 642.259 2.10446 11.2732 9.46477
8.98998 1.32649 1874.46 648.877 2.10247 11.26 9.41596
9.04999 1.33535 1891.32 655.508 2.10048 11.2469 9.36851
9.10999 1.3442 1908.23 662.153 2.09848 11.234 9.32238
9.16998 1.35305 1925.18 668.812 2.09648 11.2211 9.27753
9.22998 1.3619 1942.17 675.484 2.09448 11.2084 9.23391
9.28998 1.37076 1959.21 682.171 2.09248 11.1958 9.19149
9.34998 1.37961 1976.29 688.871 2.09048 11.1833 9.15024
9.40998 1.38846 1993.41 695.584 2.08848 11.1709 9.11011
9.46998 1.39732 2010.58 702.311 2.08648 11.1587 9.07108
9.49998 1.40174 2019.18 705.679 2.08548 11.1526 9.05196


==> anc/Fig3/Fig3b/TOV_EOS_Zeta_0.03_lower.out <==
# nb/n0,nb (fm^{-3}), cetral_energy_density (MeV fm^{-3}), Cetral_pressure (MeV fm^{-3}), M (M_{sun}), R (km), Lambda
0.71 0.110054 104.766 0.798399 0.0895458 61.9996 4.02413e+09
0.77 0.119354 113.696 1.04287 0.102293 33.9272 2.13473e+08
0.83 0.128654 122.648 1.34776 0.119951 23.919 6.38983e+07
0.89 0.137954 131.625 1.71908 0.142154 19.2018 2.61928e+07
0.95 0.147255 140.628 2.16247 0.168662 16.6416 1.17405e+07
1.01 0.156555 149.662 2.68339 0.199239 15.132 5.57025e+06
1.07 0.165855 158.73 3.2872 0.233639 14.1952 2.77566e+06
1.13 0.175156 167.833 3.97908 0.271591 13.5963 1.44688e+06
1.19 0.184456 176.976 4.76398 0.312804 13.2081 786399
1.25 0.193756 186.161 5.64648 0.356957 12.9567 444293
1.31 0.203057 195.391 6.6308 0.403708 12.7969 260181
1.37 0.212357 204.668 7.7206 0.452691 12.6994 157516
1.43 0.221657 213.995 8.91903 0.503526 12.6449 98351.5
1.49 0.230957 223.374 10.2286 0.555826 12.6199 63197.5
1.55 0.240258 232.809 11.6512 0.609204 12.6152 41708.3
1.61 0.249558 242.301 13.1882 0.66328 12.6241 28220.3
1.67 0.258858 251.853 14.8401 0.717693 12.6416 19543.2
1.73 0.268159 261.465 16.6071 0.772101 12.6645 13831.2
1.79 0.277459 271.141 18.4887 0.826191 12.6899 9989.26
1.85 0.286759 280.882 20.4838 0.879681 12.7163 7352.61
1.91 0.29606 290.69 22.5912 0.932321 12.742 5508.71
1.97 0.30536 300.566 24.8089 0.983895 12.7664 4196.19
2.03 0.31466 310.51 27.1349 1.03422 12.7886 3246.31
2.09 0.32396 320.525 29.5669 1.08316 12.8083 2548.09
2.15 0.333261 330.611 32.1022 1.13057 12.8252 2027.31
2.21 0.342561 340.77 34.738 1.17639 12.8392 1633.5
2.27 0.351861 351.001 37.4716 1.22053 12.8502 1331.86
2.33 0.361162 361.306 40.3001 1.26297 12.8583 1097.99
2.39 0.370462 371.685 43.2204 1.30368 12.8636 914.587
2.45 0.379762 382.138 46.2296 1.34265 12.8661 769.218
2.51 0.389063 392.666 49.3247 1.37989 12.866 652.827
2.57 0.398363 403.269 52.503 1.41543 12.8634 558.75
2.63 0.407663 413.948 55.7615 1.4493 12.8585 482.028
2.69 0.416963 424.701 59.0975 1.48154 12.8515 418.931
2.75 0.426264 435.53 62.5083 1.51219 12.8426 366.627
2.81 0.435564 446.434 65.9914 1.54131 12.8318 322.945
2.87 0.444864 457.413 69.5442 1.56894 12.8193 286.206
2.93 0.454165 468.467 73.1643 1.59515 12.8053 255.099
2.99 0.463465 479.595 76.8495 1.61998 12.79 228.597
3.05 0.472765 490.799 80.5975 1.6435 12.7733 205.882
3.11 0.482066 502.076 84.4063 1.66577 12.7556 186.305
3.17 0.491366 513.428 88.2739 1.68684 12.7368 169.342
3.23 0.500666 524.854 92.1982 1.70677 12.7171 154.57
3.29 0.509966 536.353 96.1777 1.7256 12.6966 141.645
3.35 0.519267 547.925 100.21 1.7434 12.6754 130.284
3.41 0.528567 559.569 104.295 1.76021 12.6535 120.256
3.47 0.537867 571.286 108.429 1.77609 12.631 111.368
3.53 0.547168 583.075 112.612 1.79108 12.6081 103.461
3.59 0.556468 594.936 116.842 1.80522 12.5847 96.3996
3.65 0.565768 606.867 121.118 1.81856 12.561 90.0721
3.71 0.575068 618.869 125.439 1.83113 12.5369 84.3833
3.77 0.584369 630.941 129.802 1.84299 12.5126 79.2525
3.83 0.593669 643.084 134.208 1.85416 12.488 74.6111
3.89 0.602969 655.295 138.655 1.86469 12.4632 70.4004
3.95 0.61227 667.576 143.142 1.87459 12.4384 66.5699
4.01 0.62157 679.924 147.668 1.88392 12.4134 63.0762
4.07 0.63087 692.341 152.232 1.89269 12.3883 59.8818
4.13 0.640171 704.826 156.833 1.90094 12.3632 56.954
4.19 0.649471 717.377 161.471 1.90869 12.338 54.2645
4.25 0.658771 729.995 166.143 1.91596 12.3129 51.7885
4.31 0.668071 742.68 170.851 1.92279 12.2877 49.5043
4.37 0.677372 755.43 175.592 1.9292 12.2626 47.3928
4.43 0.686672 768.245 180.366 1.9352 12.2376 45.4373
4.49 0.695972 781.126 185.173 1.94082 12.2126 43.6228
4.55 0.705273 794.071 190.012 1.94608 12.1878 41.9363
4.61 0.714573 807.08 194.882 1.95099 12.163 40.3661
4.67 0.723873 820.152 199.782 1.95558 12.1383 38.9017
4.73 0.733174 833.288 204.712 1.95986 12.1138 37.534
4.79 0.742474 846.486 209.672 1.96384 12.0894 36.2546
4.85 0.751774 859.746 214.66 1.96754 12.0651 35.0561
4.91 0.761074 873.069 219.677 1.97098 12.041 33.9318
4.97 0.770375 886.453 224.722 1.97416 12.0171 32.8758
5.03 0.779675 899.898 229.794 1.9771 11.9933 31.8825
5.09 0.788975 913.404 234.894 1.97982 11.9696 30.9472
5.15 0.798276 926.97 240.019 1.98232 11.9462 30.0654
5.21 0.807576 940.596 245.171 1.98461 11.9229 29.233
5.27 0.816876 954.281 250.348 1.9867 11.8998 28.4465
5.33 0.826177 968.025 255.551 1.98861 11.8768 27.7024
5.39 0.835477 981.828 260.778 1.99034 11.8541 26.9979
5.45 0.844777 995.69 266.03 1.9919 11.8315 26.3301
5.51 0.854077 1009.61 271.307 1.9933 11.8091 25.6965
5.57 0.863378 1023.59 276.607 1.99455 11.787 25.0948
5.63 0.872678 1037.62 281.93 1.99565 11.765 24.5228
5.69 0.881978 1051.71 287.277 1.99661 11.7431 23.9787
5.75 0.891279 1065.86 292.647 1.99744 11.7215 23.4607
5.81 0.900579 1080.06 298.039 1.99815 11.7001 22.967
5.87 0.909879 1094.32 303.453 1.99873 11.6788 22.4962
5.93 0.91918 1108.64 308.89 1.9992 11.6578 22.0468
5.99 0.92848 1123.01 314.348 1.99956 11.6369 21.6177
6.05 0.93778 1137.43 319.828 1.99982 11.6163 21.2075
6.11 0.94708 1151.91 325.329 1.99998 11.5958 20.8152
6.17 0.956381 1166.45 330.851 2.00004 11.5755 20.4397
6.23 0.965681 1181.03 336.393 2.00002 11.5554 20.0801
6.29 0.974981 1195.67 341.956 1.99991 11.5355 19.7355
6.35 0.984282 1210.37 347.54 1.99972 11.5157 19.405
6.41 0.993582 1225.11 353.143 1.99944 11.4962 19.088
6.47 1.00288 1239.91 358.767 1.9991 11.4768 18.7836
6.53 1.01218 1254.76 364.41 1.99869 11.4576 18.4912
6.59 1.02148 1269.67 370.072 1.9982 11.4386 18.2103
6.65 1.03078 1284.62 375.754 1.99766 11.4198 17.9401
6.71 1.04008 1299.63 381.454 1.99705 11.4011 17.6802
6.77 1.04938 1314.69 387.174 1.99638 11.3826 17.43
6.83 1.05868 1329.8 392.912 1.99566 11.3643 17.189
6.89 1.06798 1344.95 398.669 1.99489 11.3462 16.9569
6.95 1.07729 1360.16 404.444 1.99406 11.3283 16.7331
7.01 1.08659 1375.42 410.237 1.99319 11.3105 16.5174
7.07 1.09589 1390.73 416.049 1.99227 11.2928 16.3092
7.13 1.10519 1406.09 421.878 1.99131 11.2754 16.1083
7.19 1.11449 1421.5 427.725 1.9903 11.2581 15.9144
7.25 1.12379 1436.95 433.589 1.98926 11.241 15.727
7.31 1.13309 1452.46 439.471 1.98818 11.224 15.546
7.37 1.14239 1468.01 445.37 1.98706 11.2072 15.371
7.43 1.15169 1483.61 451.286 1.98591 11.1906 15.2018
7.49 1.16099 1499.26 457.219 1.98473 11.1741 15.0381
7.55 1.17029 1514.96 463.168 1.98351 11.1577 14.8797
7.61 1.17959 1530.7 469.135 1.98227 11.1415 14.7264
7.67 1.18889 1546.49 475.118 1.981 11.1255 14.5779
7.73 1.19819 1562.33 481.117 1.9797 11.1096 14.4341
7.79 1.20749 1578.21 487.133 1.97837 11.0939 14.2948
7.85 1.21679 1594.14 493.165 1.97703 11.0783 14.1598
7.91 1.22609 1610.12 499.213 1.97566 11.0629 14.0289
7.97 1.23539 1626.14 505.277 1.97426 11.0475 13.902
8.03 1.24469 1642.21 511.356 1.97285 11.0324 13.7789
8.09 1.25399 1658.33 517.452 1.97142 11.0174 13.6594
8.15 1.26329 1674.49 523.563 1.96997 11.0025 13.5435
8.21 1.27259 1690.69 529.689 1.9685 10.9877 13.4309
8.27 1.28189 1706.94 535.831 1.96702 10.9731 13.3217
8.33 1.29119 1723.23 541.988 1.96552 10.9586 13.2156
8.39 1.30049 1739.57 548.161 1.964 10.9443 13.1125
8.45 1.30979 1755.95 554.348 1.96248 10.9301 13.0123
8.51 1.31909 1772.38 560.551 1.96093 10.916 12.9149
8.57 1.32839 1788.85 566.768 1.95938 10.902 12.8203
8.63 1.33769 1805.36 573 1.95782 10.8882 12.7283
8.69 1.34699 1821.92 579.247 1.95624 10.8745 12.6388
8.75 1.35629 1838.52 585.508 1.95465 10.8609 12.5518
8.81 1.36559 1855.17 591.784 1.95306 10.8474 12.4671
8.87 1.37489 1871.85 598.074 1.95145 10.8341 12.3848
8.93 1.38419 1888.58 604.379 1.94984 10.8208 12.3046
8.99 1.39349 1905.35 610.698 1.94822 10.8077 12.2266
9.05 1.40279 1922.17 617.031 1.94659 10.7947 12.1506
9.11 1.41209 1939.02 623.378 1.94496 10.7818 12.0767
9.17 1.4214 1955.92 629.739 1.94332 10.7691 12.0047
9.23 1.4307 1972.86 636.114 1.94167 10.7564 11.9345
9.29 1.44 1989.84 642.503 1.94002 10.7439 11.8662
9.35 1.4493 2006.86 648.905 1.93836 10.7314 11.7996
9.41 1.4586 2023.92 655.321 1.9367 10.7191 11.7348
9.47 1.4679 2041.03 661.751 1.93504 10.7069 11.6715


==> anc/Fig3/Fig3b/TOV_EOS_Zeta_0.03_upper.out <==
# nb/n0,nb (fm^{-3}), cetral_energy_density (MeV fm^{-3}), Cetral_pressure (MeV fm^{-3}), M (M_{sun}), R (km), Lambda
0.710002 0.099688 94.4195 0.809519 0.109147 36.1327 2.42078e+08
0.77 0.108112 102.477 1.05657 0.126327 26.2046 7.8326e+07
0.829997 0.116536 110.555 1.35687 0.14808 21.1534 3.29612e+07
0.889995 0.12496 118.658 1.71562 0.174202 18.3027 1.5004e+07
0.95 0.133385 126.786 2.13112 0.203943 16.6006 7.26689e+06
1.01 0.141809 134.943 2.60883 0.23706 15.5241 3.70288e+06
1.07 0.150233 143.13 3.15477 0.273415 14.8161 1.97021e+06
1.13 0.158658 151.349 3.77354 0.312784 14.3403 1.09026e+06
1.19 0.167082 159.604 4.46918 0.354906 14.0175 625527
1.25 0.175506 167.895 5.2453 0.399492 13.7987 371100
1.31 0.183931 176.226 6.10508 0.446234 13.6519 227106
1.37 0.192355 184.598 7.05127 0.494804 13.556 143061
1.43 0.200779 193.013 8.08619 0.544867 13.4961 92580.9
1.48999 0.209203 201.474 9.21166 0.596084 13.4616 61439.5
1.55 0.217628 209.982 10.4291 0.648122 13.4452 41743.3
1.61 0.226052 218.539 11.7395 0.700658 13.4412 28991.9
1.66999 0.234476 227.146 13.1432 0.753385 13.4455 20554.6
1.73 0.242901 235.805 14.6406 0.806017 13.4551 14856.5
1.79 0.251325 244.518 16.2313 0.85829 13.4679 10933.8
1.84999 0.259749 253.286 17.9147 0.909969 13.482 8184.21
1.91 0.268174 262.11 19.6899 0.960844 13.4964 6224.09
1.97 0.276598 270.991 21.5557 1.01073 13.51 4804.37
2.03 0.285022 279.931 23.5108 1.05948 13.5223 3760.57
2.08999 0.293446 288.929 25.5535 1.10697 13.5328 2982.3
2.15 0.301871 297.987 27.682 1.15308 13.5413 2394.28
2.21 0.310295 307.106 29.8945 1.19774 13.5475 1944.42
2.26999 0.318719 316.286 32.1889 1.24089 13.5514 1596.21
2.33 0.327144 325.528 34.5632 1.28249 13.553 1323.68
2.39 0.335568 334.832 37.0152 1.32252 13.5523 1108.15
2.44999 0.343992 344.198 39.5427 1.36096 13.5493 936.004
2.51 0.352417 353.627 42.1437 1.39782 13.5441 797.237
2.57 0.360841 363.12 44.816 1.43312 13.5369 684.391
2.62999 0.369265 372.675 47.5573 1.46687 13.5277 591.863
2.68999 0.377689 382.294 50.3657 1.49911 13.5167 515.401
2.75 0.386114 391.976 53.239 1.52987 13.504 451.746
2.80999 0.394538 401.721 56.1753 1.5592 13.4897 398.382
2.86999 0.402962 411.53 59.1726 1.58713 13.474 353.351
2.93 0.411387 421.402 62.229 1.61371 13.4569 315.112
2.98999 0.419811 431.337 65.3427 1.63898 13.4387 282.449
3.04999 0.428235 441.336 68.5118 1.66301 13.4193 254.391
3.11 0.43666 451.397 71.7348 1.68583 13.3989 230.161
3.17 0.445084 461.521 75.01 1.7075 13.3777 209.132
3.22999 0.453508 471.707 78.3357 1.72807 13.3556 190.793
3.28999 0.461932 481.956 81.7105 1.74758 13.3328 174.726
3.35 0.470357 492.266 85.133 1.76607 13.3093 160.59
3.40999 0.478781 502.639 88.6017 1.7836 13.2853 148.102
3.46999 0.487205 513.072 92.1153 1.80021 13.2608 137.026
3.53 0.49563 523.567 95.6726 1.81595 13.2358 127.166
3.58999 0.504054 534.123 99.2723 1.83085 13.2104 118.358
3.64999 0.512478 544.739 102.913 1.84495 13.1848 110.462
3.71 0.520903 555.416 106.595 1.85829 13.1588 103.362
3.76999 0.529327 566.152 110.315 1.87091 13.1326 96.9576
3.82999 0.537751 576.948 114.073 1.88284 13.1062 91.1637
3.88999 0.546175 587.802 117.869 1.89412 13.0797 85.9077
3.94999 0.5546 598.716 121.701 1.90478 13.053 81.1267
4.00999 0.563024 609.688 125.568 1.91485 13.0263 76.7667
4.06999 0.571448 620.719 129.47 1.92436 12.9995 72.7811
4.12999 0.579873 631.807 133.405 1.93333 12.9727 69.129
4.18999 0.588297 642.952 137.373 1.94179 12.9459 65.7751
4.24999 0.596721 654.155 141.373 1.94977 12.9191 62.6884
4.31 0.605146 665.414 145.405 1.9573 12.8923 59.8419
4.36999 0.61357 676.73 149.468 1.96438 12.8656 57.2115
4.42999 0.621994 688.101 153.561 1.97105 12.839 54.7764
4.48999 0.630418 699.529 157.683 1.97732 12.8125 52.5179
4.54999 0.638843 711.011 161.834 1.98322 12.786 50.4196
4.60999 0.647267 722.549 166.014 1.98875 12.7597 48.4669
4.66999 0.655691 734.141 170.221 1.99395 12.7335 46.6466
4.72999 0.664116 745.787 174.455 1.99883 12.7075 44.9472
4.78999 0.67254 757.487 178.717 2.00339 12.6815 43.3583
4.84999 0.680964 769.241 183.004 2.00766 12.6558 41.8706
4.90999 0.689389 781.048 187.317 2.01165 12.6302 40.4757
4.96999 0.697813 792.907 191.656 2.01538 12.6048 39.1661
5.02999 0.706237 804.82 196.02 2.01885 12.5795 37.935
5.08999 0.714661 816.784 200.408 2.02208 12.5544 36.7762
5.14999 0.723086 828.801 204.82 2.02508 12.5295 35.6842
5.20999 0.73151 840.869 209.256 2.02786 12.5048 34.654
5.26999 0.739934 852.988 213.715 2.03043 12.4803 33.6809
5.32999 0.748359 865.158 218.197 2.0328 12.456 32.7609
5.38999 0.756783 877.378 222.701 2.03498 12.4318 31.89
5.44999 0.765207 889.649 227.228 2.03698 12.4079 31.065
5.50999 0.773632 901.97 231.777 2.03881 12.3841 30.2826
5.56999 0.782056 914.34 236.348 2.04047 12.3606 29.5399
5.62999 0.79048 926.76 240.939 2.04198 12.3372 28.8342
5.68999 0.798904 939.229 245.552 2.04333 12.3141 28.1631
5.74999 0.807329 951.747 250.186 2.04455 12.2911 27.5245
5.80999 0.815753 964.313 254.84 2.04562 12.2684 26.9161
5.86999 0.824177 976.927 259.514 2.04657 12.2458 26.3362
5.92999 0.832602 989.589 264.208 2.04739 12.2235 25.7829
5.98999 0.841026 1002.3 268.922 2.04809 12.2013 25.2546
6.04999 0.84945 1015.06 273.655 2.04868 12.1794 24.7499
6.10999 0.857875 1027.86 278.408 2.04916 12.1577 24.2674
6.16999 0.866299 1040.71 283.179 2.04954 12.1361 23.8057
6.22999 0.874723 1053.61 287.969 2.04982 12.1148 23.3637
6.28999 0.883147 1066.55 292.778 2.05 12.0936 22.9403
6.34999 0.891572 1079.54 297.605 2.0501 12.0726 22.5344
6.40999 0.899996 1092.58 302.451 2.05011 12.0519 22.145
6.46999 0.90842 1105.66 307.314 2.05003 12.0313 21.7714
6.52999 0.916845 1118.78 312.195 2.04988 12.0109 21.4126
6.58999 0.925269 1131.95 317.093 2.04965 11.9907 21.0678
6.64999 0.933693 1145.17 322.009 2.04936 11.9707 20.7364
6.70999 0.942118 1158.43 326.942 2.04899 11.9509 20.4176
6.76999 0.950542 1171.73 331.892 2.04856 11.9313 20.1108
6.82999 0.958966 1185.08 336.859 2.04806 11.9118 19.8154
6.88998 0.96739 1198.47 341.842 2.04751 11.8925 19.5309
6.94999 0.975815 1211.91 346.842 2.0469 11.8735 19.2567
7.00999 0.984239 1225.39 351.859 2.04623 11.8545 18.9924
7.06998 0.992663 1238.91 356.892 2.04552 11.8358 18.7374
7.12999 1.00109 1252.47 361.94 2.04475 11.8173 18.4913
7.18999 1.00951 1266.08 367.005 2.04393 11.7989 18.2538
7.24998 1.01794 1279.73 372.085 2.04307 11.7806 18.0244
7.30999 1.02636 1293.42 377.181 2.04217 11.7626 17.8027
7.36999 1.03479 1307.15 382.293 2.04123 11.7447 17.5885
7.42999 1.04321 1320.93 387.42 2.04024 11.727 17.3813
7.48998 1.05163 1334.74 392.562 2.03922 11.7095 17.181
7.54999 1.06006 1348.6 397.719 2.03817 11.6921 16.9871
7.60999 1.06848 1362.5 402.892 2.03707 11.6749 16.7995
7.66998 1.07691 1376.44 408.079 2.03595 11.6578 16.6178
7.72999 1.08533 1390.42 413.281 2.0348 11.6409 16.4418
7.78999 1.09376 1404.44 418.497 2.03361 11.6241 16.2713
7.84998 1.10218 1418.5 423.728 2.0324 11.6075 16.106
7.90999 1.1106 1432.6 428.974 2.03116 11.5911 15.9458
7.96999 1.11903 1446.74 434.234 2.02989 11.5748 15.7905
8.02998 1.12745 1460.92 439.508 2.0286 11.5586 15.6397
8.08998 1.13588 1475.14 444.796 2.02729 11.5426 15.4935
8.14999 1.1443 1489.4 450.098 2.02595 11.5268 15.3516
8.20998 1.15272 1503.7 455.414 2.0246 11.5111 15.2138
8.26998 1.16115 1518.03 460.743 2.02322 11.4955 15.08
8.32999 1.16957 1532.41 466.087 2.02182 11.4801 14.95
8.38999 1.178 1546.82 471.444 2.02041 11.4648 14.8237
8.44998 1.18642 1561.28 476.814 2.01898 11.4496 14.701
8.50999 1.19485 1575.77 482.198 2.01753 11.4346 14.5818
8.56999 1.20327 1590.3 487.595 2.01607 11.4197 14.4658
8.62998 1.21169 1604.86 493.006 2.01459 11.405 14.353
8.68998 1.22012 1619.47 498.43 2.0131 11.3904 14.2433
8.74999 1.22854 1634.11 503.866 2.01159 11.3759 14.1366
8.80998 1.23697 1648.79 509.316 2.01008 11.3615 14.0328
8.86998 1.24539 1663.5 514.779 2.00855 11.3473 13.9317
8.92999 1.25382 1678.26 520.254 2.00701 11.3332 13.8333
8.98998 1.26224 1693.05 525.742 2.00546 11.3192 13.7375
9.04998 1.27067 1707.87 531.243 2.0039 11.3053 13.6442
9.10999 1.27909 1722.74 536.756 2.00233 11.2916 13.5534
9.16998 1.28751 1737.64 542.282 2.00075 11.2779 13.4649
9.22998 1.29594 1752.57 547.821 1.99916 11.2644 13.3787
9.28998 1.30436 1767.54 553.371 1.99757 11.251 13.2946
9.34998 1.31279 1782.55 558.934 1.99597 11.2377 13.2127
9.40998 1.32121 1797.6 564.509 1.99436 11.2246 13.1329
9.46998 1.32964 1812.67 570.097 1.99275 11.2115 13.0551
9.49999 1.33385 1820.23 572.895 1.99194 11.2051 13.0169


==> anc/Fig3/Fig3b/TOV_EOS_Zeta_0_lower.out <==
# nb/n0,nb (fm^{-3}), cetral_energy_density (MeV fm^{-3}), Cetral_pressure (MeV fm^{-3}), M (M_{sun}), R (km), Lambda
0.71 0.120216 114.202 1.31292 0.14466 21.8299 3.78018e+07
0.77 0.130376 123.975 1.59206 0.161243 19.4668 2.15346e+07
0.83 0.140535 133.771 1.89725 0.178085 17.9004 1.30629e+07
0.89 0.150694 143.59 2.23794 0.195559 16.7667 8.2082e+06
0.95 0.160853 153.433 2.62026 0.213879 15.9029 5.27833e+06
1.01 0.171012 163.303 3.04955 0.233205 15.2223 3.45121e+06
1.07 0.181171 173.199 3.53097 0.253663 14.6737 2.28573e+06
1.13 0.19133 183.123 4.06964 0.275357 14.2246 1.53001e+06
1.19 0.20149 193.078 4.6706 0.298363 13.8531 1.03381e+06
1.25 0.211649 203.065 5.33888 0.322732 13.5436 704682
1.31 0.221808 213.085 6.07942 0.348491 13.2847 484455
1.37 0.231967 223.142 6.89708 0.375641 13.0676 335912
1.43 0.242126 233.235 7.79657 0.404163 12.8854 234946
1.49 0.252285 243.369 8.7825 0.434013 12.7325 165792
1.55 0.262444 253.544 9.8593 0.46513 12.6041 118059
1.61 0.272604 263.762 11.0313 0.497436 12.4965 84849.1
1.67 0.282763 274.026 12.3024 0.530837 12.4063 61555.2
1.73 0.292922 284.337 13.6768 0.56523 12.3308 45080.3
1.79 0.303081 294.698 15.158 0.600499 12.2675 33329
1.85 0.31324 305.11 16.7496 0.636525 12.2145 24875
1.91 0.323399 315.576 18.455 0.673184 12.1699 18740.2
1.97 0.333558 326.097 20.2772 0.71035 12.1324 14249.7
2.03 0.343718 336.675 22.2194 0.747898 12.1005 10934.3
2.09 0.353877 347.313 24.2844 0.785704 12.0733 8465.52
2.15 0.364036 358.012 26.4747 0.823649 12.0498 6611.5
2.21 0.374195 368.773 28.793 0.861618 12.0292 5207.55
2.27 0.384354 379.6 31.2416 0.899502 12.0108 4135.7
2.33 0.394513 390.492 33.8227 0.937199 11.9942 3310.84
2.39 0.404672 401.453 36.5383 0.974614 11.9787 2671.1
2.45 0.414832 412.484 39.3905 1.01166 11.9641 2171.16
2.51 0.424991 423.587 42.381 1.04826 11.9499 1777.59
2.57 0.43515 434.762 45.5115 1.08433 11.936 1465.53
2.63 0.445309 446.012 48.7836 1.11982 11.9222 1216.39
2.69 0.455468 457.339 52.1988 1.15467 11.9081 1016.16
2.75 0.465627 468.743 55.7584 1.18882 11.8938 854.175
2.81 0.475786 480.227 59.4636 1.22223 11.879 722.323
2.87 0.485946 491.791 63.3156 1.25488 11.8637 614.348
2.93 0.496105 503.437 67.3152 1.28672 11.8479 525.41
2.99 0.506264 515.167 71.4635 1.31773 11.8315 451.742
3.05 0.516423 526.981 75.7612 1.3479 11.8144 390.392
3.11 0.526582 538.882 80.2089 1.3772 11.7967 339.034
3.17 0.536741 550.869 84.8074 1.40563 11.7783 295.825
3.23 0.5469 562.946 89.557 1.43319 11.7593 259.295
3.29 0.55706 575.111 94.4582 1.45986 11.7396 228.269
3.35 0.567219 587.368 99.5113 1.48566 11.7194 201.799
3.41 0.577378 599.716 104.716 1.51058 11.6985 179.118
3.47 0.587537 612.158 110.074 1.53464 11.677 159.602
3.53 0.597696 624.693 115.584 1.55784 11.655 142.743
3.59 0.607855 637.323 121.245 1.58019 11.6325 128.123
3.65 0.618014 650.049 127.06 1.6017 11.6095 115.397
3.71 0.628173 662.872 133.026 1.6224 11.586 104.279
3.77 0.638333 675.793 139.144 1.64229 11.5621 94.5333
3.83 0.648492 688.812 145.414 1.6614 11.5378 85.9615
3.89 0.658651 701.931 151.834 1.67974 11.5131 78.3978
3.95 0.66881 715.15 158.406 1.69733 11.4881 71.703
4.01 0.678969 728.47 165.128 1.71419 11.4628 65.7594
4.07 0.689128 741.891 172.001 1.73033 11.4373 60.4674
4.13 0.699287 755.415 179.022 1.74579 11.4115 55.7425
4.19 0.709447 769.042 186.193 1.76058 11.3855 51.5124
4.25 0.719606 782.773 193.512 1.77471 11.3593 47.7155
4.31 0.729765 796.608 200.979 1.78822 11.3329 44.2987
4.37 0.739924 810.548 208.594 1.80111 11.3064 41.2166
4.43 0.750083 824.594 216.355 1.81342 11.2798 38.4298
4.49 0.760242 838.745 224.262 1.82515 11.2531 35.9043
4.55 0.770401 853.004 232.314 1.83634 11.2264 33.6105
4.61 0.780561 867.369 240.511 1.84699 11.1996 31.5227
4.67 0.79072 881.843 248.853 1.85712 11.1727 29.6186
4.73 0.800879 896.424 257.337 1.86677 11.1459 27.8784
4.79 0.811038 911.114 265.965 1.87593 11.119 26.2851
4.85 0.821197 925.912 274.734 1.88464 11.0922 24.8234
4.91 0.831356 940.82 283.645 1.8929 11.0654 23.4802
4.97 0.841515 955.838 292.697 1.90074 11.0387 22.2435
5.03 0.851675 970.966 301.889 1.90817 11.012 21.1032
5.09 0.861834 986.205 311.22 1.9152 10.9854 20.0498
5.15 0.871993 1001.55 320.69 1.92186 10.9589 19.0753
5.21 0.882152 1017.01 330.298 1.92815 10.9325 18.1723
5.27 0.892311 1032.59 340.044 1.93409 10.9062 17.3344
5.33 0.90247 1048.27 349.926 1.93969 10.88 16.5557
5.39 0.912629 1064.07 359.945 1.94497 10.8539 15.831
5.45 0.922789 1079.97 370.1 1.94994 10.8279 15.1557
5.51 0.932948 1095.99 380.389 1.95461 10.8021 14.5256
5.57 0.943107 1112.13 390.813 1.95899 10.7765 13.9368
5.63 0.953266 1128.37 401.371 1.9631 10.7509 13.386
5.69 0.963425 1144.73 412.062 1.96695 10.7256 12.8702
5.75 0.973584 1161.21 422.886 1.97054 10.7003 12.3864
5.81 0.983743 1177.79 433.842 1.97389 10.6753 11.9323
5.87 0.993903 1194.49 444.93 1.977 10.6504 11.5056
5.93 1.00406 1211.31 456.149 1.9799 10.6257 11.104
5.99 1.01422 1228.24 467.499 1.98257 10.6011 10.7259
6.05 1.02438 1245.28 478.978 1.98504 10.5768 10.3694
6.11 1.03454 1262.44 490.588 1.98732 10.5526 10.033
6.17 1.0447 1279.71 502.327 1.9894 10.5286 9.7152
6.23 1.05486 1297.09 514.194 1.9913 10.5047 9.41475
6.29 1.06502 1314.6 526.19 1.99303 10.4811 9.13044
6.35 1.07518 1332.21 538.313 1.99459 10.4576 8.86116
6.41 1.08534 1349.94 550.564 1.99599 10.4343 8.60589
6.47 1.09549 1367.79 562.942 1.99724 10.4112 8.36371
6.53 1.10565 1385.75 575.446 1.99834 10.3883 8.13376
6.59 1.11581 1403.83 588.077 1.9993 10.3656 7.91526
6.65 1.12597 1422.03 600.833 2.00012 10.3431 7.70746
6.71 1.13613 1440.33 613.715 2.00081 10.3207 7.50972
6.77 1.14629 1458.76 626.722 2.00138 10.2986 7.32139
6.83 1.15645 1477.3 639.854 2.00183 10.2766 7.1419
6.89 1.16661 1495.96 653.109 2.00216 10.2548 6.97074
6.95 1.17677 1514.73 666.489 2.00239 10.2332 6.80739
7.01 1.18693 1533.62 679.993 2.00251 10.2118 6.6514
7.07 1.19709 1552.62 693.62 2.00252 10.1905 6.50235
7.13 1.20724 1571.74 707.37 2.00245 10.1695 6.35984
7.19 1.2174 1590.98 721.242 2.00227 10.1486 6.2235
7.25 1.22756 1610.33 735.237 2.00202 10.128 6.093
7.31 1.23772 1629.8 749.354 2.00167 10.1075 5.968
7.37 1.24788 1649.39 763.593 2.00125 10.0871 5.84821
7.43 1.25804 1669.09 777.953 2.00074 10.067 5.73335
7.49 1.2682 1688.91 792.435 2.00016 10.0471 5.62316
7.55 1.27836 1708.85 807.038 1.99951 10.0273 5.5174
7.61 1.28852 1728.9 821.761 1.9988 10.0077 5.41584
7.67 1.29868 1749.07 836.605 1.99801 9.98831 5.31827
7.73 1.30884 1769.35 851.569 1.99717 9.96901 5.22448
7.79 1.31899 1789.76 866.653 1.99626 9.94991 5.13428
7.85 1.32915 1810.27 881.857 1.9953 9.93101 5.04751
7.91 1.33931 1830.91 897.181 1.99428 9.91231 4.96398
7.97 1.34947 1851.66 912.624 1.9932 9.89371 4.88356
8.03 1.35963 1872.53 928.186 1.99208 9.87531 4.80609
8.09 1.36979 1893.51 943.867 1.99091 9.85711 4.73143
8.15 1.37995 1914.62 959.667 1.9897 9.83901 4.65945
8.21 1.39011 1935.84 975.585 1.98844 9.82111 4.59003
8.27 1.40027 1957.17 991.621 1.98713 9.80341 4.52306
8.33 1.41043 1978.62 1007.78 1.98579 9.78581 4.45842
8.39 1.42059 2000.19 1024.05 1.98441 9.76831 4.39601
8.45 1.43075 2021.88 1040.44 1.98299 9.75111 4.33573
8.51 1.4409 2043.68 1056.95 1.98154 9.73401 4.27749
8.57 1.45106 2065.6 1073.57 1.98006 9.71701 4.22121
8.63 1.46122 2087.64 1090.31 1.97854 9.70021 4.1668
8.69 1.47138 2109.79 1107.17 1.97699 9.68361 4.11418
8.75 1.48154 2132.06 1124.15 1.97542 9.66701 4.06328
8.81 1.4917 2154.45 1141.24 1.97381 9.65071 4.01402
8.87 1.50186 2176.95 1158.45 1.97218 9.63451 3.96635
8.93 1.51202 2199.57 1175.78 1.97053 9.61841 3.92019
8.99 1.52218 2222.31 1193.22 1.96885 9.60251 3.87549
9.05 1.53234 2245.16 1210.78 1.96715 9.58671 3.83218
9.11 1.5425 2268.13 1228.46 1.96542 9.57111 3.79023
9.17 1.55265 2291.22 1246.25 1.96368 9.55561 3.74956
9.23 1.56281 2314.42 1264.16 1.96192 9.54031 3.71014
9.29 1.57297 2337.74 1282.18 1.96014 9.52501 3.67192
9.35 1.58313 2361.18 1300.32 1.95834 9.51001 3.63485
9.41 1.59329 2384.74 1318.57 1.95652 9.49501 3.59889
9.47 1.60345 2408.41 1336.94 1.95469 9.48021 3.564


==> anc/Fig3/Fig3b/TOV_EOS_Zeta_0_upper.out <==
# nb/n0,nb (fm^{-3}), cetral_energy_density (MeV fm^{-3}), Cetral_pressure (MeV fm^{-3}), M (M_{sun}), R (km), Lambda
0.71 0.117045 111.364 0.739256 0.0835358 135.823 5.83423e+11
0.77 0.126936 120.847 0.973519 0.0904337 50.8299 1.3951e+09
0.83 0.136827 130.35 1.2836 0.104105 29.5285 1.34349e+08
0.89 0.146718 139.88 1.68109 0.124031 21.1538 4.23008e+07
0.95 0.156609 149.439 2.17762 0.150271 17.1451 1.62329e+07
1.01 0.166501 159.033 2.78582 0.182891 15.0042 6.65871e+06
1.07 0.176392 168.667 3.52022 0.22199 13.787 2.87011e+06
1.13 0.186283 178.345 4.39815 0.267731 13.075 1.29295e+06
1.19 0.196174 188.075 5.44058 0.320362 12.6614 605893
1.25 0.206065 197.862 6.67275 0.380194 12.4344 293958
1.31 0.215956 207.713 8.12443 0.447563 12.33 147029
1.37 0.225847 217.636 9.82958 0.522753 12.3088 75565.3
1.43 0.235738 227.64 11.8253 0.605888 12.3453 39826.1
1.49 0.245629 237.734 14.1496 0.696812 12.4216 21511
1.55 0.255521 247.929 16.8391 0.79498 12.5247 11913.9
1.61 0.265412 258.236 19.9256 0.899397 12.6442 6776.3
1.67 0.275303 268.665 23.4338 1.00864 12.7717 3965.45
1.73 0.285194 279.229 27.3794 1.12096 12.9003 2391.83
1.79 0.295085 289.937 31.7688 1.23446 13.0248 1488.89
1.85 0.304976 300.799 36.6003 1.34727 13.1413 957.035
1.91 0.314867 311.825 41.8653 1.45769 13.2472 635.071
1.97 0.324758 323.023 47.5509 1.56434 13.3411 434.65
2.03 0.33465 334.4 53.6412 1.66616 13.4222 306.367
2.09 0.344541 345.963 60.1195 1.76241 13.4907 221.99
2.15 0.354432 357.718 66.9687 1.85267 13.547 165.022
2.21 0.364323 369.668 74.1728 1.93675 13.5919 125.594
2.27 0.374214 381.819 81.7167 2.01464 13.6263 97.6613
2.33 0.384105 394.173 89.5868 2.08649 13.6513 77.4398
2.39 0.393996 406.734 97.7709 2.15252 13.6677 62.5037
2.45 0.403887 419.505 106.258 2.21304 13.6766 51.2655
2.51 0.413778 432.487 115.038 2.26837 13.6788 42.6642
2.57 0.42367 445.682 124.103 2.31886 13.6752 35.9774
2.63 0.433561 459.092 133.446 2.36485 13.6664 30.7036
2.69 0.443452 472.718 143.059 2.40668 13.6531 26.489
2.75 0.453343 486.562 152.936 2.44468 13.636 23.0798
2.81 0.463234 500.624 163.074 2.47915 13.6154 20.2912
2.87 0.473125 514.905 173.466 2.51038 13.592 17.9867
2.93 0.483016 529.406 184.11 2.53864 13.566 16.0641
2.99 0.492907 544.128 195.001 2.56418 13.5379 14.4461
3.05 0.502799 559.07 206.136 2.58723 13.5079 13.0735
3.11 0.51269 574.234 217.513 2.60799 13.4764 11.9003
3.17 0.522581 589.62 229.128 2.62665 13.4436 10.8907
3.23 0.532472 605.228 240.98 2.64339 13.4096 10.0161
3.29 0.542363 621.058 253.067 2.65838 13.3747 9.25405
3.35 0.552254 637.111 265.386 2.67175 13.3391 8.58637
3.41 0.562145 653.387 277.936 2.68364 13.3028 7.99833
3.47 0.572036 669.885 290.716 2.69417 13.2661 7.47793
3.53 0.581928 686.606 303.723 2.70346 13.229 7.01532
3.59 0.591819 703.551 316.957 2.7116 13.1916 6.60234
3.65 0.60171 720.718 330.417 2.71869 13.1541 6.23221
3.71 0.611601 738.109 344.101 2.72482 13.1164 5.89925
3.77 0.621492 755.722 358.009 2.73005 13.0787 5.5987
3.83 0.631383 773.559 372.139 2.73447 13.041 5.32651
3.89 0.641274 791.619 386.491 2.73813 13.0033 5.07925
3.95 0.651165 809.902 401.065 2.7411 12.9658 4.85398
4.01 0.661056 828.408 415.858 2.74343 12.9284 4.6482
4.07 0.670948 847.136 430.871 2.74517 12.8912 4.45972
4.13 0.680839 866.088 446.103 2.74637 12.8543 4.28669
4.19 0.69073 885.263 461.554 2.74706 12.8176 4.12747
4.25 0.700621 904.661 477.222 2.7473 12.7811 3.98064
4.31 0.710512 924.281 493.108 2.74711 12.7449 3.84496
4.37 0.720403 944.124 509.211 2.74653 12.7091 3.71935
4.43 0.730294 964.189 525.53 2.74558 12.6735 3.60283
4.49 0.740185 984.477 542.066 2.7443 12.6383 3.49457
4.55 0.750077 1004.99 558.817 2.74272 12.6035 3.39382
4.61 0.759968 1025.72 575.783 2.74084 12.5689 3.29991
4.67 0.769859 1046.68 592.965 2.73871 12.5348 3.21225
4.73 0.77975 1067.85 610.361 2.73634 12.501 3.1303
4.79 0.789641 1089.25 627.971 2.73374 12.4676 3.0536
4.85 0.799532 1110.87 645.796 2.73094 12.4345 2.98172
4.91 0.809423 1132.72 663.835 2.72795 12.4019 2.91427
4.97 0.819314 1154.78 682.087 2.72479 12.3696 2.85092
5.03 0.829206 1177.07 700.552 2.72147 12.3377 2.79134
5.09 0.839097 1199.57 719.23 2.718 12.3062 2.73527
5.15 0.848988 1222.3 738.122 2.7144 12.275 2.68243
5.21 0.858879 1245.25 757.226 2.71067 12.2443 2.63261
5.27 0.86877 1268.43 776.542 2.70684 12.2139 2.58559
5.33 0.878661 1291.82 796.071 2.7029 12.1839 2.54117
5.39 0.888552 1315.43 815.811 2.69886 12.1542 2.49919
5.45 0.898443 1339.27 835.764 2.69475 12.125 2.45947
5.51 0.908334 1363.32 855.928 2.69055 12.0961 2.42188
5.57 0.918226 1387.6 876.304 2.68628 12.0676 2.38627
5.63 0.928117 1412.1 896.891 2.68196 12.0394 2.35253
5.69 0.938008 1436.81 917.69 2.67757 12.0117 2.32053
5.75 0.947899 1461.75 938.699 2.67313 11.9842 2.29017
5.81 0.95779 1486.91 959.92 2.66865 11.9572 2.26136
5.87 0.967681 1512.29 981.351 2.66413 11.9304 2.23401
5.93 0.977572 1537.89 1002.99 2.65957 11.9041 2.20803
5.99 0.987463 1563.71 1024.85 2.65498 11.878 2.18333
6.05 0.997355 1589.75 1046.91 2.65037 11.8524 2.15987
6.11 1.00725 1616 1069.18 2.64573 11.827 2.13755
6.17 1.01714 1642.48 1091.67 2.64107 11.802 2.11634
6.23 1.02703 1669.18 1114.36 2.6364 11.7773 2.09615
6.29 1.03692 1696.1 1137.26 2.63172 11.7529 2.07695
6.35 1.04681 1723.23 1160.38 2.62702 11.7289 2.05868
6.41 1.0567 1750.59 1183.7 2.62232 11.7052 2.0413
6.47 1.06659 1778.17 1207.23 2.61761 11.6818 2.02476
6.53 1.07648 1805.96 1230.98 2.61291 11.6587 2.00902
6.59 1.08637 1833.98 1254.93 2.6082 11.6359 1.99404
6.65 1.09627 1862.21 1279.09 2.60349 11.6134 1.97978
6.71 1.10616 1890.66 1303.46 2.59879 11.5912 1.96622
6.77 1.11605 1919.33 1328.04 2.5941 11.5693 1.95332
6.83 1.12594 1948.22 1352.83 2.58942 11.5476 1.94106
6.89 1.13583 1977.33 1377.83 2.58474 11.5263 1.92939
6.95 1.14572 2006.66 1403.04 2.58007 11.5053 1.9183
7.01 1.15561 2036.2 1428.46 2.57542 11.4845 1.90777
7.07 1.1655 2065.97 1454.09 2.57078 11.464 1.89776
7.13 1.1754 2095.95 1479.92 2.56616 11.4437 1.88826
7.19 1.18529 2126.15 1505.96 2.56155 11.4238 1.87924
7.25 1.19518 2156.57 1532.22 2.55696 11.4041 1.87069
7.31 1.20507 2187.2 1558.68 2.55239 11.3846 1.86259
7.37 1.21496 2218.06 1585.35 2.54783 11.3654 1.85491
7.43 1.22485 2249.13 1612.23 2.5433 11.3465 1.84765
7.49 1.23474 2280.42 1639.31 2.53879 11.3278 1.84078
7.55 1.24463 2311.93 1666.61 2.5343 11.3093 1.8343
7.61 1.25452 2343.66 1694.11 2.52983 11.2911 1.82819
7.67 1.26442 2375.6 1721.83 2.52538 11.2732 1.82242
7.73 1.27431 2407.76 1749.75 2.52096 11.2554 1.817
7.79 1.2842 2440.14 1777.87 2.51656 11.2379 1.81191
7.85 1.29409 2472.74 1806.21 2.51218 11.2206 1.80714
7.91 1.30398 2505.55 1834.76 2.50783 11.2036 1.80267
7.97 1.31387 2538.59 1863.51 2.5035 11.1868 1.79849
8.03 1.32376 2571.83 1892.47 2.4992 11.1701 1.79461
8.09 1.33365 2605.3 1921.64 2.49492 11.1537 1.79099
8.15 1.34354 2638.98 1951.02 2.49067 11.1375 1.78765
8.21 1.35344 2672.88 1980.6 2.48645 11.1216 1.78456
8.27 1.36333 2707 2010.4 2.48225 11.1058 1.78172
8.33 1.37322 2741.33 2040.4 2.47808 11.0902 1.77913
8.39 1.38311 2775.88 2070.6 2.47393 11.0749 1.77677
8.45 1.393 2810.65 2101.02 2.46982 11.0597 1.77463
8.51 1.40289 2845.64 2131.64 2.46573 11.0447 1.77272
8.57 1.41278 2880.84 2162.48 2.46166 11.0299 1.77102
8.63 1.42267 2916.25 2193.52 2.45763 11.0153 1.76952
8.69 1.43256 2951.89 2224.76 2.45362 11.0009 1.76823
8.75 1.44246 2987.74 2256.22 2.44964 10.9867 1.76713
8.81 1.45235 3023.8 2287.88 2.44568 10.9727 1.76622
8.87 1.46224 3060.09 2319.75 2.44176 10.9588 1.76549
8.93 1.47213 3096.59 2351.83 2.43786 10.9451 1.76494
8.99 1.48202 3133.3 2384.11 2.43399 10.9316 1.76457
9.05 1.49191 3170.23 2416.6 2.43014 10.9183 1.76437
9.11 1.5018 3207.38 2449.3 2.42633 10.9051 1.76433
9.17 1.51169 3244.75 2482.21 2.42254 10.8921 1.76444
9.23 1.52158 3282.33 2515.32 2.41878 10.8792 1.76472
9.29 1.53147 3320.12 2548.64 2.41504 10.8666 1.76515
9.35 1.54137 3358.13 2582.17 2.41134 10.8541 1.76572
9.41 1.55126 3396.36 2615.9 2.40766 10.8417 1.76644
9.47 1.56115 3434.8 2649.85 2.40401 10.8295 1.7673


==> anc/Fig4/Correlation_matrix_zeta_0.00_Fig4a.csv <==
,$n_0$,$E_{sat}$,$K$,$J$,$L$,$\frac{m^*}{m_N}$,$M_{\rm max}$,$R_{1.4M_{\odot}}$,$\bar{\Lambda}_{1.4M_{\odot}}$,$R_{2M_{\odot}}$,$\bar{\Lambda}_{2M_{\odot}}$
$n_0$,1.0,0.032200311451957474,0.036935296232949194,0.008922410746643033,0.020787960097627185,0.3086020986172483,0.057623074217817205,0.46909087319541626,0.3349719433177164,0.26226791262527566,0.1530887603917264
$E_{sat}$,0.032200311451957474,1.0,0.0008850518330024762,0.014547154091483598,0.014199229514531116,0.015584988433050189,0.0053912128394430344,0.0049230879936506405,0.0021834787566251883,0.0011053858859169537,0.003634312989985545
$K$,0.036935296232949194,0.0008850518330024757,1.0,0.03693568729197447,0.007834810868168248,0.04506657491905084,0.0038930107126043155,0.29615706483366716,0.310840311000776,0.1983500654657819,0.154897614984609
$J$,0.008922410746643034,0.014547154091483598,0.036935687291974474,1.0,0.010268449686044111,0.055022992171304276,0.04143173860215699,0.0324491593818158,0.03265386890178208,0.010363547130073793,0.021011570901959317
$L$,0.020787960097627185,0.014199229514531116,0.007834810868168245,0.01026844968604411,1.0,0.004581939283720952,0.03153215915900994,0.2996683682621323,0.12086641801042113,0.0697350619662145,0.0038183631168026266
$\frac{m^*}{m_N}$,0.3086020986172483,0.015584988433050196,0.04506657491905084,0.055022992171304276,0.004581939283720953,1.0,0.9282065146179895,0.5438019125998071,0.6924066309498061,0.7830814398123555,0.8628067986360834
$M_{\rm max}$,0.05762307421781721,0.005391212839443028,0.0038930107126043103,0.04143173860215698,0.03153215915900994,0.9282065146179895,1.0,0.7686496739235921,0.8753598635042155,0.9399875074861136,0.9755098377920313
$R_{1.4M_{\odot}}$,0.46909087319541626,0.0049230879936506405,0.29615706483366716,0.0324491593818158,0.2996683682621323,0.5438019125998071,0.7686496739235921,1.0,0.961800139188466,0.9235134663403685,0.8536988550181461
$\bar{\Lambda}_{1.4M_{\odot}}$,0.3349719433177164,0.0021834787566251913,0.31084031100077597,0.03265386890178209,0.12086641801042114,0.6924066309498061,0.8753598635042152,0.961800139188466,1.0,0.9672125268551037,0.9517160602426843
$R_{2M_{\odot}}$,0.26226791262527566,0.0011053858859169567,0.1983500654657819,0.010363547130073782,0.06973506196621448,0.7830814398123555,0.9399875074861136,0.9235134663403685,0.967212526855104,1.0,0.967136806970787
$\bar{\Lambda}_{2M_{\odot}}$,0.1530887603917264,0.003634312989985545,0.154897614984609,0.021011570901959313,0.0038183631168026287,0.8628067986360834,0.9755098377920312,0.8536988550181461,0.9517160602426843,0.967136806970787,1.0


==> anc/Fig4/Correlation_matrix_zeta_0.01_Fig4b.csv <==
,$n_0$,$E_{sat}$,$K$,$J$,$L$,$\frac{m^*}{m_N}$,$M_{\rm max}$,$R_{1.4M_{\odot}}$,$\bar{\Lambda}_{1.4M_{\odot}}$,$R_{2M_{\odot}}$,$\bar{\Lambda}_{2M_{\odot}}$
$n_0$,1.0,0.009572725481577452,0.04011690959108279,0.04084387549607251,0.09694914137555717,0.4056313644302757,0.0015931494687022668,0.487704967970634,0.35306535294330377,0.18379758788554085,0.1103351222182014
$E_{sat}$,0.009572725481577449,1.0,0.015312398085976474,0.0049983336925888714,0.006907656854451949,0.017971522161245722,0.016241268785963513,0.004891393455780671,0.014667494653419079,0.011428191401253897,0.01834469475215458
$K$,0.04011690959108279,0.015312398085976474,1.0,0.014864820119110498,0.032976219958790444,0.11778108731095999,0.04829555044325276,0.2032790669181468,0.2392129180210083,0.09686737930419058,0.06778300260235527
$J$,0.04084387549607251,0.004998333692588875,0.014864820119110504,1.0,0.025457966030037717,0.04965757822702978,0.03007905301418251,0.03547126531374279,0.040240974233433265,0.007716118416911845,0.016707013972670076
$L$,0.09694914137555717,0.006907656854451946,0.03297621995879044,0.025457966030037714,1.0,0.14384173125650562,0.09434347798423245,0.41637490061962135,0.2213740291501887,0.17655172466676233,0.10764228983246495
$\frac{m^*}{m_N}$,0.4056313644302757,0.017971522161245722,0.11778108731095999,0.04965757822702978,0.14384173125650562,1.0,0.9070085192336241,0.4264927682810011,0.603427611279041,0.7714344167721041,0.8357740527176037
$M_{\rm max}$,0.0015931494687022683,0.016241268785963513,0.04829555044325276,0.03007905301418251,0.09434347798423245,0.9070085192336241,1.0,0.7140440711988143,0.8546976475637278,0.9541608201918298,0.9829678343818513
$R_{1.4M_{\odot}}$,0.487704967970634,0.004891393455780671,0.2032790669181468,0.03547126531374279,0.41637490061962135,0.4264927682810011,0.7140440711988143,1.0,0.9510694573952697,0.864707067798456,0.8020085210913928
$\bar{\Lambda}_{1.4M_{\odot}}$,0.35306535294330366,0.014667494653419079,0.2392129180210083,0.040240974233433265,0.2213740291501887,0.603427611279041,0.8546976475637278,0.9510694573952697,1.0,0.9468220622631905,0.9286907266063066
$R_{2M_{\odot}}$,0.18379758788554088,0.011428191401253897,0.0968673793041906,0.007716118416911842,0.17655172466676233,0.7714344167721041,0.9541608201918298,0.864707067798456,0.9468220622631904,1.0,0.9770827171158846
$\bar{\Lambda}_{2M_{\odot}}$,0.11033512221820138,0.018344694752154573,0.06778300260235527,0.016707013972670073,0.10764228983246495,0.8357740527176037,0.9829678343818513,0.8020085210913928,0.9286907266063066,0.9770827171158848,1.0


==> anc/Fig4/Correlation_matrix_zeta_0.02_Fig4c.csv <==
,$n_0$,$E_{sat}$,$K$,$J$,$L$,$\frac{m^*}{m_N}$,$M_{\rm max}$,$R_{1.4M_{\odot}}$,$\bar{\Lambda}_{1.4M_{\odot}}$,$R_{2M_{\odot}}$,$\bar{\Lambda}_{2M_{\odot}}$
$n_0$,1.0,0.02316936585483003,0.03865671925434176,0.03803602748150661,0.20602461681451006,0.45966912821078165,0.1749439062593765,0.647667998310937,0.5892368372524168,0.37990697337765406,0.3052000972726789
$E_{sat}$,0.023169365854830027,1.0,0.01863493571832533,0.002994302279973412,0.010890824318922012,0.006814658224315616,0.01124139013009753,0.01569739000470356,0.021520799065336837,0.017217822286320204,0.01511388207666388
$K$,0.03865671925434176,0.018634935718325335,1.0,0.0050673144174682334,0.0034733861313795424,0.1193563564948045,0.03668437616210447,0.1619601679002174,0.24231003707707738,0.08049656708019336,0.06690742023997001
$J$,0.03803602748150661,0.0029943022799734076,0.005067314417468236,1.0,0.061233635509467456,0.054234482915503396,0.00508709446744541,0.08488942232347294,0.08795190830822418,0.02308335676023129,0.014781626845549104
$L$,0.20602461681451006,0.010890824318922009,0.0034733861313795407,0.061233635509467435,1.0,0.25672241565441706,0.1504304251519871,0.4377007321381924,0.23003895153151255,0.23038158150395058,0.14316353452612973
$\frac{m^*}{m_N}$,0.45966912821078165,0.006814658224315617,0.1193563564948045,0.054234482915503396,0.25672241565441706,1.0,0.7820732001088483,0.13486513418904433,0.3044914825209381,0.5887532595858439,0.6720122174882821
$M_{\rm max}$,0.1749439062593765,0.011241390130097523,0.03668437616210446,0.005087094467445413,0.15043042515198715,0.7820732001088482,1.0,0.6376637768818967,0.7982484789114029,0.9468525703369675,0.9826810205155779
$R_{1.4M_{\odot}}$,0.647667998310937,0.01569739000470355,0.1619601679002174,0.08488942232347294,0.4377007321381924,0.13486513418904433,0.6376637768818967,1.0,0.9407764798846403,0.8250891596417006,0.7391508310402825
$\bar{\Lambda}_{1.4M_{\odot}}$,0.5892368372524168,0.021520799065336844,0.24231003707707738,0.08795190830822418,0.23003895153151255,0.3044914825209381,0.7982484789114029,0.9407764798846403,1.0,0.9250788974019118,0.8885373502392394
$R_{2M_{\odot}}$,0.37990697337765406,0.017217822286320197,0.08049656708019337,0.02308335676023129,0.23038158150395058,0.5887532595858439,0.9468525703369675,0.8250891596417006,0.9250788974019118,1.0,0.9804732812726643
$\bar{\Lambda}_{2M_{\odot}}$,0.3052000972726789,0.015113882076663872,0.06690742023997001,0.014781626845549104,0.14316353452612973,0.6720122174882821,0.9826810205155779,0.7391508310402825,0.8885373502392394,0.9804732812726643,1.0


==> anc/Fig4/Correlation_matrix_zeta_0.03_Fig4d.csv <==
,$n_0$,$E_{sat}$,$K$,$J$,$L$,$\frac{m^*}{m_N}$,$M_{\rm max}$,$R_{1.4M_{\odot}}$,$\bar{\Lambda}_{1.4M_{\odot}}$,$R_{2M_{\odot}}$,$\bar{\Lambda}_{2M_{\odot}}$
$n_0$,1.0,0.0023325426462661105,0.17771479476299576,0.10982169542065257,0.17101225629315694,0.4931977904856115,0.43669905453921143,0.5997393775620181,0.6640241061989598,0.5573122093465943,0.5048418816866475
$E_{sat}$,0.002332542646266104,1.0,0.011662399414371409,0.0013601314466829188,0.0206719973251932,0.015148281388815726,0.017467841379857327,0.01474210816709636,0.004490100174114169,0.0038326178840220214,0.011955522680526381
$K$,0.17771479476299576,0.011662399414371413,1.0,0.024457385180442087,0.03856586140261449,0.10372035373446022,0.007833492313978872,0.12466113433229983,0.3213797208874342,0.08910863661083873,0.09883838258824168
$J$,0.10982169542065257,0.0013601314466829188,0.024457385180442097,1.0,0.002630785069406913,0.13132568747744644,0.032541395497728456,0.08230505495292674,0.10126628214373125,0.035484819878244124,0.026186228708877952
$L$,0.17101225629315694,0.020671997325193193,0.03856586140261448,0.002630785069406913,1.0,0.12059809999746722,0.05106319252372095,0.6036556999229058,0.30525213584233407,0.2243984119752421,0.07102888452095041
$\frac{m^*}{m_N}$,0.4931977904856114,0.015148281388815727,0.10372035373446022,0.1313256874774465,0.12059809999746722,1.0,0.4863597331083649,0.189165084045271,0.1356357875569333,0.2687964916730045,0.37214633620101745
$M_{\rm max}$,0.43669905453921143,0.01746784137985731,0.007833492313978861,0.032541395497728456,0.05106319252372095,0.4863597331083649,1.0,0.5538782827481831,0.7188456973515457,0.9413004196377246,0.9824022595868722
$R_{1.4M_{\odot}}$,0.5997393775620181,0.01474210816709636,0.12466113433229982,0.08230505495292671,0.6036556999229058,0.18916508404527102,0.5538782827481831,1.0,0.9104026860847455,0.7692159788074536,0.6333550362069426
$\bar{\Lambda}_{1.4M_{\odot}}$,0.6640241061989598,0.004490100174114168,0.32137972088743416,0.10126628214373126,0.30525213584233407,0.1356357875569333,0.7188456973515457,0.9104026860847455,1.0,0.8770944546585149,0.8070283967156439
$R_{2M_{\odot}}$,0.5573122093465943,0.0038326178840220188,0.08910863661083873,0.035484819878244124,0.2243984119752421,0.2687964916730045,0.9413004196377246,0.7692159788074538,0.8770944546585149,1.0,0.9782785051112411
$\bar{\Lambda}_{2M_{\odot}}$,0.5048418816866475,0.011955522680526388,0.09883838258824167,0.026186228708877952,0.07102888452095041,0.37214633620101745,0.9824022595868722,0.6333550362069426,0.8070283967156439,0.9782785051112411,1.0


==> anc/Fig4/matrix_plot.py <==
import seaborn as sns

import numpy as np
import matplotlib.pyplot as plt

from matplotlib.ticker import (MultipleLocator, FormatStrFormatter,
                               AutoMinorLocator)


import pandas as pd
#%matplotlib notebook

plt.rcParams['font.family'] = 'serif'
plt.rc('text', usetex=True)

matrix=pd.read_csv('Correlation_matrix_zeta_0.03_Fig4d.csv',index_col=[0])
fig=plt.figure(figsize=(6,5),constrained_layout=False)
#W=corrdata[:,12]
sns.set(font_scale=1.4)
sns.heatmap(xf,cmap='RdBu_r',annot=True,fmt=".2f",annot_kws={"size":11},
            linewidth=0.5, linecolor='w', square=True,cbar_kws={"shrink": 0.7},alpha=0.95)
fig.tight_layout()
fig.savefig("correlation_zeta_0.03.png",dpi=700,bbox_inches='tight')


==> anc/Fig5/posterior_zeta_0.000.dat <==
#r'$n_0$', r'$E_{sat}$', r'$K$',r'$J$',r'$L$',r'$\frac{m^*}{m_N}$',r'$\zeta$',r'$M_{\rm max}$',r'$R_{1.4M_{\odot}}$',r'${\Lambda}_{1.4M_{\odot}}$',r'$R_{2M_{\odot}}$',r'${\Lambda}_{2M_{\odot}}$',S.Weight
1.44556e-01 -1.59606e+01 2.22290e+02 3.34591e+01 6.78473e+01 6.43365e-01 0.00000e+00 2.59520e+00 1.35763e+01 7.79709e+02 1.36019e+01 8.53999e+01 3.18802e-01
1.65530e-01 -1.60153e+01 2.66315e+02 2.91257e+01 5.57061e+01 5.70832e-01 0.00000e+00 2.69241e+00 1.32174e+01 7.95649e+02 1.35850e+01 9.93122e+01 2.99446e-01
1.57806e-01 -1.59954e+01 2.64549e+02 3.39359e+01 5.16523e+01 7.39904e-01 0.00000e+00 2.11649e+00 1.22869e+01 4.13857e+02 1.16135e+01 2.33648e+01 8.48120e-01
1.64167e-01 -1.60480e+01 2.43995e+02 3.26534e+01 6.15918e+01 6.54442e-01 0.00000e+00 2.39887e+00 1.27666e+01 5.48305e+02 1.26830e+01 5.17214e+01 6.55712e-01
1.69450e-01 -1.60283e+01 2.92912e+02 3.35648e+01 6.73634e+01 7.17520e-01 0.00000e+00 2.13521e+00 1.24220e+01 4.38783e+02 1.17556e+01 2.55940e+01 8.15902e-01
1.41452e-01 -1.60384e+01 2.64260e+02 3.33087e+01 4.48465e+01 7.25811e-01 0.00000e+00 2.29865e+00 1.29260e+01 5.93965e+02 1.26651e+01 4.93156e+01 5.84822e-01
1.55821e-01 -1.60058e+01 2.89264e+02 3.37201e+01 6.43749e+01 6.77265e-01 0.00000e+00 2.38161e+00 1.30953e+01 6.36353e+02 1.29274e+01 5.79597e+01 5.19476e-01
1.45923e-01 -1.59769e+01 2.46477e+02 3.10992e+01 6.21148e+01 7.37519e-01 0.00000e+00 2.20199e+00 1.28834e+01 5.37237e+02 1.22655e+01 3.51762e+01 6.72762e-01
1.48420e-01 -1.59781e+01 2.95999e+02 2.99328e+01 5.68296e+01 6.75057e-01 0.00000e+00 2.46123e+00 1.33746e+01 7.52881e+02 1.33299e+01 7.49742e+01 3.52912e-01
1.69423e-01 -1.59683e+01 2.20127e+02 2.85040e+01 6.03112e+01 5.78746e-01 0.00000e+00 2.63386e+00 1.31035e+01 7.12839e+02 1.33700e+01 8.45837e+01 4.07130e-01
1.49015e-01 -1.59790e+01 2.69842e+02 3.37428e+01 4.78567e+01 7.49923e-01 0.00000e+00 2.14297e+00 1.25179e+01 4.70696e+02 1.19130e+01 2.88765e+01 7.71817e-01
1.52798e-01 -1.59914e+01 2.40303e+02 2.87190e+01 6.11090e+01 6.24651e-01 0.00000e+00 2.60868e+00 1.34514e+01 7.87372e+02 1.35773e+01 8.86199e+01 3.09411e-01
1.51854e-01 -1.60133e+01 2.07324e+02 2.81661e+01 5.75222e+01 7.09633e-01 0.00000e+00 2.26602e+00 1.25445e+01 4.61362e+02 1.21433e+01 3.43391e+01 7.85002e-01
1.54891e-01 -1.59884e+01 2.46646e+02 3.10326e+01 6.56743e+01 6.52262e-01 0.00000e+00 2.48112e+00 1.32174e+01 6.77090e+02 1.31667e+01 6.77069e+01 4.58435e-01
1.57433e-01 -1.60223e+01 2.67013e+02 2.91775e+01 4.38591e+01 6.35979e-01 0.00000e+00 2.53434e+00 1.29862e+01 6.87289e+02 1.31768e+01 7.58940e+01 4.43553e-01
1.49397e-01 -1.60500e+01 2.38773e+02 3.16972e+01 4.73526e+01 6.25733e-01 0.00000e+00 2.63016e+00 1.32839e+01 7.65157e+02 1.35185e+01 9.01193e+01 3.37072e-01
1.53616e-01 -1.59569e+01 2.47422e+02 3.19576e+01 4.33009e+01 6.55069e-01 0.00000e+00 2.48446e+00 1.28958e+01 6.29529e+02 1.29971e+01 6.62193e+01 5.29903e-01
1.54876e-01 -1.59606e+01 2.13158e+02 3.25025e+01 4.99962e+01 6.87235e-01 0.00000e+00 2.33622e+00 1.24982e+01 4.75066e+02 1.23365e+01 4.14406e+01 7.65569e-01
1.63939e-01 -1.59511e+01 2.37601e+02 3.02615e+01 4.98304e+01 5.98931e-01 0.00000e+00 2.60762e+00 1.29919e+01 6.94116e+02 1.32718e+01 8.16118e+01 4.33695e-01
1.68755e-01 -1.60032e+01 2.97032e+02 3.13428e+01 5.49225e+01 6.99554e-01 0.00000e+00 2.21633e+00 1.24368e+01 4.70951e+02 1.20855e+01 3.44800e+01 7.71453e-01
1.60165e-01 -1.60193e+01 2.13521e+02 2.84068e+01 6.10154e+01 5.93368e-01 0.00000e+00 2.65833e+00 1.33379e+01 7.67431e+02 1.35656e+01 9.13150e+01 3.34179e-01
1.50103e-01 -1.59724e+01 2.27775e+02 2.99472e+01 6.63032e+01 6.46167e-01 0.00000e+00 2.54364e+00 1.34055e+01 7.35245e+02 1.33988e+01 7.71066e+01 3.76329e-01
1.61832e-01 -1.59687e+01 2.75305e+02 3.06417e+01 5.43156e+01 6.14066e-01 0.00000e+00 2.57343e+00 1.31368e+01 7.13695e+02 1.33297e+01 8.10521e+01 4.05934e-01
1.62028e-01 -1.60044e+01 2.33328e+02 3.02853e+01 4.83459e+01 6.15456e-01 0.00000e+00 2.56474e+00 1.29314e+01 6.59965e+02 1.31500e+01 7.47534e+01 4.83812e-01
1.62400e-01 -1.59891e+01 2.57929e+02 3.16417e+01 6.54459e+01 6.02588e-01 0.00000e+00 2.60276e+00 1.32970e+01 7.38612e+02 1.34596e+01 8.45671e+01 3.71801e-01
1.68230e-01 -1.59905e+01 2.00827e+02 3.04826e+01 4.34828e+01 6.67989e-01 0.00000e+00 2.31965e+00 1.21078e+01 4.11752e+02 1.20380e+01 3.62087e+01 8.50739e-01
1.53231e-01 -1.59727e+01 2.37892e+02 3.09284e+01 6.08879e+01 7.42414e-01 0.00000e+00 2.12304e+00 1.24673e+01 4.33298e+02 1.16740e+01 2.33552e+01 8.23174e-01
1.53536e-01 -1.60139e+01 2.16056e+02 3.12805e+01 5.85926e+01 7.21634e-01 0.00000e+00 2.19817e+00 1.23855e+01 4.18696e+02 1.18504e+01 2.76526e+01 8.42036e-01
1.64235e-01 -1.60249e+01 2.73312e+02 3.12447e+01 5.45021e+01 7.17877e-01 0.00000e+00 2.16823e+00 1.23633e+01 4.40366e+02 1.18581e+01 2.86196e+01 8.13785e-01
1.46755e-01 -1.60388e+01 2.16093e+02 3.33521e+01 5.91760e+01 7.44112e-01 0.00000e+00 2.14314e+00 1.24024e+01 4.08538e+02 1.16630e+01 2.32108e+01 8.54705e-01
1.44408e-01 -1.60257e+01 2.15765e+02 3.11536e+01 5.82392e+01 6.74239e-01 0.00000e+00 2.47602e+00 1.31746e+01 6.50296e+02 1.30977e+01 6.43578e+01 4.98331e-01
1.52115e-01 -1.60429e+01 2.56918e+02 3.11450e+01 4.91319e+01 7.21412e-01 0.00000e+00 2.23336e+00 1.26069e+01 5.02144e+02 1.22308e+01 3.71621e+01 7.25935e-01
1.49599e-01 -1.59804e+01 2.53232e+02 3.13126e+01 4.80410e+01 6.82806e-01 0.00000e+00 2.40897e+00 1.29466e+01 6.16732e+02 1.28837e+01 5.88433e+01 5.49569e-01
1.57375e-01 -1.60346e+01 2.14312e+02 2.92832e+01 4.07935e+01 6.27714e-01 0.00000e+00 2.55941e+00 1.28136e+01 6.45342e+02 1.30597e+01 7.28887e+01 5.05817e-01
1.69952e-01 -1.60129e+01 2.18435e+02 3.02682e+01 5.20300e+01 7.34118e-01 0.00000e+00 2.04011e+00 1.16565e+01 2.88140e+02 1.06917e+01 1.13106e+01 8.74405e-01
1.61272e-01 -1.60364e+01 2.42448e+02 3.22930e+01 5.56416e+01 7.01527e-01 0.00000e+00 2.23783e+00 1.24154e+01 4.47394e+02 1.20553e+01 3.32694e+01 8.04294e-01
1.47978e-01 -1.60130e+01 2.37692e+02 3.35550e+01 6.13047e+01 6.67740e-01 0.00000e+00 2.47119e+00 1.32036e+01 6.62824e+02 1.31333e+01 6.58407e+01 4.79544e-01
1.47030e-01 -1.60103e+01 2.10951e+02 3.29780e+01 4.29581e+01 7.46994e-01 0.00000e+00 2.13074e+00 1.20922e+01 3.69552e+02 1.14543e+01 2.10958e+01 8.99443e-01
1.56350e-01 -1.60258e+01 2.32084e+02 3.39388e+01 6.83462e+01 6.73342e-01 0.00000e+00 2.37765e+00 1.29113e+01 5.59223e+02 1.27027e+01 4.98159e+01 6.38813e-01
1.62260e-01 -1.60322e+01 2.27869e+02 2.90348e+01 4.32046e+01 7.01532e-01 0.00000e+00 2.23560e+00 1.21940e+01 4.20481e+02 1.19101e+01 3.15457e+01 8.39770e-01
1.62014e-01 -1.60053e+01 2.56293e+02 3.14934e+01 5.07702e+01 6.59929e-01 0.00000e+00 2.40150e+00 1.27177e+01 5.58797e+02 1.26949e+01 5.37532e+01 6.39474e-01
1.49231e-01 -1.59863e+01 2.40619e+02 2.97163e+01 5.08875e+01 6.42443e-01 0.00000e+00 2.57205e+00 1.32783e+01 7.39406e+02 1.34097e+01 8.21506e+01 3.70736e-01
1.53645e-01 -1.59805e+01 2.12188e+02 3.06529e+01 4.32423e+01 6.23276e-01 0.00000e+00 2.60355e+00 1.30203e+01 6.90357e+02 1.32717e+01 8.04464e+01 4.39112e-01
1.43042e-01 -1.59677e+01 2.01467e+02 3.04944e+01 5.41966e+01 6.36878e-01 0.00000e+00 2.64242e+00 1.34459e+01 7.76600e+02 1.36020e+01 8.99067e+01 3.22658e-01
1.57712e-01 -1.60314e+01 2.67851e+02 2.95671e+01 6.01034e+01 6.77613e-01 0.00000e+00 2.37005e+00 1.29676e+01 6.05217e+02 1.27986e+01 5.42336e+01 5.67367e-01
1.42362e-01 -1.59988e+01 2.03050e+02 2.85841e+01 6.97229e+01 7.44895e-01 0.00000e+00 2.16487e+00 1.28243e+01 4.86087e+02 1.19038e+01 2.59010e+01 7.49618e-01
1.46408e-01 -1.60166e+01 2.78466e+02 3.17419e+01 5.43626e+01 6.90270e-01 0.00000e+00 2.40955e+00 1.32136e+01 6.86329e+02 1.30979e+01 6.48152e+01 4.44945e-01
1.69471e-01 -1.59718e+01 2.89691e+02 3.17063e+01 5.65938e+01 5.89322e-01 0.00000e+00 2.59615e+00 1.30521e+01 7.03360e+02 1.33088e+01 8.22341e+01 4.20490e-01
1.61354e-01 -1.59893e+01 2.91817e+02 2.92427e+01 4.21351e+01 6.51532e-01 0.00000e+00 2.45130e+00 1.27921e+01 6.29874e+02 1.29131e+01 6.49422e+01 5.29375e-01
1.48284e-01 -1.59501e+01 2.11606e+02 2.94168e+01 6.09053e+01 7.02188e-01 0.00000e+00 2.32487e+00 1.28179e+01 5.27213e+02 1.24880e+01 4.27728e+01 6.88108e-01
1.68935e-01 -1.59988e+01 2.78731e+02 2.84524e+01 6.21065e+01 6.91989e-01 0.00000e+00 2.24076e+00 1.25800e+01 4.97171e+02 1.22124e+01 3.68849e+01 7.33321e-01
1.64096e-01 -1.60129e+01 2.46837e+02 2.82666e+01 5.40128e+01 6.16092e-01 0.00000e+00 2.55093e+00 1.30184e+01 6.74837e+02 1.31882e+01 7.48350e+01 4.61747e-01
1.54359e-01 -1.59743e+01 2.78240e+02 3.25763e+01 4.22860e+01 7.35028e-01 0.00000e+00 2.17312e+00 1.24165e+01 4.67798e+02 1.19737e+01 3.15812e+01 7.75934e-01
1.43315e-01 -1.59703e+01 2.71187e+02 2.87821e+01 6.23521e+01 7.07687e-01 0.00000e+00 2.36516e+00 1.34172e+01 7.28347e+02 1.31253e+01 6.25457e+01 3.85691e-01
1.54659e-01 -1.59586e+01 2.17308e+02 3.17480e+01 5.85482e+01 6.33724e-01 0.00000e+00 2.55086e+00 1.31365e+01 6.68444e+02 1.32283e+01 7.29277e+01 4.71190e-01
1.54545e-01 -1.59873e+01 2.82454e+02 3.08907e+01 5.43640e+01 6.99881e-01 0.00000e+00 2.31105e+00 1.28776e+01 5.82684e+02 1.26406e+01 4.89584e+01 6.02356e-01
1.55735e-01 -1.60052e+01 2.22799e+02 2.80345e+01 4.46168e+01 6.91932e-01 0.00000e+00 2.32261e+00 1.25108e+01 4.94935e+02 1.23446e+01 4.22191e+01 7.36628e-01
1.69764e-01 -1.60210e+01 2.51096e+02 2.92778e+01 5.22736e+01 6.29877e-01 0.00000e+00 2.45807e+00 1.27075e+01 5.76927e+02 1.27977e+01 5.93279e+01 6.11309e-01
1.41258e-01 -1.60025e+01 2.81619e+02 2.90023e+01 5.39029e+01 6.98654e-01 0.00000e+00 2.42641e+00 1.34374e+01 7.63756e+02 1.33128e+01 7.25894e+01 3.38860e-01
1.51846e-01 -1.60492e+01 2.77015e+02 3.33729e+01 4.51421e+01 7.39678e-01 0.00000e+00 2.16908e+00 1.24936e+01 4.76730e+02 1.20041e+01 3.16213e+01 7.63179e-01
1.67452e-01 -1.60138e+01 2.78684e+02 3.19170e+01 4.61434e+01 6.30129e-01 0.00000e+00 2.47295e+00 1.27111e+01 5.97457e+02 1.28623e+01 6.32252e+01 5.79399e-01
1.40433e-01 -1.59827e+01 2.09142e+02 3.08688e+01 4.41833e+01 6.51850e-01 0.00000e+00 2.60841e+00 1.32836e+01 7.44034e+02 1.34545e+01 8.49246e+01 3.64565e-01
1.57255e-01 -1.59670e+01 2.28716e+02 3.10935e+01 6.03251e+01 7.41026e-01 0.00000e+00 2.09498e+00 1.22318e+01 3.81418e+02 1.13698e+01 1.87347e+01 8.86522e-01
1.48448e-01 -1.59546e+01 2.00953e+02 3.27116e+01 5.62656e+01 7.31118e-01 0.00000e+00 2.18409e+00 1.22480e+01 3.80971e+02 1.16779e+01 2.43434e+01 8.87020e-01
1.42689e-01 -1.60046e+01 2.09497e+02 3.34811e+01 6.67753e+01 6.95506e-01 0.00000e+00 2.39029e+00 1.30768e+01 5.83421e+02 1.28036e+01 5.12451e+01 6.01210e-01
1.41065e-01 -1.59587e+01 2.12126e+02 3.00311e+01 6.75178e+01 7.33133e-01 0.00000e+00 2.23706e+00 1.29633e+01 5.34088e+02 1.23056e+01 3.51799e+01 6.77594e-01
1.68279e-01 -1.60309e+01 2.35684e+02 2.84574e+01 5.04190e+01 6.19208e-01 0.00000e+00 2.50718e+00 1.27564e+01 6.05548e+02 1.29224e+01 6.53374e+01 5.66854e-01
1.51359e-01 -1.59753e+01 2.82793e+02 3.15686e+01 6.87614e+01 7.01943e-01 0.00000e+00 2.32083e+00 1.32215e+01 6.57789e+02 1.28694e+01 5.34572e+01 4.87068e-01
1.50250e-01 -1.59795e+01 2.79954e+02 3.35621e+01 4.65231e+01 6.42460e-01 0.00000e+00 2.56142e+00 1.32220e+01 7.41223e+02 1.33938e+01 8.32493e+01 3.68307e-01
1.53845e-01 -1.60129e+01 2.17971e+02 3.04453e+01 4.72112e+01 6.48500e-01 0.00000e+00 2.50592e+00 1.29048e+01 6.19798e+02 1.30036e+01 6.58207e+01 5.44846e-01
1.60268e-01 -1.59579e+01 2.22892e+02 2.89136e+01 5.17431e+01 6.93028e-01 0.00000e+00 2.28124e+00 1.24221e+01 4.57852e+02 1.21588e+01 3.64655e+01 7.89902e-01
1.45198e-01 -1.59557e+01 2.42786e+02 3.21494e+01 5.86661e+01 6.49427e-01 0.00000e+00 2.57301e+00 1.34652e+01 7.72120e+02 1.35276e+01 8.43579e+01 3.28260e-01
1.53647e-01 -1.60445e+01 2.99174e+02 3.28908e+01 5.01713e+01 7.43607e-01 0.00000e+00 2.15214e+00 1.25819e+01 4.94284e+02 1.20203e+01 3.13623e+01 7.37589e-01
1.43989e-01 -1.60056e+01 2.87067e+02 2.99755e+01 4.51729e+01 7.41100e-01 0.00000e+00 2.23558e+00 1.29089e+01 5.93082e+02 1.25342e+01 4.47729e+01 5.86192e-01
1.68071e-01 -1.59707e+01 2.26307e+02 2.91599e+01 5.14251e+01 5.91785e-01 0.00000e+00 2.60085e+00 1.28934e+01 6.73141e+02 1.31861e+01 7.88321e+01 4.64245e-01
1.66391e-01 -1.60202e+01 2.70581e+02 3.30450e+01 5.27450e+01 6.32336e-01 0.00000e+00 2.46834e+00 1.27989e+01 5.96531e+02 1.28919e+01 6.21801e+01 5.80837e-01
1.56428e-01 -1.59828e+01 2.19741e+02 3.30632e+01 5.09840e+01 5.98569e-01 0.00000e+00 2.66335e+00 1.31999e+01 7.41613e+02 1.34925e+01 9.05511e+01 3.67787e-01
1.44926e-01 -1.60188e+01 2.29628e+02 2.98319e+01 5.09591e+01 6.78195e-01 0.00000e+00 2.46270e+00 1.31142e+01 6.56070e+02 1.30714e+01 6.49631e+01 4.89646e-01
1.52334e-01 -1.60236e+01 2.31177e+02 3.04485e+01 4.58531e+01 7.46692e-01 0.00000e+00 2.11301e+00 1.21914e+01 3.94312e+02 1.14940e+01 2.14937e+01 8.71776e-01
1.43930e-01 -1.60367e+01 2.30202e+02 2.81584e+01 6.18795e+01 7.38318e-01 0.00000e+00 2.20789e+00 1.29204e+01 5.44310e+02 1.22658e+01 3.48928e+01 6.61877e-01
1.63892e-01 -1.60485e+01 2.20572e+02 3.20068e+01 6.98778e+01 7.20055e-01 0.00000e+00 2.12949e+00 1.22268e+01 3.73475e+02 1.14669e+01 2.03002e+01 8.95242e-01
1.50457e-01 -1.60193e+01 2.28534e+02 3.31233e+01 5.82670e+01 6.43045e-01 0.00000e+00 2.54853e+00 1.32287e+01 6.92453e+02 1.32978e+01 7.49888e+01 4.36088e-01
1.54734e-01 -1.59567e+01 2.38847e+02 3.27833e+01 4.46583e+01 6.54234e-01 0.00000e+00 2.47527e+00 1.28320e+01 6.05522e+02 1.29202e+01 6.30830e+01 5.66894e-01
1.67088e-01 -1.60145e+01 2.37050e+02 2.90088e+01 4.53058e+01 7.07161e-01 0.00000e+00 2.18308e+00 1.20746e+01 3.91305e+02 1.16796e+01 2.64646e+01 8.75278e-01
1.69162e-01 -1.60179e+01 2.14767e+02 2.83786e+01 5.16180e+01 6.44695e-01 0.00000e+00 2.40619e+00 1.25086e+01 5.07490e+02 1.25166e+01 4.90511e+01 7.17946e-01
1.57138e-01 -1.59575e+01 2.46465e+02 3.10417e+01 5.65487e+01 6.18982e-01 0.00000e+00 2.58963e+00 1.32310e+01 7.25759e+02 1.33984e+01 8.24803e+01 3.89231e-01
1.56620e-01 -1.60486e+01 2.09550e+02 2.81267e+01 5.40597e+01 7.03675e-01 0.00000e+00 2.25882e+00 1.23959e+01 4.37802e+02 1.20423e+01 3.28927e+01 8.17209e-01
1.61377e-01 -1.59551e+01 2.01255e+02 2.97508e+01 4.78914e+01 6.62067e-01 0.00000e+00 2.39316e+00 1.24681e+01 4.87220e+02 1.24445e+01 4.63303e+01 7.47964e-01
1.64225e-01 -1.60152e+01 2.68873e+02 2.82547e+01 5.12854e+01 6.81591e-01 0.00000e+00 2.31325e+00 1.26100e+01 5.25942e+02 1.24409e+01 4.48253e+01 6.90047e-01
1.57200e-01 -1.59535e+01 2.48975e+02 2.92811e+01 6.69681e+01 6.69218e-01 0.00000e+00 2.40059e+00 1.30907e+01 6.28897e+02 1.29100e+01 5.70088e+01 5.30870e-01
1.51134e-01 -1.60028e+01 2.05917e+02 3.15936e+01 5.70744e+01 7.34516e-01 0.00000e+00 2.15224e+00 1.22095e+01 3.74103e+02 1.15482e+01 2.19532e+01 8.94563e-01
1.48180e-01 -1.59584e+01 2.47573e+02 3.03195e+01 5.27276e+01 6.92739e-01 0.00000e+00 2.37898e+00 1.29895e+01 6.11688e+02 1.28316e+01 5.53292e+01 5.57356e-01
1.45532e-01 -1.60079e+01 2.15294e+02 2.92131e+01 5.99945e+01 7.27087e-01 0.00000e+00 2.23633e+00 1.27234e+01 4.93185e+02 1.21854e+01 3.39624e+01 7.39211e-01
1.61903e-01 -1.60212e+01 2.76104e+02 3.21714e+01 6.09005e+01 5.99014e-01 0.00000e+00 2.62026e+00 1.32921e+01 7.55659e+02 1.35056e+01 8.85522e+01 3.49293e-01
1.58952e-01 -1.59993e+01 2.35523e+02 3.27716e+01 6.32076e+01 7.20353e-01 0.00000e+00 2.17048e+00 1.23986e+01 4.21556e+02 1.17945e+01 2.63034e+01 8.38400e-01
1.69403e-01 -1.60127e+01 2.09458e+02 3.18061e+01 5.34094e+01 5.82538e-01 0.00000e+00 2.61460e+00 1.28924e+01 6.57248e+02 1.31895e+01 7.82258e+01 4.87879e-01
1.57812e-01 -1.59811e+01 2.43402e+02 3.14156e+01 5.05171e+01 6.02786e-01 0.00000e+00 2.64198e+00 1.31999e+01 7.49930e+02 1.34760e+01 8.97329e+01 3.56777e-01
1.48789e-01 -1.60275e+01 2.33983e+02 2.82473e+01 4.48764e+01 6.34880e-01 0.00000e+00 2.60864e+00 1.32581e+01 7.63064e+02 1.34692e+01 8.77912e+01 3.39744e-01
1.65180e-01 -1.60211e+01 2.70060e+02 3.13848e+01 4.26334e+01 6.85367e-01 0.00000e+00 2.28794e+00 1.23763e+01 4.80650e+02 1.22365e+01 4.04310e+01 7.57521e-01
1.64433e-01 -1.59588e+01 2.01497e+02 3.06510e+01 6.44465e+01 5.80781e-01 0.00000e+00 2.66036e+00 1.32626e+01 7.36226e+02 1.35031e+01 8.84156e+01 3.75007e-01
1.51850e-01 -1.60312e+01 2.10232e+02 3.11402e+01 4.24179e+01 7.40321e-01 0.00000e+00 2.12889e+00 1.19999e+01 3.56319e+02 1.13823e+01 2.02722e+01 9.13078e-01
1.54993e-01 -1.60334e+01 2.72734e+02 3.02704e+01 5.03983e+01 7.29918e-01 0.00000e+00 2.18784e+00 1.25653e+01 4.91012e+02 1.20879e+01 3.33177e+01 7.42408e-01
1.63947e-01 -1.60388e+01 2.06430e+02 3.25402e+01 5.41912e+01 7.44645e-01 0.00000e+00 2.01901e+00 1.15879e+01 2.66527e+02 1.04291e+01 8.71295e+00 7.27829e-01
1.59363e-01 -1.59776e+01 2.93782e+02 3.24183e+01 5.94014e+01 7.04847e-01 0.00000e+00 2.25612e+00 1.27609e+01 5.40558e+02 1.24135e+01 4.16215e+01 6.67657e-01
1.57500e-01 -1.59787e+01 2.94715e+02 2.83026e+01 4.77724e+01 6.10489e-01 0.00000e+00 2.62995e+00 1.32433e+01 7.98450e+02 1.35406e+01 9.51095e+01 2.96117e-01
1.45144e-01 -1.59903e+01 2.38831e+02 3.26471e+01 5.75879e+01 6.83918e-01 0.00000e+00 2.43170e+00 1.31577e+01 6.47532e+02 1.30324e+01 6.16019e+01 5.02504e-01
1.55907e-01 -1.59867e+01 2.99547e+02 3.19996e+01 4.28667e+01 6.65536e-01 0.00000e+00 2.43693e+00 1.29091e+01 6.43315e+02 1.29728e+01 6.51720e+01 5.08889e-01
1.60817e-01 -1.59833e+01 2.40083e+02 2.88560e+01 6.67205e+01 6.44528e-01 0.00000e+00 2.46731e+00 1.31039e+01 6.46138e+02 1.30511e+01 6.38331e+01 5.04613e-01
1.51611e-01 -1.59603e+01 2.39144e+02 2.85842e+01 5.01155e+01 6.22410e-01 0.00000e+00 2.63001e+00 1.33346e+01 7.81066e+02 1.35535e+01 9.13696e+01 3.17128e-01
1.62256e-01 -1.59547e+01 2.35748e+02 2.80828e+01 6.95044e+01 6.25460e-01 0.00000e+00 2.52736e+00 1.32368e+01 6.94871e+02 1.32569e+01 7.26761e+01 4.32610e-01
1.62988e-01 -1.59805e+01 2.24403e+02 3.05302e+01 4.99519e+01 7.01254e-01 0.00000e+00 2.22594e+00 1.22068e+01 4.07987e+02 1.18650e+01 2.98347e+01 8.55381e-01
1.57962e-01 -1.60438e+01 2.73395e+02 2.80898e+01 5.26842e+01 6.10477e-01 0.00000e+00 2.62339e+00 1.33012e+01 7.85677e+02 1.35416e+01 9.20559e+01 3.11473e-01
1.54064e-01 -1.60496e+01 2.36481e+02 2.84518e+01 6.58288e+01 7.35528e-01 0.00000e+00 2.14687e+00 1.26682e+01 4.78681e+02 1.18718e+01 2.65356e+01 7.60367e-01
1.60189e-01 -1.60063e+01 2.25943e+02 2.87467e+01 4.79822e+01 6.96476e-01 0.00000e+00 2.26972e+00 1.23663e+01 4.51194e+02 1.21054e+01 3.55375e+01 7.99101e-01
1.67965e-01 -1.59865e+01 2.23150e+02 2.92162e+01 6.04040e+01 6.99243e-01 0.00000e+00 2.19912e+00 1.22196e+01 3.96409e+02 1.17581e+01 2.67854e+01 8.69311e-01
1.60676e-01 -1.60304e+01 2.43834e+02 3.31911e+01 5.96672e+01 5.81804e-01 0.00000e+00 2.68481e+00 1.33427e+01 7.83882e+02 1.36298e+01 9.63224e+01 3.13667e-01
1.54301e-01 -1.60420e+01 2.23444e+02 3.01353e+01 5.76466e+01 6.45301e-01 0.00000e+00 2.51345e+00 1.30936e+01 6.53809e+02 1.31346e+01 6.86530e+01 4.93041e-01
1.63940e-01 -1.59918e+01 2.17502e+02 3.10975e+01 5.10386e+01 6.75453e-01 0.00000e+00 2.32049e+00 1.23625e+01 4.51547e+02 1.22144e+01 3.89384e+01 7.98616e-01
1.61515e-01 -1.60149e+01 2.58359e+02 3.13050e+01 5.30385e+01 6.01835e-01 0.00000e+00 2.61566e+00 1.31502e+01 7.26606e+02 1.34012e+01 8.56963e+01 3.88071e-01
1.41072e-01 -1.59562e+01 2.10508e+02 2.89425e+01 4.69142e+01 6.69692e-01 0.00000e+00 2.53175e+00 1.31901e+01 6.91191e+02 1.32423e+01 7.31707e+01 4.37908e-01
1.61707e-01 -1.59915e+01 2.17829e+02 3.27388e+01 5.61433e+01 6.31176e-01 0.00000e+00 2.50239e+00 1.28592e+01 5.93545e+02 1.29478e+01 6.30856e+01 5.85473e-01
1.55170e-01 -1.59732e+01 2.30090e+02 3.33238e+01 4.10410e+01 6.82167e-01 0.00000e+00 2.35938e+00 1.24995e+01 5.02545e+02 1.24408e+01 4.61612e+01 7.25336e-01
1.55751e-01 -1.59526e+01 2.22342e+02 2.97447e+01 5.30150e+01 6.39446e-01 0.00000e+00 2.52613e+00 1.30300e+01 6.49976e+02 1.31248e+01 6.98262e+01 4.98813e-01
1.66557e-01 -1.59918e+01 2.42126e+02 3.20411e+01 5.34399e+01 6.18889e-01 0.00000e+00 2.51351e+00 1.28343e+01 6.09809e+02 1.29806e+01 6.61810e+01 5.60260e-01
1.48242e-01 -1.60462e+01 2.68067e+02 3.18991e+01 4.77703e+01 6.77165e-01 0.00000e+00 2.44515e+00 1.30830e+01 6.66326e+02 1.30741e+01 6.63738e+01 4.74333e-01
1.54611e-01 -1.60334e+01 2.36473e+02 3.33596e+01 5.80993e+01 6.75311e-01 0.00000e+00 2.38818e+00 1.28443e+01 5.60228e+02 1.27112e+01 5.16111e+01 6.37254e-01
1.69201e-01 -1.60106e+01 2.72502e+02 3.04576e+01 6.25422e+01 6.96090e-01 0.00000e+00 2.21716e+00 1.24787e+01 4.65450e+02 1.20617e+01 3.30765e+01 7.79255e-01
1.58712e-01 -1.60170e+01 2.13951e+02 2.92259e+01 4.91171e+01 6.63158e-01 0.00000e+00 2.41143e+00 1.26427e+01 5.32240e+02 1.26174e+01 5.11470e+01 6.80425e-01
1.44024e-01 -1.60105e+01 2.88655e+02 2.97067e+01 5.89192e+01 7.42153e-01 0.00000e+00 2.22677e+00 1.31585e+01 6.39348e+02 1.26365e+01 4.53156e+01 5.14916e-01
1.43651e-01 -1.60498e+01 2.14663e+02 3.37381e+01 5.01093e+01 6.39643e-01 0.00000e+00 2.62100e+00 1.33205e+01 7.43977e+02 1.34952e+01 8.60882e+01 3.64640e-01
1.56419e-01 -1.60374e+01 2.17418e+02 3.05262e+01 6.03360e+01 7.00983e-01 0.00000e+00 2.26786e+00 1.25256e+01 4.59327e+02 1.21547e+01 3.48563e+01 7.87847e-01
1.59655e-01 -1.59898e+01 2.88154e+02 2.82144e+01 5.43054e+01 7.10096e-01 0.00000e+00 2.24256e+00 1.27054e+01 5.36604e+02 1.23531e+01 4.04666e+01 6.73734e-01
1.50631e-01 -1.60216e+01 2.92161e+02 3.22389e+01 5.86840e+01 6.94557e-01 0.00000e+00 2.36075e+00 1.31351e+01 6.53798e+02 1.29398e+01 5.82249e+01 4.93057e-01
1.60910e-01 -1.60437e+01 2.10854e+02 3.05683e+01 5.06554e+01 6.71312e-01 0.00000e+00 2.35875e+00 1.24652e+01 4.77615e+02 1.23675e+01 4.31964e+01 7.61904e-01
1.67523e-01 -1.60036e+01 2.68011e+02 3.22949e+01 6.03142e+01 7.18745e-01 0.00000e+00 2.13701e+00 1.22805e+01 4.11052e+02 1.16573e+01 2.42799e+01 8.51606e-01
1.46083e-01 -1.59713e+01 2.49596e+02 2.94226e+01 6.64279e+01 7.10134e-01 0.00000e+00 2.32016e+00 1.32327e+01 6.50242e+02 1.28293e+01 5.14048e+01 4.98412e-01
1.51320e-01 -1.60350e+01 2.62038e+02 3.03430e+01 6.79867e+01 7.28995e-01 0.00000e+00 2.20498e+00 1.29740e+01 5.66675e+02 1.23423e+01 3.68832e+01 6.27246e-01
1.44568e-01 -1.59701e+01 2.28066e+02 2.91941e+01 5.67970e+01 6.51328e-01 0.00000e+00 2.57562e+00 1.34425e+01 7.69905e+02 1.35066e+01 8.37531e+01 3.31048e-01
1.60890e-01 -1.59695e+01 2.64212e+02 2.86244e+01 4.91713e+01 5.99945e-01 0.00000e+00 2.63472e+00 1.31364e+01 7.60358e+02 1.34454e+01 9.08589e+01 3.43217e-01
1.59393e-01 -1.60402e+01 2.50170e+02 3.05978e+01 4.76042e+01 5.85632e-01 0.00000e+00 2.69059e+00 1.31680e+01 7.89166e+02 1.35505e+01 9.85132e+01 3.07234e-01
1.40917e-01 -1.60257e+01 2.03173e+02 3.18248e+01 6.90613e+01 6.90930e-01 0.00000e+00 2.42612e+00 1.32311e+01 6.24503e+02 1.29707e+01 5.62382e+01 5.37610e-01
1.69167e-01 -1.59629e+01 2.56238e+02 2.83176e+01 6.64823e+01 7.39684e-01 0.00000e+00 2.04403e+00 1.22413e+01 3.90338e+02 1.10986e+01 1.47372e+01 8.11110e-01
1.60055e-01 -1.59517e+01 2.64919e+02 3.13354e+01 4.89977e+01 6.49025e-01 0.00000e+00 2.45950e+00 1.28657e+01 6.14621e+02 1.29313e+01 6.31450e+01 5.52826e-01
1.61499e-01 -1.59698e+01 2.62213e+02 2.89016e+01 4.99844e+01 6.38727e-01 0.00000e+00 2.49103e+00 1.29324e+01 6.44417e+02 1.30375e+01 6.78680e+01 5.07220e-01
1.65557e-01 -1.59586e+01 2.43343e+02 3.08250e+01 5.67876e+01 6.02190e-01 0.00000e+00 2.58171e+00 1.30481e+01 6.79498e+02 1.32527e+01 7.78494e+01 4.54906e-01
1.47651e-01 -1.60039e+01 2.02919e+02 3.16237e+01 4.61063e+01 7.49128e-01 0.00000e+00 2.11120e+00 1.20133e+01 3.45871e+02 1.12797e+01 1.81873e+01 9.23238e-01
1.60852e-01 -1.59557e+01 2.16660e+02 2.97622e+01 5.16068e+01 6.68195e-01 0.00000e+00 2.37430e+00 1.25648e+01 5.03906e+02 1.24787e+01 4.62871e+01 7.23307e-01
1.64526e-01 -1.60164e+01 2.17359e+02 3.15788e+01 5.30834e+01 5.77903e-01 0.00000e+00 2.66956e+00 1.30927e+01 7.27407e+02 1.34289e+01 8.97058e+01 3.86975e-01
1.47645e-01 -1.59865e+01 2.83452e+02 3.19438e+01 6.92268e+01 6.69194e-01 0.00000e+00 2.47899e+00 1.35656e+01 7.87709e+02 1.34531e+01 7.74412e+01 3.09001e-01
1.69074e-01 -1.60068e+01 2.38234e+02 3.13396e+01 6.73567e+01 5.99526e-01 0.00000e+00 2.56019e+00 1.30875e+01 6.65088e+02 1.32181e+01 7.37802e+01 4.76174e-01
1.63636e-01 -1.60082e+01 2.71058e+02 3.07732e+01 5.62604e+01 7.19775e-01 0.00000e+00 2.16426e+00 1.23955e+01 4.44460e+02 1.18582e+01 2.83433e+01 8.08275e-01
1.63161e-01 -1.60151e+01 2.08135e+02 3.11778e+01 4.05656e+01 6.88533e-01 0.00000e+00 2.27332e+00 1.20688e+01 3.98078e+02 1.19023e+01 3.23928e+01 8.67336e-01
1.47423e-01 -1.59576e+01 2.74017e+02 3.08462e+01 5.71980e+01 7.42221e-01 0.00000e+00 2.19083e+00 1.28743e+01 5.53661e+02 1.23013e+01 3.67313e+01 6.47431e-01
1.56508e-01 -1.59645e+01 2.96549e+02 3.34842e+01 5.83413e+01 6.57661e-01 0.00000e+00 2.45386e+00 1.31272e+01 6.72019e+02 1.31169e+01 6.75441e+01 4.65901e-01
1.42479e-01 -1.59950e+01 2.75869e+02 2.93245e+01 4.33421e+01 7.46854e-01 0.00000e+00 2.21959e+00 1.28604e+01 5.77869e+02 1.24488e+01 4.22301e+01 6.09845e-01
1.49734e-01 -1.59548e+01 2.22127e+02 3.07631e+01 5.68090e+01 7.14567e-01 0.00000e+00 2.26223e+00 1.26393e+01 4.86298e+02 1.22364e+01 3.63807e+01 7.49311e-01
1.55932e-01 -1.59808e+01 2.21988e+02 2.86809e+01 5.06402e+01 5.97398e-01 0.00000e+00 2.68175e+00 1.32937e+01 7.90806e+02 1.35996e+01 9.66586e+01 3.05254e-01
1.58902e-01 -1.59563e+01 2.35981e+02 3.19770e+01 4.61008e+01 6.39936e-01 0.00000e+00 2.49743e+00 1.28191e+01 6.07784e+02 1.29483e+01 6.49645e+01 5.63393e-01
1.45647e-01 -1.60221e+01 2.87290e+02 3.29741e+01 4.05188e+01 6.55416e-01 0.00000e+00 2.55578e+00 1.32510e+01 7.66900e+02 1.34341e+01 8.59170e+01 3.34854e-01
1.65674e-01 -1.60131e+01 2.83720e+02 3.29510e+01 6.76877e+01 5.95800e-01 0.00000e+00 2.59865e+00 1.32840e+01 7.39819e+02 1.34539e+01 8.46375e+01 3.70183e-01
1.60208e-01 -1.59654e+01 2.21831e+02 2.92116e+01 4.61144e+01 6.07870e-01 0.00000e+00 2.60836e+00 1.29658e+01 6.92246e+02 1.32529e+01 8.14285e+01 4.36386e-01
1.53382e-01 -1.59730e+01 2.30527e+02 3.32846e+01 5.86835e+01 7.23717e-01 0.00000e+00 2.19420e+00 1.24576e+01 4.37104e+02 1.19214e+01 2.89764e+01 8.18137e-01
1.43311e-01 -1.59762e+01 2.38562e+02 2.83363e+01 6.57361e+01 6.71679e-01 0.00000e+00 2.50411e+00 1.35694e+01 7.83520e+02 1.34550e+01 7.72570e+01 3.14111e-01
1.51483e-01 -1.60266e+01 2.88296e+02 3.18574e+01 5.29434e+01 6.73626e-01 0.00000e+00 2.43645e+00 1.31348e+01 6.78596e+02 1.31028e+01 6.68730e+01 4.56226e-01
1.59256e-01 -1.59758e+01 2.17895e+02 3.12318e+01 4.01287e+01 7.22798e-01 0.00000e+00 2.15971e+00 1.19499e+01 3.61173e+02 1.14940e+01 2.29826e+01 9.08175e-01
1.61137e-01 -1.60159e+01 2.64731e+02 2.80368e+01 4.25049e+01 6.31288e-01 0.00000e+00 2.52445e+00 1.28335e+01 6.64250e+02 1.30582e+01 7.30926e+01 4.77420e-01
1.64337e-01 -1.59898e+01 2.36373e+02 2.96893e+01 4.46811e+01 7.16206e-01 0.00000e+00 2.16348e+00 1.20666e+01 3.85665e+02 1.16099e+01 2.48438e+01 8.81743e-01
1.44316e-01 -1.60202e+01 2.56182e+02 3.37272e+01 4.96572e+01 7.34891e-01 0.00000e+00 2.23108e+00 1.27612e+01 5.29803e+02 1.23375e+01 3.88635e+01 6.84154e-01
1.53125e-01 -1.60031e+01 2.80352e+02 3.27373e+01 4.33018e+01 6.28311e-01 0.00000e+00 2.59175e+00 1.31657e+01 7.46796e+02 1.34100e+01 8.65907e+01 3.60906e-01
1.56419e-01 -1.59632e+01 2.36259e+02 3.27806e+01 4.23191e+01 6.23478e-01 0.00000e+00 2.57732e+00 1.29457e+01 6.72301e+02 1.31923e+01 7.73591e+01 4.65485e-01
1.59570e-01 -1.60443e+01 2.70910e+02 2.99490e+01 4.70582e+01 6.98367e-01 0.00000e+00 2.27994e+00 1.25698e+01 5.13585e+02 1.23487e+01 4.19199e+01 7.08783e-01
1.68558e-01 -1.59949e+01 2.76381e+02 2.95268e+01 6.65485e+01 6.30613e-01 0.00000e+00 2.46378e+00 1.30162e+01 6.38246e+02 1.30176e+01 6.42154e+01 5.16592e-01
1.64509e-01 -1.60309e+01 2.24685e+02 3.04669e+01 6.06877e+01 6.12136e-01 0.00000e+00 2.55359e+00 1.30381e+01 6.54449e+02 1.31723e+01 7.22808e+01 4.92079e-01
1.64896e-01 -1.60290e+01 2.57830e+02 3.15869e+01 4.44185e+01 7.34732e-01 0.00000e+00 2.09304e+00 1.19920e+01 3.67467e+02 1.13209e+01 1.94357e+01 9.01647e-01
1.47948e-01 -1.60423e+01 2.25440e+02 3.24550e+01 4.90286e+01 6.33503e-01 0.00000e+00 2.61028e+00 1.32552e+01 7.37140e+02 1.34457e+01 8.49978e+01 3.73776e-01
1.58906e-01 -1.60303e+01 2.94873e+02 2.85003e+01 4.92584e+01 6.85296e-01 0.00000e+00 2.34539e+00 1.28288e+01 5.95418e+02 1.27129e+01 5.33535e+01 5.82565e-01
1.46111e-01 -1.60280e+01 2.70748e+02 3.23193e+01 4.26214e+01 6.38387e-01 0.00000e+00 2.61495e+00 1.33285e+01 7.98087e+02 1.35665e+01 9.32823e+01 2.96548e-01
1.65130e-01 -1.59902e+01 2.83171e+02 3.27742e+01 5.69704e+01 7.33756e-01 0.00000e+00 2.10254e+00 1.22711e+01 4.11306e+02 1.15450e+01 2.20997e+01 8.51292e-01
1.52072e-01 -1.60141e+01 2.25681e+02 3.29130e+01 5.01539e+01 6.42072e-01 0.00000e+00 2.54073e+00 1.30476e+01 6.58950e+02 1.31702e+01 7.20796e+01 4.85330e-01
1.69147e-01 -1.59782e+01 2.82237e+02 3.28273e+01 4.30652e+01 6.20821e-01 0.00000e+00 2.49168e+00 1.26405e+01 5.96492e+02 1.28561e+01 6.49971e+01 5.80898e-01
1.65116e-01 -1.60208e+01 2.40980e+02 3.35251e+01 5.19750e+01 5.61168e-01 0.00000e+00 2.71605e+00 1.31340e+01 7.71705e+02 1.35479e+01 9.86462e+01 3.28782e-01
1.68735e-01 -1.60421e+01 2.77897e+02 3.33702e+01 5.60873e+01 7.07179e-01 0.00000e+00 2.17646e+00 1.22867e+01 4.24344e+02 1.18283e+01 2.83746e+01 8.34828e-01
1.63416e-01 -1.59627e+01 2.31008e+02 3.29154e+01 4.84309e+01 7.22027e-01 0.00000e+00 2.13605e+00 1.19923e+01 3.58190e+02 1.14377e+01 2.13943e+01 9.11202e-01
1.56220e-01 -1.60287e+01 2.07675e+02 3.22827e+01 5.65413e+01 6.90105e-01 0.00000e+00 2.31110e+00 1.24666e+01 4.52377e+02 1.22259e+01 3.76266e+01 7.97476e-01
1.52561e-01 -1.60386e+01 2.02571e+02 3.30928e+01 5.51695e+01 6.28987e-01 0.00000e+00 2.58320e+00 1.31159e+01 6.69515e+02 1.32651e+01 7.56663e+01 4.69603e-01
1.53181e-01 -1.59520e+01 2.46681e+02 3.33633e+01 6.43888e+01 6.21384e-01 0.00000e+00 2.60729e+00 1.34336e+01 7.67777e+02 1.35563e+01 8.70577e+01 3.33740e-01
1.55193e-01 -1.59922e+01 2.06241e+02 2.95235e+01 5.78664e+01 7.09112e-01 0.00000e+00 2.24079e+00 1.23811e+01 4.23103e+02 1.19612e+01 3.05327e+01 8.36422e-01
1.56264e-01 -1.60034e+01 2.77725e+02 3.18533e+01 5.67931e+01 7.26023e-01 0.00000e+00 2.19124e+00 1.26312e+01 4.98123e+02 1.21263e+01 3.36801e+01 7.31910e-01
1.69911e-01 -1.59568e+01 2.20138e+02 3.29106e+01 5.99658e+01 5.66776e-01 0.00000e+00 2.65921e+00 1.30860e+01 7.08546e+02 1.33960e+01 8.66474e+01 4.13159e-01
1.49579e-01 -1.60375e+01 2.41452e+02 3.20075e+01 5.98273e+01 6.96942e-01 0.00000e+00 2.34219e+00 1.29437e+01 5.74898e+02 1.26805e+01 4.88961e+01 6.14465e-01
1.51228e-01 -1.59603e+01 2.25641e+02 3.15148e+01 4.66429e+01 6.52406e-01 0.00000e+00 2.51132e+00 1.29705e+01 6.39940e+02 1.30695e+01 6.82187e+01 5.14015e-01
1.42938e-01 -1.59959e+01 2.87661e+02 3.14947e+01 4.19321e+01 6.65934e-01 0.00000e+00 2.54218e+00 1.33405e+01 7.88930e+02 1.34819e+01 8.67527e+01 3.07520e-01
1.69637e-01 -1.59820e+01 2.73526e+02 2.82233e+01 6.14283e+01 7.25412e-01 0.00000e+00 2.10826e+00 1.23091e+01 4.20544e+02 1.15624e+01 2.23032e+01 8.39691e-01
1.51139e-01 -1.60427e+01 2.50802e+02 3.34247e+01 4.60749e+01 6.66581e-01 0.00000e+00 2.45646e+00 1.29268e+01 6.22082e+02 1.29613e+01 6.32306e+01 5.41331e-01
1.55151e-01 -1.60171e+01 2.49751e+02 3.26593e+01 5.52456e+01 7.49858e-01 0.00000e+00 2.08601e+00 1.22899e+01 4.02238e+02 1.14366e+01 1.97885e+01 8.62365e-01
1.63117e-01 -1.59553e+01 2.17175e+02 3.20559e+01 6.90255e+01 6.69684e-01 0.00000e+00 2.34249e+00 1.26717e+01 4.96422e+02 1.24359e+01 4.24727e+01 7.34431e-01
1.56687e-01 -1.60390e+01 2.49378e+02 3.16834e+01 6.66941e+01 6.56702e-01 0.00000e+00 2.44845e+00 1.31308e+01 6.45075e+02 1.30390e+01 6.24880e+01 5.06222e-01
1.63752e-01 -1.60228e+01 2.75768e+02 3.11147e+01 4.68136e+01 6.75929e-01 0.00000e+00 2.33472e+00 1.25719e+01 5.26750e+02 1.24798e+01 4.70355e+01 6.88815e-01
1.43381e-01 -1.60051e+01 2.96782e+02 3.17415e+01 4.28933e+01 6.99849e-01 0.00000e+00 2.40645e+00 1.31637e+01 7.01993e+02 1.31204e+01 6.79587e+01 4.22433e-01
1.66004e-01 -1.60490e+01 2.01622e+02 2.84501e+01 5.38828e+01 6.21750e-01 0.00000e+00 2.51167e+00 1.27815e+01 5.86342e+02 1.29086e+01 6.31224e+01 5.96668e-01
1.48491e-01 -1.60208e+01 2.49757e+02 3.19065e+01 5.89755e+01 7.32918e-01 0.00000e+00 2.20368e+00 1.27557e+01 5.12034e+02 1.21996e+01 3.43947e+01 7.11120e-01
1.51326e-01 -1.60380e+01 2.43144e+02 3.32141e+01 4.96145e+01 7.47963e-01 0.00000e+00 2.11669e+00 1.23082e+01 4.12849e+02 1.16021e+01 2.29221e+01 8.49376e-01
1.66986e-01 -1.60033e+01 2.69143e+02 3.26172e+01 5.05620e+01 6.22176e-01 0.00000e+00 2.50075e+00 1.28115e+01 6.14296e+02 1.29665e+01 6.63662e+01 5.53327e-01
1.48661e-01 -1.60279e+01 2.13364e+02 2.85159e+01 5.40093e+01 7.06995e-01 0.00000e+00 2.30524e+00 1.26806e+01 5.04927e+02 1.23680e+01 4.04003e+01 7.21782e-01
1.59396e-01 -1.59584e+01 2.13990e+02 3.01068e+01 4.59856e+01 7.45260e-01 0.00000e+00 2.05897e+00 1.17960e+01 3.14414e+02 1.09116e+01 1.36365e+01 9.37209e-01
1.62517e-01 -1.60402e+01 2.76016e+02 3.36545e+01 5.33004e+01 6.29083e-01 0.00000e+00 2.50842e+00 1.29579e+01 6.44657e+02 1.30840e+01 6.95505e+01 5.06855e-01
1.59806e-01 -1.60015e+01 2.82344e+02 3.20812e+01 6.11848e+01 6.96438e-01 0.00000e+00 2.28102e+00 1.27854e+01 5.45490e+02 1.24738e+01 4.34067e+01 6.60058e-01
1.43386e-01 -1.60481e+01 2.91314e+02 3.08779e+01 5.51180e+01 7.17159e-01 0.00000e+00 2.33287e+00 1.32476e+01 6.87640e+02 1.29858e+01 5.88207e+01 4.43044e-01
1.60236e-01 -1.59682e+01 2.56997e+02 2.89275e+01 6.50392e+01 6.69931e-01 0.00000e+00 2.37811e+00 1.29832e+01 6.03396e+02 1.27998e+01 5.38482e+01 5.70188e-01
1.53406e-01 -1.59818e+01 2.22437e+02 3.13710e+01 5.62046e+01 6.57599e-01 0.00000e+00 2.47039e+00 1.29771e+01 6.10810e+02 1.29673e+01 6.17102e+01 5.58712e-01
1.66769e-01 -1.59544e+01 2.60626e+02 3.02967e+01 4.81129e+01 6.49420e-01 0.00000e+00 2.40963e+00 1.26283e+01 5.52627e+02 1.26610e+01 5.41282e+01 6.49030e-01
1.63248e-01 -1.59519e+01 2.46413e+02 2.95270e+01 6.66064e+01 6.16535e-01 0.00000e+00 2.55056e+00 1.32143e+01 7.00373e+02 1.32982e+01 7.58862e+01 4.24739e-01
1.55395e-01 -1.60071e+01 2.19156e+02 3.21884e+01 5.05554e+01 7.43503e-01 0.00000e+00 2.09188e+00 1.20165e+01 3.48264e+02 1.12301e+01 1.73987e+01 9.20960e-01
1.58676e-01 -1.59676e+01 2.14182e+02 3.38521e+01 5.05722e+01 7.46501e-01 0.00000e+00 2.05033e+00 1.17838e+01 3.03218e+02 1.08376e+01 1.26029e+01 9.17091e-01
1.68012e-01 -1.59763e+01 2.33982e+02 3.17466e+01 5.58688e+01 5.82708e-01 0.00000e+00 2.62583e+00 1.30308e+01 6.93838e+02 1.33145e+01 8.28026e+01 4.34094e-01
1.64809e-01 -1.60197e+01 2.13536e+02 3.10671e+01 5.72990e+01 7.36428e-01 0.00000e+00 2.05596e+00 1.18008e+01 3.02869e+02 1.08566e+01 1.27504e+01 9.37532e-01
1.61360e-01 -1.59857e+01 2.77446e+02 3.21251e+01 6.29976e+01 7.19822e-01 0.00000e+00 2.17732e+00 1.25811e+01 4.78847e+02 1.20175e+01 3.09393e+01 7.60128e-01
1.51156e-01 -1.60210e+01 2.08657e+02 3.07306e+01 4.61456e+01 6.70448e-01 0.00000e+00 2.43842e+00 1.27371e+01 5.56593e+02 1.27363e+01 5.49520e+01 6.42890e-01
1.68854e-01 -1.60183e+01 2.61729e+02 3.05620e+01 6.94786e+01 7.30417e-01 0.00000e+00 2.07981e+00 1.23287e+01 4.06828e+02 1.13809e+01 1.86579e+01 8.56799e-01
1.51951e-01 -1.59552e+01 2.31945e+02 3.30304e+01 4.51431e+01 6.71030e-01 0.00000e+00 2.42975e+00 1.27756e+01 5.73628e+02 1.27792e+01 5.66087e+01 6.16440e-01
1.62016e-01 -1.60434e+01 2.08006e+02 2.90632e+01 6.81020e+01 6.24155e-01 0.00000e+00 2.52968e+00 1.31182e+01 6.49635e+02 1.31526e+01 6.86963e+01 4.99329e-01
1.59039e-01 -1.59939e+01 2.52572e+02 3.23772e+01 6.64601e+01 6.61972e-01 0.00000e+00 2.40939e+00 1.30028e+01 6.03861e+02 1.28705e+01 5.63975e+01 5.69468e-01
1.61479e-01 -1.59638e+01 2.41038e+02 3.05230e+01 5.04082e+01 7.03509e-01 0.00000e+00 2.23326e+00 1.23526e+01 4.43161e+02 1.20142e+01 3.28684e+01 8.10029e-01
1.58920e-01 -1.60130e+01 2.35205e+02 3.00015e+01 6.46578e+01 6.31186e-01 0.00000e+00 2.52959e+00 1.31917e+01 6.82382e+02 1.32344e+01 7.22346e+01 4.50689e-01
1.45013e-01 -1.59854e+01 2.44399e+02 3.14282e+01 5.75213e+01 6.74060e-01 0.00000e+00 2.47735e+00 1.32907e+01 7.01025e+02 1.32296e+01 6.98691e+01 4.23810e-01
1.50751e-01 -1.59881e+01 2.65467e+02 2.93684e+01 6.66166e+01 7.36450e-01 0.00000e+00 2.18325e+00 1.29818e+01 5.69951e+02 1.22900e+01 3.53564e+01 6.22156e-01
1.69431e-01 -1.60245e+01 2.88216e+02 3.04017e+01 5.77260e+01 7.10821e-01 0.00000e+00 2.16795e+00 1.23655e+01 4.44432e+02 1.18656e+01 2.88738e+01 8.08313e-01
1.58605e-01 -1.59649e+01 2.28818e+02 3.15388e+01 5.72227e+01 6.45535e-01 0.00000e+00 2.47622e+00 1.29287e+01 6.05390e+02 1.29522e+01 6.19958e+01 5.67099e-01
1.44184e-01 -1.60127e+01 2.04856e+02 3.38968e+01 4.88555e+01 7.43394e-01 0.00000e+00 2.16107e+00 1.22180e+01 3.81514e+02 1.16106e+01 2.32621e+01 8.86414e-01
1.51782e-01 -1.60085e+01 2.58502e+02 3.39637e+01 5.68607e+01 6.73203e-01 0.00000e+00 2.42306e+00 1.30383e+01 6.25753e+02 1.29557e+01 6.01800e+01 5.35692e-01
1.58291e-01 -1.59743e+01 2.72930e+02 3.10158e+01 4.44070e+01 6.82024e-01 0.00000e+00 2.35171e+00 1.26766e+01 5.56132e+02 1.26001e+01 5.06359e+01 6.43603e-01
1.69297e-01 -1.60024e+01 2.43454e+02 3.20071e+01 4.26455e+01 7.19360e-01 0.00000e+00 2.11777e+00 1.18535e+01 3.45830e+02 1.13127e+01 1.99935e+01 9.23278e-01
1.63436e-01 -1.60244e+01 2.81279e+02 3.09988e+01 6.29594e+01 6.10465e-01 0.00000e+00 2.57112e+00 1.32395e+01 7.28190e+02 1.33850e+01 8.14319e+01 3.85904e-01
1.57988e-01 -1.59965e+01 2.94365e+02 3.08431e+01 4.88724e+01 7.08513e-01 0.00000e+00 2.25888e+00 1.26633e+01 5.34152e+02 1.23900e+01 4.23413e+01 6.77496e-01
1.44073e-01 -1.59636e+01 2.94064e+02 3.34766e+01 5.72231e+01 7.49290e-01 0.00000e+00 2.19387e+00 1.30070e+01 5.89120e+02 1.24390e+01 3.98571e+01 5.92350e-01
1.65873e-01 -1.60267e+01 2.68544e+02 3.11484e+01 5.55210e+01 6.06975e-01 0.00000e+00 2.56407e+00 1.30354e+01 6.81971e+02 1.32319e+01 7.71001e+01 4.51290e-01
1.46026e-01 -1.60184e+01 2.06507e+02 2.85684e+01 4.07343e+01 7.34579e-01 0.00000e+00 2.20140e+00 1.22631e+01 4.16705e+02 1.18090e+01 2.80332e+01 8.44550e-01
1.41546e-01 -1.59705e+01 2.12440e+02 3.08848e+01 4.63482e+01 6.89745e-01 0.00000e+00 2.43775e+00 1.29492e+01 6.01517e+02 1.28844e+01 5.82192e+01 5.73100e-01
1.56578e-01 -1.60349e+01 2.39470e+02 3.26524e+01 6.94624e+01 7.05266e-01 0.00000e+00 2.24945e+00 1.27439e+01 5.01272e+02 1.22646e+01 3.61366e+01 7.27233e-01
1.60744e-01 -1.59706e+01 2.59448e+02 3.36080e+01 5.10687e+01 6.70884e-01 0.00000e+00 2.36566e+00 1.26622e+01 5.35274e+02 1.25801e+01 4.93679e+01 6.75776e-01
1.59017e-01 -1.59954e+01 2.43599e+02 2.83890e+01 4.94849e+01 6.30490e-01 0.00000e+00 2.53942e+00 1.30194e+01 6.75032e+02 1.31741e+01 7.40182e+01 4.61460e-01
1.62255e-01 -1.60178e+01 2.25222e+02 2.96490e+01 5.07574e+01 6.00960e-01 0.00000e+00 2.61447e+00 1.30397e+01 7.00201e+02 1.33066e+01 8.24037e+01 4.24983e-01
1.63245e-01 -1.60053e+01 2.88348e+02 3.36564e+01 4.64287e+01 5.99679e-01 0.00000e+00 2.60738e+00 1.30068e+01 7.12186e+02 1.33138e+01 8.46534e+01 4.08045e-01
1.66722e-01 -1.59728e+01 2.27885e+02 3.33327e+01 5.47487e+01 5.90282e-01 0.00000e+00 2.60695e+00 1.29789e+01 6.68041e+02 1.32402e+01 7.88603e+01 4.71788e-01
1.50493e-01 -1.60437e+01 2.37118e+02 2.96722e+01 6.12159e+01 6.98779e-01 0.00000e+00 2.32983e+00 1.29445e+01 5.74447e+02 1.26398e+01 4.73717e+01 6.15166e-01
1.48131e-01 -1.60085e+01 2.59453e+02 3.21555e+01 4.86363e+01 7.35387e-01 0.00000e+00 2.20534e+00 1.26445e+01 5.05004e+02 1.21878e+01 3.54147e+01 7.21667e-01
1.59234e-01 -1.60281e+01 2.16423e+02 3.29379e+01 4.88200e+01 7.03700e-01 0.00000e+00 2.23500e+00 1.21857e+01 3.99634e+02 1.18644e+01 2.98448e+01 8.65485e-01
1.41006e-01 -1.59847e+01 2.34919e+02 3.37456e+01 6.89622e+01 7.17943e-01 0.00000e+00 2.31228e+00 1.32094e+01 6.15518e+02 1.27518e+01 4.78130e+01 5.51442e-01
1.68020e-01 -1.59550e+01 2.02805e+02 2.93438e+01 4.32899e+01 6.52652e-01 0.00000e+00 2.38284e+00 1.22808e+01 4.63779e+02 1.23126e+01 4.43339e+01 7.81609e-01
1.67914e-01 -1.59603e+01 2.27334e+02 3.00929e+01 4.58201e+01 6.85101e-01 0.00000e+00 2.26011e+00 1.21601e+01 4.15099e+02 1.19483e+01 3.29080e+01 8.46566e-01
1.53740e-01 -1.59618e+01 2.26088e+02 3.04533e+01 4.52046e+01 6.85222e-01 0.00000e+00 2.36168e+00 1.26147e+01 5.22613e+02 1.25121e+01 4.72412e+01 6.95113e-01
1.61334e-01 -1.59794e+01 2.77759e+02 3.09713e+01 4.79050e+01 6.25151e-01 0.00000e+00 2.53897e+00 1.29872e+01 6.77873e+02 1.31784e+01 7.55042e+01 4.57287e-01
1.47597e-01 -1.59774e+01 2.77199e+02 2.88270e+01 6.50883e+01 6.85416e-01 0.00000e+00 2.42147e+00 1.34556e+01 7.52721e+02 1.32678e+01 6.93331e+01 3.53121e-01
1.58507e-01 -1.60194e+01 2.16512e+02 2.89104e+01 6.52625e+01 6.07868e-01 0.00000e+00 2.61885e+00 1.33569e+01 7.48048e+02 1.35011e+01 8.54372e+01 3.59254e-01
1.47669e-01 -1.60403e+01 2.32711e+02 3.38789e+01 6.50780e+01 7.21031e-01 0.00000e+00 2.24562e+00 1.28054e+01 5.10665e+02 1.22981e+01 3.64767e+01 7.13181e-01
1.48092e-01 -1.59653e+01 2.55093e+02 3.11814e+01 6.15675e+01 7.39271e-01 0.00000e+00 2.18386e+00 1.28281e+01 5.27183e+02 1.21882e+01 3.35174e+01 6.88154e-01
1.65691e-01 -1.59774e+01 2.00883e+02 3.04284e+01 6.16243e+01 6.42956e-01 0.00000e+00 2.43014e+00 1.26759e+01 5.22511e+02 1.26453e+01 5.11475e+01 6.95268e-01
1.55609e-01 -1.59688e+01 2.97223e+02 3.26454e+01 6.65758e+01 6.71079e-01 0.00000e+00 2.41036e+00 1.32263e+01 6.81788e+02 1.30873e+01 6.37690e+01 4.51557e-01
1.64350e-01 -1.60487e+01 2.37842e+02 2.94607e+01 6.21551e+01 7.36904e-01 0.00000e+00 2.07304e+00 1.21631e+01 3.71695e+02 1.12192e+01 1.66547e+01 8.97157e-01
1.64774e-01 -1.59812e+01 2.34839e+02 3.12067e+01 6.88968e+01 6.30060e-01 0.00000e+00 2.48475e+00 1.30303e+01 6.23461e+02 1.30254e+01 6.36002e+01 5.39211e-01
1.66214e-01 -1.59536e+01 2.23241e+02 2.83775e+01 6.89592e+01 6.30925e-01 0.00000e+00 2.47548e+00 1.30031e+01 6.16917e+02 1.29786e+01 6.17699e+01 5.49285e-01
1.65488e-01 -1.59583e+01 2.58103e+02 2.82022e+01 5.19062e+01 7.30168e-01 0.00000e+00 2.11217e+00 1.21807e+01 3.99526e+02 1.15082e+01 2.19618e+01 8.65614e-01
1.57268e-01 -1.60475e+01 2.84271e+02 2.96715e+01 5.16791e+01 6.45163e-01 0.00000e+00 2.50171e+00 1.31117e+01 6.95068e+02 1.32031e+01 7.35988e+01 4.32328e-01
1.41596e-01 -1.60171e+01 2.99581e+02 2.90426e+01 5.23701e+01 7.47074e-01 0.00000e+00 2.23653e+00 1.31706e+01 6.58051e+02 1.27224e+01 4.87361e+01 4.86676e-01
1.47230e-01 -1.59888e+01 2.87096e+02 3.29391e+01 4.45680e+01 7.15405e-01 0.00000e+00 2.30666e+00 1.28820e+01 5.96278e+02 1.26797e+01 5.08781e+01 5.81229e-01
1.61133e-01 -1.60430e+01 2.72854e+02 2.97232e+01 6.97782e+01 6.17416e-01 0.00000e+00 2.56531e+00 1.33915e+01 7.60053e+02 1.34674e+01 8.26826e+01 3.43610e-01
1.48257e-01 -1.60044e+01 2.17096e+02 2.98179e+01 4.78682e+01 6.26894e-01 0.00000e+00 2.63814e+00 1.33002e+01 7.64189e+02 1.35243e+01 8.97610e+01 3.38306e-01
1.50323e-01 -1.60306e+01 2.68180e+02 3.29906e+01 6.19269e+01 7.35314e-01 0.00000e+00 2.18748e+00 1.28056e+01 5.24465e+02 1.22050e+01 3.41923e+01 6.92296e-01
1.61698e-01 -1.60257e+01 2.98685e+02 3.14834e+01 5.65967e+01 6.21093e-01 0.00000e+00 2.54993e+00 1.31702e+01 7.17727e+02 1.33245e+01 7.96527e+01 4.00315e-01
1.57580e-01 -1.59793e+01 2.42461e+02 3.34407e+01 4.92963e+01 5.92776e-01 0.00000e+00 2.67462e+00 1.32119e+01 7.64115e+02 1.35373e+01 9.42585e+01 3.38401e-01
1.59728e-01 -1.59767e+01 2.32717e+02 2.90905e+01 5.92889e+01 5.94882e-01 0.00000e+00 2.65663e+00 1.33432e+01 7.78376e+02 1.35822e+01 9.27197e+01 3.20452e-01
1.50576e-01 -1.59860e+01 2.48857e+02 2.86222e+01 6.42912e+01 6.83906e-01 0.00000e+00 2.39560e+00 1.32086e+01 6.61818e+02 1.29907e+01 5.90246e+01 4.81044e-01
1.65026e-01 -1.59811e+01 2.71538e+02 3.10642e+01 4.89895e+01 6.59670e-01 0.00000e+00 2.38465e+00 1.26541e+01 5.50995e+02 1.26354e+01 5.24061e+01 6.51554e-01
1.52710e-01 -1.60419e+01 2.70346e+02 3.33450e+01 6.75679e+01 6.34305e-01 0.00000e+00 2.56512e+00 1.34811e+01 7.74213e+02 1.35311e+01 8.41299e+01 3.25636e-01
1.66662e-01 -1.60316e+01 2.46662e+02 3.31579e+01 4.60135e+01 7.43215e-01 0.00000e+00 2.03798e+00 1.17837e+01 3.19260e+02 1.08370e+01 1.28043e+01 8.41465e-01
1.54262e-01 -1.59865e+01 2.50035e+02 2.96679e+01 6.10200e+01 6.89794e-01 0.00000e+00 2.34241e+00 1.29428e+01 5.83748e+02 1.26916e+01 4.96714e+01 6.00703e-01
1.57188e-01 -1.59628e+01 2.53498e+02 3.16707e+01 4.12231e+01 7.02973e-01 0.00000e+00 2.27091e+00 1.24272e+01 4.81865e+02 1.22172e+01 3.89766e+01 7.55761e-01
1.53582e-01 -1.59564e+01 2.80842e+02 3.39263e+01 4.47564e+01 6.70649e-01 0.00000e+00 2.42722e+00 1.28971e+01 6.22911e+02 1.29199e+01 6.20405e+01 5.40056e-01
1.52265e-01 -1.59978e+01 2.25784e+02 3.15950e+01 6.35552e+01 7.43322e-01 0.00000e+00 2.11493e+00 1.24172e+01 4.12391e+02 1.15618e+01 2.12348e+01 8.49946e-01
1.58726e-01 -1.59513e+01 2.68627e+02 3.09032e+01 6.02859e+01 6.90811e-01 0.00000e+00 2.30890e+00 1.28196e+01 5.55640e+02 1.25522e+01 4.58889e+01 6.44365e-01
1.42323e-01 -1.60143e+01 2.70391e+02 3.39006e+01 4.50249e+01 7.36705e-01 0.00000e+00 2.24858e+00 1.28414e+01 5.64869e+02 1.24881e+01 4.35078e+01 6.30050e-01
1.59205e-01 -1.60000e+01 2.91144e+02 3.07328e+01 6.03120e+01 6.16209e-01 0.00000e+00 2.58703e+00 1.33401e+01 7.67421e+02 1.34999e+01 8.68926e+01 3.34193e-01
1.65158e-01 -1.59701e+01 2.74163e+02 3.33771e+01 5.44826e+01 7.01510e-01 0.00000e+00 2.22105e+00 1.24089e+01 4.55503e+02 1.20522e+01 3.35010e+01 7.93161e-01
1.63898e-01 -1.59538e+01 2.67729e+02 3.12426e+01 6.54899e+01 7.16906e-01 0.00000e+00 2.16810e+00 1.25308e+01 4.62163e+02 1.19246e+01 2.88331e+01 7.83880e-01
1.56768e-01 -1.59862e+01 2.11751e+02 3.04355e+01 4.83508e+01 7.45321e-01 0.00000e+00 2.07291e+00 1.18829e+01 3.25169e+02 1.10317e+01 1.49218e+01 9.41707e-01
1.43574e-01 -1.59620e+01 2.87889e+02 3.38911e+01 5.07959e+01 6.62825e-01 0.00000e+00 2.54124e+00 1.34354e+01 7.90017e+02 1.35208e+01 8.57549e+01 3.06206e-01
1.46406e-01 -1.59762e+01 2.77554e+02 3.12892e+01 6.86651e+01 7.46979e-01 0.00000e+00 2.17528e+00 1.31394e+01 6.09341e+02 1.23945e+01 3.71302e+01 5.60984e-01
1.51617e-01 -1.60345e+01 2.31224e+02 2.98261e+01 5.17115e+01 6.39190e-01 0.00000e+00 2.56231e+00 1.31907e+01 7.07678e+02 1.33174e+01 7.81073e+01 4.14381e-01
1.42145e-01 -1.59773e+01 2.24157e+02 3.27418e+01 5.53976e+01 6.58904e-01 0.00000e+00 2.55900e+00 1.33686e+01 7.31560e+02 1.34165e+01 7.90940e+01 3.81317e-01
1.40605e-01 -1.60074e+01 2.45929e+02 3.32745e+01 5.61551e+01 7.20665e-01 0.00000e+00 2.31464e+00 1.30682e+01 6.03072e+02 1.27296e+01 4.92624e+01 5.70690e-01
1.44562e-01 -1.59803e+01 2.15781e+02 2.89743e+01 6.39096e+01 7.49764e-01 0.00000e+00 2.13817e+00 1.26736e+01 4.64345e+02 1.17893e+01 2.44507e+01 7.80813e-01
1.59343e-01 -1.60005e+01 2.30936e+02 2.83072e+01 4.19502e+01 7.13007e-01 0.00000e+00 2.21178e+00 1.22182e+01 4.24320e+02 1.18683e+01 3.02376e+01 8.34859e-01
1.57249e-01 -1.60422e+01 2.64212e+02 2.90798e+01 5.92582e+01 7.19287e-01 0.00000e+00 2.20885e+00 1.26829e+01 5.08963e+02 1.21845e+01 3.48979e+01 7.15737e-01
1.57644e-01 -1.59638e+01 2.89627e+02 3.29438e+01 4.71934e+01 6.38289e-01 0.00000e+00 2.51851e+00 1.30289e+01 6.80922e+02 1.31821e+01 7.44454e+01 4.52822e-01
1.47100e-01 -1.60224e+01 2.51684e+02 3.11009e+01 5.33226e+01 7.13553e-01 0.00000e+00 2.30042e+00 1.28913e+01 5.70118e+02 1.25867e+01 4.62921e+01 6.21896e-01
1.57967e-01 -1.60274e+01 2.50321e+02 2.84345e+01 5.54074e+01 6.81346e-01 0.00000e+00 2.35266e+00 1.28092e+01 5.64422e+02 1.26376e+01 4.96053e+01 6.30745e-01
1.65082e-01 -1.59963e+01 2.94979e+02 3.38903e+01 5.18557e+01 5.95061e-01 0.00000e+00 2.60744e+00 1.30719e+01 7.16718e+02 1.33513e+01 8.48099e+01 4.01718e-01
1.49320e-01 -1.59880e+01 2.90886e+02 3.01943e+01 4.98090e+01 6.67760e-01 0.00000e+00 2.48204e+00 1.32500e+01 7.30891e+02 1.32875e+01 7.55558e+01 3.82225e-01
1.58110e-01 -1.60444e+01 2.12194e+02 3.05677e+01 5.14397e+01 6.43868e-01 0.00000e+00 2.48770e+00 1.28271e+01 5.86867e+02 1.28988e+01 6.13931e+01 5.95852e-01
1.68319e-01 -1.60346e+01 2.09328e+02 3.19130e+01 4.73396e+01 6.12308e-01 0.00000e+00 2.52202e+00 1.26336e+01 5.72372e+02 1.28459e+01 6.34657e+01 6.18392e-01
1.44580e-01 -1.60116e+01 2.25525e+02 2.82309e+01 4.06714e+01 6.48699e-01 0.00000e+00 2.59188e+00 1.32180e+01 7.48101e+02 1.34112e+01 8.48707e+01 3.59184e-01
1.52326e-01 -1.59575e+01 2.82187e+02 3.22932e+01 5.41151e+01 6.45329e-01 0.00000e+00 2.53467e+00 1.32719e+01 7.36155e+02 1.33694e+01 7.97730e+01 3.75103e-01
1.60641e-01 -1.59792e+01 2.68055e+02 3.24582e+01 5.65202e+01 5.92433e-01 0.00000e+00 2.65251e+00 1.32898e+01 7.72822e+02 1.35605e+01 9.30615e+01 3.27379e-01
1.61637e-01 -1.60483e+01 2.76706e+02 3.36512e+01 6.88046e+01 6.83704e-01 0.00000e+00 2.30919e+00 1.28680e+01 5.57070e+02 1.25690e+01 4.56328e+01 6.42150e-01
1.53117e-01 -1.59529e+01 2.39934e+02 2.80745e+01 6.19427e+01 7.28988e-01 0.00000e+00 2.18672e+00 1.27054e+01 4.97872e+02 1.20707e+01 3.12789e+01 7.32282e-01
1.48072e-01 -1.60134e+01 2.92040e+02 3.36120e+01 5.59815e+01 7.33708e-01 0.00000e+00 2.22450e+00 1.29125e+01 5.71944e+02 1.24585e+01 4.15168e+01 6.19058e-01
1.61267e-01 -1.59911e+01 2.37960e+02 2.81015e+01 6.47457e+01 6.97417e-01 0.00000e+00 2.25778e+00 1.26724e+01 5.00608e+02 1.22515e+01 3.67741e+01 7.28220e-01
1.66252e-01 -1.59803e+01 2.31735e+02 3.10430e+01 5.75610e+01 5.94219e-01 0.00000e+00 2.60208e+00 1.30596e+01 6.84006e+02 1.32880e+01 7.98057e+01 4.48322e-01
1.44251e-01 -1.59556e+01 2.54071e+02 2.92338e+01 4.26610e+01 7.35179e-01 0.00000e+00 2.24132e+00 1.27428e+01 5.45630e+02 1.23820e+01 4.10555e+01 6.59841e-01
1.42108e-01 -1.60073e+01 2.62971e+02 3.01920e+01 5.76100e+01 6.98954e-01 0.00000e+00 2.40701e+00 1.33495e+01 7.14088e+02 1.31651e+01 6.56201e+01 4.05385e-01
1.55556e-01 -1.60394e+01 2.42255e+02 3.12346e+01 4.68070e+01 6.61027e-01 0.00000e+00 2.44546e+00 1.28226e+01 5.95663e+02 1.28552e+01 5.97841e+01 5.82184e-01
1.54074e-01 -1.60304e+01 2.99949e+02 2.99909e+01 6.58948e+01 6.91383e-01 0.00000e+00 2.35130e+00 1.32333e+01 6.79898e+02 1.29791e+01 5.86034e+01 4.54320e-01
1.59145e-01 -1.59790e+01 2.54762e+02 3.22676e+01 4.35359e+01 7.47202e-01 0.00000e+00 2.07848e+00 1.20481e+01 3.74181e+02 1.12912e+01 1.86139e+01 8.94479e-01
1.68569e-01 -1.60427e+01 2.62986e+02 3.35762e+01 4.58876e+01 6.27426e-01 0.00000e+00 2.46871e+00 1.26275e+01 5.68877e+02 1.27793e+01 6.02490e+01 6.23825e-01
1.55848e-01 -1.60047e+01 2.20179e+02 2.91306e+01 5.11976e+01 7.24397e-01 0.00000e+00 2.17825e+00 1.22631e+01 4.06636e+02 1.17367e+01 2.60963e+01 8.57035e-01
1.41425e-01 -1.59886e+01 2.76274e+02 3.15658e+01 4.79741e+01 7.11481e-01 0.00000e+00 2.36685e+00 1.31680e+01 6.74997e+02 1.30037e+01 6.10722e+01 4.61511e-01
1.64643e-01 -1.59585e+01 2.63414e+02 3.38502e+01 4.98126e+01 6.75480e-01 0.00000e+00 2.32074e+00 1.24927e+01 4.93561e+02 1.23656e+01 4.31962e+01 7.38656e-01
1.59956e-01 -1.59997e+01 2.03407e+02 3.24042e+01 5.29286e+01 6.82520e-01 0.00000e+00 2.31510e+00 1.23342e+01 4.31595e+02 1.21528e+01 3.67896e+01 8.25410e-01
1.41177e-01 -1.60492e+01 2.38974e+02 3.35116e+01 4.70443e+01 6.77882e-01 0.00000e+00 2.49219e+00 1.31790e+01 6.85518e+02 1.31971e+01 7.07870e+01 4.46123e-01
1.68185e-01 -1.60055e+01 2.05541e+02 3.28268e+01 4.80160e+01 6.79119e-01 0.00000e+00 2.27140e+00 1.20442e+01 3.81382e+02 1.18637e+01 3.11364e+01 8.86561e-01
1.67925e-01 -1.59894e+01 2.17864e+02 3.38434e+01 5.39087e+01 5.74921e-01 0.00000e+00 2.64712e+00 1.29870e+01 6.84613e+02 1.33125e+01 8.40171e+01 4.47439e-01
1.46440e-01 -1.59764e+01 2.47758e+02 3.21299e+01 4.80570e+01 6.91637e-01 0.00000e+00 2.39536e+00 1.29579e+01 6.11527e+02 1.28568e+01 5.71544e+01 5.57605e-01
1.49348e-01 -1.59754e+01 2.33898e+02 2.81417e+01 5.65353e+01 7.07605e-01 0.00000e+00 2.30521e+00 1.28644e+01 5.56636e+02 1.25329e+01 4.44346e+01 6.42822e-01
1.46357e-01 -1.59803e+01 2.64661e+02 2.94842e+01 6.22606e+01 6.86312e-01 0.00000e+00 2.42377e+00 1.33712e+01 7.22114e+02 1.32002e+01 6.70440e+01 3.94244e-01
1.51691e-01 -1.59706e+01 2.93223e+02 3.35407e+01 6.99283e+01 6.73607e-01 0.00000e+00 2.42782e+00 1.33877e+01 7.22563e+02 1.32286e+01 6.80335e+01 3.93625e-01
1.42014e-01 -1.59999e+01 2.35324e+02 2.99558e+01 6.50053e+01 6.93629e-01 0.00000e+00 2.41841e+00 1.33835e+01 7.00424e+02 1.31389e+01 6.29681e+01 4.24666e-01
1.54532e-01 -1.60325e+01 2.43720e+02 3.29584e+01 4.51144e+01 7.04161e-01 0.00000e+00 2.27798e+00 1.24850e+01 4.81888e+02 1.22475e+01 3.89865e+01 7.55728e-01
1.60517e-01 -1.59671e+01 2.67209e+02 3.07453e+01 5.27226e+01 6.48376e-01 0.00000e+00 2.45911e+00 1.29262e+01 6.25521e+02 1.29676e+01 6.36969e+01 5.36047e-01
1.68770e-01 -1.60392e+01 2.57024e+02 2.81367e+01 5.62761e+01 6.49719e-01 0.00000e+00 2.39615e+00 1.27057e+01 5.56332e+02 1.26658e+01 5.26795e+01 6.43294e-01
1.53396e-01 -1.59699e+01 2.97428e+02 2.93471e+01 5.22458e+01 6.79106e-01 0.00000e+00 2.40879e+00 1.31052e+01 6.73109e+02 1.30427e+01 6.45211e+01 4.64293e-01
1.41530e-01 -1.59626e+01 2.05143e+02 2.96633e+01 6.52635e+01 6.76145e-01 0.00000e+00 2.49170e+00 1.33602e+01 6.88748e+02 1.32228e+01 6.71233e+01 4.41438e-01
1.69674e-01 -1.60079e+01 2.21385e+02 3.13637e+01 4.57544e+01 6.80371e-01 0.00000e+00 2.26268e+00 1.20839e+01 3.98339e+02 1.18949e+01 3.19860e+01 8.67026e-01
1.66189e-01 -1.60217e+01 2.34664e+02 3.30988e+01 5.40679e+01 6.29814e-01 0.00000e+00 2.47430e+00 1.27391e+01 5.69605e+02 1.28286e+01 5.95676e+01 6.22693e-01
1.48159e-01 -1.60359e+01 2.87964e+02 2.82737e+01 4.30362e+01 6.89002e-01 0.00000e+00 2.41463e+00 1.30887e+01 6.86194e+02 1.30673e+01 6.66945e+01 4.45141e-01
1.43940e-01 -1.60128e+01 2.99406e+02 2.94082e+01 4.71958e+01 7.45618e-01 0.00000e+00 2.22525e+00 1.29821e+01 6.12356e+02 1.25701e+01 4.53042e+01 5.56324e-01
1.61163e-01 -1.60289e+01 2.93377e+02 3.37894e+01 4.83763e+01 6.54853e-01 0.00000e+00 2.42928e+00 1.28207e+01 6.04185e+02 1.28651e+01 6.06844e+01 5.68965e-01
1.50384e-01 -1.60283e+01 2.92655e+02 3.03983e+01 5.01819e+01 6.38073e-01 0.00000e+00 2.58485e+00 1.33904e+01 7.99827e+02 1.35638e+01 9.07557e+01 2.94488e-01
1.61943e-01 -1.60361e+01 2.17865e+02 3.16823e+01 6.74672e+01 6.08478e-01 0.00000e+00 2.58234e+00 1.32088e+01 6.91026e+02 1.33265e+01 7.72052e+01 4.38145e-01
1.52988e-01 -1.59634e+01 2.55574e+02 3.02124e+01 5.96796e+01 6.79526e-01 0.00000e+00 2.39452e+00 1.30520e+01 6.26044e+02 1.28992e+01 5.73560e+01 5.35245e-01
1.69791e-01 -1.59604e+01 2.72986e+02 3.28808e+01 4.63179e+01 5.90544e-01 0.00000e+00 2.58736e+00 1.27848e+01 6.60630e+02 1.31171e+01 7.80120e+01 4.82818e-01
1.49302e-01 -1.59742e+01 2.77620e+02 3.27596e+01 5.66893e+01 7.01672e-01 0.00000e+00 2.33777e+00 1.30418e+01 6.19258e+02 1.28089e+01 5.35009e+01 5.45677e-01
1.65674e-01 -1.60421e+01 2.32983e+02 3.32893e+01 6.19270e+01 5.64364e-01 0.00000e+00 2.70014e+00 1.32838e+01 7.71189e+02 1.36051e+01 9.63925e+01 3.29430e-01
1.68832e-01 -1.60053e+01 2.19100e+02 3.37271e+01 4.10146e+01 6.19493e-01 0.00000e+00 2.49098e+00 1.24630e+01 5.39303e+02 1.26855e+01 5.89431e+01 6.69588e-01
1.42939e-01 -1.60433e+01 2.31851e+02 2.88540e+01 4.22051e+01 7.24808e-01 0.00000e+00 2.28373e+00 1.27212e+01 5.38068e+02 1.24279e+01 4.27539e+01 6.71486e-01
1.63638e-01 -1.59719e+01 2.26612e+02 3.24860e+01 4.95803e+01 6.59218e-01 0.00000e+00 2.38527e+00 1.25139e+01 5.01164e+02 1.24859e+01 4.74832e+01 7.27393e-01
1.43142e-01 -1.59793e+01 2.76269e+02 3.21872e+01 4.73218e+01 6.83922e-01 0.00000e+00 2.46321e+00 1.32562e+01 7.21802e+02 1.32522e+01 7.30133e+01 3.94674e-01
1.44693e-01 -1.60177e+01 2.08646e+02 2.82649e+01 5.58902e+01 6.83821e-01 0.00000e+00 2.43761e+00 1.30532e+01 6.15258e+02 1.29257e+01 5.80693e+01 5.51842e-01
1.63817e-01 -1.59608e+01 2.67155e+02 3.26881e+01 6.27223e+01 7.43893e-01 0.00000e+00 2.06123e+00 1.22486e+01 3.91598e+02 1.12659e+01 1.71070e+01 8.67248e-01
1.53849e-01 -1.60126e+01 2.39552e+02 3.02996e+01 5.13613e+01 7.30041e-01 0.00000e+00 2.17683e+00 1.24162e+01 4.43969e+02 1.18831e+01 2.87002e+01 8.08938e-01
1.68249e-01 -1.60314e+01 2.11025e+02 2.81552e+01 4.68951e+01 6.77463e-01 0.00000e+00 2.28754e+00 1.21700e+01 4.17372e+02 1.20021e+01 3.43627e+01 8.43709e-01
1.56635e-01 -1.59955e+01 2.36419e+02 3.02994e+01 4.46262e+01 5.92096e-01 0.00000e+00 2.69229e+00 1.31439e+01 7.87550e+02 1.35352e+01 9.83637e+01 3.09193e-01
1.55244e-01 -1.60460e+01 2.25193e+02 3.05224e+01 5.28618e+01 6.50472e-01 0.00000e+00 2.48632e+00 1.29463e+01 6.18082e+02 1.29901e+01 6.39379e+01 5.47489e-01
1.49859e-01 -1.60250e+01 2.81429e+02 3.10286e+01 5.47826e+01 6.44141e-01 0.00000e+00 2.56222e+00 1.33989e+01 7.82118e+02 1.35114e+01 8.61761e+01 3.15833e-01
1.60970e-01 -1.60120e+01 2.73318e+02 3.30234e+01 6.66272e+01 6.18616e-01 0.00000e+00 2.55606e+00 1.32754e+01 7.18835e+02 1.33693e+01 7.88703e+01 3.98778e-01
1.51626e-01 -1.60477e+01 2.15647e+02 3.09880e+01 5.96994e+01 6.78005e-01 0.00000e+00 2.40017e+00 1.28834e+01 5.62080e+02 1.27300e+01 5.16034e+01 6.34379e-01
1.61970e-01 -1.60045e+01 2.67162e+02 3.14290e+01 6.96894e+01 6.00171e-01 0.00000e+00 2.61486e+00 1.34154e+01 7.75499e+02 1.35642e+01 8.85856e+01 3.24030e-01
1.53271e-01 -1.59693e+01 2.75247e+02 3.24031e+01 4.32608e+01 6.72248e-01 0.00000e+00 2.42571e+00 1.28849e+01 6.21818e+02 1.29088e+01 6.18441e+01 5.41737e-01
1.48420e-01 -1.59678e+01 2.55758e+02 3.25627e+01 5.70201e+01 6.70349e-01 0.00000e+00 2.46405e+00 1.32058e+01 6.79630e+02 1.31570e+01 6.76636e+01 4.54711e-01
1.69091e-01 -1.59573e+01 2.02818e+02 3.38685e+01 5.08345e+01 6.92691e-01 0.00000e+00 2.20756e+00 1.18673e+01 3.35961e+02 1.15506e+01 2.43348e+01 9.32361e-01
1.44849e-01 -1.59870e+01 2.24156e+02 3.22157e+01 6.39217e+01 6.51143e-01 0.00000e+00 2.56500e+00 1.34709e+01 7.51542e+02 1.34819e+01 8.04535e+01 3.54664e-01
1.59336e-01 -1.60400e+01 2.47189e+02 2.82780e+01 4.18718e+01 6.20019e-01 0.00000e+00 2.57694e+00 1.28681e+01 6.94079e+02 1.31655e+01 7.96683e+01 4.33748e-01
1.49827e-01 -1.59769e+01 2.07262e+02 3.01772e+01 6.28011e+01 6.83860e-01 0.00000e+00 2.38887e+00 1.29085e+01 5.56674e+02 1.26974e+01 4.96009e+01 6.42764e-01
1.53662e-01 -1.59585e+01 2.25135e+02 3.23898e+01 6.38981e+01 6.94211e-01 0.00000e+00 2.31525e+00 1.27609e+01 5.14251e+02 1.24468e+01 4.19190e+01 7.07778e-01
1.57661e-01 -1.60120e+01 2.02032e+02 3.31473e+01 5.48730e+01 6.03094e-01 0.00000e+00 2.63521e+00 1.31436e+01 7.01758e+02 1.33840e+01 8.34246e+01 4.22767e-01
1.60908e-01 -1.59699e+01 2.95350e+02 3.04126e+01 4.71515e+01 7.44077e-01 0.00000e+00 2.10563e+00 1.23083e+01 4.36202e+02 1.16475e+01 2.43232e+01 8.19336e-01
1.48563e-01 -1.59768e+01 2.32913e+02 3.24384e+01 6.74434e+01 6.54943e-01 0.00000e+00 2.51730e+00 1.33842e+01 7.15474e+02 1.33332e+01 7.32521e+01 4.03450e-01
1.43572e-01 -1.59570e+01 2.96665e+02 2.82870e+01 4.03337e+01 7.11471e-01 0.00000e+00 2.36802e+00 1.31210e+01 6.93089e+02 1.30301e+01 6.42455e+01 4.35173e-01
1.51762e-01 -1.60459e+01 2.51679e+02 2.85540e+01 4.75319e+01 7.44387e-01 0.00000e+00 2.14446e+00 1.24540e+01 4.58285e+02 1.18408e+01 2.76101e+01 7.89299e-01
1.51361e-01 -1.60097e+01 2.50268e+02 3.16695e+01 4.80202e+01 7.43104e-01 0.00000e+00 2.14527e+00 1.24051e+01 4.43180e+02 1.18038e+01 2.69328e+01 8.10004e-01
1.56347e-01 -1.59879e+01 2.63116e+02 2.87200e+01 6.35284e+01 6.76456e-01 0.00000e+00 2.38444e+00 1.30869e+01 6.35645e+02 1.29011e+01 5.69779e+01 5.20556e-01
1.56267e-01 -1.60284e+01 2.26674e+02 2.90511e+01 6.17825e+01 6.70783e-01 0.00000e+00 2.39868e+00 1.29198e+01 5.79275e+02 1.27664e+01 5.29622e+01 6.07659e-01
1.68101e-01 -1.60472e+01 2.96536e+02 3.07637e+01 4.80398e+01 7.20525e-01 0.00000e+00 2.14625e+00 1.22338e+01 4.27471e+02 1.17445e+01 2.70740e+01 8.30789e-01
1.67601e-01 -1.59949e+01 2.13163e+02 2.98788e+01 5.43859e+01 6.56560e-01 0.00000e+00 2.36885e+00 1.24595e+01 4.78114e+02 1.23871e+01 4.40471e+01 7.61185e-01
1.55505e-01 -1.59866e+01 2.60049e+02 3.35507e+01 5.02896e+01 6.54264e-01 0.00000e+00 2.46952e+00 1.29517e+01 6.28626e+02 1.30023e+01 6.48669e+01 5.31286e-01
1.58869e-01 -1.60070e+01 2.15213e+02 3.23330e+01 4.46857e+01 5.80883e-01 0.00000e+00 2.70610e+00 1.30672e+01 7.61347e+02 1.34861e+01 9.67676e+01 3.41947e-01
1.67827e-01 -1.60116e+01 2.49180e+02 3.27502e+01 4.69826e+01 6.92879e-01 0.00000e+00 2.23095e+00 1.21782e+01 4.15557e+02 1.19065e+01 3.15202e+01 8.45992e-01
1.58182e-01 -1.59811e+01 2.58586e+02 2.81842e+01 5.88013e+01 7.05886e-01 0.00000e+00 2.25566e+00 1.27287e+01 5.27141e+02 1.23431e+01 3.94850e+01 6.88219e-01
1.55324e-01 -1.59504e+01 2.42262e+02 3.10548e+01 5.54165e+01 6.55748e-01 0.00000e+00 2.46641e+00 1.30023e+01 6.28414e+02 1.30037e+01 6.35470e+01 5.31612e-01
1.45589e-01 -1.60266e+01 2.26497e+02 2.91235e+01 5.10376e+01 6.59672e-01 0.00000e+00 2.53419e+00 1.32394e+01 7.09998e+02 1.32962e+01 7.54029e+01 4.11115e-01
1.45815e-01 -1.60405e+01 2.04189e+02 2.91098e+01 5.03501e+01 6.30385e-01 0.00000e+00 2.64658e+00 1.33705e+01 7.72143e+02 1.35700e+01 9.05512e+01 3.28230e-01
1.47411e-01 -1.60450e+01 2.44896e+02 3.03562e+01 5.10634e+01 6.70443e-01 0.00000e+00 2.47582e+00 1.31440e+01 6.75243e+02 1.31397e+01 6.83925e+01 4.61150e-01
1.55703e-01 -1.60355e+01 2.54108e+02 2.89639e+01 6.39397e+01 7.08811e-01 0.00000e+00 2.25596e+00 1.28496e+01 5.46358e+02 1.24024e+01 4.00155e+01 6.58718e-01
1.55369e-01 -1.59972e+01 2.10242e+02 2.97925e+01 4.50737e+01 7.06593e-01 0.00000e+00 2.25555e+00 1.22578e+01 4.21996e+02 1.19685e+01 3.23093e+01 8.37838e-01
1.61581e-01 -1.59721e+01 2.30628e+02 2.93062e+01 4.31257e+01 6.85136e-01 0.00000e+00 2.30745e+00 1.23652e+01 4.68883e+02 1.22237e+01 3.98228e+01 7.74396e-01
1.57351e-01 -1.60221e+01 2.29006e+02 3.04585e+01 4.67306e+01 6.71780e-01 0.00000e+00 2.38837e+00 1.26346e+01 5.33409e+02 1.25860e+01 5.00965e+01 6.78636e-01
1.60946e-01 -1.59961e+01 2.56794e+02 3.28842e+01 4.64639e+01 6.02468e-01 0.00000e+00 2.61556e+00 1.30269e+01 7.08537e+02 1.33233e+01 8.44130e+01 4.13171e-01
1.56871e-01 -1.59989e+01 2.04555e+02 3.30615e+01 4.37904e+01 6.10159e-01 0.00000e+00 2.61868e+00 1.29481e+01 6.72590e+02 1.32394e+01 8.01735e+01 4.65058e-01
1.64252e-01 -1.60499e+01 2.77168e+02 3.10574e+01 4.45242e+01 7.10578e-01 0.00000e+00 2.20107e+00 1.22973e+01 4.47268e+02 1.19551e+01 3.21286e+01 8.04465e-01
1.67918e-01 -1.59819e+01 2.81776e+02 2.97713e+01 5.27480e+01 6.90341e-01 0.00000e+00 2.25508e+00 1.24687e+01 4.84712e+02 1.22047e+01 3.79841e+01 7.51624e-01
1.41868e-01 -1.60199e+01 2.84865e+02 3.34071e+01 4.89327e+01 7.11414e-01 0.00000e+00 2.36257e+00 1.31682e+01 6.72869e+02 1.30000e+01 6.08089e+01 4.64646e-01
1.64200e-01 -1.60110e+01 2.36538e+02 3.18427e+01 6.71126e+01 6.55494e-01 0.00000e+00 2.39368e+00 1.28233e+01 5.52626e+02 1.26909e+01 5.09733e+01 6.49032e-01
1.52039e-01 -1.59532e+01 2.22092e+02 2.97035e+01 6.24831e+01 7.21110e-01 0.00000e+00 2.21579e+00 1.26150e+01 4.69475e+02 1.20602e+01 3.14019e+01 7.73554e-01
1.68626e-01 -1.59802e+01 2.39707e+02 3.25937e+01 5.05912e+01 6.91204e-01 0.00000e+00 2.22871e+00 1.21672e+01 4.05373e+02 1.18693e+01 3.03730e+01 8.58573e-01
1.64890e-01 -1.60064e+01 2.85162e+02 2.94166e+01 6.22918e+01 7.29865e-01 0.00000e+00 2.12447e+00 1.24864e+01 4.59075e+02 1.17694e+01 2.56737e+01 7.88198e-01
1.62004e-01 -1.59833e+01 2.13290e+02 3.01473e+01 6.05977e+01 7.39222e-01 0.00000e+00 2.06197e+00 1.19459e+01 3.23071e+02 1.09658e+01 1.36638e+01 9.36493e-01
1.67193e-01 -1.60223e+01 2.09464e+02 2.82688e+01 6.70524e+01 6.10148e-01 0.00000e+00 2.54230e+00 1.30582e+01 6.45684e+02 1.31444e+01 6.98731e+01 5.05300e-01
1.43012e-01 -1.59741e+01 2.98546e+02 3.15823e+01 4.70857e+01 7.35518e-01 0.00000e+00 2.26759e+00 1.30289e+01 6.29725e+02 1.27136e+01 5.02777e+01 5.29603e-01
1.51709e-01 -1.60071e+01 2.40937e+02 2.88958e+01 6.53468e+01 6.45244e-01 0.00000e+00 2.53792e+00 1.34134e+01 7.46675e+02 1.34120e+01 7.81796e+01 3.61066e-01
1.41860e-01 -1.60216e+01 2.58136e+02 2.88125e+01 6.52199e+01 6.97916e-01 0.00000e+00 2.41136e+00 1.35312e+01 7.62057e+02 1.32753e+01 6.80477e+01 3.41035e-01
1.60471e-01 -1.60021e+01 2.40399e+02 3.05936e+01 4.07776e+01 7.17323e-01 0.00000e+00 2.18623e+00 1.21442e+01 4.08527e+02 1.17593e+01 2.80021e+01 8.54720e-01
1.61178e-01 -1.60026e+01 2.08791e+02 3.02746e+01 4.72979e+01 6.61693e-01 0.00000e+00 2.39610e+00 1.24996e+01 4.97884e+02 1.24832e+01 4.75758e+01 7.32265e-01
1.55089e-01 -1.60279e+01 2.43908e+02 3.15809e+01 6.71669e+01 7.37401e-01 0.00000e+00 2.13077e+00 1.25812e+01 4.54503e+02 1.17667e+01 2.46206e+01 7.94544e-01
1.59902e-01 -1.60430e+01 2.06353e+02 3.24574e+01 6.35578e+01 5.79508e-01 0.00000e+00 2.69847e+00 1.33898e+01 7.80694e+02 1.36581e+01 9.62318e+01 3.17586e-01
1.69298e-01 -1.59618e+01 2.58478e+02 2.97775e+01 6.87165e+01 5.78930e-01 0.00000e+00 2.63196e+00 1.32890e+01 7.49835e+02 1.35013e+01 8.80862e+01 3.56903e-01
1.63826e-01 -1.60200e+01 2.55550e+02 3.02198e+01 4.50810e+01 6.67315e-01 0.00000e+00 2.36408e+00 1.25437e+01 5.25083e+02 1.25071e+01 4.86224e+01 6.91356e-01
1.57247e-01 -1.59689e+01 2.45903e+02 2.91684e+01 6.91939e+01 7.07733e-01 0.00000e+00 2.24360e+00 1.28592e+01 5.38640e+02 1.23394e+01 3.77361e+01 6.70607e-01
1.46838e-01 -1.60025e+01 2.52788e+02 3.20298e+01 5.36306e+01 7.22368e-01 0.00000e+00 2.26419e+00 1.28278e+01 5.47208e+02 1.24513e+01 4.19690e+01 6.57407e-01
1.51607e-01 -1.59886e+01 2.31655e+02 3.24615e+01 6.78410e+01 6.60125e-01 0.00000e+00 2.47096e+00 1.32228e+01 6.60146e+02 1.31244e+01 6.47820e+01 4.83542e-01
1.40744e-01 -1.60210e+01 2.74873e+02 3.19106e+01 5.95823e+01 7.36552e-01 0.00000e+00 2.26296e+00 1.32168e+01 6.48287e+02 1.27533e+01 4.87205e+01 5.01364e-01
1.67457e-01 -1.59653e+01 2.55995e+02 3.31503e+01 4.08189e+01 7.21181e-01 0.00000e+00 2.12680e+00 1.19278e+01 3.64410e+02 1.14262e+01 2.18872e+01 9.04841e-01
1.62588e-01 -1.59803e+01 2.54459e+02 3.11278e+01 5.80266e+01 7.18994e-01 0.00000e+00 2.16536e+00 1.23667e+01 4.30304e+02 1.18087e+01 2.71700e+01 8.27100e-01
1.50104e-01 -1.60407e+01 2.46024e+02 2.96767e+01 4.75381e+01 7.36498e-01 0.00000e+00 2.18320e+00 1.25123e+01 4.72452e+02 1.20032e+01 3.12728e+01 7.69312e-01
1.52104e-01 -1.60491e+01 2.13329e+02 3.17667e+01 4.19371e+01 7.40634e-01 0.00000e+00 2.12669e+00 1.20005e+01 3.58097e+02 1.13854e+01 2.03552e+01 9.11295e-01
1.61420e-01 -1.59863e+01 2.37932e+02 3.27068e+01 4.56646e+01 6.86525e-01 0.00000e+00 2.29753e+00 1.23658e+01 4.60439e+02 1.22010e+01 3.87779e+01 7.86293e-01
1.60386e-01 -1.59605e+01 2.44667e+02 2.92461e+01 6.16691e+01 6.99283e-01 0.00000e+00 2.25798e+00 1.26414e+01 4.97275e+02 1.22537e+01 3.71956e+01 7.33167e-01
1.42584e-01 -1.59777e+01 2.66227e+02 3.25528e+01 5.84546e+01 6.69164e-01 0.00000e+00 2.52072e+00 1.35103e+01 7.83340e+02 1.34971e+01 8.14831e+01 3.14333e-01
1.49454e-01 -1.60364e+01 2.09228e+02 3.35805e+01 6.36933e+01 6.32119e-01 0.00000e+00 2.59541e+00 1.33538e+01 7.19775e+02 1.34421e+01 8.04495e+01 3.97476e-01
1.44513e-01 -1.59546e+01 2.30503e+02 3.25459e+01 4.56002e+01 6.44638e-01 0.00000e+00 2.59889e+00 1.32666e+01 7.42836e+02 1.34466e+01 8.50828e+01 3.66157e-01
1.65383e-01 -1.59515e+01 2.37286e+02 3.39852e+01 6.63993e+01 5.65670e-01 0.00000e+00 2.69637e+00 1.33571e+01 7.77853e+02 1.36446e+01 9.64038e+01 3.21101e-01
1.67087e-01 -1.59604e+01 2.15293e+02 3.00878e+01 6.87108e+01 6.98676e-01 0.00000e+00 2.20022e+00 1.23064e+01 4.00465e+02 1.17793e+01 2.64249e+01 8.64492e-01
1.42219e-01 -1.60040e+01 2.00362e+02 3.19542e+01 6.66004e+01 7.14902e-01 0.00000e+00 2.30549e+00 1.28430e+01 5.05945e+02 1.24017e+01 3.88822e+01 7.20260e-01
1.46431e-01 -1.59794e+01 2.58520e+02 3.37153e+01 6.45784e+01 7.47707e-01 0.00000e+00 2.15719e+00 1.28475e+01 5.20420e+02 1.21039e+01 3.09178e+01 6.98444e-01
1.57387e-01 -1.60398e+01 2.37872e+02 2.98924e+01 5.58558e+01 7.16696e-01 0.00000e+00 2.20560e+00 1.24588e+01 4.51422e+02 1.19815e+01 3.08368e+01 7.98788e-01
1.61056e-01 -1.59720e+01 2.31376e+02 2.96557e+01 6.01421e+01 6.26263e-01 0.00000e+00 2.53228e+00 1.30822e+01 6.60453e+02 1.31692e+01 7.11086e+01 4.83083e-01
1.56031e-01 -1.60206e+01 2.19563e+02 2.82343e+01 6.28017e+01 6.52208e-01 0.00000e+00 2.47451e+00 1.30847e+01 6.36335e+02 1.30349e+01 6.31245e+01 5.19504e-01
1.57108e-01 -1.59802e+01 2.43448e+02 3.33222e+01 4.33702e+01 7.41192e-01 0.00000e+00 2.10708e+00 1.20712e+01 3.77022e+02 1.14197e+01 2.07636e+01 8.91383e-01
1.54118e-01 -1.59605e+01 2.37827e+02 3.11388e+01 4.73209e+01 6.93421e-01 0.00000e+00 2.32647e+00 1.26154e+01 5.16157e+02 1.24442e+01 4.45037e+01 7.04901e-01
1.53607e-01 -1.59791e+01 2.16889e+02 2.83696e+01 6.60344e+01 6.93994e-01 0.00000e+00 2.32031e+00 1.28575e+01 5.37728e+02 1.25007e+01 4.28604e+01 6.72009e-01
1.48041e-01 -1.59971e+01 2.57818e+02 2.88650e+01 5.92155e+01 7.29260e-01 0.00000e+00 2.23285e+00 1.29412e+01 5.70666e+02 1.24344e+01 4.02660e+01 6.21045e-01
1.69896e-01 -1.59686e+01 2.70387e+02 3.28231e+01 5.65251e+01 7.05773e-01 0.00000e+00 2.17264e+00 1.22426e+01 4.13324e+02 1.17741e+01 2.73153e+01 8.48784e-01
1.60753e-01 -1.59770e+01 2.19766e+02 3.28974e+01 5.08250e+01 6.95774e-01 0.00000e+00 2.25817e+00 1.22627e+01 4.17063e+02 1.19841e+01 3.25025e+01 8.44099e-01
1.69298e-01 -1.60206e+01 2.11195e+02 3.32318e+01 5.90023e+01 5.71234e-01 0.00000e+00 2.64866e+00 1.30463e+01 6.90100e+02 1.33458e+01 8.41290e+01 4.39483e-01
1.46141e-01 -1.59677e+01 2.62626e+02 2.89264e+01 5.61521e+01 7.36524e-01 0.00000e+00 2.22144e+00 1.29370e+01 5.73326e+02 1.24241e+01 4.00735e+01 6.16909e-01
1.60706e-01 -1.59728e+01 2.34714e+02 2.85940e+01 6.85388e+01 6.41734e-01 0.00000e+00 2.47802e+00 1.31454e+01 6.55087e+02 1.30928e+01 6.51644e+01 4.91121e-01
1.66957e-01 -1.59743e+01 2.55017e+02 3.08310e+01 6.15643e+01 6.43674e-01 0.00000e+00 2.42399e+00 1.28278e+01 5.75974e+02 1.27931e+01 5.60675e+01 6.12792e-01
1.48443e-01 -1.60323e+01 2.68089e+02 3.23153e+01 6.19630e+01 6.43723e-01 0.00000e+00 2.56918e+00 1.35098e+01 7.93562e+02 1.35719e+01 8.64583e+01 3.01940e-01
1.53545e-01 -1.60107e+01 2.93708e+02 3.28886e+01 6.52737e+01 6.37522e-01 0.00000e+00 2.55109e+00 1.34633e+01 7.82135e+02 1.35209e+01 8.44039e+01 3.15812e-01
1.49878e-01 -1.59798e+01 2.86449e+02 3.25852e+01 5.88085e+01 6.53610e-01 0.00000e+00 2.52270e+00 1.33915e+01 7.59329e+02 1.34304e+01 8.04530e+01 3.44544e-01
1.47831e-01 -1.59922e+01 2.26050e+02 3.19686e+01 4.54063e+01 6.63590e-01 0.00000e+00 2.49462e+00 1.29791e+01 6.36816e+02 1.30455e+01 6.65734e+01 5.18770e-01
1.55951e-01 -1.59779e+01 2.18980e+02 3.23862e+01 4.48399e+01 6.03997e-01 0.00000e+00 2.65050e+00 1.30890e+01 7.24356e+02 1.34041e+01 8.81043e+01 3.91156e-01
1.40399e-01 -1.60372e+01 2.17122e+02 3.23176e+01 5.48772e+01 6.80468e-01 0.00000e+00 2.48358e+00 1.32111e+01 6.62465e+02 1.31473e+01 6.63547e+01 4.80079e-01
1.47709e-01 -1.60420e+01 2.37767e+02 3.17960e+01 5.46225e+01 6.90380e-01 0.00000e+00 2.38557e+00 1.29685e+01 5.95972e+02 1.28065e+01 5.41475e+01 5.81704e-01
1.59609e-01 -1.59998e+01 2.57015e+02 3.27292e+01 5.94174e+01 6.82054e-01 0.00000e+00 2.32967e+00 1.27430e+01 5.34839e+02 1.25317e+01 4.58824e+01 6.76443e-01
1.54815e-01 -1.60382e+01 2.09530e+02 2.94692e+01 6.67615e+01 7.16666e-01 0.00000e+00 2.20733e+00 1.25086e+01 4.35397e+02 1.19130e+01 2.81788e+01 8.20402e-01
1.47267e-01 -1.59555e+01 2.56493e+02 3.06882e+01 5.99176e+01 6.87418e-01 0.00000e+00 2.40783e+00 1.32169e+01 6.69708e+02 1.30483e+01 6.17582e+01 4.69318e-01
1.54509e-01 -1.59691e+01 2.44287e+02 2.92149e+01 4.41775e+01 6.44239e-01 0.00000e+00 2.52400e+00 1.29867e+01 6.69789e+02 1.31348e+01 7.26123e+01 4.69198e-01
1.56282e-01 -1.60041e+01 2.47880e+02 3.25274e+01 5.99436e+01 7.10942e-01 0.00000e+00 2.23542e+00 1.26109e+01 4.83784e+02 1.21807e+01 3.50996e+01 7.52974e-01
1.43703e-01 -1.59792e+01 2.50000e+02 3.19045e+01 6.72475e+01 7.42627e-01 0.00000e+00 2.19562e+00 1.30533e+01 5.72590e+02 1.23503e+01 3.61553e+01 6.18053e-01
1.69197e-01 -1.59813e+01 2.38619e+02 2.83987e+01 6.11917e+01 6.71211e-01 0.00000e+00 2.30727e+00 1.25314e+01 4.84922e+02 1.23027e+01 4.00933e+01 7.51317e-01
1.61861e-01 -1.60343e+01 2.51525e+02 3.04364e+01 6.47126e+01 7.15734e-01 0.00000e+00 2.18040e+00 1.25270e+01 4.58591e+02 1.19384e+01 2.91289e+01 7.88872e-01
1.63325e-01 -1.60280e+01 2.94413e+02 2.92725e+01 5.74821e+01 6.90660e-01 0.00000e+00 2.28893e+00 1.27475e+01 5.51238e+02 1.24937e+01 4.50108e+01 6.51179e-01
1.63694e-01 -1.59822e+01 2.99554e+02 3.37270e+01 5.23976e+01 7.43976e-01 0.00000e+00 2.08109e+00 1.22349e+01 4.09504e+02 1.14586e+01 2.07303e+01 8.53517e-01
1.59223e-01 -1.60317e+01 2.31720e+02 3.14088e+01 5.74432e+01 6.68099e-01 0.00000e+00 2.38457e+00 1.27411e+01 5.39865e+02 1.26286e+01 4.97658e+01 6.68723e-01
1.69688e-01 -1.60473e+01 2.28617e+02 2.90466e+01 5.92572e+01 7.07648e-01 0.00000e+00 2.15601e+00 1.21124e+01 3.74575e+02 1.15514e+01 2.29033e+01 8.94052e-01
1.41987e-01 -1.60439e+01 2.11455e+02 2.94408e+01 6.29641e+01 6.96657e-01 0.00000e+00 2.39964e+00 1.31571e+01 6.19880e+02 1.28928e+01 5.44690e+01 5.44719e-01
1.64986e-01 -1.60229e+01 2.42190e+02 2.85150e+01 4.99899e+01 7.25429e-01 0.00000e+00 2.12521e+00 1.21020e+01 3.82832e+02 1.14852e+01 2.18755e+01 8.84940e-01
1.52503e-01 -1.59664e+01 2.04079e+02 3.26433e+01 6.18656e+01 6.36038e-01 0.00000e+00 2.55631e+00 1.31740e+01 6.65085e+02 1.32429e+01 7.24082e+01 4.76178e-01
1.60586e-01 -1.60327e+01 2.32758e+02 3.25533e+01 4.02216e+01 7.49998e-01 0.00000e+00 2.04218e+00 1.17707e+01 3.20308e+02 1.08548e+01 1.31098e+01 8.65320e-01
1.60628e-01 -1.60382e+01 2.23229e+02 2.83469e+01 4.52147e+01 6.62273e-01 0.00000e+00 2.40458e+00 1.25907e+01 5.34149e+02 1.25897e+01 5.12760e+01 6.77502e-01
1.64742e-01 -1.60224e+01 2.54911e+02 3.31010e+01 4.68051e+01 5.82087e-01 0.00000e+00 2.65318e+00 1.29745e+01 7.19750e+02 1.33497e+01 8.88273e+01 3.97510e-01
1.63352e-01 -1.60262e+01 2.07541e+02 3.37162e+01 5.00364e+01 5.92859e-01 0.00000e+00 2.62387e+00 1.29470e+01 6.64772e+02 1.32419e+01 8.00076e+01 4.76643e-01
1.60601e-01 -1.60132e+01 2.29603e+02 3.05339e+01 4.38540e+01 6.23375e-01 0.00000e+00 2.54762e+00 1.28303e+01 6.37832e+02 1.30537e+01 7.16404e+01 5.17222e-01
1.48669e-01 -1.60233e+01 2.68104e+02 3.34395e+01 5.15988e+01 6.49219e-01 0.00000e+00 2.54646e+00 1.32865e+01 7.36701e+02 1.33922e+01 8.06752e+01 3.74367e-01
1.58371e-01 -1.59554e+01 2.19092e+02 2.97496e+01 4.10293e+01 7.17493e-01 0.00000e+00 2.19188e+00 1.20839e+01 3.90044e+02 1.16921e+01 2.66223e+01 8.76735e-01
1.56898e-01 -1.59606e+01 2.72900e+02 3.10775e+01 6.76265e+01 6.57658e-01 0.00000e+00 2.44867e+00 1.32319e+01 6.84069e+02 1.31387e+01 6.62415e+01 4.48231e-01
1.68966e-01 -1.60140e+01 2.82819e+02 3.18518e+01 6.89547e+01 6.88728e-01 0.00000e+00 2.24492e+00 1.26506e+01 5.02253e+02 1.22543e+01 3.72288e+01 7.25773e-01
1.57217e-01 -1.59843e+01 2.69810e+02 3.14050e+01 4.26130e+01 6.59717e-01 0.00000e+00 2.44350e+00 1.28130e+01 6.12239e+02 1.28854e+01 6.22139e+01 5.56505e-01
1.59650e-01 -1.59582e+01 2.33597e+02 3.34277e+01 5.17416e+01 6.94120e-01 0.00000e+00 2.27577e+00 1.24083e+01 4.52442e+02 1.21512e+01 3.62695e+01 7.97387e-01
1.65576e-01 -1.60470e+01 2.45648e+02 3.24500e+01 5.82433e+01 7.18352e-01 0.00000e+00 2.14108e+00 1.21842e+01 3.87707e+02 1.15789e+01 2.30732e+01 8.79418e-01
1.54771e-01 -1.59833e+01 2.29055e+02 3.30475e+01 4.61944e+01 7.25141e-01 0.00000e+00 2.18186e+00 1.22208e+01 4.05303e+02 1.17584e+01 2.70006e+01 8.58658e-01
1.65482e-01 -1.59762e+01 2.09842e+02 3.19257e+01 6.45058e+01 6.03649e-01 0.00000e+00 2.57115e+00 1.30577e+01 6.52007e+02 1.32013e+01 7.30758e+01 4.95753e-01
1.65551e-01 -1.60068e+01 2.94012e+02 2.83738e+01 5.85581e+01 7.13127e-01 0.00000e+00 2.19118e+00 1.25655e+01 4.94482e+02 1.20917e+01 3.35240e+01 7.37297e-01
1.64909e-01 -1.59924e+01 2.19098e+02 3.32715e+01 5.16716e+01 7.40890e-01 0.00000e+00 2.03834e+00 1.16984e+01 2.91515e+02 1.07089e+01 1.13516e+01 8.61628e-01
1.53319e-01 -1.59953e+01 2.32029e+02 3.25345e+01 5.13047e+01 6.39982e-01 0.00000e+00 2.53959e+00 1.30662e+01 6.65201e+02 1.31860e+01 7.26878e+01 4.76004e-01
1.47788e-01 -1.60263e+01 2.58947e+02 2.97425e+01 6.81861e+01 6.68643e-01 0.00000e+00 2.47899e+00 1.35064e+01 7.65265e+02 1.33822e+01 7.43948e+01 3.36934e-01
1.53967e-01 -1.59714e+01 2.15544e+02 3.38222e+01 5.94543e+01 7.30736e-01 0.00000e+00 2.15028e+00 1.22347e+01 3.79566e+02 1.15802e+01 2.24559e+01 8.88580e-01
1.64734e-01 -1.60158e+01 2.62477e+02 2.86506e+01 6.62678e+01 7.07330e-01 0.00000e+00 2.20200e+00 1.26291e+01 4.91337e+02 1.20929e+01 3.26518e+01 7.41929e-01
1.48051e-01 -1.59618e+01 2.04878e+02 2.85231e+01 5.54419e+01 6.33068e-01 0.00000e+00 2.61635e+00 1.33590e+01 7.50625e+02 1.34998e+01 8.54344e+01 3.55865e-01
1.54865e-01 -1.59888e+01 2.54857e+02 3.27810e+01 6.11388e+01 6.64997e-01 0.00000e+00 2.43122e+00 1.30537e+01 6.26339e+02 1.29682e+01 6.03967e+01 5.34793e-01
1.42675e-01 -1.60324e+01 2.24181e+02 3.34418e+01 5.55410e+01 7.13227e-01 0.00000e+00 2.32011e+00 1.28632e+01 5.43121e+02 1.25513e+01 4.46218e+01 6.63710e-01
1.66888e-01 -1.60277e+01 2.84832e+02 3.10213e+01 4.79005e+01 6.91825e-01 0.00000e+00 2.25598e+00 1.24127e+01 4.78593e+02 1.21845e+01 3.80653e+01 7.60495e-01
1.52900e-01 -1.59943e+01 2.93880e+02 3.20711e+01 6.18206e+01 6.72001e-01 0.00000e+00 2.42983e+00 1.32455e+01 6.95817e+02 1.31514e+01 6.70030e+01 4.31252e-01
1.61033e-01 -1.60195e+01 2.59725e+02 2.98533e+01 6.94905e+01 6.35923e-01 0.00000e+00 2.49742e+00 1.32398e+01 6.92452e+02 1.32215e+01 7.06139e+01 4.36090e-01
1.41639e-01 -1.60444e+01 2.81791e+02 3.23049e+01 4.72772e+01 7.47458e-01 0.00000e+00 2.21887e+00 1.29146e+01 5.82106e+02 1.24758e+01 4.23371e+01 6.03255e-01
1.58323e-01 -1.59793e+01 2.24810e+02 2.83153e+01 4.39956e+01 7.14164e-01 0.00000e+00 2.21087e+00 1.22286e+01 4.19654e+02 1.18534e+01 2.96027e+01 8.40821e-01
1.40159e-01 -1.60304e+01 2.16462e+02 3.05942e+01 5.94122e+01 7.40979e-01 0.00000e+00 2.21307e+00 1.27900e+01 5.00832e+02 1.21659e+01 3.27753e+01 7.27888e-01
1.52159e-01 -1.60197e+01 2.04914e+02 3.12183e+01 6.71991e+01 6.95466e-01 0.00000e+00 2.31645e+00 1.27261e+01 4.92511e+02 1.23752e+01 3.94672e+01 7.40202e-01
1.59625e-01 -1.59532e+01 2.94092e+02 3.12667e+01 4.45604e+01 6.47233e-01 0.00000e+00 2.47556e+00 1.29035e+01 6.48936e+02 1.30279e+01 6.85047e+01 5.00383e-01
1.68322e-01 -1.59550e+01 2.12106e+02 2.95470e+01 6.65652e+01 6.70673e-01 0.00000e+00 2.30614e+00 1.24801e+01 4.55104e+02 1.22146e+01 3.71670e+01 7.93713e-01
1.65159e-01 -1.59598e+01 2.28944e+02 3.11599e+01 6.00789e+01 5.75919e-01 0.00000e+00 2.67142e+00 1.32384e+01 7.53847e+02 1.35287e+01 9.19069e+01 3.51652e-01
1.61379e-01 -1.60056e+01 2.00794e+02 3.05387e+01 4.94724e+01 6.39691e-01 0.00000e+00 2.47740e+00 1.26768e+01 5.52607e+02 1.27684e+01 5.76580e+01 6.49061e-01
1.57416e-01 -1.60024e+01 2.63464e+02 3.19630e+01 4.97160e+01 6.69429e-01 0.00000e+00 2.40081e+00 1.28111e+01 5.84201e+02 1.27727e+01 5.58918e+01 5.99998e-01
1.54890e-01 -1.60069e+01 2.98519e+02 2.89886e+01 4.14480e+01 6.40234e-01 0.00000e+00 2.54531e+00 1.30800e+01 7.37868e+02 1.33026e+01 8.25655e+01 3.72799e-01
1.66831e-01 -1.59919e+01 2.40975e+02 3.07583e+01 6.80089e+01 6.38217e-01 0.00000e+00 2.44133e+00 1.29206e+01 5.90906e+02 1.28671e+01 5.76674e+01 5.89574e-01
1.68189e-01 -1.60443e+01 2.19738e+02 3.02987e+01 6.28850e+01 7.14801e-01 0.00000e+00 2.12886e+00 1.20504e+01 3.50937e+02 1.13753e+01 1.96232e+01 9.18380e-01
1.67556e-01 -1.59589e+01 2.76722e+02 2.80861e+01 4.95252e+01 7.25135e-01 0.00000e+00 2.12914e+00 1.22108e+01 4.16930e+02 1.16371e+01 2.46751e+01 8.44266e-01
1.45072e-01 -1.60310e+01 2.16611e+02 3.30034e+01 5.16781e+01 6.44719e-01 0.00000e+00 2.58947e+00 1.32750e+01 7.19095e+02 1.34052e+01 8.09968e+01 3.98418e-01
1.62534e-01 -1.59523e+01 2.23110e+02 3.02688e+01 5.24403e+01 6.63226e-01 0.00000e+00 2.38117e+00 1.25848e+01 5.10652e+02 1.25157e+01 4.75544e+01 7.13200e-01
1.62249e-01 -1.59742e+01 2.33314e+02 2.92788e+01 5.14503e+01 6.78711e-01 0.00000e+00 2.32686e+00 1.25231e+01 4.93408e+02 1.23621e+01 4.25272e+01 7.38881e-01
1.50003e-01 -1.60348e+01 2.20331e+02 3.27801e+01 4.18440e+01 6.89799e-01 0.00000e+00 2.36644e+00 1.25774e+01 5.13924e+02 1.24937e+01 4.69623e+01 7.08272e-01
1.50319e-01 -1.59507e+01 2.77381e+02 3.29688e+01 5.80665e+01 6.66077e-01 0.00000e+00 2.46894e+00 1.32495e+01 7.01302e+02 1.32206e+01 7.06137e+01 4.23415e-01
1.48124e-01 -1.60389e+01 2.95795e+02 2.81660e+01 5.90115e+01 6.77912e-01 0.00000e+00 2.45565e+00 1.34471e+01 7.75048e+02 1.33703e+01 7.58779e+01 3.24593e-01
1.65921e-01 -1.59656e+01 2.35860e+02 3.03656e+01 5.69598e+01 6.81742e-01 0.00000e+00 2.28575e+00 1.24410e+01 4.61280e+02 1.21910e+01 3.72615e+01 7.85117e-01
1.50888e-01 -1.60493e+01 2.68447e+02 3.19451e+01 4.49663e+01 6.34440e-01 0.00000e+00 2.58805e+00 1.32103e+01 7.51325e+02 1.34262e+01 8.62382e+01 3.54948e-01
1.50782e-01 -1.60013e+01 2.88703e+02 3.26986e+01 4.69510e+01 7.23755e-01 0.00000e+00 2.24689e+00 1.27373e+01 5.47031e+02 1.24188e+01 4.24245e+01 6.57680e-01
1.56007e-01 -1.59846e+01 2.51914e+02 2.89918e+01 4.59861e+01 6.55329e-01 0.00000e+00 2.47085e+00 1.29200e+01 6.35676e+02 1.29907e+01 6.54846e+01 5.20508e-01
1.64251e-01 -1.60079e+01 2.12504e+02 2.84876e+01 6.30174e+01 5.97772e-01 0.00000e+00 2.60909e+00 1.31929e+01 7.08241e+02 1.33733e+01 8.14498e+01 4.13588e-01
1.52207e-01 -1.59584e+01 2.08986e+02 3.30722e+01 4.24299e+01 6.85589e-01 0.00000e+00 2.36376e+00 1.24651e+01 4.83249e+02 1.23902e+01 4.42210e+01 7.53752e-01
1.67802e-01 -1.60351e+01 2.81337e+02 3.26787e+01 6.86727e+01 7.00011e-01 0.00000e+00 2.20826e+00 1.25861e+01 4.80656e+02 1.21010e+01 3.31285e+01 7.57513e-01
1.61761e-01 -1.60480e+01 2.52047e+02 3.35183e+01 6.85741e+01 6.89595e-01 0.00000e+00 2.27861e+00 1.27087e+01 5.05134e+02 1.23456e+01 3.92057e+01 7.21472e-01
1.62742e-01 -1.59948e+01 2.81779e+02 3.20944e+01 4.22948e+01 6.89049e-01 0.00000e+00 2.29336e+00 1.24620e+01 5.02195e+02 1.23266e+01 4.27057e+01 7.25859e-01
1.57147e-01 -1.59912e+01 2.54514e+02 2.85531e+01 6.62198e+01 6.63599e-01 0.00000e+00 2.42582e+00 1.31594e+01 6.57896e+02 1.30227e+01 6.15253e+01 4.86909e-01
1.44154e-01 -1.60318e+01 2.29364e+02 3.34368e+01 5.57962e+01 7.21434e-01 0.00000e+00 2.27406e+00 1.27836e+01 5.18556e+02 1.23879e+01 3.97669e+01 7.01270e-01
1.64910e-01 -1.60344e+01 2.27765e+02 3.31708e+01 5.47978e+01 6.44031e-01 0.00000e+00 2.43072e+00 1.26579e+01 5.34270e+02 1.26738e+01 5.32362e+01 6.77315e-01
1.47888e-01 -1.59995e+01 2.91058e+02 3.13281e+01 5.48191e+01 7.07768e-01 0.00000e+00 2.33347e+00 1.31106e+01 6.49308e+02 1.28795e+01 5.59956e+01 4.99822e-01
1.65832e-01 -1.60446e+01 2.64569e+02 3.07406e+01 4.39196e+01 6.88932e-01 0.00000e+00 2.26917e+00 1.23381e+01 4.66188e+02 1.21527e+01 3.78814e+01 7.78213e-01
1.58699e-01 -1.59902e+01 2.69696e+02 3.19768e+01 5.33554e+01 6.39160e-01 0.00000e+00 2.50482e+00 1.30378e+01 6.64101e+02 1.31337e+01 7.06446e+01 4.77641e-01
1.40399e-01 -1.59891e+01 2.33928e+02 3.34705e+01 6.75001e+01 6.85705e-01 0.00000e+00 2.45884e+00 1.34587e+01 7.15602e+02 1.32665e+01 6.77146e+01 4.03271e-01
1.48787e-01 -1.60440e+01 2.20945e+02 3.08657e+01 6.37940e+01 7.38738e-01 0.00000e+00 2.15761e+00 1.25705e+01 4.45739e+02 1.18198e+01 2.56762e+01 8.06543e-01
1.67734e-01 -1.59561e+01 2.69453e+02 3.32629e+01 6.43010e+01 6.63055e-01 0.00000e+00 2.34413e+00 1.27075e+01 5.29428e+02 1.25405e+01 4.67034e+01 6.84726e-01
1.61263e-01 -1.59967e+01 2.80802e+02 3.13529e+01 4.57357e+01 6.88448e-01 0.00000e+00 2.30665e+00 1.25740e+01 5.23573e+02 1.24287e+01 4.49903e+01 6.93653e-01
1.59724e-01 -1.60254e+01 2.22006e+02 3.36312e+01 5.47072e+01 6.63927e-01 0.00000e+00 2.39194e+00 1.26331e+01 5.13522e+02 1.25630e+01 4.84639e+01 7.08878e-01
1.46815e-01 -1.60273e+01 2.96801e+02 3.29305e+01 4.75269e+01 6.93662e-01 0.00000e+00 2.39823e+00 1.31172e+01 6.76005e+02 1.30470e+01 6.44611e+01 4.60029e-01
1.68138e-01 -1.59874e+01 2.56188e+02 3.00355e+01 5.79459e+01 7.15894e-01 0.00000e+00 2.14404e+00 1.22336e+01 4.04736e+02 1.16421e+01 2.42826e+01 8.59347e-01
1.48155e-01 -1.59864e+01 2.05900e+02 3.07967e+01 6.21849e+01 6.94474e-01 0.00000e+00 2.35523e+00 1.28295e+01 5.28111e+02 1.25582e+01 4.49820e+01 6.86738e-01
1.64319e-01 -1.60406e+01 2.01204e+02 2.88556e+01 5.42100e+01 7.25577e-01 0.00000e+00 2.10462e+00 1.17949e+01 3.06401e+02 1.10884e+01 1.59626e+01 9.56437e-01
1.65177e-01 -1.59878e+01 2.80800e+02 2.82298e+01 6.42672e+01 6.79146e-01 0.00000e+00 2.31510e+00 1.28415e+01 5.69950e+02 1.25871e+01 4.72380e+01 6.22158e-01
1.41560e-01 -1.59620e+01 2.23948e+02 3.23863e+01 4.55290e+01 6.58268e-01 0.00000e+00 2.57026e+00 1.32466e+01 7.22925e+02 1.33741e+01 8.03542e+01 3.93125e-01
1.67090e-01 -1.60180e+01 2.69243e+02 3.24467e+01 5.17463e+01 6.57882e-01 0.00000e+00 2.37230e+00 1.26037e+01 5.30447e+02 1.25609e+01 4.96511e+01 6.83169e-01
1.52675e-01 -1.60085e+01 2.78904e+02 3.29973e+01 6.45554e+01 6.48642e-01 0.00000e+00 2.51453e+00 1.33759e+01 7.38826e+02 1.33799e+01 7.71612e+01 3.71513e-01
1.60622e-01 -1.59676e+01 2.13134e+02 2.96052e+01 6.61204e+01 6.66702e-01 0.00000e+00 2.37724e+00 1.27793e+01 5.31398e+02 1.25929e+01 4.73010e+01 6.81715e-01
1.57939e-01 -1.59953e+01 2.89920e+02 3.17405e+01 4.70896e+01 6.97708e-01 0.00000e+00 2.29727e+00 1.26754e+01 5.44312e+02 1.24901e+01 4.59958e+01 6.61874e-01
1.53723e-01 -1.59514e+01 2.27650e+02 3.34412e+01 5.50901e+01 7.25559e-01 0.00000e+00 2.18349e+00 1.23518e+01 4.17822e+02 1.18209e+01 2.73070e+01 8.43142e-01
1.52162e-01 -1.59954e+01 2.74546e+02 3.34769e+01 6.02464e+01 6.37496e-01 0.00000e+00 2.56000e+00 1.33756e+01 7.56304e+02 1.34657e+01 8.28927e+01 3.48456e-01
1.58618e-01 -1.60338e+01 2.62933e+02 2.86653e+01 5.69831e+01 7.19853e-01 0.00000e+00 2.19813e+00 1.25936e+01 4.90010e+02 1.20950e+01 3.31219e+01 7.43878e-01
1.69085e-01 -1.59847e+01 2.99284e+02 3.15606e+01 6.04998e+01 6.09485e-01 0.00000e+00 2.53238e+00 1.30415e+01 6.74852e+02 1.31893e+01 7.41134e+01 4.61726e-01
1.41382e-01 -1.59778e+01 2.18182e+02 3.19863e+01 4.33938e+01 6.56122e-01 0.00000e+00 2.58116e+00 1.32186e+01 7.20941e+02 1.33716e+01 8.10903e+01 3.95863e-01
1.58221e-01 -1.60097e+01 2.26479e+02 3.12588e+01 6.94696e+01 7.41489e-01 0.00000e+00 2.08012e+00 1.23379e+01 3.90402e+02 1.13106e+01 1.72330e+01 8.76323e-01
1.60945e-01 -1.59726e+01 2.78453e+02 3.08718e+01 6.58047e+01 6.93582e-01 0.00000e+00 2.28350e+00 1.28557e+01 5.58543e+02 1.25104e+01 4.38546e+01 6.39867e-01
1.47511e-01 -1.60256e+01 2.49126e+02 3.30074e+01 4.62169e+01 7.05655e-01 0.00000e+00 2.32751e+00 1.27776e+01 5.55416e+02 1.25850e+01 4.79058e+01 6.44713e-01
1.54242e-01 -1.60081e+01 2.83731e+02 3.35984e+01 5.87925e+01 7.42173e-01 0.00000e+00 2.14085e+00 1.26199e+01 4.84403e+02 1.19466e+01 2.88422e+01 7.52073e-01
1.54901e-01 -1.59509e+01 2.54950e+02 2.96047e+01 5.45064e+01 6.85246e-01 0.00000e+00 2.35985e+00 1.28755e+01 5.81542e+02 1.27107e+01 5.17674e+01 6.04133e-01
1.65125e-01 -1.59783e+01 2.61055e+02 3.22741e+01 6.02978e+01 6.27215e-01 0.00000e+00 2.49499e+00 1.29715e+01 6.30383e+02 1.30428e+01 6.63881e+01 5.28595e-01
1.49221e-01 -1.60073e+01 2.81980e+02 3.38492e+01 6.37563e+01 6.71823e-01 0.00000e+00 2.45297e+00 1.33471e+01 7.16690e+02 1.32509e+01 7.00347e+01 4.01757e-01
1.55692e-01 -1.59658e+01 2.23255e+02 3.16977e+01 5.10996e+01 6.25795e-01 0.00000e+00 2.57424e+00 1.30702e+01 6.78288e+02 1.32469e+01 7.65963e+01 4.56678e-01
1.58538e-01 -1.59964e+01 2.19512e+02 2.89281e+01 5.27240e+01 6.72830e-01 0.00000e+00 2.37486e+00 1.26510e+01 5.22144e+02 1.25395e+01 4.75328e+01 6.95826e-01
1.56726e-01 -1.60164e+01 2.48749e+02 3.20973e+01 5.90214e+01 7.49283e-01 0.00000e+00 2.07646e+00 1.22993e+01 3.99615e+02 1.13728e+01 1.85961e+01 8.65508e-01
1.65492e-01 -1.60395e+01 2.41056e+02 3.20676e+01 5.16237e+01 6.89583e-01 0.00000e+00 2.25722e+00 1.23115e+01 4.36138e+02 1.20466e+01 3.41638e+01 8.19420e-01
1.69007e-01 -1.59870e+01 2.99617e+02 3.27189e+01 4.62697e+01 6.22764e-01 0.00000e+00 2.48786e+00 1.27337e+01 6.11531e+02 1.29193e+01 6.62055e+01 5.57598e-01
1.64209e-01 -1.59691e+01 2.83385e+02 3.02588e+01 6.54882e+01 6.83154e-01 0.00000e+00 2.30295e+00 1.28337e+01 5.60416e+02 1.25497e+01 4.56946e+01 6.36962e-01
1.65279e-01 -1.59988e+01 2.10499e+02 3.26804e+01 6.48371e+01 6.92841e-01 0.00000e+00 2.23231e+00 1.22497e+01 3.92788e+02 1.18508e+01 2.85099e+01 8.73555e-01
1.55498e-01 -1.60425e+01 2.46258e+02 3.35765e+01 4.08984e+01 6.12355e-01 0.00000e+00 2.62444e+00 1.30308e+01 7.18662e+02 1.33442e+01 8.60829e+01 3.99017e-01
1.68820e-01 -1.59540e+01 2.89253e+02 2.81142e+01 5.90312e+01 5.84896e-01 0.00000e+00 2.62382e+00 1.31741e+01 7.53882e+02 1.34470e+01 8.90991e+01 3.51607e-01
1.55773e-01 -1.60000e+01 2.68564e+02 3.35720e+01 5.36786e+01 7.33882e-01 0.00000e+00 2.15662e+00 1.24632e+01 4.54134e+02 1.18897e+01 2.85576e+01 7.95054e-01
1.61725e-01 -1.59678e+01 2.83651e+02 3.08957e+01 5.35872e+01 6.03951e-01 0.00000e+00 2.60969e+00 1.31945e+01 7.47132e+02 1.34398e+01 8.74517e+01 3.60463e-01
1.40815e-01 -1.60466e+01 2.78561e+02 2.94810e+01 4.80165e+01 7.14114e-01 0.00000e+00 2.36648e+00 1.32327e+01 6.98057e+02 1.30583e+01 6.28623e+01 4.28044e-01
1.50474e-01 -1.59733e+01 2.89780e+02 3.33467e+01 4.37620e+01 7.45117e-01 0.00000e+00 2.16550e+00 1.25494e+01 4.94558e+02 1.20591e+01 3.28195e+01 7.37185e-01
1.69527e-01 -1.59943e+01 2.29755e+02 3.07179e+01 6.57065e+01 7.39567e-01 0.00000e+00 2.02113e+00 1.19165e+01 3.17478e+02 1.06521e+01 1.01723e+01 7.20682e-01
1.59165e-01 -1.60154e+01 2.50409e+02 3.29219e+01 4.25444e+01 7.43894e-01 0.00000e+00 2.08754e+00 1.20200e+01 3.69613e+02 1.13115e+01 1.90930e+01 8.99379e-01
1.65796e-01 -1.59804e+01 2.58389e+02 3.01987e+01 5.80603e+01 6.39548e-01 0.00000e+00 2.45025e+00 1.28659e+01 5.99317e+02 1.28855e+01 6.02626e+01 5.76514e-01
1.45669e-01 -1.59804e+01 2.72655e+02 2.99107e+01 6.99176e+01 7.42659e-01 0.00000e+00 2.19782e+00 1.32658e+01 6.50342e+02 1.25493e+01 4.09863e+01 4.98261e-01
1.57748e-01 -1.59684e+01 2.00192e+02 2.80713e+01 4.84635e+01 6.80056e-01 0.00000e+00 2.35049e+00 1.24492e+01 4.71433e+02 1.23226e+01 4.17334e+01 7.70767e-01
1.59815e-01 -1.60453e+01 2.60156e+02 3.26257e+01 5.11821e+01 7.48315e-01 0.00000e+00 2.06938e+00 1.21411e+01 3.81286e+02 1.12828e+01 1.79269e+01 8.86630e-01
1.69171e-01 -1.59697e+01 2.00318e+02 3.26708e+01 6.14167e+01 7.23209e-01 0.00000e+00 2.07548e+00 1.16436e+01 2.72936e+02 1.08436e+01 1.29274e+01 9.77642e-01
1.68671e-01 -1.59891e+01 2.39366e+02 2.85501e+01 6.18760e+01 7.27375e-01 0.00000e+00 2.08757e+00 1.21210e+01 3.69257e+02 1.12744e+01 1.77554e+01 8.99757e-01
1.42802e-01 -1.59753e+01 2.12762e+02 3.24166e+01 4.86151e+01 6.66656e-01 0.00000e+00 2.52188e+00 1.31180e+01 6.60561e+02 1.31686e+01 6.99706e+01 4.82921e-01
1.58495e-01 -1.59708e+01 2.61626e+02 3.18265e+01 4.07903e+01 6.31537e-01 0.00000e+00 2.53594e+00 1.28720e+01 6.58895e+02 1.30945e+01 7.35707e+01 4.85413e-01
1.65908e-01 -1.59718e+01 2.20625e+02 3.15128e+01 5.81680e+01 5.67703e-01 0.00000e+00 2.69150e+00 1.32023e+01 7.55579e+02 1.35365e+01 9.41322e+01 3.49398e-01
1.41775e-01 -1.60075e+01 2.19689e+02 3.07229e+01 5.03875e+01 7.29799e-01 0.00000e+00 2.25754e+00 1.27010e+01 5.03973e+02 1.22832e+01 3.73767e+01 7.23207e-01
1.52619e-01 -1.60459e+01 2.02359e+02 3.19321e+01 6.59101e+01 7.18635e-01 0.00000e+00 2.20825e+00 1.23937e+01 4.04266e+02 1.18292e+01 2.67088e+01 8.59917e-01
1.69640e-01 -1.60088e+01 2.50829e+02 3.33994e+01 5.75159e+01 6.64142e-01 0.00000e+00 2.32453e+00 1.24708e+01 4.76841e+02 1.23244e+01 4.15739e+01 7.63019e-01
1.46639e-01 -1.60282e+01 2.47262e+02 3.01314e+01 4.92210e+01 6.37352e-01 0.00000e+00 2.61458e+00 1.34003e+01 7.92722e+02 1.35820e+01 9.12439e+01 3.02947e-01
1.55369e-01 -1.60274e+01 2.81785e+02 3.37387e+01 6.95579e+01 7.41340e-01 0.00000e+00 2.13070e+00 1.27654e+01 5.05467e+02 1.19575e+01 2.79885e+01 7.20974e-01
1.59608e-01 -1.59960e+01 2.11248e+02 3.30626e+01 5.81970e+01 6.14306e-01 0.00000e+00 2.57906e+00 1.30670e+01 6.60038e+02 1.32298e+01 7.48178e+01 4.83703e-01
1.58683e-01 -1.59914e+01 2.31984e+02 3.02484e+01 4.33434e+01 6.03481e-01 0.00000e+00 2.63510e+00 1.29851e+01 7.22421e+02 1.33263e+01 8.69450e+01 3.93820e-01
1.64538e-01 -1.59633e+01 2.45128e+02 2.97558e+01 6.21402e+01 6.84814e-01 0.00000e+00 2.28537e+00 1.26017e+01 4.92898e+02 1.22994e+01 3.91052e+01 7.39632e-01
1.41967e-01 -1.60076e+01 2.44125e+02 3.19618e+01 6.33875e+01 7.11315e-01 0.00000e+00 2.34259e+00 1.32236e+01 6.42439e+02 1.28766e+01 5.31730e+01 5.10218e-01
1.50432e-01 -1.60233e+01 2.36400e+02 2.84703e+01 4.85433e+01 6.70101e-01 0.00000e+00 2.45512e+00 1.30017e+01 6.37960e+02 1.29930e+01 6.33961e+01 5.17028e-01
1.67801e-01 -1.60221e+01 2.02413e+02 3.01982e+01 5.32325e+01 5.68511e-01 0.00000e+00 2.67652e+00 1.29753e+01 7.17926e+02 1.33602e+01 8.94161e+01 4.00039e-01
1.65631e-01 -1.59577e+01 2.10482e+02 3.24933e+01 5.35074e+01 5.63676e-01 0.00000e+00 2.70487e+00 1.31035e+01 7.47993e+02 1.34930e+01 9.46768e+01 3.59326e-01
1.69503e-01 -1.59895e+01 2.48518e+02 3.04867e+01 4.78795e+01 6.19801e-01 0.00000e+00 2.49330e+00 1.26747e+01 5.88180e+02 1.28510e+01 6.33253e+01 5.93811e-01
1.64931e-01 -1.59837e+01 2.19872e+02 3.29982e+01 4.70706e+01 6.17510e-01 0.00000e+00 2.52820e+00 1.27235e+01 5.91773e+02 1.29249e+01 6.57804e+01 5.88226e-01
1.51322e-01 -1.60424e+01 2.78932e+02 3.02709e+01 6.01827e+01 7.28515e-01 0.00000e+00 2.21930e+00 1.29088e+01 5.66243e+02 1.24026e+01 3.96487e+01 6.27917e-01
1.62702e-01 -1.59991e+01 2.36820e+02 3.09951e+01 5.13657e+01 6.39744e-01 0.00000e+00 2.46962e+00 1.27879e+01 5.86090e+02 1.28625e+01 6.06393e+01 5.97059e-01
1.55862e-01 -1.59845e+01 2.25699e+02 2.97467e+01 6.62485e+01 7.46364e-01 0.00000e+00 2.07836e+00 1.23738e+01 4.00882e+02 1.13326e+01 1.74990e+01 8.63993e-01
1.50193e-01 -1.59630e+01 2.31760e+02 3.27065e+01 5.77844e+01 6.98093e-01 0.00000e+00 2.32919e+00 1.28062e+01 5.36106e+02 1.25418e+01 4.51134e+01 6.74498e-01
1.67544e-01 -1.60087e+01 2.14317e+02 2.99137e+01 5.16128e+01 6.78778e-01 0.00000e+00 2.28337e+00 1.22274e+01 4.18302e+02 1.20224e+01 3.41266e+01 8.42534e-01
1.60677e-01 -1.60160e+01 2.11970e+02 3.21365e+01 6.12008e+01 6.13759e-01 0.00000e+00 2.57358e+00 1.30963e+01 6.61962e+02 1.32367e+01 7.44007e+01 4.80829e-01
1.54048e-01 -1.60396e+01 2.41702e+02 2.85229e+01 4.94860e+01 6.84840e-01 0.00000e+00 2.36757e+00 1.27927e+01 5.67053e+02 1.26647e+01 5.11535e+01 6.26658e-01
1.61266e-01 -1.60395e+01 2.26433e+02 2.92167e+01 6.30541e+01 7.06523e-01 0.00000e+00 2.21433e+00 1.24544e+01 4.40446e+02 1.19566e+01 2.99888e+01 8.13678e-01
1.51094e-01 -1.59799e+01 2.05364e+02 3.23621e+01 6.64105e+01 7.18400e-01 0.00000e+00 2.22134e+00 1.24926e+01 4.25931e+02 1.19430e+01 2.88097e+01 8.32783e-01
1.68944e-01 -1.59794e+01 2.97104e+02 2.88118e+01 6.81773e+01 6.67633e-01 0.00000e+00 2.33315e+00 1.28864e+01 5.86678e+02 1.26685e+01 5.00202e+01 5.96146e-01
1.60737e-01 -1.59741e+01 2.00756e+02 3.19683e+01 6.52256e+01 6.06992e-01 0.00000e+00 2.59643e+00 1.31773e+01 6.80802e+02 1.33208e+01 7.74659e+01 4.52998e-01
1.55531e-01 -1.59745e+01 2.05030e+02 3.08427e+01 4.12035e+01 6.02759e-01 0.00000e+00 2.66175e+00 1.29901e+01 7.24449e+02 1.33576e+01 8.89182e+01 3.91029e-01
1.69644e-01 -1.59518e+01 2.21508e+02 3.01025e+01 6.92351e+01 5.80404e-01 0.00000e+00 2.62152e+00 1.32122e+01 7.13112e+02 1.34062e+01 8.28883e+01 4.06748e-01
1.58041e-01 -1.59534e+01 2.75995e+02 3.24377e+01 6.66530e+01 7.28876e-01 0.00000e+00 2.16213e+00 1.26948e+01 4.97015e+02 1.20303e+01 3.03390e+01 7.33552e-01
1.40492e-01 -1.59581e+01 2.20496e+02 3.18060e+01 6.32988e+01 7.16368e-01 0.00000e+00 2.32282e+00 1.30687e+01 5.81575e+02 1.26655e+01 4.62135e+01 6.04081e-01
1.47921e-01 -1.59836e+01 2.78859e+02 3.26076e+01 5.53314e+01 7.24215e-01 0.00000e+00 2.25949e+00 1.29312e+01 5.80030e+02 1.25504e+01 4.45570e+01 6.06485e-01
1.61287e-01 -1.60109e+01 2.43786e+02 3.31987e+01 5.72104e+01 5.76074e-01 0.00000e+00 2.69933e+00 1.33113e+01 7.86149e+02 1.36359e+01 9.82950e+01 3.10899e-01
1.67058e-01 -1.60260e+01 2.29419e+02 2.91478e+01 4.93626e+01 6.65426e-01 0.00000e+00 2.34401e+00 1.24244e+01 4.80545e+02 1.23359e+01 4.29794e+01 7.57673e-01
1.51699e-01 -1.60088e+01 2.10931e+02 2.81361e+01 5.34812e+01 7.37580e-01 0.00000e+00 2.14449e+00 1.22602e+01 3.93602e+02 1.15751e+01 2.24520e+01 8.72605e-01
1.66665e-01 -1.59963e+01 2.87725e+02 3.02008e+01 4.98423e+01 6.65854e-01 0.00000e+00 2.35545e+00 1.26370e+01 5.46634e+02 1.25764e+01 5.02074e+01 6.58293e-01
1.40262e-01 -1.60341e+01 2.05393e+02 3.32309e+01 4.80725e+01 6.37180e-01 0.00000e+00 2.66330e+00 1.34218e+01 7.82310e+02 1.36335e+01 9.33534e+01 3.15597e-01
1.55016e-01 -1.60057e+01 2.03344e+02 3.19028e+01 4.22983e+01 6.17451e-01 0.00000e+00 2.61029e+00 1.29476e+01 6.72979e+02 1.32263e+01 7.94323e+01 4.64485e-01
1.67851e-01 -1.60089e+01 2.44884e+02 2.87392e+01 6.29178e+01 7.01455e-01 0.00000e+00 2.19852e+00 1.23972e+01 4.37850e+02 1.19046e+01 2.93075e+01 8.17145e-01
1.68407e-01 -1.60098e+01 2.45235e+02 2.83723e+01 5.07056e+01 5.90204e-01 0.00000e+00 2.60678e+00 1.28731e+01 6.91804e+02 1.32023e+01 8.16940e+01 4.37023e-01
1.59027e-01 -1.59771e+01 2.72035e+02 2.89853e+01 5.82083e+01 7.06330e-01 0.00000e+00 2.25187e+00 1.27306e+01 5.31253e+02 1.23574e+01 4.00498e+01 6.81936e-01
1.53350e-01 -1.59654e+01 2.16187e+02 3.16453e+01 5.15456e+01 6.76109e-01 0.00000e+00 2.39597e+00 1.27120e+01 5.34298e+02 1.26248e+01 5.00063e+01 6.77272e-01
1.61464e-01 -1.59764e+01 2.06927e+02 2.90784e+01 6.85141e+01 6.51562e-01 0.00000e+00 2.43003e+00 1.29056e+01 5.68768e+02 1.27901e+01 5.38577e+01 6.23994e-01
1.43938e-01 -1.59889e+01 2.95860e+02 3.24134e+01 6.22395e+01 6.86709e-01 0.00000e+00 2.44592e+00 1.35230e+01 7.80125e+02 1.33972e+01 7.52920e+01 3.18288e-01
1.65951e-01 -1.60254e+01 2.22534e+02 3.11364e+01 6.62988e+01 5.96780e-01 0.00000e+00 2.59317e+00 1.31637e+01 6.88559e+02 1.33229e+01 7.84480e+01 4.41711e-01
1.55823e-01 -1.60467e+01 2.55691e+02 3.24106e+01 4.37668e+01 7.36124e-01 0.00000e+00 2.14540e+00 1.22557e+01 4.21617e+02 1.17208e+01 2.61489e+01 8.38322e-01
1.40273e-01 -1.60194e+01 2.10010e+02 3.05076e+01 5.43407e+01 7.40426e-01 0.00000e+00 2.21284e+00 1.26286e+01 4.68093e+02 1.20555e+01 3.10778e+01 7.75516e-01
1.56196e-01 -1.60337e+01 2.04629e+02 3.29723e+01 5.26447e+01 6.60081e-01 0.00000e+00 2.43363e+00 1.26807e+01 5.28109e+02 1.26693e+01 5.22691e+01 6.86741e-01
1.48416e-01 -1.60190e+01 2.69249e+02 3.13155e+01 6.71937e+01 7.43085e-01 0.00000e+00 2.17142e+00 1.29925e+01 5.67418e+02 1.22640e+01 3.44234e+01 6.26091e-01
1.56561e-01 -1.60172e+01 2.06887e+02 2.92969e+01 5.84105e+01 6.91052e-01 0.00000e+00 2.30907e+00 1.25356e+01 4.67074e+02 1.22595e+01 3.80772e+01 7.76959e-01
1.68922e-01 -1.60223e+01 2.54757e+02 3.08316e+01 6.22729e+01 7.15005e-01 0.00000e+00 2.13845e+00 1.22514e+01 4.01873e+02 1.16143e+01 2.34723e+01 8.62804e-01
1.43541e-01 -1.60204e+01 2.89102e+02 3.32628e+01 5.65229e+01 6.72917e-01 0.00000e+00 2.50175e+00 1.34868e+01 7.83890e+02 1.34773e+01 8.11512e+01 3.13658e-01
1.63666e-01 -1.59985e+01 2.46473e+02 2.94974e+01 6.06625e+01 6.16434e-01 0.00000e+00 2.54896e+00 1.31127e+01 6.80792e+02 1.32347e+01 7.46845e+01 4.53012e-01
1.40059e-01 -1.60175e+01 2.98150e+02 3.10848e+01 6.11686e+01 7.39664e-01 0.00000e+00 2.26971e+00 1.33934e+01 7.13730e+02 1.29363e+01 5.43487e+01 4.05884e-01
1.53261e-01 -1.59520e+01 2.16988e+02 3.33300e+01 4.37297e+01 7.40022e-01 0.00000e+00 2.12116e+00 1.19991e+01 3.54829e+02 1.13682e+01 1.99850e+01 9.14561e-01
1.54782e-01 -1.59898e+01 2.41912e+02 3.12648e+01 5.21584e+01 7.36776e-01 0.00000e+00 2.14142e+00 1.23370e+01 4.21636e+02 1.17050e+01 2.49669e+01 8.38298e-01
1.46937e-01 -1.60308e+01 2.29807e+02 3.34441e+01 5.65408e+01 7.18192e-01 0.00000e+00 2.26625e+00 1.27117e+01 5.02033e+02 1.23149e+01 3.81110e+01 7.26100e-01
1.61313e-01 -1.60467e+01 2.05833e+02 3.13707e+01 5.13921e+01 6.66117e-01 0.00000e+00 2.37399e+00 1.24664e+01 4.76587e+02 1.23961e+01 4.41489e+01 7.63384e-01
1.55309e-01 -1.60428e+01 2.04096e+02 3.19159e+01 6.82458e+01 6.72771e-01 0.00000e+00 2.38651e+00 1.28284e+01 5.28904e+02 1.26250e+01 4.74554e+01 6.85527e-01
1.57991e-01 -1.60039e+01 2.68523e+02 2.89442e+01 4.70185e+01 6.61681e-01 0.00000e+00 2.43432e+00 1.28808e+01 6.21204e+02 1.29070e+01 6.18431e+01 5.42681e-01
1.69880e-01 -1.59797e+01 2.46737e+02 3.16428e+01 5.45290e+01 6.87616e-01 0.00000e+00 2.23717e+00 1.22612e+01 4.23204e+02 1.19570e+01 3.19792e+01 8.36292e-01
1.52390e-01 -1.60255e+01 2.96735e+02 2.94641e+01 5.02248e+01 7.16369e-01 0.00000e+00 2.27324e+00 1.28765e+01 5.88556e+02 1.25885e+01 4.72368e+01 5.93227e-01
1.63737e-01 -1.59838e+01 2.52537e+02 2.98457e+01 4.30490e+01 6.72696e-01 0.00000e+00 2.34501e+00 1.24749e+01 5.09495e+02 1.24191e+01 4.60747e+01 7.14938e-01
1.56692e-01 -1.59925e+01 2.44677e+02 3.07935e+01 4.28321e+01 7.47710e-01 0.00000e+00 2.08904e+00 1.20855e+01 3.81136e+02 1.13547e+01 1.95538e+01 8.86836e-01
1.56425e-01 -1.59651e+01 2.31286e+02 3.10088e+01 5.37142e+01 6.37997e-01 0.00000e+00 2.52431e+00 1.30311e+01 6.51766e+02 1.31291e+01 7.00505e+01 4.96116e-01
1.52087e-01 -1.59515e+01 2.58496e+02 2.98115e+01 5.00768e+01 6.48426e-01 0.00000e+00 2.52755e+00 1.31776e+01 7.09508e+02 1.32782e+01 7.64040e+01 4.11804e-01
1.45607e-01 -1.59971e+01 2.31515e+02 3.10814e+01 5.76849e+01 7.45119e-01 0.00000e+00 2.16321e+00 1.26346e+01 4.72036e+02 1.19459e+01 2.84078e+01 7.69906e-01
1.64379e-01 -1.60474e+01 2.36327e+02 2.81775e+01 5.70045e+01 7.19014e-01 0.00000e+00 2.15017e+00 1.22420e+01 4.02371e+02 1.16369e+01 2.40480e+01 8.62205e-01
1.44240e-01 -1.60149e+01 2.52759e+02 3.06611e+01 5.47573e+01 6.89428e-01 0.00000e+00 2.42514e+00 1.32191e+01 6.79784e+02 1.30967e+01 6.43593e+01 4.54486e-01
1.50503e-01 -1.60436e+01 2.80604e+02 3.07281e+01 5.62423e+01 7.30376e-01 0.00000e+00 2.21946e+00 1.28538e+01 5.57274e+02 1.23831e+01 3.96211e+01 6.41834e-01
1.56363e-01 -1.60036e+01 2.33054e+02 3.32085e+01 5.57590e+01 6.84549e-01 0.00000e+00 2.33772e+00 1.26561e+01 5.09718e+02 1.24657e+01 4.42678e+01 7.14603e-01
1.59619e-01 -1.59805e+01 2.67836e+02 3.03298e+01 4.22640e+01 6.68651e-01 0.00000e+00 2.39346e+00 1.26778e+01 5.70355e+02 1.26889e+01 5.49116e+01 6.21528e-01
1.51830e-01 -1.59604e+01 2.43018e+02 3.13774e+01 6.05577e+01 7.17921e-01 0.00000e+00 2.23903e+00 1.27332e+01 5.08917e+02 1.22671e+01 3.65785e+01 7.15806e-01
1.69613e-01 -1.60443e+01 2.32993e+02 3.15362e+01 6.12850e+01 7.43370e-01 0.00000e+00 2.00753e+00 1.18110e+01 3.03168e+02 1.04381e+01 8.41317e+00 6.12598e-01
1.54446e-01 -1.59719e+01 2.83422e+02 3.29528e+01 5.58670e+01 6.54866e-01 0.00000e+00 2.47989e+00 1.31543e+01 6.85062e+02 1.31801e+01 7.06001e+01 4.46787e-01
1.55959e-01 -1.59882e+01 2.82796e+02 3.27487e+01 6.69248e+01 7.41690e-01 0.00000e+00 2.12890e+00 1.27205e+01 4.99610e+02 1.19321e+01 2.77524e+01 7.29704e-01
1.63249e-01 -1.60397e+01 2.66685e+02 2.81628e+01 4.61951e+01 7.33593e-01 0.00000e+00 2.11979e+00 1.21979e+01 4.13379e+02 1.15906e+01 2.37394e+01 8.48716e-01
1.69517e-01 -1.59745e+01 2.46251e+02 3.31406e+01 5.75325e+01 6.25225e-01 0.00000e+00 2.46661e+00 1.27477e+01 5.69681e+02 1.28225e+01 5.90738e+01 6.22576e-01
1.50598e-01 -1.59997e+01 2.46285e+02 3.28327e+01 6.04987e+01 6.60446e-01 0.00000e+00 2.48180e+00 1.32006e+01 6.72921e+02 1.31659e+01 6.79773e+01 4.64570e-01
1.57766e-01 -1.59520e+01 2.77338e+02 3.21813e+01 6.64681e+01 6.92297e-01 0.00000e+00 2.30834e+00 1.29527e+01 5.83065e+02 1.26391e+01 4.74513e+01 6.01764e-01
1.48977e-01 -1.59972e+01 2.32804e+02 3.35105e+01 6.91232e+01 6.90079e-01 0.00000e+00 2.36737e+00 1.30900e+01 5.97056e+02 1.27989e+01 5.12999e+01 5.80022e-01
1.61041e-01 -1.60085e+01 2.37194e+02 3.09291e+01 5.14207e+01 7.27449e-01 0.00000e+00 2.13525e+00 1.21486e+01 3.86120e+02 1.15426e+01 2.26430e+01 8.81227e-01
1.57717e-01 -1.60187e+01 2.27836e+02 3.28396e+01 4.55762e+01 7.36859e-01 0.00000e+00 2.11097e+00 1.19993e+01 3.56967e+02 1.13445e+01 1.96013e+01 9.12431e-01
1.58683e-01 -1.59963e+01 2.80521e+02 3.19877e+01 5.13134e+01 6.45530e-01 0.00000e+00 2.48358e+00 1.30025e+01 6.56135e+02 1.30837e+01 6.86995e+01 4.89548e-01
1.62101e-01 -1.60023e+01 2.08699e+02 3.02685e+01 4.86164e+01 6.86769e-01 0.00000e+00 2.28815e+00 1.22475e+01 4.21972e+02 1.20433e+01 3.45493e+01 8.37869e-01
1.40186e-01 -1.60119e+01 2.60845e+02 3.38765e+01 4.95099e+01 6.69379e-01 0.00000e+00 2.53978e+00 1.34213e+01 7.71003e+02 1.34814e+01 8.30030e+01 3.29664e-01
1.46165e-01 -1.59984e+01 2.75480e+02 3.01275e+01 6.58324e+01 6.78357e-01 0.00000e+00 2.45794e+00 1.35215e+01 7.75701e+02 1.33831e+01 7.44045e+01 3.23778e-01
1.50299e-01 -1.60304e+01 2.98523e+02 3.37553e+01 5.45625e+01 7.19632e-01 0.00000e+00 2.26610e+00 1.29191e+01 5.85097e+02 1.25851e+01 4.61743e+01 5.98604e-01
1.69316e-01 -1.60116e+01 2.72107e+02 2.87708e+01 5.10619e+01 6.81955e-01 0.00000e+00 2.27647e+00 1.24365e+01 4.83476e+02 1.22305e+01 3.93055e+01 7.53422e-01
1.51003e-01 -1.60448e+01 2.00445e+02 3.10918e+01 5.43962e+01 7.14705e-01 0.00000e+00 2.24317e+00 1.23261e+01 4.09582e+02 1.19250e+01 2.99065e+01 8.53421e-01
1.51156e-01 -1.60193e+01 2.30336e+02 3.01879e+01 5.08474e+01 6.49068e-01 0.00000e+00 2.52732e+00 1.31082e+01 6.74282e+02 1.31939e+01 7.23188e+01 4.62564e-01
1.53718e-01 -1.59953e+01 2.09903e+02 2.96322e+01 4.56314e+01 7.05820e-01 0.00000e+00 2.27114e+00 1.23358e+01 4.37505e+02 1.20613e+01 3.42764e+01 8.17605e-01
1.42713e-01 -1.60022e+01 2.01109e+02 3.37410e+01 4.23205e+01 6.43397e-01 0.00000e+00 2.61543e+00 1.31466e+01 7.03902e+02 1.33626e+01 8.22215e+01 4.19722e-01
1.60611e-01 -1.59772e+01 2.03170e+02 3.11474e+01 4.75053e+01 6.45853e-01 0.00000e+00 2.45945e+00 1.26187e+01 5.37572e+02 1.26964e+01 5.52353e+01 6.72249e-01
1.62918e-01 -1.59799e+01 2.16945e+02 2.85091e+01 4.16414e+01 7.39071e-01 0.00000e+00 2.06916e+00 1.17497e+01 3.16967e+02 1.09623e+01 1.46175e+01 9.48309e-01
1.46635e-01 -1.60334e+01 2.51609e+02 3.27103e+01 5.88186e+01 6.59211e-01 0.00000e+00 2.52164e+00 1.33609e+01 7.31385e+02 1.33679e+01 7.65439e+01 3.81554e-01
1.46441e-01 -1.59673e+01 2.10173e+02 2.87331e+01 4.25481e+01 6.31206e-01 0.00000e+00 2.64072e+00 1.32431e+01 7.61057e+02 1.34941e+01 8.99565e+01 3.42319e-01
1.56304e-01 -1.60093e+01 2.05155e+02 3.30365e+01 5.19993e+01 7.07807e-01 0.00000e+00 2.23393e+00 1.21856e+01 3.88399e+02 1.18287e+01 2.86266e+01 8.78626e-01
1.56459e-01 -1.59795e+01 2.17081e+02 3.03256e+01 4.07436e+01 7.17023e-01 0.00000e+00 2.20543e+00 1.21153e+01 3.96877e+02 1.17524e+01 2.78688e+01 8.68758e-01
1.64289e-01 -1.60072e+01 2.39350e+02 3.17618e+01 4.83331e+01 6.92697e-01 0.00000e+00 2.25436e+00 1.22792e+01 4.34302e+02 1.20242e+01 3.39188e+01 8.21849e-01
1.57470e-01 -1.60169e+01 2.37314e+02 3.25506e+01 4.63468e+01 7.05178e-01 0.00000e+00 2.25046e+00 1.23578e+01 4.47844e+02 1.20710e+01 3.45361e+01 8.03681e-01
1.41219e-01 -1.60106e+01 2.13653e+02 3.28516e+01 4.01153e+01 6.51963e-01 0.00000e+00 2.59789e+00 1.31714e+01 7.19131e+02 1.33684e+01 8.24066e+01 3.98367e-01
1.47167e-01 -1.59513e+01 2.90249e+02 2.93772e+01 6.44664e+01 6.88331e-01 0.00000e+00 2.41667e+00 1.34794e+01 7.64073e+02 1.32964e+01 7.05884e+01 3.38454e-01
1.65408e-01 -1.60486e+01 2.14311e+02 2.93725e+01 5.54003e+01 6.38634e-01 0.00000e+00 2.45319e+00 1.27139e+01 5.52494e+02 1.27479e+01 5.58966e+01 6.49236e-01
1.52169e-01 -1.59560e+01 2.88565e+02 3.14233e+01 6.44152e+01 6.57713e-01 0.00000e+00 2.48964e+00 1.33989e+01 7.50475e+02 1.33656e+01 7.60625e+01 3.56062e-01
1.63874e-01 -1.59785e+01 2.50468e+02 3.31647e+01 5.85785e+01 7.17777e-01 0.00000e+00 2.15572e+00 1.22699e+01 4.05909e+02 1.16992e+01 2.51610e+01 8.57921e-01
1.64687e-01 -1.60203e+01 2.65059e+02 3.02800e+01 5.66810e+01 6.91560e-01 0.00000e+00 2.26473e+00 1.25471e+01 4.90379e+02 1.22515e+01 3.83886e+01 7.43336e-01
1.56040e-01 -1.59979e+01 2.62578e+02 3.10960e+01 5.15815e+01 6.72947e-01 0.00000e+00 2.39888e+00 1.28735e+01 5.96176e+02 1.28098e+01 5.65399e+01 5.81388e-01
1.66367e-01 -1.59865e+01 2.57887e+02 3.08218e+01 4.36169e+01 7.47567e-01 0.00000e+00 2.03561e+00 1.18494e+01 3.37549e+02 1.08919e+01 1.33984e+01 8.12760e-01
1.58215e-01 -1.59956e+01 2.02160e+02 3.31266e+01 5.19905e+01 6.57384e-01 0.00000e+00 2.42833e+00 1.26120e+01 5.13299e+02 1.26109e+01 5.07852e+01 7.09215e-01
1.57273e-01 -1.60197e+01 2.51945e+02 3.36085e+01 6.78820e+01 6.78589e-01 0.00000e+00 2.35501e+00 1.29388e+01 5.72187e+02 1.26985e+01 4.95730e+01 6.18680e-01
1.58736e-01 -1.59569e+01 2.10833e+02 3.35918e+01 4.91051e+01 6.83745e-01 0.00000e+00 2.31943e+00 1.23464e+01 4.42390e+02 1.21922e+01 3.81735e+01 8.11067e-01
1.51478e-01 -1.60199e+01 2.94090e+02 2.90777e+01 6.95957e+01 6.98896e-01 0.00000e+00 2.34095e+00 1.33862e+01 7.21921e+02 1.30561e+01 5.98872e+01 3.94509e-01
1.59978e-01 -1.59794e+01 2.83205e+02 3.17760e+01 4.89657e+01 6.31335e-01 0.00000e+00 2.52623e+00 1.30165e+01 6.78728e+02 1.31781e+01 7.44589e+01 4.56032e-01
1.47210e-01 -1.59632e+01 2.35615e+02 2.82671e+01 6.22852e+01 6.96735e-01 0.00000e+00 2.36657e+00 1.31460e+01 6.33261e+02 1.28639e+01 5.40040e+01 5.24194e-01
1.60314e-01 -1.59855e+01 2.68472e+02 3.01545e+01 5.16159e+01 6.17380e-01 0.00000e+00 2.57480e+00 1.31206e+01 7.13499e+02 1.33225e+01 8.12018e+01 4.06207e-01
1.69225e-01 -1.60447e+01 2.67529e+02 3.34605e+01 4.68432e+01 6.88640e-01 0.00000e+00 2.24183e+00 1.22339e+01 4.33594e+02 1.19981e+01 3.38077e+01 8.22783e-01
1.53624e-01 -1.59617e+01 2.71177e+02 3.23631e+01 6.14914e+01 7.37603e-01 0.00000e+00 2.15796e+00 1.26848e+01 4.95997e+02 1.20248e+01 3.02894e+01 7.35059e-01
1.56434e-01 -1.59809e+01 2.60598e+02 3.10725e+01 5.02283e+01 6.77300e-01 0.00000e+00 2.37900e+00 1.28021e+01 5.76579e+02 1.27182e+01 5.34748e+01 6.11851e-01
1.54242e-01 -1.60358e+01 2.77961e+02 3.30472e+01 6.09944e+01 6.50624e-01 0.00000e+00 2.49474e+00 1.32463e+01 7.03233e+02 1.32560e+01 7.26993e+01 4.20671e-01
1.69172e-01 -1.60061e+01 2.71560e+02 3.29175e+01 6.12795e+01 7.07993e-01 0.00000e+00 2.16749e+00 1.23196e+01 4.22462e+02 1.17956e+01 2.71895e+01 8.37242e-01
1.67956e-01 -1.60219e+01 2.17561e+02 3.18246e+01 4.94871e+01 5.81469e-01 0.00000e+00 2.63023e+00 1.28675e+01 6.74004e+02 1.32134e+01 8.15039e+01 4.62974e-01
1.55895e-01 -1.60161e+01 2.58037e+02 2.89030e+01 5.01384e+01 6.65131e-01 0.00000e+00 2.43435e+00 1.29429e+01 6.26010e+02 1.29319e+01 6.15500e+01 5.35297e-01
1.57125e-01 -1.60199e+01 2.21734e+02 3.03841e+01 4.53461e+01 6.70744e-01 0.00000e+00 2.39326e+00 1.25960e+01 5.25000e+02 1.25633e+01 4.97189e+01 6.91482e-01
1.46725e-01 -1.60316e+01 2.42029e+02 3.24889e+01 5.22258e+01 6.70184e-01 0.00000e+00 2.47737e+00 1.31348e+01 6.65418e+02 1.31266e+01 6.75264e+01 4.75682e-01
1.42864e-01 -1.60079e+01 2.20910e+02 3.09709e+01 5.53865e+01 7.27708e-01 0.00000e+00 2.25656e+00 1.27586e+01 5.09683e+02 1.23043e+01 3.73169e+01 7.14656e-01
1.42630e-01 -1.60417e+01 2.86693e+02 2.84512e+01 5.46494e+01 7.46169e-01 0.00000e+00 2.22476e+00 1.31320e+01 6.38376e+02 1.26298e+01 4.55089e+01 5.16395e-01
1.67152e-01 -1.59858e+01 2.07769e+02 3.07256e+01 5.16393e+01 6.51088e-01 0.00000e+00 2.39112e+00 1.24441e+01 4.80984e+02 1.24279e+01 4.59519e+01 7.57038e-01
1.46779e-01 -1.60415e+01 2.85142e+02 3.21823e+01 5.09643e+01 7.49436e-01 0.00000e+00 2.17241e+00 1.27690e+01 5.35155e+02 1.22102e+01 3.50883e+01 6.75958e-01
1.63966e-01 -1.60467e+01 2.30130e+02 2.91206e+01 4.69024e+01 7.23807e-01 0.00000e+00 2.13167e+00 1.20098e+01 3.66096e+02 1.14345e+01 2.13600e+01 9.03085e-01
1.68785e-01 -1.59504e+01 2.45717e+02 2.92872e+01 5.36660e+01 6.02011e-01 0.00000e+00 2.56156e+00 1.29121e+01 6.55109e+02 1.31331e+01 7.43104e+01 4.91088e-01
1.48424e-01 -1.59527e+01 2.15811e+02 3.37272e+01 6.14367e+01 6.16226e-01 0.00000e+00 2.66573e+00 1.35146e+01 7.96769e+02 1.36926e+01 9.43028e+01 2.98112e-01
1.49286e-01 -1.59618e+01 2.76221e+02 3.14957e+01 5.19971e+01 6.91062e-01 0.00000e+00 2.38391e+00 1.30563e+01 6.42685e+02 1.29329e+01 5.93701e+01 5.09846e-01
1.48124e-01 -1.59722e+01 2.37928e+02 3.08319e+01 4.94830e+01 6.80086e-01 0.00000e+00 2.42869e+00 1.29791e+01 6.18944e+02 1.29219e+01 5.98842e+01 5.46161e-01
1.59856e-01 -1.60144e+01 2.94426e+02 3.18619e+01 6.84103e+01 6.99488e-01 0.00000e+00 2.27122e+00 1.29448e+01 5.80534e+02 1.25564e+01 4.45593e+01 6.05701e-01
1.59987e-01 -1.60003e+01 2.07107e+02 3.38943e+01 5.53427e+01 6.17584e-01 0.00000e+00 2.56266e+00 1.29605e+01 6.30638e+02 1.31260e+01 7.10417e+01 5.28205e-01
1.44636e-01 -1.60069e+01 2.28236e+02 3.34101e+01 4.47816e+01 7.21874e-01 0.00000e+00 2.27156e+00 1.25911e+01 4.93759e+02 1.22825e+01 3.87493e+01 7.38364e-01
1.56144e-01 -1.60033e+01 2.08775e+02 3.14628e+01 6.55708e+01 7.04524e-01 0.00000e+00 2.24846e+00 1.24866e+01 4.35955e+02 1.20392e+01 3.15524e+01 8.19663e-01
1.60223e-01 -1.59611e+01 2.13027e+02 3.18107e+01 4.80509e+01 7.00405e-01 0.00000e+00 2.24334e+00 1.21734e+01 4.00006e+02 1.18772e+01 3.03459e+01 8.65040e-01
1.41805e-01 -1.59663e+01 2.18230e+02 3.01287e+01 6.96800e+01 7.24044e-01 0.00000e+00 2.27556e+00 1.31237e+01 5.83776e+02 1.25414e+01 4.12122e+01 6.00659e-01
1.46673e-01 -1.59662e+01 2.84434e+02 3.30283e+01 6.69255e+01 6.65455e-01 0.00000e+00 2.50062e+00 1.35665e+01 7.92930e+02 1.34991e+01 8.01721e+01 3.02698e-01
1.65250e-01 -1.59505e+01 2.65411e+02 2.83983e+01 5.98409e+01 6.26874e-01 0.00000e+00 2.50458e+00 1.30451e+01 6.62791e+02 1.31236e+01 6.98374e+01 4.79594e-01
1.46731e-01 -1.59672e+01 2.07845e+02 3.11574e+01 5.15735e+01 6.97400e-01 0.00000e+00 2.35740e+00 1.27075e+01 5.16239e+02 1.25130e+01 4.52344e+01 7.04776e-01
1.56248e-01 -1.59608e+01 2.01425e+02 2.98854e+01 6.39338e+01 6.91788e-01 0.00000e+00 2.30420e+00 1.25629e+01 4.61205e+02 1.22403e+01 3.68848e+01 7.85222e-01
1.54209e-01 -1.59755e+01 2.98436e+02 2.96929e+01 5.90441e+01 6.79860e-01 0.00000e+00 2.39697e+00 1.31746e+01 6.79628e+02 1.30499e+01 6.32878e+01 4.54715e-01
1.56551e-01 -1.59778e+01 2.80588e+02 3.25464e+01 5.01356e+01 6.93199e-01 0.00000e+00 2.31913e+00 1.27437e+01 5.54978e+02 1.25691e+01 4.79718e+01 6.45391e-01
1.65083e-01 -1.60363e+01 2.34798e+02 3.39457e+01 4.81107e+01 6.60820e-01 0.00000e+00 2.36724e+00 1.24426e+01 4.85153e+02 1.24074e+01 4.53869e+01 7.50981e-01
1.51133e-01 -1.60417e+01 2.88251e+02 3.13165e+01 6.71858e+01 7.24982e-01 0.00000e+00 2.23446e+00 1.30919e+01 6.12674e+02 1.25667e+01 4.33172e+01 5.55832e-01
1.59842e-01 -1.60088e+01 2.06553e+02 3.32866e+01 4.84987e+01 6.91611e-01 0.00000e+00 2.27837e+00 1.21957e+01 4.04852e+02 1.19773e+01 3.28700e+01 8.59206e-01
1.42049e-01 -1.60061e+01 2.21120e+02 3.10136e+01 5.19365e+01 7.19559e-01 0.00000e+00 2.30146e+00 1.28082e+01 5.33900e+02 1.24720e+01 4.25993e+01 6.77883e-01
1.41507e-01 -1.60108e+01 2.36420e+02 3.33764e+01 6.43949e+01 7.08526e-01 0.00000e+00 2.35241e+00 1.31948e+01 6.26290e+02 1.28589e+01 5.25057e+01 5.34868e-01
1.51530e-01 -1.59919e+01 2.89504e+02 3.37763e+01 4.81758e+01 6.57959e-01 0.00000e+00 2.49317e+00 1.31291e+01 6.96730e+02 1.32123e+01 7.36240e+01 4.29944e-01
1.69700e-01 -1.59781e+01 2.51621e+02 3.26954e+01 6.68834e+01 6.73671e-01 0.00000e+00 2.28735e+00 1.25449e+01 4.75778e+02 1.22609e+01 3.82491e+01 7.64547e-01
1.49108e-01 -1.60263e+01 2.23392e+02 2.91262e+01 5.27687e+01 6.37363e-01 0.00000e+00 2.59135e+00 1.33004e+01 7.41718e+02 1.34378e+01 8.31282e+01 3.67647e-01
1.59201e-01 -1.59662e+01 2.79169e+02 3.16304e+01 6.70620e+01 6.39490e-01 0.00000e+00 2.49839e+00 1.32606e+01 7.03969e+02 1.32606e+01 7.25683e+01 4.19627e-01
1.69076e-01 -1.59910e+01 2.67556e+02 3.27049e+01 6.57996e+01 6.41008e-01 0.00000e+00 2.41520e+00 1.28368e+01 5.73065e+02 1.27818e+01 5.52312e+01 6.17315e-01
1.61105e-01 -1.60037e+01 2.77362e+02 3.35265e+01 5.09924e+01 6.49629e-01 0.00000e+00 2.44605e+00 1.28519e+01 6.06156e+02 1.28987e+01 6.15253e+01 5.65913e-01
1.59750e-01 -1.59595e+01 2.61414e+02 3.22430e+01 4.84157e+01 6.81155e-01 0.00000e+00 2.33751e+00 1.26178e+01 5.27109e+02 1.24985e+01 4.68340e+01 6.88267e-01
1.65311e-01 -1.59779e+01 2.22627e+02 3.14573e+01 6.23972e+01 6.17425e-01 0.00000e+00 2.52606e+00 1.29733e+01 6.24932e+02 1.30692e+01 6.73975e+01 5.36952e-01
1.54659e-01 -1.59554e+01 2.84877e+02 2.88031e+01 6.96800e+01 7.33752e-01 0.00000e+00 2.17777e+00 1.30586e+01 6.00580e+02 1.23529e+01 3.68391e+01 5.74553e-01
1.60197e-01 -1.60258e+01 2.16090e+02 3.33150e+01 4.32582e+01 6.25715e-01 0.00000e+00 2.53527e+00 1.27445e+01 6.01163e+02 1.29548e+01 6.71219e+01 5.73650e-01
1.53049e-01 -1.60203e+01 2.02021e+02 3.19602e+01 5.52975e+01 6.96749e-01 0.00000e+00 2.30626e+00 1.24542e+01 4.45656e+02 1.21945e+01 3.66586e+01 8.06656e-01
1.44711e-01 -1.59971e+01 2.33025e+02 3.26646e+01 4.82700e+01 7.03736e-01 0.00000e+00 2.35233e+00 1.28378e+01 5.62869e+02 1.26514e+01 4.94905e+01 6.33156e-01
1.45947e-01 -1.59612e+01 2.64274e+02 2.84372e+01 6.45316e+01 7.39108e-01 0.00000e+00 2.21026e+00 1.31440e+01 6.19824e+02 1.25044e+01 4.06600e+01 5.44806e-01
1.59839e-01 -1.59526e+01 2.48730e+02 2.95239e+01 4.63183e+01 6.23155e-01 0.00000e+00 2.55828e+00 1.29700e+01 6.79596e+02 1.31847e+01 7.64797e+01 4.54761e-01
1.66119e-01 -1.60169e+01 2.57881e+02 3.08385e+01 4.89028e+01 6.77679e-01 0.00000e+00 2.30680e+00 1.24478e+01 4.85593e+02 1.22993e+01 4.14628e+01 7.50339e-01
1.66956e-01 -1.60335e+01 2.05264e+02 3.03327e+01 6.61128e+01 7.03675e-01 0.00000e+00 2.17729e+00 1.21146e+01 3.59066e+02 1.15644e+01 2.27777e+01 9.10317e-01
1.56731e-01 -1.60174e+01 2.73759e+02 3.34609e+01 5.41730e+01 6.82565e-01 0.00000e+00 2.35363e+00 1.28233e+01 5.70440e+02 1.26801e+01 5.11962e+01 6.21395e-01
1.47466e-01 -1.59946e+01 2.01164e+02 3.22183e+01 6.26252e+01 6.66079e-01 0.00000e+00 2.47877e+00 1.30794e+01 6.11613e+02 1.30078e+01 6.09506e+01 5.57472e-01
1.46378e-01 -1.59726e+01 2.50571e+02 2.96726e+01 5.68865e+01 6.69737e-01 0.00000e+00 2.48864e+00 1.33207e+01 7.22419e+02 1.32857e+01 7.29092e+01 3.93822e-01
1.66824e-01 -1.60486e+01 2.50725e+02 3.07971e+01 4.74338e+01 6.55993e-01 0.00000e+00 2.38207e+00 1.25301e+01 5.19757e+02 1.25236e+01 4.93917e+01 6.99450e-01
1.52842e-01 -1.59545e+01 2.71071e+02 3.16753e+01 5.64279e+01 6.67650e-01 0.00000e+00 2.44406e+00 1.31219e+01 6.63453e+02 1.30775e+01 6.53863e+01 4.78607e-01
1.57014e-01 -1.59644e+01 2.37816e+02 3.24074e+01 4.99353e+01 7.25884e-01 0.00000e+00 2.16761e+00 1.22612e+01 4.10769e+02 1.17445e+01 2.63759e+01 8.51957e-01
1.66399e-01 -1.60014e+01 2.95162e+02 3.29077e+01 6.65752e+01 6.49515e-01 0.00000e+00 2.40789e+00 1.29578e+01 6.09637e+02 1.28772e+01 5.79599e+01 5.60525e-01
1.44360e-01 -1.59982e+01 2.35951e+02 3.18300e+01 4.25472e+01 6.38928e-01 0.00000e+00 2.62529e+00 1.32950e+01 7.74672e+02 1.35266e+01 9.06820e+01 3.25063e-01
1.54081e-01 -1.59898e+01 2.54376e+02 3.23935e+01 4.28716e+01 6.70379e-01 0.00000e+00 2.42173e+00 1.27805e+01 5.89741e+02 1.28016e+01 5.81622e+01 5.91384e-01
1.56707e-01 -1.59674e+01 2.53676e+02 3.17995e+01 6.33859e+01 7.40083e-01 0.00000e+00 2.11639e+00 1.24900e+01 4.40729e+02 1.16833e+01 2.34790e+01 8.13298e-01
1.52328e-01 -1.59562e+01 2.31782e+02 3.39574e+01 6.17551e+01 6.99491e-01 0.00000e+00 2.30329e+00 1.27443e+01 5.11266e+02 1.24225e+01 4.12898e+01 7.12277e-01
1.60684e-01 -1.59613e+01 2.83573e+02 3.30229e+01 4.36893e+01 6.12252e-01 0.00000e+00 2.58621e+00 1.29840e+01 7.02520e+02 1.32680e+01 8.21891e+01 4.21684e-01
1.42226e-01 -1.60020e+01 2.10189e+02 2.81006e+01 6.09120e+01 7.38928e-01 0.00000e+00 2.20535e+00 1.27559e+01 4.91851e+02 1.20841e+01 3.08756e+01 7.41173e-01
1.54180e-01 -1.59550e+01 2.88432e+02 3.38652e+01 5.84984e+01 7.24103e-01 0.00000e+00 2.21432e+00 1.27603e+01 5.29320e+02 1.22974e+01 3.76209e+01 6.84892e-01
1.56462e-01 -1.60116e+01 2.22709e+02 3.01053e+01 5.71121e+01 7.27822e-01 0.00000e+00 2.15635e+00 1.22910e+01 4.02466e+02 1.16634e+01 2.41277e+01 8.62091e-01
1.42508e-01 -1.59579e+01 2.25267e+02 3.04398e+01 4.66754e+01 6.39931e-01 0.00000e+00 2.63942e+00 1.34161e+01 7.99400e+02 1.36189e+01 9.34168e+01 2.94993e-01
1.68652e-01 -1.60199e+01 2.26131e+02 2.86467e+01 6.18985e+01 5.90967e-01 0.00000e+00 2.59863e+00 1.30968e+01 6.91508e+02 1.33007e+01 7.95361e+01 4.37451e-01
1.64697e-01 -1.59881e+01 2.40650e+02 3.02157e+01 6.21393e+01 6.96704e-01 0.00000e+00 2.23476e+00 1.24675e+01 4.53660e+02 1.20595e+01 3.28446e+01 7.95708e-01
1.66084e-01 -1.59688e+01 2.52844e+02 2.97487e+01 4.44684e+01 6.50549e-01 0.00000e+00 2.41104e+00 1.25674e+01 5.45361e+02 1.26240e+01 5.37364e+01 6.60257e-01
1.65139e-01 -1.59882e+01 2.35246e+02 2.90928e+01 4.06025e+01 6.97689e-01 0.00000e+00 2.23457e+00 1.21382e+01 4.18676e+02 1.18904e+01 3.17287e+01 8.42061e-01
1.54386e-01 -1.60300e+01 2.40121e+02 3.26805e+01 6.34518e+01 7.22203e-01 0.00000e+00 2.19710e+00 1.25950e+01 4.66133e+02 1.20257e+01 3.06603e+01 7.78291e-01
1.67882e-01 -1.60035e+01 2.03047e+02 3.05616e+01 5.52259e+01 6.10141e-01 0.00000e+00 2.53426e+00 1.27984e+01 5.94036e+02 1.29640e+01 6.57465e+01 5.84710e-01
1.45222e-01 -1.60320e+01 2.18762e+02 3.24419e+01 6.22046e+01 6.77322e-01 0.00000e+00 2.45292e+00 1.31651e+01 6.35939e+02 1.30371e+01 6.11622e+01 5.20107e-01
1.59617e-01 -1.60180e+01 2.69784e+02 3.01162e+01 4.73499e+01 6.18563e-01 0.00000e+00 2.57716e+00 1.30630e+01 7.12084e+02 1.32972e+01 8.16268e+01 4.08188e-01
1.40588e-01 -1.59617e+01 2.13093e+02 3.15184e+01 5.24666e+01 7.02561e-01 0.00000e+00 2.38622e+00 1.29528e+01 5.77429e+02 1.27563e+01 5.17449e+01 6.10530e-01
1.62031e-01 -1.59969e+01 2.34813e+02 3.10902e+01 5.56532e+01 5.98621e-01 0.00000e+00 2.62102e+00 1.31496e+01 7.17409e+02 1.33893e+01 8.43388e+01 4.00758e-01
1.55265e-01 -1.59713e+01 2.98992e+02 2.90274e+01 5.15336e+01 6.57693e-01 0.00000e+00 2.47582e+00 1.31614e+01 7.08432e+02 1.32114e+01 7.30656e+01 4.13318e-01
1.59655e-01 -1.60122e+01 2.92975e+02 3.04150e+01 4.92134e+01 5.98629e-01 0.00000e+00 2.64752e+00 1.32257e+01 7.89355e+02 1.35432e+01 9.54501e+01 3.07005e-01
1.53367e-01 -1.59838e+01 2.83106e+02 2.90125e+01 4.59388e+01 7.31845e-01 0.00000e+00 2.20199e+00 1.26243e+01 5.18665e+02 1.22111e+01 3.67654e+01 7.01104e-01
1.42680e-01 -1.59688e+01 2.07453e+02 3.37370e+01 6.98991e+01 6.41552e-01 0.00000e+00 2.61701e+00 1.36233e+01 7.89745e+02 1.36539e+01 8.73563e+01 3.06534e-01
1.50781e-01 -1.60230e+01 2.18163e+02 2.85233e+01 5.03577e+01 7.04713e-01 0.00000e+00 2.30177e+00 1.26111e+01 4.97743e+02 1.23340e+01 4.02153e+01 7.32474e-01
1.55152e-01 -1.59787e+01 2.32521e+02 2.99064e+01 5.28432e+01 7.17050e-01 0.00000e+00 2.21901e+00 1.24538e+01 4.53607e+02 1.20204e+01 3.19894e+01 7.95781e-01
1.56014e-01 -1.59573e+01 2.48944e+02 3.00976e+01 5.34414e+01 7.35637e-01 0.00000e+00 2.14381e+00 1.23984e+01 4.36895e+02 1.17651e+01 2.59973e+01 8.18416e-01
1.50891e-01 -1.60232e+01 2.52225e+02 2.80177e+01 6.27847e+01 7.10066e-01 0.00000e+00 2.28813e+00 1.30247e+01 5.96820e+02 1.26155e+01 4.57304e+01 5.80389e-01
1.64715e-01 -1.59559e+01 2.33062e+02 2.95411e+01 4.72280e+01 6.05754e-01 0.00000e+00 2.57967e+00 1.28632e+01 6.63787e+02 1.31369e+01 7.64892e+01 4.78109e-01
1.61890e-01 -1.59778e+01 2.66186e+02 3.06212e+01 4.77966e+01 6.85660e-01 0.00000e+00 2.30949e+00 1.25571e+01 5.13400e+02 1.23993e+01 4.38869e+01 7.09063e-01
1.68837e-01 -1.60124e+01 2.98587e+02 2.84036e+01 5.52705e+01 7.21601e-01 0.00000e+00 2.14136e+00 1.23590e+01 4.48559e+02 1.17940e+01 2.73354e+01 8.02706e-01
1.52701e-01 -1.60155e+01 2.66104e+02 3.29454e+01 6.23225e+01 6.92138e-01 0.00000e+00 2.34307e+00 1.30076e+01 5.99683e+02 1.27578e+01 5.14581e+01 5.75946e-01
1.43577e-01 -1.60476e+01 2.44286e+02 2.81636e+01 6.57613e+01 7.32679e-01 0.00000e+00 2.24268e+00 1.31941e+01 6.26557e+02 1.25847e+01 4.26556e+01 5.34458e-01
1.65472e-01 -1.60446e+01 2.07162e+02 3.21374e+01 6.23645e+01 5.53878e-01 0.00000e+00 2.73720e+00 1.33361e+01 7.97749e+02 1.36923e+01 1.01908e+02 2.96948e-01
1.65359e-01 -1.59610e+01 2.42061e+02 3.19239e+01 5.87299e+01 5.75100e-01 0.00000e+00 2.67151e+00 1.32211e+01 7.53077e+02 1.35253e+01 9.24838e+01 3.52657e-01
1.59557e-01 -1.59574e+01 2.28053e+02 3.21956e+01 6.79661e+01 5.91439e-01 0.00000e+00 2.66112e+00 1.34377e+01 7.80545e+02 1.36348e+01 9.26355e+01 3.17770e-01
1.65279e-01 -1.60069e+01 2.32354e+02 2.81468e+01 5.43290e+01 7.45488e-01 0.00000e+00 2.03423e+00 1.19233e+01 3.32755e+02 1.08298e+01 1.22291e+01 8.07463e-01
1.51168e-01 -1.60085e+01 2.97258e+02 3.05226e+01 5.53271e+01 7.04434e-01 0.00000e+00 2.32488e+00 1.30582e+01 6.36668e+02 1.28249e+01 5.44012e+01 5.18996e-01
1.40928e-01 -1.59826e+01 2.95127e+02 2.87341e+01 6.56037e+01 7.38201e-01 0.00000e+00 2.27041e+00 1.35472e+01 7.63775e+02 1.30339e+01 5.66959e+01 3.38835e-01
1.43960e-01 -1.60438e+01 2.97569e+02 3.19803e+01 4.21697e+01 7.03959e-01 0.00000e+00 2.38515e+00 1.31018e+01 6.81612e+02 1.30355e+01 6.45794e+01 4.51813e-01
1.66365e-01 -1.59865e+01 2.00289e+02 2.84459e+01 6.90828e+01 6.69240e-01 0.00000e+00 2.32458e+00 1.25552e+01 4.66685e+02 1.22882e+01 3.86396e+01 7.77511e-01
1.54941e-01 -1.59962e+01 2.44841e+02 3.05598e+01 5.35555e+01 6.15240e-01 0.00000e+00 2.62300e+00 1.32918e+01 7.58295e+02 1.35052e+01 8.86801e+01 3.45879e-01
1.57126e-01 -1.60106e+01 2.76444e+02 3.13741e+01 5.42969e+01 6.63049e-01 0.00000e+00 2.43023e+00 1.29896e+01 6.33289e+02 1.29636e+01 6.20849e+01 5.24153e-01
1.44471e-01 -1.60039e+01 2.74270e+02 3.36502e+01 6.40781e+01 7.34528e-01 0.00000e+00 2.23631e+00 1.31112e+01 6.05873e+02 1.25782e+01 4.31773e+01 5.66351e-01
1.57447e-01 -1.60076e+01 2.73311e+02 2.95879e+01 4.08250e+01 7.21595e-01 0.00000e+00 2.20823e+00 1.24159e+01 4.79112e+02 1.20776e+01 3.47898e+01 7.59745e-01
1.66988e-01 -1.60337e+01 2.52813e+02 2.91970e+01 5.00695e+01 6.33528e-01 0.00000e+00 2.46612e+00 1.27464e+01 5.90492e+02 1.28478e+01 6.12973e+01 5.90218e-01
1.48425e-01 -1.60378e+01 2.43612e+02 3.00669e+01 4.75229e+01 7.04292e-01 0.00000e+00 2.32936e+00 1.27952e+01 5.60725e+02 1.25913e+01 4.80051e+01 6.36483e-01
1.59017e-01 -1.59834e+01 2.95764e+02 2.99920e+01 6.56582e+01 6.38488e-01 0.00000e+00 2.50993e+00 1.33293e+01 7.39642e+02 1.33527e+01 7.70770e+01 3.70421e-01
1.46349e-01 -1.59689e+01 2.00533e+02 3.20163e+01 4.82043e+01 6.90279e-01 0.00000e+00 2.38954e+00 1.26675e+01 5.13631e+02 1.25559e+01 4.75038e+01 7.08714e-01
1.67431e-01 -1.60439e+01 2.60872e+02 3.06277e+01 4.12478e+01 6.67018e-01 0.00000e+00 2.34042e+00 1.23783e+01 4.95737e+02 1.23538e+01 4.50883e+01 7.35444e-01
1.45343e-01 -1.60300e+01 2.12310e+02 3.38796e+01 4.11086e+01 6.36512e-01 0.00000e+00 2.61946e+00 1.31324e+01 7.13416e+02 1.33754e+01 8.40421e+01 4.06324e-01
1.69221e-01 -1.60319e+01 2.81363e+02 3.13892e+01 6.86956e+01 6.65795e-01 0.00000e+00 2.32854e+00 1.27858e+01 5.48267e+02 1.25624e+01 4.66645e+01 6.55771e-01
1.57189e-01 -1.59547e+01 2.83720e+02 2.92509e+01 5.04750e+01 6.28269e-01 0.00000e+00 2.56532e+00 1.31999e+01 7.42046e+02 1.33819e+01 8.33043e+01 3.67210e-01
1.67013e-01 -1.60279e+01 2.69587e+02 2.95113e+01 5.89738e+01 5.90720e-01 0.00000e+00 2.61360e+00 1.31682e+01 7.31197e+02 1.34090e+01 8.57488e+01 3.81809e-01
1.64786e-01 -1.59715e+01 2.61645e+02 3.13228e+01 5.55920e+01 5.67396e-01 0.00000e+00 2.70421e+00 1.32467e+01 7.93290e+02 1.36153e+01 9.99789e+01 3.02267e-01
1.63988e-01 -1.60424e+01 2.91760e+02 3.08125e+01 6.11543e+01 6.71386e-01 0.00000e+00 2.35059e+00 1.28585e+01 5.81782e+02 1.26988e+01 5.16177e+01 6.03759e-01
1.66437e-01 -1.59538e+01 2.10249e+02 3.11710e+01 4.48896e+01 6.95822e-01 0.00000e+00 2.22049e+00 1.19649e+01 3.65560e+02 1.16771e+01 2.69706e+01 9.03644e-01
1.58342e-01 -1.59902e+01 2.12318e+02 2.80747e+01 4.57611e+01 6.80342e-01 0.00000e+00 2.34794e+00 1.24705e+01 4.86016e+02 1.23581e+01 4.31180e+01 7.49723e-01
1.43560e-01 -1.60323e+01 2.07589e+02 2.80885e+01 4.62579e+01 7.42669e-01 0.00000e+00 2.18206e+00 1.23813e+01 4.28435e+02 1.18094e+01 2.70064e+01 8.29537e-01
1.40517e-01 -1.60067e+01 2.18712e+02 2.97969e+01 6.92244e+01 7.32059e-01 0.00000e+00 2.24966e+00 1.31252e+01 5.80896e+02 1.24671e+01 3.88237e+01 6.05138e-01
1.57755e-01 -1.59755e+01 2.78200e+02 3.33842e+01 6.82959e+01 6.51002e-01 0.00000e+00 2.46315e+00 1.32211e+01 6.79158e+02 1.31597e+01 6.73902e+01 4.55403e-01
1.57604e-01 -1.59670e+01 2.71077e+02 2.84199e+01 6.46998e+01 6.46088e-01 0.00000e+00 2.49299e+00 1.32881e+01 7.18759e+02 1.32725e+01 7.29761e+01 3.98883e-01
1.54683e-01 -1.59850e+01 2.29734e+02 3.11402e+01 4.85997e+01 6.66209e-01 0.00000e+00 2.42967e+00 1.27885e+01 5.73932e+02 1.27788e+01 5.62688e+01 6.15967e-01
1.44262e-01 -1.59585e+01 2.40138e+02 3.30630e+01 5.92024e+01 7.43486e-01 0.00000e+00 2.18272e+00 1.27558e+01 5.00247e+02 1.21140e+01 3.17991e+01 7.28758e-01
1.64936e-01 -1.59869e+01 2.47034e+02 3.29867e+01 6.69011e+01 6.30358e-01 0.00000e+00 2.48059e+00 1.29980e+01 6.18142e+02 1.30077e+01 6.33402e+01 5.47396e-01
1.55566e-01 -1.59771e+01 2.66559e+02 2.90830e+01 4.93129e+01 6.52232e-01 0.00000e+00 2.48791e+00 1.30544e+01 6.74196e+02 1.31270e+01 7.02915e+01 4.62691e-01
1.64624e-01 -1.59620e+01 2.28218e+02 3.03631e+01 6.56069e+01 6.55725e-01 0.00000e+00 2.39185e+00 1.27853e+01 5.43262e+02 1.26548e+01 5.00175e+01 6.63494e-01
1.47666e-01 -1.60206e+01 2.58425e+02 3.30509e+01 4.78636e+01 6.95860e-01 0.00000e+00 2.36944e+00 1.29152e+01 5.98309e+02 1.27857e+01 5.45801e+01 5.78077e-01
1.51900e-01 -1.60232e+01 2.72941e+02 3.28106e+01 6.92673e+01 7.23299e-01 0.00000e+00 2.22448e+00 1.29951e+01 5.72874e+02 1.24319e+01 3.94142e+01 6.17611e-01
1.69664e-01 -1.60292e+01 2.11678e+02 3.21404e+01 5.99766e+01 6.63076e-01 0.00000e+00 2.32332e+00 1.23517e+01 4.37113e+02 1.21898e+01 3.78279e+01 8.18126e-01
1.65898e-01 -1.59849e+01 2.14111e+02 2.85916e+01 5.52112e+01 7.42105e-01 0.00000e+00 2.03004e+00 1.17556e+01 2.97451e+02 1.06432e+01 1.04920e+01 8.01523e-01
1.60676e-01 -1.60425e+01 2.98126e+02 3.18148e+01 5.88648e+01 6.16335e-01 0.00000e+00 2.57333e+00 1.32587e+01 7.44097e+02 1.34231e+01 8.38415e+01 3.64481e-01
1.51464e-01 -1.59930e+01 2.29260e+02 3.26602e+01 6.99918e+01 7.48416e-01 0.00000e+00 2.09622e+00 1.25388e+01 4.28676e+02 1.15330e+01 2.00741e+01 8.29223e-01
1.62086e-01 -1.60120e+01 2.32796e+02 3.25230e+01 4.68296e+01 6.32624e-01 0.00000e+00 2.49767e+00 1.27486e+01 5.90197e+02 1.28949e+01 6.35228e+01 5.90676e-01
1.58312e-01 -1.59790e+01 2.26042e+02 3.19186e+01 6.37994e+01 6.70137e-01 0.00000e+00 2.37963e+00 1.28120e+01 5.42536e+02 1.26428e+01 4.89536e+01 6.64612e-01
1.54845e-01 -1.59649e+01 2.80611e+02 2.81122e+01 6.60924e+01 6.69664e-01 0.00000e+00 2.42745e+00 1.33159e+01 7.15038e+02 1.31754e+01 6.70303e+01 4.04059e-01
1.50553e-01 -1.59997e+01 2.73112e+02 3.36253e+01 5.55569e+01 6.81905e-01 0.00000e+00 2.40334e+00 1.30711e+01 6.38533e+02 1.29632e+01 6.02268e+01 5.16156e-01
1.64403e-01 -1.59593e+01 2.30096e+02 3.01160e+01 6.73943e+01 5.76597e-01 0.00000e+00 2.67656e+00 1.33979e+01 7.85095e+02 1.36391e+01 9.47756e+01 3.12184e-01
1.67711e-01 -1.59515e+01 2.62309e+02 2.81470e+01 4.46531e+01 6.78358e-01 0.00000e+00 2.30142e+00 1.23930e+01 4.88343e+02 1.22707e+01 4.15735e+01 7.46322e-01
1.57347e-01 -1.59956e+01 2.71572e+02 3.21922e+01 4.26113e+01 6.12980e-01 0.00000e+00 2.61183e+00 1.30593e+01 7.32545e+02 1.33620e+01 8.69091e+01 3.79980e-01
1.43650e-01 -1.59800e+01 2.63873e+02 3.13773e+01 5.57701e+01 6.85060e-01 0.00000e+00 2.44972e+00 1.33292e+01 7.18541e+02 1.32386e+01 6.99790e+01 3.99186e-01
1.48284e-01 -1.59989e+01 2.27873e+02 3.30254e+01 4.45715e+01 7.49203e-01 0.00000e+00 2.12431e+00 1.22269e+01 3.98500e+02 1.15637e+01 2.26079e+01 8.66835e-01
1.60894e-01 -1.60198e+01 2.23042e+02 2.94524e+01 4.41824e+01 6.99022e-01 0.00000e+00 2.25277e+00 1.22350e+01 4.26584e+02 1.19745e+01 3.29299e+01 8.31938e-01
1.54572e-01 -1.60469e+01 2.77083e+02 2.87084e+01 4.52844e+01 6.22952e-01 0.00000e+00 2.60749e+00 1.32131e+01 7.76255e+02 1.34735e+01 9.04571e+01 3.23088e-01
1.55564e-01 -1.60353e+01 2.84566e+02 2.87486e+01 6.13116e+01 7.05576e-01 0.00000e+00 2.28397e+00 1.29806e+01 6.00706e+02 1.26306e+01 4.71822e+01 5.74358e-01
1.58649e-01 -1.59591e+01 2.42807e+02 3.36146e+01 6.47345e+01 6.73893e-01 0.00000e+00 2.36229e+00 1.28323e+01 5.48080e+02 1.26371e+01 4.84978e+01 6.56060e-01
1.56530e-01 -1.60043e+01 2.91420e+02 3.15165e+01 5.63999e+01 6.67663e-01 0.00000e+00 2.41997e+00 1.30586e+01 6.50452e+02 1.30046e+01 6.29750e+01 4.98096e-01
1.60663e-01 -1.60417e+01 2.36220e+02 3.02265e+01 6.30443e+01 7.02836e-01 0.00000e+00 2.23570e+00 1.25466e+01 4.66231e+02 1.21044e+01 3.33560e+01 7.78151e-01
1.46998e-01 -1.59520e+01 2.85760e+02 3.35457e+01 5.01436e+01 6.63410e-01 0.00000e+00 2.50969e+00 1.32894e+01 7.38791e+02 1.33553e+01 7.85345e+01 3.71560e-01
1.62216e-01 -1.59542e+01 2.45126e+02 3.17378e+01 5.57243e+01 7.05733e-01 0.00000e+00 2.21677e+00 1.23792e+01 4.39342e+02 1.19743e+01 3.13304e+01 8.15156e-01
1.60977e-01 -1.59658e+01 2.15210e+02 3.32514e+01 6.81395e+01 7.06090e-01 0.00000e+00 2.20586e+00 1.23500e+01 4.03181e+02 1.18271e+01 2.70990e+01 8.61228e-01
1.46453e-01 -1.59755e+01 2.92294e+02 3.09064e+01 5.92700e+01 6.85623e-01 0.00000e+00 2.43226e+00 1.33913e+01 7.45066e+02 1.32784e+01 7.13644e+01 3.63195e-01
1.46407e-01 -1.60086e+01 2.25230e+02 3.34301e+01 4.01077e+01 6.95348e-01 0.00000e+00 2.37256e+00 1.26587e+01 5.36183e+02 1.25778e+01 4.93911e+01 6.74382e-01
1.46448e-01 -1.59636e+01 2.71832e+02 3.24416e+01 6.41847e+01 7.19764e-01 0.00000e+00 2.28261e+00 1.31451e+01 6.25081e+02 1.27212e+01 4.81782e+01 5.36722e-01
1.64826e-01 -1.60470e+01 2.21454e+02 3.17676e+01 4.14262e+01 6.79581e-01 0.00000e+00 2.29930e+00 1.21807e+01 4.28391e+02 1.20653e+01 3.64613e+01 8.29594e-01
1.56012e-01 -1.60468e+01 2.85313e+02 2.91840e+01 6.37138e+01 6.40163e-01 0.00000e+00 2.52842e+00 1.33876e+01 7.61509e+02 1.34254e+01 8.03196e+01 3.41738e-01
1.59423e-01 -1.59863e+01 2.08588e+02 2.88282e+01 5.15859e+01 7.12137e-01 0.00000e+00 2.20158e+00 1.21566e+01 3.85575e+02 1.17160e+01 2.62525e+01 8.81845e-01
1.55547e-01 -1.59607e+01 2.04894e+02 2.89640e+01 5.76504e+01 6.92597e-01 0.00000e+00 2.31074e+00 1.25395e+01 4.68267e+02 1.22643e+01 3.81878e+01 7.75269e-01
1.55391e-01 -1.59700e+01 2.53525e+02 2.84660e+01 5.59393e+01 6.52144e-01 0.00000e+00 2.48707e+00 1.31324e+01 6.77576e+02 1.31512e+01 6.94007e+01 4.57722e-01
1.48967e-01 -1.60162e+01 2.33169e+02 3.13726e+01 6.22736e+01 6.68184e-01 0.00000e+00 2.46420e+00 1.32019e+01 6.61655e+02 1.31107e+01 6.47245e+01 4.81288e-01
1.68628e-01 -1.60060e+01 2.19716e+02 2.93638e+01 5.99309e+01 5.91237e-01 0.00000e+00 2.59629e+00 1.30400e+01 6.74533e+02 1.32550e+01 7.80512e+01 4.62194e-01
1.68412e-01 -1.59715e+01 2.58505e+02 3.15656e+01 4.51362e+01 6.81643e-01 0.00000e+00 2.27568e+00 1.22841e+01 4.51665e+02 1.21181e+01 3.72090e+01 7.98455e-01
1.54215e-01 -1.60406e+01 2.33937e+02 2.89425e+01 6.85673e+01 7.12965e-01 0.00000e+00 2.23876e+00 1.28490e+01 5.29274e+02 1.22926e+01 3.62458e+01 6.84961e-01
1.59522e-01 -1.60239e+01 2.24557e+02 3.24215e+01 6.45363e+01 6.07625e-01 0.00000e+00 2.60452e+00 1.32617e+01 7.15004e+02 1.34127e+01 8.17138e+01 4.04105e-01
1.42409e-01 -1.60379e+01 2.32081e+02 2.97308e+01 6.98201e+01 7.43359e-01 0.00000e+00 2.19185e+00 1.31159e+01 5.81977e+02 1.23161e+01 3.46306e+01 6.03455e-01
1.57964e-01 -1.60147e+01 2.76866e+02 3.10718e+01 6.37145e+01 6.93637e-01 0.00000e+00 2.30442e+00 1.29152e+01 5.76602e+02 1.26104e+01 4.69278e+01 6.11815e-01
1.64313e-01 -1.60254e+01 2.63842e+02 2.82180e+01 4.49935e+01 6.89953e-01 0.00000e+00 2.28088e+00 1.24389e+01 4.91272e+02 1.22542e+01 4.03130e+01 7.42025e-01
1.42671e-01 -1.60331e+01 2.63708e+02 2.87112e+01 4.81768e+01 6.70918e-01 0.00000e+00 2.52363e+00 1.33998e+01 7.78200e+02 1.34522e+01 8.22918e+01 3.20670e-01
1.67129e-01 -1.59916e+01 2.62217e+02 2.95463e+01 6.14422e+01 6.54666e-01 0.00000e+00 2.38627e+00 1.27930e+01 5.65527e+02 1.26973e+01 5.23896e+01 6.29028e-01
1.64527e-01 -1.59836e+01 2.80400e+02 2.90161e+01 5.43708e+01 6.21881e-01 0.00000e+00 2.52914e+00 1.30388e+01 6.82052e+02 1.31880e+01 7.44509e+01 4.51172e-01
1.64653e-01 -1.59984e+01 2.76634e+02 2.87728e+01 6.96777e+01 6.72487e-01 0.00000e+00 2.33980e+00 1.29742e+01 6.00530e+02 1.27198e+01 5.06883e+01 5.74632e-01
1.69599e-01 -1.59742e+01 2.50424e+02 2.92839e+01 5.19989e+01 6.82034e-01 0.00000e+00 2.26692e+00 1.23424e+01 4.52691e+02 1.21086e+01 3.60206e+01 7.97043e-01
1.60643e-01 -1.59572e+01 2.82628e+02 3.24231e+01 6.60688e+01 6.08811e-01 0.00000e+00 2.59562e+00 1.33673e+01 7.61649e+02 1.35134e+01 8.65046e+01 3.41558e-01
1.43206e-01 -1.60226e+01 2.19692e+02 2.80378e+01 5.22883e+01 7.31597e-01 0.00000e+00 2.24207e+00 1.27206e+01 5.08228e+02 1.22452e+01 3.61112e+01 7.16839e-01
1.66341e-01 -1.59993e+01 2.11661e+02 3.16305e+01 6.39910e+01 5.81298e-01 0.00000e+00 2.64163e+00 1.31886e+01 7.14399e+02 1.34248e+01 8.49569e+01 4.04950e-01
1.67856e-01 -1.59633e+01 2.66977e+02 2.88689e+01 4.92198e+01 7.11554e-01 0.00000e+00 2.17286e+00 1.22323e+01 4.24117e+02 1.17921e+01 2.81476e+01 8.35119e-01
1.66944e-01 -1.59932e+01 2.56842e+02 3.38915e+01 6.30326e+01 6.25601e-01 0.00000e+00 2.48270e+00 1.29197e+01 6.06547e+02 1.29716e+01 6.32160e+01 5.65307e-01
1.66857e-01 -1.59771e+01 2.69816e+02 3.28000e+01 5.71231e+01 6.24300e-01 0.00000e+00 2.49287e+00 1.28997e+01 6.19862e+02 1.30004e+01 6.58094e+01 5.44747e-01
1.68091e-01 -1.60334e+01 2.22208e+02 2.83093e+01 5.92060e+01 6.67983e-01 0.00000e+00 2.32459e+00 1.24863e+01 4.73927e+02 1.22977e+01 4.03293e+01 7.67201e-01
1.63059e-01 -1.59917e+01 2.07127e+02 3.38672e+01 6.44744e+01 6.75296e-01 0.00000e+00 2.31699e+00 1.24472e+01 4.41589e+02 1.22166e+01 3.72870e+01 8.12145e-01
1.57424e-01 -1.60358e+01 2.02630e+02 2.96859e+01 4.61834e+01 7.39761e-01 0.00000e+00 2.08866e+00 1.17856e+01 3.10432e+02 1.10290e+01 1.52351e+01 9.53440e-01
1.55830e-01 -1.59542e+01 2.35841e+02 3.11140e+01 4.76270e+01 6.10690e-01 0.00000e+00 2.63119e+00 1.31613e+01 7.36414e+02 1.34308e+01 8.76672e+01 3.74753e-01
1.59011e-01 -1.60131e+01 2.72723e+02 3.23729e+01 6.49250e+01 7.22322e-01 0.00000e+00 2.18008e+00 1.26537e+01 4.90469e+02 1.20637e+01 3.15313e+01 7.43204e-01
1.58188e-01 -1.59933e+01 2.57610e+02 2.81629e+01 5.64686e+01 7.36185e-01 0.00000e+00 2.13425e+00 1.24676e+01 4.52750e+02 1.17781e+01 2.59256e+01 7.96962e-01
1.68780e-01 -1.60415e+01 2.68745e+02 2.98360e+01 4.60939e+01 7.15973e-01 0.00000e+00 2.14927e+00 1.21152e+01 4.01932e+02 1.16418e+01 2.54177e+01 8.62732e-01
1.64339e-01 -1.59827e+01 2.95211e+02 3.08784e+01 4.32932e+01 7.29184e-01 0.00000e+00 2.13930e+00 1.22306e+01 4.31458e+02 1.17371e+01 2.70212e+01 8.25590e-01
1.62626e-01 -1.60427e+01 2.96891e+02 2.88661e+01 5.09289e+01 6.75799e-01 0.00000e+00 2.35271e+00 1.27786e+01 5.82986e+02 1.26853e+01 5.28626e+01 6.01887e-01
1.57612e-01 -1.59789e+01 2.07520e+02 3.26826e+01 5.97485e+01 7.25258e-01 0.00000e+00 2.14653e+00 1.20928e+01 3.52160e+02 1.14538e+01 2.07050e+01 9.17189e-01
1.59221e-01 -1.59632e+01 2.39603e+02 3.28597e+01 4.81096e+01 7.31143e-01 0.00000e+00 2.13131e+00 1.21194e+01 3.82501e+02 1.15251e+01 2.24798e+01 8.85310e-01
1.65949e-01 -1.60319e+01 2.07638e+02 3.11069e+01 6.84306e+01 6.00864e-01 0.00000e+00 2.57798e+00 1.31284e+01 6.66413e+02 1.32558e+01 7.46369e+01 4.74203e-01
1.42302e-01 -1.59851e+01 2.96983e+02 2.92629e+01 4.19582e+01 6.95939e-01 0.00000e+00 2.43734e+00 1.32720e+01 7.47147e+02 1.32679e+01 7.44595e+01 3.60442e-01
1.63061e-01 -1.59774e+01 2.61305e+02 2.81220e+01 4.59438e+01 6.46543e-01 0.00000e+00 2.45286e+00 1.27654e+01 6.06274e+02 1.28575e+01 6.19164e+01 5.65730e-01
1.51109e-01 -1.59875e+01 2.28267e+02 3.32647e+01 5.96129e+01 6.59591e-01 0.00000e+00 2.47744e+00 1.30866e+01 6.32076e+02 1.30558e+01 6.39455e+01 5.26005e-01
1.54153e-01 -1.60091e+01 2.95280e+02 3.14275e+01 6.56876e+01 6.47867e-01 0.00000e+00 2.51119e+00 1.34193e+01 7.63517e+02 1.34218e+01 7.91548e+01 3.39165e-01
1.62285e-01 -1.59866e+01 2.51815e+02 2.94753e+01 4.71608e+01 6.58330e-01 0.00000e+00 2.40987e+00 1.26888e+01 5.64293e+02 1.26991e+01 5.48123e+01 6.30945e-01
1.52914e-01 -1.60403e+01 2.57492e+02 2.89001e+01 4.75850e+01 6.39582e-01 0.00000e+00 2.55649e+00 1.31793e+01 7.27636e+02 1.33368e+01 8.05841e+01 3.86662e-01
1.66933e-01 -1.60213e+01 2.88348e+02 3.22874e+01 4.82992e+01 6.82154e-01 0.00000e+00 2.28971e+00 1.24701e+01 4.95395e+02 1.23096e+01 4.17431e+01 7.35950e-01
1.57677e-01 -1.60214e+01 2.31407e+02 3.00092e+01 6.88406e+01 6.88441e-01 0.00000e+00 2.31311e+00 1.28471e+01 5.38676e+02 1.24973e+01 4.29499e+01 6.70552e-01
1.67963e-01 -1.59685e+01 2.39358e+02 3.19375e+01 4.84668e+01 6.56149e-01 0.00000e+00 2.36906e+00 1.24466e+01 4.92499e+02 1.24212e+01 4.60676e+01 7.40220e-01
1.44109e-01 -1.60019e+01 2.03633e+02 3.02592e+01 4.87021e+01 7.02780e-01 0.00000e+00 2.35621e+00 1.26954e+01 5.14997e+02 1.24978e+01 4.48810e+01 7.06652e-01
1.68058e-01 -1.59816e+01 2.57462e+02 2.87444e+01 5.92806e+01 7.05147e-01 0.00000e+00 2.18906e+00 1.23725e+01 4.39710e+02 1.18912e+01 2.93066e+01 8.14663e-01
1.65416e-01 -1.60361e+01 2.81988e+02 3.16316e+01 4.46146e+01 6.44833e-01 0.00000e+00 2.43719e+00 1.26824e+01 5.82982e+02 1.27815e+01 5.95379e+01 6.01893e-01
1.54008e-01 -1.60027e+01 2.05129e+02 3.07650e+01 5.62127e+01 6.04191e-01 0.00000e+00 2.66724e+00 1.33338e+01 7.64550e+02 1.35751e+01 9.19238e+01 3.37845e-01
1.64998e-01 -1.59712e+01 2.49147e+02 2.81922e+01 4.73433e+01 6.72900e-01 0.00000e+00 2.33697e+00 1.25125e+01 5.09280e+02 1.24130e+01 4.51200e+01 7.15262e-01
1.44226e-01 -1.60384e+01 2.09039e+02 3.09609e+01 4.55582e+01 7.14111e-01 0.00000e+00 2.30520e+00 1.25663e+01 4.85197e+02 1.23034e+01 3.95515e+01 7.50917e-01
1.60620e-01 -1.59841e+01 2.21555e+02 3.11950e+01 5.22784e+01 6.63632e-01 0.00000e+00 2.39169e+00 1.26145e+01 5.18010e+02 1.25571e+01 4.87879e+01 7.02097e-01
1.51890e-01 -1.59683e+01 2.71755e+02 3.14247e+01 6.18884e+01 7.29150e-01 0.00000e+00 2.20623e+00 1.28448e+01 5.42208e+02 1.22987e+01 3.67865e+01 6.65116e-01
1.59901e-01 -1.59663e+01 2.25366e+02 3.33638e+01 4.10207e+01 7.04183e-01 0.00000e+00 2.23284e+00 1.21229e+01 4.03104e+02 1.18538e+01 3.04851e+01 8.61321e-01
1.58414e-01 -1.59555e+01 2.18444e+02 3.35136e+01 5.86235e+01 7.18498e-01 0.00000e+00 2.17487e+00 1.22100e+01 3.82753e+02 1.16650e+01 2.44881e+01 8.85029e-01
1.55744e-01 -1.60028e+01 2.10777e+02 3.19284e+01 5.55780e+01 7.17647e-01 0.00000e+00 2.19750e+00 1.22336e+01 3.90603e+02 1.17464e+01 2.62151e+01 8.76089e-01
1.45811e-01 -1.59956e+01 2.12329e+02 3.21381e+01 5.71584e+01 7.30382e-01 0.00000e+00 2.21390e+00 1.25241e+01 4.44030e+02 1.19873e+01 2.99979e+01 8.08857e-01
1.46970e-01 -1.59829e+01 2.56828e+02 3.04797e+01 4.50138e+01 6.87442e-01 0.00000e+00 2.41531e+00 1.29977e+01 6.40683e+02 1.29514e+01 6.16271e+01 5.12886e-01
1.41259e-01 -1.59656e+01 2.75263e+02 3.03299e+01 4.44539e+01 7.05578e-01 0.00000e+00 2.39600e+00 1.31761e+01 6.93956e+02 1.30821e+01 6.53415e+01 4.33925e-01
1.58753e-01 -1.60459e+01 2.08907e+02 3.24749e+01 5.71579e+01 6.70515e-01 0.00000e+00 2.37242e+00 1.25841e+01 4.90901e+02 1.24616e+01 4.47829e+01 7.42570e-01
1.59284e-01 -1.60233e+01 2.69149e+02 3.34102e+01 4.69123e+01 5.98086e-01 0.00000e+00 2.64406e+00 1.31329e+01 7.48265e+02 1.34522e+01 9.07990e+01 3.58967e-01
1.61460e-01 -1.59578e+01 2.27098e+02 3.27354e+01 5.14138e+01 7.05711e-01 0.00000e+00 2.21470e+00 1.22125e+01 4.03387e+02 1.18356e+01 2.88920e+01 8.60979e-01
1.52220e-01 -1.59583e+01 2.72292e+02 3.29875e+01 5.51833e+01 6.56517e-01 0.00000e+00 2.48968e+00 1.31790e+01 6.89547e+02 1.32080e+01 7.15785e+01 4.40282e-01
1.57256e-01 -1.59681e+01 2.52381e+02 3.38855e+01 6.09174e+01 6.82232e-01 0.00000e+00 2.34265e+00 1.28045e+01 5.45239e+02 1.25948e+01 4.73729e+01 6.60445e-01
1.56420e-01 -1.59607e+01 2.00411e+02 2.90584e+01 5.91993e+01 5.91295e-01 0.00000e+00 2.69565e+00 1.34139e+01 7.96642e+02 1.36755e+01 9.72915e+01 2.98263e-01
1.60281e-01 -1.59697e+01 2.13070e+02 2.92331e+01 5.56938e+01 7.20542e-01 0.00000e+00 2.15891e+00 1.21346e+01 3.72761e+02 1.15518e+01 2.26679e+01 8.96012e-01
1.53134e-01 -1.60177e+01 2.17363e+02 3.20494e+01 6.57243e+01 7.17803e-01 0.00000e+00 2.21451e+00 1.25431e+01 4.44578e+02 1.19866e+01 2.97691e+01 8.08115e-01
1.69809e-01 -1.60005e+01 2.19278e+02 3.24791e+01 5.60761e+01 7.25119e-01 0.00000e+00 2.07424e+00 1.17531e+01 3.01197e+02 1.09569e+01 1.42568e+01 9.60168e-01
1.45473e-01 -1.59735e+01 2.90811e+02 3.10604e+01 5.55644e+01 6.98618e-01 0.00000e+00 2.38947e+00 1.32805e+01 7.06683e+02 1.31233e+01 6.51031e+01 4.15786e-01
1.52598e-01 -1.60133e+01 2.71838e+02 3.18548e+01 6.74353e+01 7.30321e-01 0.00000e+00 2.19311e+00 1.29065e+01 5.49361e+02 1.22771e+01 3.54935e+01 6.54080e-01
1.63483e-01 -1.59598e+01 2.98978e+02 3.13976e+01 6.35203e+01 7.10771e-01 0.00000e+00 2.20793e+00 1.26882e+01 5.15546e+02 1.22171e+01 3.59285e+01 7.05823e-01
1.56605e-01 -1.59837e+01 2.35831e+02 3.29946e+01 5.43297e+01 7.45178e-01 0.00000e+00 2.08573e+00 1.21473e+01 3.71893e+02 1.13134e+01 1.82295e+01 8.96945e-01
1.68416e-01 -1.60454e+01 2.93908e+02 2.97703e+01 5.46222e+01 5.69028e-01 0.00000e+00 2.67510e+00 1.31052e+01 7.76026e+02 1.34943e+01 9.65979e+01 3.23373e-01
1.56754e-01 -1.59862e+01 2.83708e+02 2.95623e+01 5.16517e+01 7.42433e-01 0.00000e+00 2.13372e+00 1.25023e+01 4.72345e+02 1.18679e+01 2.80153e+01 7.69465e-01
1.60546e-01 -1.60458e+01 2.03872e+02 2.90494e+01 6.97607e+01 7.25929e-01 0.00000e+00 2.12220e+00 1.22235e+01 3.65451e+02 1.13772e+01 1.86565e+01 9.03758e-01
1.61707e-01 -1.59609e+01 2.09181e+02 3.07767e+01 5.08737e+01 7.09474e-01 0.00000e+00 2.19425e+00 1.20554e+01 3.66995e+02 1.16326e+01 2.49922e+01 9.02142e-01
1.69422e-01 -1.60404e+01 2.72282e+02 3.23740e+01 4.31479e+01 7.00424e-01 0.00000e+00 2.20090e+00 1.21359e+01 4.15997e+02 1.18329e+01 3.01410e+01 8.45439e-01
1.67980e-01 -1.60181e+01 2.49828e+02 3.34118e+01 6.02081e+01 5.52922e-01 0.00000e+00 2.71845e+00 1.32519e+01 7.79821e+02 1.36237e+01 9.97299e+01 3.18664e-01
1.57785e-01 -1.60058e+01 2.42346e+02 2.90716e+01 6.42283e+01 7.05420e-01 0.00000e+00 2.24976e+00 1.27275e+01 5.10871e+02 1.22762e+01 3.69975e+01 7.12870e-01
1.64947e-01 -1.60199e+01 2.51104e+02 3.33118e+01 5.71499e+01 5.71372e-01 0.00000e+00 2.68467e+00 1.32207e+01 7.62552e+02 1.35517e+01 9.48224e+01 3.40400e-01
1.47853e-01 -1.59836e+01 2.01195e+02 2.98491e+01 6.95417e+01 7.09047e-01 0.00000e+00 2.28959e+00 1.28157e+01 5.02068e+02 1.23341e+01 3.71627e+01 7.26047e-01
1.57158e-01 -1.60162e+01 2.02675e+02 3.25929e+01 6.97238e+01 5.97384e-01 0.00000e+00 2.65795e+00 1.34403e+01 7.62459e+02 1.36090e+01 8.99446e+01 3.40519e-01
1.40438e-01 -1.59607e+01 2.39318e+02 2.88411e+01 5.00821e+01 6.87861e-01 0.00000e+00 2.46601e+00 1.32786e+01 7.09761e+02 1.32182e+01 7.00485e+01 4.11448e-01
1.67525e-01 -1.60213e+01 2.68462e+02 2.85414e+01 4.62035e+01 6.79107e-01 0.00000e+00 2.30005e+00 1.24342e+01 4.94319e+02 1.22981e+01 4.19861e+01 7.37538e-01
1.59650e-01 -1.60064e+01 2.95540e+02 3.28833e+01 6.39424e+01 6.61508e-01 0.00000e+00 2.41493e+00 1.30817e+01 6.44806e+02 1.29922e+01 6.15493e+01 5.06629e-01
1.60228e-01 -1.59704e+01 2.86634e+02 3.39752e+01 4.02075e+01 7.16764e-01 0.00000e+00 2.20430e+00 1.23220e+01 4.58123e+02 1.20095e+01 3.35895e+01 7.89524e-01
1.55783e-01 -1.60120e+01 2.84117e+02 3.31007e+01 5.20872e+01 7.35152e-01 0.00000e+00 2.16123e+00 1.25194e+01 4.74724e+02 1.19760e+01 3.05196e+01 7.66060e-01
1.42139e-01 -1.60274e+01 2.61765e+02 3.23497e+01 6.37258e+01 6.89389e-01 0.00000e+00 2.43932e+00 1.34663e+01 7.40882e+02 1.32908e+01 6.96924e+01 3.68761e-01
1.67140e-01 -1.60463e+01 2.83168e+02 3.27774e+01 4.64467e+01 6.42642e-01 0.00000e+00 2.42975e+00 1.26554e+01 5.69082e+02 1.27404e+01 5.77231e+01 6.23506e-01
1.54675e-01 -1.60103e+01 2.85582e+02 2.99464e+01 5.90078e+01 7.25948e-01 0.00000e+00 2.20970e+00 1.28162e+01 5.46874e+02 1.23203e+01 3.79877e+01 6.57921e-01
1.56381e-01 -1.59536e+01 2.10839e+02 2.94735e+01 6.71769e+01 7.45974e-01 0.00000e+00 2.06511e+00 1.22169e+01 3.62159e+02 1.11049e+01 1.46033e+01 9.04678e-01
1.66971e-01 -1.59535e+01 2.12801e+02 2.82693e+01 5.78603e+01 6.94449e-01 0.00000e+00 2.22491e+00 1.22081e+01 3.97294e+02 1.18213e+01 2.84434e+01 8.68265e-01
1.68384e-01 -1.60259e+01 2.02623e+02 3.12599e+01 5.74249e+01 6.04506e-01 0.00000e+00 2.54803e+00 1.28442e+01 6.04851e+02 1.30184e+01 6.76251e+01 5.67934e-01
1.50971e-01 -1.60326e+01 2.50401e+02 3.34133e+01 6.23978e+01 7.36783e-01 0.00000e+00 2.16543e+00 1.26531e+01 4.77800e+02 1.19870e+01 2.93048e+01 7.61638e-01
1.68547e-01 -1.59726e+01 2.49229e+02 2.96843e+01 6.62993e+01 7.42865e-01 0.00000e+00 2.02832e+00 1.21325e+01 3.62798e+02 1.08882e+01 1.23086e+01 7.42627e-01
1.65528e-01 -1.60187e+01 2.03603e+02 3.20880e+01 6.14150e+01 6.45691e-01 0.00000e+00 2.41800e+00 1.26285e+01 5.07714e+02 1.25887e+01 4.93085e+01 7.17611e-01
1.67139e-01 -1.60148e+01 2.32824e+02 3.30713e+01 4.64461e+01 5.98772e-01 0.00000e+00 2.57709e+00 1.27791e+01 6.33412e+02 1.30669e+01 7.38203e+01 5.23964e-01
1.62037e-01 -1.60259e+01 2.38181e+02 2.93249e+01 4.50591e+01 6.89544e-01 0.00000e+00 2.28799e+00 1.23803e+01 4.67645e+02 1.21914e+01 3.84703e+01 7.76151e-01
1.55215e-01 -1.60416e+01 2.99013e+02 3.36568e+01 4.01335e+01 6.69168e-01 0.00000e+00 2.42547e+00 1.28357e+01 6.25736e+02 1.29028e+01 6.30023e+01 5.35718e-01
1.69422e-01 -1.59518e+01 2.66295e+02 3.04425e+01 5.20808e+01 5.74669e-01 0.00000e+00 2.64620e+00 1.29594e+01 7.26047e+02 1.33337e+01 8.86379e+01 3.88836e-01
1.46801e-01 -1.60442e+01 2.45085e+02 3.09445e+01 4.37895e+01 6.56518e-01 0.00000e+00 2.53738e+00 1.31442e+01 7.07905e+02 1.32730e+01 7.71113e+01 4.14062e-01
1.44526e-01 -1.59555e+01 2.06010e+02 3.15228e+01 5.68859e+01 7.00058e-01 0.00000e+00 2.36087e+00 1.28219e+01 5.31169e+02 1.25794e+01 4.59740e+01 6.82064e-01
1.41900e-01 -1.59717e+01 2.91982e+02 2.89125e+01 6.20567e+01 7.05021e-01 0.00000e+00 2.39619e+00 1.35758e+01 7.95560e+02 1.33450e+01 7.16081e+01 2.99553e-01
1.50764e-01 -1.59928e+01 2.74084e+02 3.30995e+01 5.81182e+01 6.60367e-01 0.00000e+00 2.48614e+00 1.32573e+01 7.06167e+02 1.32533e+01 7.23233e+01 4.16514e-01
1.61793e-01 -1.59565e+01 2.49262e+02 2.85105e+01 5.11298e+01 7.03621e-01 0.00000e+00 2.23772e+00 1.24412e+01 4.67075e+02 1.21012e+01 3.47731e+01 7.76958e-01
1.62501e-01 -1.60374e+01 2.54774e+02 2.98790e+01 4.69666e+01 6.54272e-01 0.00000e+00 2.42305e+00 1.27082e+01 5.72917e+02 1.27427e+01 5.66297e+01 6.17544e-01
1.68620e-01 -1.60499e+01 2.92119e+02 3.15807e+01 5.58038e+01 7.28449e-01 0.00000e+00 2.10720e+00 1.22362e+01 4.11133e+02 1.15568e+01 2.26369e+01 8.51506e-01
1.62090e-01 -1.59731e+01 2.71386e+02 3.35463e+01 6.03549e+01 6.45853e-01 0.00000e+00 2.44938e+00 1.29592e+01 6.15971e+02 1.29541e+01 6.17371e+01 5.50743e-01
1.57768e-01 -1.59788e+01 2.55756e+02 2.97334e+01 5.84705e+01 6.02664e-01 0.00000e+00 2.64596e+00 1.33879e+01 7.92430e+02 1.36126e+01 9.38234e+01 3.03299e-01
1.51941e-01 -1.59736e+01 2.19429e+02 3.24734e+01 6.60603e+01 6.61231e-01 0.00000e+00 2.46253e+00 1.31108e+01 6.23523e+02 1.30163e+01 6.10812e+01 5.39115e-01
1.61331e-01 -1.60204e+01 2.86154e+02 3.20036e+01 6.95124e+01 6.70676e-01 0.00000e+00 2.36627e+00 1.30441e+01 6.18854e+02 1.28393e+01 5.46907e+01 5.46300e-01
1.60667e-01 -1.60310e+01 2.58045e+02 3.14887e+01 5.38136e+01 6.77612e-01 0.00000e+00 2.34340e+00 1.26871e+01 5.34722e+02 1.25413e+01 4.73453e+01 6.76622e-01
1.45105e-01 -1.60014e+01 2.47953e+02 2.91566e+01 6.93447e+01 6.83620e-01 0.00000e+00 2.43835e+00 1.35134e+01 7.52706e+02 1.32865e+01 6.86999e+01 3.53141e-01
1.50275e-01 -1.59586e+01 2.42807e+02 3.19241e+01 5.37930e+01 7.35979e-01 0.00000e+00 2.17592e+00 1.25325e+01 4.62292e+02 1.19603e+01 2.96794e+01 7.83699e-01
1.44529e-01 -1.60401e+01 2.28038e+02 3.24681e+01 5.65077e+01 7.06583e-01 0.00000e+00 2.33715e+00 1.29147e+01 5.60731e+02 1.26331e+01 4.72217e+01 6.36474e-01
1.66966e-01 -1.60026e+01 2.80113e+02 3.15051e+01 5.68835e+01 7.14694e-01 0.00000e+00 2.16410e+00 1.23531e+01 4.37524e+02 1.18366e+01 2.81442e+01 8.17580e-01
1.61971e-01 -1.59954e+01 2.75245e+02 3.35995e+01 5.73922e+01 6.78273e-01 0.00000e+00 2.33074e+00 1.27168e+01 5.37977e+02 1.25423e+01 4.68815e+01 6.71626e-01
1.43970e-01 -1.59645e+01 2.65826e+02 3.39343e+01 6.72262e+01 6.74067e-01 0.00000e+00 2.48340e+00 1.35413e+01 7.66569e+02 1.34240e+01 7.56003e+01 3.35274e-01
1.48850e-01 -1.60175e+01 2.44411e+02 3.31210e+01 6.86236e+01 6.91662e-01 0.00000e+00 2.36589e+00 1.31536e+01 6.21115e+02 1.28617e+01 5.33326e+01 5.42818e-01
1.54891e-01 -1.59899e+01 2.57857e+02 2.95898e+01 6.78429e+01 6.41000e-01 0.00000e+00 2.52812e+00 1.34054e+01 7.47513e+02 1.34011e+01 7.78047e+01 3.59959e-01
1.61504e-01 -1.60466e+01 2.74115e+02 2.94540e+01 6.68109e+01 7.27523e-01 0.00000e+00 2.14813e+00 1.26650e+01 4.93785e+02 1.19505e+01 2.86755e+01 7.38326e-01
1.40814e-01 -1.60026e+01 2.24088e+02 3.20273e+01 5.64532e+01 6.93606e-01 0.00000e+00 2.42473e+00 1.31578e+01 6.37519e+02 1.29958e+01 5.95415e+01 5.17699e-01
1.61160e-01 -1.59762e+01 2.66125e+02 3.36455e+01 6.07657e+01 6.74400e-01 0.00000e+00 2.34803e+00 1.27843e+01 5.48374e+02 1.26100e+01 4.84686e+01 6.55606e-01
1.66050e-01 -1.60317e+01 2.32843e+02 2.82202e+01 6.92408e+01 6.03987e-01 0.00000e+00 2.57394e+00 1.32349e+01 7.07676e+02 1.33431e+01 7.81904e+01 4.14385e-01
1.49242e-01 -1.59544e+01 2.18232e+02 3.17013e+01 4.08085e+01 6.81377e-01 0.00000e+00 2.40997e+00 1.26757e+01 5.47909e+02 1.26595e+01 5.28084e+01 6.56324e-01
1.60119e-01 -1.59646e+01 2.24970e+02 2.98624e+01 5.15404e+01 6.79965e-01 0.00000e+00 2.33420e+00 1.25299e+01 4.90718e+02 1.23711e+01 4.26225e+01 7.42839e-01
1.67813e-01 -1.60336e+01 2.79449e+02 2.81580e+01 4.96282e+01 6.70471e-01 0.00000e+00 2.33304e+00 1.25743e+01 5.30603e+02 1.24774e+01 4.70605e+01 6.82931e-01
1.48852e-01 -1.60061e+01 2.95294e+02 3.04147e+01 4.44922e+01 7.46698e-01 0.00000e+00 2.18025e+00 1.26957e+01 5.35035e+02 1.22243e+01 3.65338e+01 6.76142e-01
1.60791e-01 -1.59776e+01 2.18529e+02 3.27945e+01 6.26634e+01 6.45183e-01 0.00000e+00 2.45545e+00 1.28673e+01 5.71866e+02 1.28441e+01 5.71446e+01 6.19178e-01
1.62415e-01 -1.59521e+01 2.80086e+02 3.15199e+01 4.78469e+01 6.20560e-01 0.00000e+00 2.54572e+00 1.29710e+01 6.77608e+02 1.31794e+01 7.60500e+01 4.57675e-01
1.53641e-01 -1.60324e+01 2.55100e+02 3.26631e+01 5.05694e+01 6.98690e-01 0.00000e+00 2.31014e+00 1.27000e+01 5.31734e+02 1.24810e+01 4.47556e+01 6.81200e-01
1.62899e-01 -1.59848e+01 2.10845e+02 3.14962e+01 5.11613e+01 7.32571e-01 0.00000e+00 2.08517e+00 1.17898e+01 3.08823e+02 1.10288e+01 1.51679e+01 9.54647e-01
1.44633e-01 -1.59678e+01 2.24670e+02 2.84194e+01 4.23920e+01 6.71279e-01 0.00000e+00 2.49858e+00 1.30639e+01 6.70253e+02 1.31228e+01 6.96159e+01 4.68512e-01
1.47750e-01 -1.59649e+01 2.79332e+02 3.17244e+01 4.86541e+01 6.68647e-01 0.00000e+00 2.48586e+00 1.32159e+01 7.16333e+02 1.32590e+01 7.44096e+01 4.02253e-01
1.57028e-01 -1.59518e+01 2.87652e+02 3.08354e+01 6.70212e+01 7.25805e-01 0.00000e+00 2.18991e+00 1.28703e+01 5.49736e+02 1.22669e+01 3.57070e+01 6.53501e-01
1.59820e-01 -1.59681e+01 2.24701e+02 3.32896e+01 4.93743e+01 5.75525e-01 0.00000e+00 2.71362e+00 1.31923e+01 7.76779e+02 1.35790e+01 9.88006e+01 3.22435e-01
1.68887e-01 -1.59830e+01 2.20146e+02 3.36430e+01 6.71918e+01 5.51059e-01 0.00000e+00 2.71481e+00 1.33139e+01 7.73984e+02 1.36369e+01 9.74417e+01 3.25923e-01
1.61112e-01 -1.59925e+01 2.11464e+02 3.31492e+01 5.37345e+01 6.85192e-01 0.00000e+00 2.29576e+00 1.23232e+01 4.27909e+02 1.21063e+01 3.54403e+01 8.30220e-01
1.62696e-01 -1.60086e+01 2.97615e+02 2.98550e+01 6.71314e+01 6.70817e-01 0.00000e+00 2.36383e+00 1.30464e+01 6.29817e+02 1.28567e+01 5.57946e+01 5.29462e-01
1.44846e-01 -1.59606e+01 2.95134e+02 3.36183e+01 4.41689e+01 6.96166e-01 0.00000e+00 2.40382e+00 1.31111e+01 6.79666e+02 1.30634e+01 6.56173e+01 4.54660e-01
1.66241e-01 -1.60470e+01 2.54704e+02 3.37137e+01 4.87588e+01 5.78372e-01 0.00000e+00 2.65163e+00 1.29817e+01 7.14438e+02 1.33463e+01 8.79304e+01 4.04896e-01
1.43108e-01 -1.59711e+01 2.45008e+02 3.22533e+01 5.62775e+01 7.15108e-01 0.00000e+00 2.31967e+00 1.30258e+01 5.95222e+02 1.27078e+01 4.90196e+01 5.82869e-01
1.68711e-01 -1.60081e+01 2.69994e+02 3.29042e+01 5.87319e+01 7.14317e-01 0.00000e+00 2.14658e+00 1.22456e+01 4.07279e+02 1.16775e+01 2.49700e+01 8.56248e-01
1.46537e-01 -1.59983e+01 2.22403e+02 3.17929e+01 5.42398e+01 7.14264e-01 0.00000e+00 2.28737e+00 1.27045e+01 5.05578e+02 1.23579e+01 3.96770e+01 7.20809e-01
1.67081e-01 -1.60455e+01 2.14620e+02 3.21312e+01 4.24596e+01 6.26153e-01 0.00000e+00 2.48295e+00 1.25037e+01 5.42583e+02 1.26919e+01 5.82019e+01 6.64540e-01
1.41783e-01 -1.60326e+01 2.75710e+02 2.91593e+01 4.74894e+01 6.73934e-01 0.00000e+00 2.52157e+00 1.34396e+01 7.96255e+02 1.34957e+01 8.44146e+01 2.98724e-01
1.43394e-01 -1.59529e+01 2.10446e+02 3.36464e+01 5.34126e+01 6.86976e-01 0.00000e+00 2.42633e+00 1.29378e+01 5.77261e+02 1.28285e+01 5.50311e+01 6.10791e-01
1.64876e-01 -1.59904e+01 2.82034e+02 3.10293e+01 6.31343e+01 6.74307e-01 0.00000e+00 2.33013e+00 1.28047e+01 5.58792e+02 1.25970e+01 4.79304e+01 6.39481e-01
1.44474e-01 -1.60025e+01 2.91546e+02 3.17718e+01 6.09187e+01 7.46443e-01 0.00000e+00 2.20256e+00 1.31056e+01 6.15656e+02 1.25196e+01 4.15998e+01 5.51229e-01
1.65302e-01 -1.59558e+01 2.78569e+02 3.21264e+01 5.73474e+01 6.29852e-01 0.00000e+00 2.48743e+00 1.29535e+01 6.34342e+02 1.30367e+01 6.67983e+01 5.22544e-01
1.50356e-01 -1.60248e+01 2.30595e+02 2.86207e+01 5.93028e+01 6.96966e-01 0.00000e+00 2.33914e+00 1.29201e+01 5.70640e+02 1.26391e+01 4.76740e+01 6.21085e-01
1.64598e-01 -1.59720e+01 2.37973e+02 2.96004e+01 6.10210e+01 5.94857e-01 0.00000e+00 2.61600e+00 1.32037e+01 7.25469e+02 1.34135e+01 8.43137e+01 3.89629e-01
1.49994e-01 -1.60082e+01 2.57055e+02 3.14038e+01 5.66786e+01 7.01112e-01 0.00000e+00 2.32970e+00 1.29454e+01 5.87123e+02 1.26901e+01 4.96562e+01 5.95453e-01
1.52714e-01 -1.59847e+01 2.08040e+02 3.09772e+01 5.59174e+01 6.35559e-01 0.00000e+00 2.56139e+00 1.31297e+01 6.70003e+02 1.32390e+01 7.39016e+01 4.68881e-01
1.68505e-01 -1.60190e+01 2.47352e+02 2.88219e+01 5.66463e+01 5.99516e-01 0.00000e+00 2.57276e+00 1.29992e+01 6.75789e+02 1.32097e+01 7.67412e+01 4.60346e-01
1.50217e-01 -1.59788e+01 2.19426e+02 3.34784e+01 6.93056e+01 7.36907e-01 0.00000e+00 2.14837e+00 1.25384e+01 4.28131e+02 1.17405e+01 2.39462e+01 8.29932e-01
1.40143e-01 -1.60424e+01 2.38133e+02 3.30955e+01 6.76339e+01 7.11464e-01 0.00000e+00 2.35077e+00 1.33103e+01 6.54487e+02 1.29292e+01 5.39045e+01 4.92022e-01
1.63451e-01 -1.59520e+01 2.33550e+02 3.02656e+01 4.70727e+01 7.16459e-01 0.00000e+00 2.16543e+00 1.20946e+01 3.85828e+02 1.16229e+01 2.48376e+01 8.81559e-01
1.46861e-01 -1.59800e+01 2.06640e+02 2.82833e+01 6.35342e+01 7.32138e-01 0.00000e+00 2.19770e+00 1.26292e+01 4.58803e+02 1.19525e+01 2.83498e+01 7.88578e-01
1.54510e-01 -1.59760e+01 2.34090e+02 2.83993e+01 5.71838e+01 6.37785e-01 0.00000e+00 2.54588e+00 1.32196e+01 7.05871e+02 1.33006e+01 7.61739e+01 4.16934e-01
1.67146e-01 -1.59771e+01 2.34496e+02 3.23524e+01 6.51900e+01 6.23326e-01 0.00000e+00 2.48965e+00 1.29245e+01 6.02116e+02 1.29680e+01 6.27142e+01 5.72173e-01
1.57625e-01 -1.60230e+01 2.79692e+02 3.30366e+01 6.36561e+01 6.43462e-01 0.00000e+00 2.49406e+00 1.32125e+01 6.92057e+02 1.32243e+01 7.14741e+01 4.36658e-01
1.57484e-01 -1.59794e+01 2.30177e+02 2.95499e+01 4.73732e+01 6.95068e-01 0.00000e+00 2.29526e+00 1.24740e+01 4.79289e+02 1.22556e+01 3.93537e+01 7.59489e-01
1.60706e-01 -1.60292e+01 2.50583e+02 3.06633e+01 6.59082e+01 6.01718e-01 0.00000e+00 2.62095e+00 1.33745e+01 7.64604e+02 1.35411e+01 8.81245e+01 3.37777e-01
1.41203e-01 -1.60217e+01 2.82406e+02 3.19893e+01 5.79790e+01 7.17722e-01 0.00000e+00 2.34118e+00 1.33259e+01 6.98828e+02 1.30383e+01 5.97239e+01 4.26943e-01
1.55944e-01 -1.59832e+01 2.11801e+02 3.13154e+01 5.04877e+01 6.55617e-01 0.00000e+00 2.45805e+00 1.27703e+01 5.65252e+02 1.27983e+01 5.72457e+01 6.29456e-01
1.46387e-01 -1.59893e+01 2.87004e+02 3.22089e+01 6.25152e+01 7.03982e-01 0.00000e+00 2.35435e+00 1.32930e+01 6.89483e+02 1.30275e+01 5.96563e+01 4.40375e-01
1.66194e-01 -1.59525e+01 2.74133e+02 3.15246e+01 5.73186e+01 6.99202e-01 0.00000e+00 2.22581e+00 1.24667e+01 4.67833e+02 1.20983e+01 3.43344e+01 7.75884e-01
1.66055e-01 -1.60115e+01 2.86048e+02 3.05030e+01 6.29377e+01 6.54939e-01 0.00000e+00 2.39501e+00 1.29053e+01 5.98879e+02 1.28162e+01 5.61228e+01 5.77193e-01
1.68670e-01 -1.60258e+01 2.46902e+02 3.04360e+01 5.72558e+01 7.16489e-01 0.00000e+00 2.13323e+00 1.21354e+01 3.81953e+02 1.15209e+01 2.22492e+01 8.85924e-01
1.68434e-01 -1.60303e+01 2.34794e+02 2.88234e+01 4.63461e+01 6.55557e-01 0.00000e+00 2.37389e+00 1.24357e+01 5.00716e+02 1.24285e+01 4.68995e+01 7.28060e-01
1.45071e-01 -1.59995e+01 2.19463e+02 3.02170e+01 6.06257e+01 7.13549e-01 0.00000e+00 2.30122e+00 1.28850e+01 5.41226e+02 1.24894e+01 4.21043e+01 6.66629e-01
1.62666e-01 -1.60407e+01 2.91285e+02 2.88351e+01 4.53460e+01 6.28069e-01 0.00000e+00 2.52523e+00 1.29168e+01 6.80866e+02 1.31290e+01 7.50888e+01 4.52904e-01
1.57045e-01 -1.60162e+01 2.63323e+02 3.38641e+01 6.96113e+01 6.28174e-01 0.00000e+00 2.54969e+00 1.33609e+01 7.30543e+02 1.34047e+01 7.86265e+01 3.82698e-01
1.68301e-01 -1.60197e+01 2.42147e+02 3.11356e+01 5.11478e+01 5.96418e-01 0.00000e+00 2.58015e+00 1.28807e+01 6.56393e+02 1.31439e+01 7.59749e+01 4.89160e-01
1.46420e-01 -1.60247e+01 2.42021e+02 3.26954e+01 4.75598e+01 6.76748e-01 0.00000e+00 2.45401e+00 1.30221e+01 6.38124e+02 1.30128e+01 6.38364e+01 5.16778e-01
1.54358e-01 -1.60293e+01 2.03699e+02 3.34493e+01 4.32146e+01 6.57915e-01 0.00000e+00 2.45795e+00 1.26204e+01 5.37489e+02 1.26974e+01 5.52307e+01 6.72375e-01
1.68259e-01 -1.60090e+01 2.18315e+02 2.90962e+01 5.01622e+01 6.30095e-01 0.00000e+00 2.46553e+00 1.26266e+01 5.53396e+02 1.27316e+01 5.73249e+01 6.47840e-01
1.55237e-01 -1.60375e+01 2.02367e+02 3.24583e+01 6.87483e+01 6.06134e-01 0.00000e+00 2.64346e+00 1.34279e+01 7.55706e+02 1.35736e+01 8.75955e+01 3.49233e-01
1.47492e-01 -1.60275e+01 2.94235e+02 3.19109e+01 5.86404e+01 7.47087e-01 0.00000e+00 2.17928e+00 1.29394e+01 5.72160e+02 1.23351e+01 3.72688e+01 6.18722e-01
1.52652e-01 -1.60326e+01 2.25664e+02 3.06060e+01 5.44180e+01 6.31675e-01 0.00000e+00 2.57928e+00 1.32125e+01 7.10119e+02 1.33521e+01 7.95456e+01 4.10946e-01
1.50962e-01 -1.60281e+01 2.40363e+02 3.12631e+01 5.88264e+01 6.91369e-01 0.00000e+00 2.35599e+00 1.29272e+01 5.76978e+02 1.27025e+01 5.01538e+01 6.11230e-01
1.66497e-01 -1.59853e+01 2.60890e+02 3.03565e+01 4.46960e+01 7.49295e-01 0.00000e+00 2.03065e+00 1.18719e+01 3.40701e+02 1.08670e+01 1.30063e+01 7.76940e-01
1.48558e-01 -1.59566e+01 2.67620e+02 3.15982e+01 6.11700e+01 7.30857e-01 0.00000e+00 2.22182e+00 1.29267e+01 5.62444e+02 1.24021e+01 3.92421e+01 6.33815e-01
1.53767e-01 -1.59959e+01 2.54565e+02 2.86700e+01 6.92371e+01 6.50840e-01 0.00000e+00 2.50082e+00 1.34242e+01 7.46643e+02 1.33570e+01 7.46925e+01 3.61108e-01
1.42939e-01 -1.60218e+01 2.38735e+02 2.93828e+01 6.03836e+01 7.28301e-01 0.00000e+00 2.26401e+00 1.30325e+01 5.84890e+02 1.25423e+01 4.27190e+01 5.98926e-01
1.57824e-01 -1.59815e+01 2.46083e+02 3.20495e+01 6.46073e+01 7.30563e-01 0.00000e+00 2.14224e+00 1.24812e+01 4.38029e+02 1.17617e+01 2.51290e+01 8.16907e-01
1.62733e-01 -1.59584e+01 2.93807e+02 3.19265e+01 6.54261e+01 6.88335e-01 0.00000e+00 2.29376e+00 1.28513e+01 5.63452e+02 1.25522e+01 4.55597e+01 6.32250e-01
1.56694e-01 -1.59605e+01 2.94169e+02 3.24157e+01 6.91935e+01 6.32882e-01 0.00000e+00 2.54254e+00 1.34447e+01 7.71653e+02 1.34838e+01 8.23524e+01 3.28847e-01
1.49443e-01 -1.60193e+01 2.43993e+02 2.90270e+01 4.33904e+01 6.72100e-01 0.00000e+00 2.45700e+00 1.29681e+01 6.42934e+02 1.29972e+01 6.47544e+01 5.09467e-01
1.54898e-01 -1.59966e+01 2.50229e+02 2.86021e+01 6.90527e+01 6.87397e-01 0.00000e+00 2.34653e+00 1.31252e+01 6.27779e+02 1.28069e+01 5.19602e+01 5.32583e-01
1.68348e-01 -1.59570e+01 2.15031e+02 3.38647e+01 5.67046e+01 7.33168e-01 0.00000e+00 2.04480e+00 1.16625e+01 2.80995e+02 1.07115e+01 1.14031e+01 9.04736e-01
1.52923e-01 -1.59793e+01 2.16474e+02 3.28144e+01 4.79257e+01 6.55544e-01 0.00000e+00 2.48084e+00 1.28369e+01 5.89935e+02 1.29004e+01 6.12980e+01 5.91083e-01
1.59232e-01 -1.60364e+01 2.38035e+02 3.32543e+01 6.12273e+01 5.96999e-01 0.00000e+00 2.64391e+00 1.33122e+01 7.50592e+02 1.35327e+01 8.92306e+01 3.55909e-01
1.57912e-01 -1.60213e+01 2.12263e+02 3.37524e+01 5.71130e+01 6.97590e-01 0.00000e+00 2.26536e+00 1.23463e+01 4.20983e+02 1.20294e+01 3.26977e+01 8.39132e-01
1.56578e-01 -1.59846e+01 2.50830e+02 3.22359e+01 5.44558e+01 7.24029e-01 0.00000e+00 2.18374e+00 1.24436e+01 4.48706e+02 1.19331e+01 2.97215e+01 8.02507e-01
1.58928e-01 -1.59770e+01 2.52257e+02 3.13699e+01 5.70016e+01 6.42743e-01 0.00000e+00 2.48770e+00 1.30200e+01 6.41582e+02 1.30645e+01 6.66282e+01 5.11519e-01
1.62458e-01 -1.59529e+01 2.11240e+02 3.32963e+01 6.35645e+01 6.52732e-01 0.00000e+00 2.41214e+00 1.27112e+01 5.20907e+02 1.26333e+01 4.98381e+01 6.97705e-01
1.57940e-01 -1.60344e+01 2.61006e+02 3.37252e+01 4.26857e+01 6.86766e-01 0.00000e+00 2.32699e+00 1.25330e+01 5.12915e+02 1.24285e+01 4.53897e+01 7.09793e-01
1.61864e-01 -1.59751e+01 2.05932e+02 3.16605e+01 4.23534e+01 6.33029e-01 0.00000e+00 2.49814e+00 1.26078e+01 5.60014e+02 1.27830e+01 6.05917e+01 6.37585e-01
1.56748e-01 -1.60158e+01 2.33246e+02 3.10253e+01 4.59510e+01 7.34277e-01 0.00000e+00 2.13525e+00 1.21401e+01 3.88875e+02 1.15500e+01 2.29327e+01 8.78080e-01
1.52124e-01 -1.59553e+01 2.34420e+02 2.94621e+01 4.18767e+01 6.84494e-01 0.00000e+00 2.38240e+00 1.26996e+01 5.57507e+02 1.26417e+01 5.19030e+01 6.41473e-01
1.65334e-01 -1.60234e+01 2.61164e+02 3.14495e+01 6.89478e+01 6.63363e-01 0.00000e+00 2.36041e+00 1.28659e+01 5.64859e+02 1.26696e+01 4.96975e+01 6.30066e-01
1.63935e-01 -1.59664e+01 2.55747e+02 3.35806e+01 5.61996e+01 6.49160e-01 0.00000e+00 2.42186e+00 1.27652e+01 5.63554e+02 1.27548e+01 5.53841e+01 6.32093e-01
1.65569e-01 -1.60143e+01 2.10016e+02 3.18006e+01 6.12542e+01 6.77864e-01 0.00000e+00 2.29369e+00 1.23567e+01 4.28375e+02 1.21067e+01 3.49593e+01 8.29615e-01
1.54373e-01 -1.59974e+01 2.70103e+02 2.94122e+01 6.14206e+01 6.48264e-01 0.00000e+00 2.50911e+00 1.33146e+01 7.29980e+02 1.33279e+01 7.57526e+01 3.83465e-01
1.63412e-01 -1.59742e+01 2.20344e+02 3.17514e+01 5.79703e+01 6.79343e-01 0.00000e+00 2.30629e+00 1.24407e+01 4.54305e+02 1.22182e+01 3.78800e+01 7.94818e-01
1.42959e-01 -1.60153e+01 2.86376e+02 2.94893e+01 5.45355e+01 7.49229e-01 0.00000e+00 2.20747e+00 1.30643e+01 6.14881e+02 1.25285e+01 4.25444e+01 5.52425e-01
1.67978e-01 -1.60416e+01 2.75109e+02 3.36510e+01 5.63418e+01 5.79960e-01 0.00000e+00 2.63290e+00 1.30936e+01 7.17373e+02 1.33891e+01 8.65686e+01 4.00807e-01
1.67629e-01 -1.60482e+01 2.05143e+02 3.39237e+01 6.02966e+01 6.28988e-01 0.00000e+00 2.46118e+00 1.26684e+01 5.29548e+02 1.27154e+01 5.44865e+01 6.84543e-01
1.60289e-01 -1.60046e+01 2.30322e+02 3.23244e+01 5.64509e+01 6.17796e-01 0.00000e+00 2.56404e+00 1.30592e+01 6.64491e+02 1.32162e+01 7.46486e+01 4.77061e-01
1.59737e-01 -1.60372e+01 2.06577e+02 3.38038e+01 5.85600e+01 6.20676e-01 0.00000e+00 2.55297e+00 1.29885e+01 6.26249e+02 1.31202e+01 6.97376e+01 5.34930e-01
1.50869e-01 -1.60209e+01 2.32184e+02 3.15906e+01 5.56036e+01 6.68793e-01 0.00000e+00 2.44741e+00 1.30118e+01 6.18341e+02 1.29576e+01 6.06177e+01 5.47090e-01
1.48062e-01 -1.59742e+01 2.86763e+02 3.08642e+01 5.14739e+01 7.17035e-01 0.00000e+00 2.29587e+00 1.29830e+01 6.12729e+02 1.27071e+01 5.04053e+01 5.55747e-01
1.57208e-01 -1.60123e+01 2.86872e+02 3.06796e+01 4.44443e+01 7.22206e-01 0.00000e+00 2.21044e+00 1.25103e+01 4.96320e+02 1.21567e+01 3.62127e+01 7.34582e-01
1.62971e-01 -1.59719e+01 2.91924e+02 3.16636e+01 4.11112e+01 7.08812e-01 0.00000e+00 2.22230e+00 1.23560e+01 4.71916e+02 1.20888e+01 3.58079e+01 7.70078e-01
1.66476e-01 -1.60424e+01 2.84031e+02 3.20787e+01 5.45821e+01 5.82078e-01 0.00000e+00 2.64229e+00 1.31348e+01 7.42702e+02 1.34455e+01 9.00049e+01 3.66335e-01
1.55205e-01 -1.59914e+01 2.91457e+02 3.06150e+01 4.04123e+01 6.85536e-01 0.00000e+00 2.36882e+00 1.27763e+01 5.98963e+02 1.27468e+01 5.61625e+01 5.77062e-01
1.65962e-01 -1.60051e+01 2.02220e+02 3.15899e+01 5.15591e+01 6.59487e-01 0.00000e+00 2.36516e+00 1.23552e+01 4.53051e+02 1.22992e+01 4.19730e+01 7.96547e-01
1.55354e-01 -1.59899e+01 2.51049e+02 2.96741e+01 6.55888e+01 6.72145e-01 0.00000e+00 2.40334e+00 1.31117e+01 6.35363e+02 1.29366e+01 5.79567e+01 5.20986e-01
1.65456e-01 -1.59679e+01 2.91287e+02 3.29517e+01 5.45053e+01 6.33222e-01 0.00000e+00 2.47484e+00 1.29032e+01 6.26845e+02 1.29926e+01 6.55847e+01 5.34016e-01
1.63083e-01 -1.60113e+01 2.12452e+02 3.10295e+01 4.89076e+01 7.04206e-01 0.00000e+00 2.20815e+00 1.20581e+01 3.74059e+02 1.16915e+01 2.64640e+01 8.94611e-01
1.56967e-01 -1.60003e+01 2.49398e+02 3.22120e+01 4.97590e+01 7.49204e-01 0.00000e+00 2.07913e+00 1.21570e+01 3.83951e+02 1.13345e+01 1.87115e+01 8.83681e-01
1.68564e-01 -1.60235e+01 2.48702e+02 3.29003e+01 6.55961e+01 6.45293e-01 0.00000e+00 2.40022e+00 1.27554e+01 5.43814e+02 1.26751e+01 5.14728e+01 6.62643e-01
1.41181e-01 -1.60210e+01 2.06560e+02 3.37874e+01 4.78247e+01 6.77017e-01 0.00000e+00 2.48887e+00 1.30077e+01 6.15569e+02 1.30147e+01 6.33661e+01 5.51363e-01
1.52787e-01 -1.59581e+01 2.62498e+02 3.23548e+01 6.29644e+01 7.45387e-01 0.00000e+00 2.12668e+00 1.26378e+01 4.76006e+02 1.18503e+01 2.62773e+01 7.64220e-01
1.48203e-01 -1.59547e+01 2.39510e+02 2.82288e+01 6.02380e+01 7.33026e-01 0.00000e+00 2.20592e+00 1.28256e+01 5.28905e+02 1.22260e+01 3.46482e+01 6.85525e-01
1.64749e-01 -1.60114e+01 2.31253e+02 3.23749e+01 6.55359e+01 6.00464e-01 0.00000e+00 2.58796e+00 1.31626e+01 6.87198e+02 1.33183e+01 7.81634e+01 4.43684e-01
1.46569e-01 -1.60031e+01 2.55912e+02 3.09145e+01 6.96406e+01 7.21403e-01 0.00000e+00 2.26759e+00 1.32008e+01 6.28975e+02 1.26705e+01 4.54977e+01 5.30752e-01
1.69529e-01 -1.60392e+01 2.74976e+02 3.36597e+01 5.62719e+01 5.94741e-01 0.00000e+00 2.57236e+00 1.29659e+01 6.64723e+02 1.31948e+01 7.64052e+01 4.76716e-01
1.64134e-01 -1.60184e+01 2.70061e+02 3.08827e+01 6.52500e+01 7.02150e-01 0.00000e+00 2.22528e+00 1.26376e+01 4.95428e+02 1.21851e+01 3.51859e+01 7.35900e-01
1.58306e-01 -1.60468e+01 2.22369e+02 2.87402e+01 6.85316e+01 6.79092e-01 0.00000e+00 2.34674e+00 1.28796e+01 5.51296e+02 1.25905e+01 4.60217e+01 6.51090e-01
1.63459e-01 -1.60452e+01 2.80018e+02 2.89650e+01 4.00244e+01 6.55065e-01 0.00000e+00 2.42115e+00 1.26246e+01 5.86856e+02 1.27306e+01 5.88329e+01 5.95870e-01
1.45167e-01 -1.59660e+01 2.68294e+02 2.88264e+01 6.08047e+01 7.35022e-01 0.00000e+00 2.23652e+00 1.31190e+01 6.21028e+02 1.25899e+01 4.38798e+01 5.42952e-01
1.69680e-01 -1.60144e+01 2.06899e+02 3.35843e+01 5.13557e+01 6.26018e-01 0.00000e+00 2.45944e+00 1.25186e+01 5.13361e+02 1.26288e+01 5.37017e+01 7.09121e-01
1.43793e-01 -1.60114e+01 2.46949e+02 2.92430e+01 5.90064e+01 7.32957e-01 0.00000e+00 2.24289e+00 1.29987e+01 5.80380e+02 1.24857e+01 4.12742e+01 6.05940e-01
1.56648e-01 -1.59757e+01 2.98872e+02 3.20227e+01 5.21913e+01 7.05404e-01 0.00000e+00 2.27865e+00 1.27741e+01 5.58366e+02 1.25135e+01 4.54436e+01 6.40142e-01
1.62529e-01 -1.60433e+01 2.48387e+02 3.32926e+01 5.84736e+01 5.84634e-01 0.00000e+00 2.65996e+00 1.32492e+01 7.51937e+02 1.35270e+01 9.14412e+01 3.54147e-01
1.42807e-01 -1.59594e+01 2.47078e+02 3.27642e+01 5.57145e+01 6.85689e-01 0.00000e+00 2.44684e+00 1.32508e+01 6.82482e+02 1.31495e+01 6.62062e+01 4.50544e-01
1.53017e-01 -1.59929e+01 2.40862e+02 3.21140e+01 4.51945e+01 7.35561e-01 0.00000e+00 2.15908e+00 1.22910e+01 4.22776e+02 1.17622e+01 2.67397e+01 8.36840e-01
1.69668e-01 -1.60311e+01 2.60205e+02 3.14325e+01 4.51349e+01 6.34082e-01 0.00000e+00 2.44162e+00 1.25584e+01 5.53195e+02 1.26818e+01 5.67748e+01 6.48152e-01
1.47070e-01 -1.60433e+01 2.28895e+02 3.14129e+01 4.15093e+01 6.66140e-01 0.00000e+00 2.49310e+00 1.29511e+01 6.40090e+02 1.30365e+01 6.71186e+01 5.13787e-01
1.68749e-01 -1.59688e+01 2.13241e+02 3.22279e+01 6.44265e+01 6.23411e-01 0.00000e+00 2.47617e+00 1.27970e+01 5.63350e+02 1.28365e+01 5.81598e+01 6.32408e-01
1.42458e-01 -1.60183e+01 2.25417e+02 3.19845e+01 6.95451e+01 7.37025e-01 0.00000e+00 2.21210e+00 1.29830e+01 5.39767e+02 1.22773e+01 3.42670e+01 6.68874e-01
1.61592e-01 -1.59639e+01 2.13340e+02 3.17045e+01 5.93061e+01 7.24253e-01 0.00000e+00 2.12849e+00 1.20431e+01 3.47115e+02 1.13661e+01 1.94379e+01 9.22058e-01
1.66845e-01 -1.60285e+01 2.00554e+02 3.25880e+01 5.95724e+01 6.62170e-01 0.00000e+00 2.34441e+00 1.23736e+01 4.39764e+02 1.22431e+01 3.92352e+01 8.14591e-01
1.54789e-01 -1.59851e+01 2.43203e+02 3.07801e+01 6.15551e+01 7.06043e-01 0.00000e+00 2.26728e+00 1.27421e+01 5.16958e+02 1.23479e+01 3.91234e+01 7.03689e-01
1.48796e-01 -1.59899e+01 2.61622e+02 3.16529e+01 4.78126e+01 6.78054e-01 0.00000e+00 2.43614e+00 1.30360e+01 6.49772e+02 1.30144e+01 6.40095e+01 4.99121e-01
1.66273e-01 -1.60466e+01 2.01623e+02 2.88502e+01 5.42001e+01 6.55202e-01 0.00000e+00 2.38396e+00 1.24740e+01 4.80993e+02 1.24183e+01 4.49800e+01 7.57024e-01
1.68099e-01 -1.60145e+01 2.34415e+02 3.22399e+01 4.91862e+01 7.16795e-01 0.00000e+00 2.12915e+00 1.19265e+01 3.48019e+02 1.13706e+01 2.04878e+01 9.21195e-01
1.51574e-01 -1.60472e+01 2.62084e+02 2.91908e+01 6.12706e+01 7.00066e-01 0.00000e+00 2.32618e+00 1.30512e+01 6.14443e+02 1.27506e+01 5.08162e+01 5.53101e-01
1.64585e-01 -1.60384e+01 2.90660e+02 3.26646e+01 5.34322e+01 5.77009e-01 0.00000e+00 2.67320e+00 1.32015e+01 7.76512e+02 1.35485e+01 9.61045e+01 3.22767e-01
1.47216e-01 -1.60137e+01 2.53655e+02 3.22454e+01 4.84628e+01 7.42555e-01 0.00000e+00 2.17877e+00 1.25858e+01 4.85574e+02 1.20547e+01 3.20047e+01 7.50367e-01
1.51788e-01 -1.59504e+01 2.36795e+02 3.00453e+01 6.97342e+01 6.70280e-01 0.00000e+00 2.43375e+00 1.32581e+01 6.68705e+02 1.30753e+01 6.19258e+01 4.70803e-01
1.69836e-01 -1.59741e+01 2.65198e+02 3.29111e+01 5.26800e+01 5.65542e-01 0.00000e+00 2.66652e+00 1.29996e+01 7.28379e+02 1.33849e+01 9.05599e+01 3.85647e-01
1.56497e-01 -1.59660e+01 2.02705e+02 2.99292e+01 4.04620e+01 6.39153e-01 0.00000e+00 2.52141e+00 1.27220e+01 5.96848e+02 1.29076e+01 6.52056e+01 5.80345e-01
1.65910e-01 -1.59999e+01 2.59811e+02 3.04259e+01 4.79758e+01 6.89400e-01 0.00000e+00 2.26522e+00 1.23745e+01 4.64535e+02 1.21503e+01 3.71850e+01 7.80546e-01
1.65603e-01 -1.60303e+01 2.14593e+02 3.14454e+01 4.97821e+01 7.19701e-01 0.00000e+00 2.12532e+00 1.18446e+01 3.26422e+02 1.12593e+01 1.87167e+01 9.40654e-01
1.66256e-01 -1.59588e+01 2.29078e+02 3.18154e+01 4.76852e+01 7.21467e-01 0.00000e+00 2.12098e+00 1.18999e+01 3.42568e+02 1.13155e+01 1.95939e+01 9.26335e-01
1.46682e-01 -1.60496e+01 2.24204e+02 3.07674e+01 5.79683e+01 6.75430e-01 0.00000e+00 2.45408e+00 1.31268e+01 6.39678e+02 1.30337e+01 6.21565e+01 5.14413e-01
1.69430e-01 -1.60266e+01 2.95343e+02 2.89415e+01 5.82778e+01 5.65531e-01 0.00000e+00 2.67995e+00 1.31839e+01 7.87780e+02 1.35514e+01 9.79567e+01 3.08914e-01
1.60807e-01 -1.59817e+01 2.55450e+02 3.08812e+01 4.55888e+01 6.21480e-01 0.00000e+00 2.55434e+00 1.29323e+01 6.69584e+02 1.31549e+01 7.55245e+01 4.69501e-01
1.58132e-01 -1.59657e+01 2.16313e+02 2.86685e+01 4.17468e+01 6.14387e-01 0.00000e+00 2.60353e+00 1.28661e+01 6.87708e+02 1.31841e+01 8.06101e+01 4.42945e-01
1.48912e-01 -1.59703e+01 2.94348e+02 3.25000e+01 5.92322e+01 7.37029e-01 0.00000e+00 2.20751e+00 1.29480e+01 5.77301e+02 1.24259e+01 4.00561e+01 6.10729e-01
1.68091e-01 -1.59931e+01 2.69085e+02 3.26729e+01 5.68628e+01 6.33599e-01 0.00000e+00 2.45107e+00 1.27943e+01 5.85449e+02 1.28457e+01 5.96067e+01 5.98057e-01
1.59637e-01 -1.60275e+01 2.85807e+02 3.08615e+01 6.74488e+01 6.49531e-01 0.00000e+00 2.46063e+00 1.32248e+01 6.90550e+02 1.31694e+01 6.82498e+01 4.38832e-01
1.49037e-01 -1.59835e+01 2.52326e+02 2.81608e+01 6.32875e+01 6.51559e-01 0.00000e+00 2.53985e+00 1.34972e+01 7.83610e+02 1.34956e+01 8.18710e+01 3.14001e-01
1.47108e-01 -1.60261e+01 2.24720e+02 3.35600e+01 4.19386e+01 7.21411e-01 0.00000e+00 2.25295e+00 1.24263e+01 4.59793e+02 1.21177e+01 3.52537e+01 7.87196e-01
1.69961e-01 -1.60498e+01 2.49705e+02 3.08002e+01 5.96860e+01 6.38795e-01 0.00000e+00 2.41961e+00 1.27182e+01 5.52414e+02 1.27060e+01 5.39308e+01 6.49360e-01
1.54038e-01 -1.59942e+01 2.02771e+02 3.11638e+01 5.23052e+01 6.65199e-01 0.00000e+00 2.43356e+00 1.27286e+01 5.39324e+02 1.26993e+01 5.28767e+01 6.69556e-01
1.53924e-01 -1.60439e+01 2.39045e+02 3.24652e+01 6.77954e+01 6.90126e-01 0.00000e+00 2.33245e+00 1.29353e+01 5.61135e+02 1.26221e+01 4.64461e+01 6.35846e-01
1.51911e-01 -1.59856e+01 2.46394e+02 3.29032e+01 4.32930e+01 7.03541e-01 0.00000e+00 2.30209e+00 1.25756e+01 5.09941e+02 1.23834e+01 4.28821e+01 7.14269e-01
1.66866e-01 -1.60271e+01 2.46638e+02 3.31354e+01 6.30701e+01 5.63792e-01 0.00000e+00 2.69300e+00 1.32904e+01 7.72668e+02 1.36028e+01 9.60137e+01 3.27571e-01
1.62451e-01 -1.59979e+01 2.44364e+02 3.11374e+01 5.67487e+01 7.27660e-01 0.00000e+00 2.12660e+00 1.22178e+01 3.94428e+02 1.15494e+01 2.23268e+01 8.71639e-01
1.54641e-01 -1.60216e+01 2.09948e+02 2.94907e+01 6.12184e+01 6.69488e-01 0.00000e+00 2.41284e+00 1.28717e+01 5.61848e+02 1.27413e+01 5.23205e+01 6.34741e-01
1.46604e-01 -1.59555e+01 2.85230e+02 3.06254e+01 5.03872e+01 7.26048e-01 0.00000e+00 2.27156e+00 1.29610e+01 6.04155e+02 1.26373e+01 4.79024e+01 5.69011e-01
1.57382e-01 -1.59784e+01 2.40217e+02 3.39368e+01 6.94460e+01 7.06183e-01 0.00000e+00 2.23827e+00 1.26786e+01 4.83746e+02 1.21899e+01 3.44172e+01 7.53030e-01
1.65412e-01 -1.60200e+01 2.11959e+02 2.93075e+01 4.15615e+01 6.37356e-01 0.00000e+00 2.46045e+00 1.24777e+01 5.37648e+02 1.26320e+01 5.59895e+01 6.72131e-01
1.43572e-01 -1.60075e+01 2.97834e+02 3.32176e+01 5.50317e+01 6.90143e-01 0.00000e+00 2.43662e+00 1.33829e+01 7.46292e+02 1.32993e+01 7.27646e+01 3.61573e-01
1.57067e-01 -1.59535e+01 2.65271e+02 3.30228e+01 4.81523e+01 5.89401e-01 0.00000e+00 2.69311e+00 1.32738e+01 7.98829e+02 1.36288e+01 1.00131e+02 2.95669e-01
1.60127e-01 -1.59619e+01 2.67692e+02 3.05160e+01 5.02153e+01 6.52175e-01 0.00000e+00 2.44920e+00 1.28840e+01 6.17468e+02 1.29255e+01 6.24442e+01 5.48434e-01
1.68520e-01 -1.59885e+01 2.91875e+02 3.05945e+01 5.49849e+01 6.23853e-01 0.00000e+00 2.48989e+00 1.29009e+01 6.35692e+02 1.30207e+01 6.75740e+01 5.20484e-01
1.47777e-01 -1.60248e+01 2.36461e+02 2.80495e+01 4.61087e+01 6.31518e-01 0.00000e+00 2.63105e+00 1.33548e+01 7.95680e+02 1.35768e+01 9.27491e+01 2.99409e-01
1.67088e-01 -1.60289e+01 2.05572e+02 3.24440e+01 6.57929e+01 6.92166e-01 0.00000e+00 2.22149e+00 1.21729e+01 3.74456e+02 1.17579e+01 2.67015e+01 8.94180e-01
1.61457e-01 -1.60439e+01 2.73828e+02 3.03060e+01 4.61943e+01 6.20386e-01 0.00000e+00 2.55599e+00 1.29724e+01 6.88579e+02 1.32011e+01 7.78012e+01 4.41682e-01
1.69341e-01 -1.59783e+01 2.01433e+02 3.02190e+01 5.36595e+01 7.09161e-01 0.00000e+00 2.14194e+00 1.17759e+01 3.10013e+02 1.12477e+01 1.87076e+01 9.53756e-01
1.56302e-01 -1.59605e+01 2.16266e+02 2.81124e+01 6.95473e+01 6.88456e-01 0.00000e+00 2.32249e+00 1.28851e+01 5.43788e+02 1.25160e+01 4.31058e+01 6.62683e-01
1.62148e-01 -1.60145e+01 2.02043e+02 3.17429e+01 6.13675e+01 6.46933e-01 0.00000e+00 2.43907e+00 1.27295e+01 5.32695e+02 1.26999e+01 5.26097e+01 6.79729e-01
1.57927e-01 -1.60464e+01 2.26770e+02 2.95868e+01 5.77092e+01 6.64762e-01 0.00000e+00 2.41010e+00 1.28342e+01 5.67062e+02 1.27433e+01 5.34086e+01 6.26644e-01
1.47757e-01 -1.59885e+01 2.87771e+02 3.14194e+01 5.07105e+01 6.50545e-01 0.00000e+00 2.55728e+00 1.33879e+01 7.87055e+02 1.35127e+01 8.68993e+01 3.09796e-01
1.65827e-01 -1.59611e+01 2.57304e+02 2.94659e+01 6.20534e+01 6.02485e-01 0.00000e+00 2.58164e+00 1.31722e+01 7.10839e+02 1.33422e+01 8.03525e+01 4.09934e-01
1.46390e-01 -1.59879e+01 2.56492e+02 2.89770e+01 4.80806e+01 6.82260e-01 0.00000e+00 2.44348e+00 1.31390e+01 6.79223e+02 1.31013e+01 6.67454e+01 4.55307e-01
1.69786e-01 -1.60036e+01 2.89496e+02 3.33543e+01 6.59603e+01 7.26138e-01 0.00000e+00 2.10039e+00 1.23199e+01 4.14344e+02 1.15390e+01 2.16311e+01 8.47511e-01
1.69816e-01 -1.59517e+01 2.67143e+02 2.95715e+01 5.53055e+01 7.08334e-01 0.00000e+00 2.16915e+00 1.22612e+01 4.21103e+02 1.17772e+01 2.73856e+01 8.38979e-01
1.41958e-01 -1.59606e+01 2.38718e+02 3.21300e+01 4.56490e+01 6.45001e-01 0.00000e+00 2.62256e+00 1.34023e+01 7.93699e+02 1.35951e+01 9.21216e+01 3.01777e-01
1.61408e-01 -1.60024e+01 2.40903e+02 3.33010e+01 6.69922e+01 6.82756e-01 0.00000e+00 2.30618e+00 1.26958e+01 5.04022e+02 1.23973e+01 4.10413e+01 7.23134e-01
1.47544e-01 -1.60406e+01 2.55833e+02 3.08093e+01 5.95479e+01 7.05647e-01 0.00000e+00 2.32973e+00 1.30633e+01 6.13395e+02 1.27650e+01 5.10789e+01 5.54718e-01
1.69319e-01 -1.60077e+01 2.15445e+02 2.81048e+01 4.25706e+01 6.95248e-01 0.00000e+00 2.21110e+00 1.19440e+01 3.71466e+02 1.16509e+01 2.67683e+01 8.97402e-01
1.69123e-01 -1.59918e+01 2.80394e+02 3.27348e+01 4.25676e+01 6.53744e-01 0.00000e+00 2.37635e+00 1.24605e+01 5.20560e+02 1.25012e+01 5.00520e+01 6.98232e-01
1.58916e-01 -1.60238e+01 2.48169e+02 3.05314e+01 6.36056e+01 7.19476e-01 0.00000e+00 2.18417e+00 1.25629e+01 4.65526e+02 1.19746e+01 2.97626e+01 7.79148e-01
1.56815e-01 -1.60067e+01 2.33579e+02 2.91947e+01 5.84406e+01 7.05994e-01 0.00000e+00 2.25295e+00 1.25958e+01 4.83847e+02 1.21982e+01 3.58342e+01 7.52883e-01
1.69040e-01 -1.60493e+01 2.53565e+02 3.36110e+01 5.74295e+01 7.22314e-01 0.00000e+00 2.10498e+00 1.20504e+01 3.61769e+02 1.13573e+01 1.95074e+01 9.07565e-01
1.67201e-01 -1.60042e+01 2.32382e+02 2.97367e+01 6.44601e+01 7.11494e-01 0.00000e+00 2.15497e+00 1.22585e+01 3.96240e+02 1.16322e+01 2.36605e+01 8.69510e-01
1.61157e-01 -1.60453e+01 2.33000e+02 2.84259e+01 5.48365e+01 7.41815e-01 0.00000e+00 2.07526e+00 1.21042e+01 3.67076e+02 1.12150e+01 1.68954e+01 9.02058e-01
1.41782e-01 -1.59631e+01 2.19602e+02 2.84200e+01 5.02353e+01 6.91838e-01 0.00000e+00 2.43216e+00 1.30841e+01 6.37484e+02 1.29729e+01 6.03161e+01 5.17753e-01
1.52038e-01 -1.60259e+01 2.58127e+02 2.91532e+01 6.30576e+01 6.75332e-01 0.00000e+00 2.42024e+00 1.32149e+01 6.73803e+02 1.30644e+01 6.27013e+01 4.63269e-01
1.62848e-01 -1.59853e+01 2.03567e+02 3.03187e+01 6.63870e+01 6.07056e-01 0.00000e+00 2.58255e+00 1.31623e+01 6.77018e+02 1.32868e+01 7.58409e+01 4.58541e-01
1.41859e-01 -1.59875e+01 2.15411e+02 2.98301e+01 4.97710e+01 7.25253e-01 0.00000e+00 2.27729e+00 1.27092e+01 5.09041e+02 1.23332e+01 3.89375e+01 7.15619e-01
1.69526e-01 -1.59913e+01 2.09522e+02 3.18668e+01 5.85454e+01 6.84674e-01 0.00000e+00 2.23992e+00 1.21211e+01 3.79620e+02 1.18072e+01 2.86129e+01 8.88520e-01
1.59087e-01 -1.59795e+01 2.86300e+02 3.32031e+01 6.96958e+01 6.26527e-01 0.00000e+00 2.54336e+00 1.33677e+01 7.43707e+02 1.34187e+01 7.98069e+01 3.64999e-01
1.66315e-01 -1.59683e+01 2.66868e+02 3.35536e+01 4.13303e+01 6.76392e-01 0.00000e+00 2.30885e+00 1.23356e+01 4.74861e+02 1.22532e+01 4.15322e+01 7.65863e-01
1.59701e-01 -1.59526e+01 2.22224e+02 2.82198e+01 5.65070e+01 7.44579e-01 0.00000e+00 2.06544e+00 1.20711e+01 3.53895e+02 1.11031e+01 1.52602e+01 9.13301e-01
1.59946e-01 -1.59992e+01 2.54620e+02 3.31483e+01 5.57707e+01 6.57435e-01 0.00000e+00 2.42154e+00 1.28402e+01 5.80959e+02 1.28079e+01 5.65958e+01 6.05040e-01
1.61641e-01 -1.59785e+01 2.65647e+02 3.16890e+01 5.24015e+01 6.40261e-01 0.00000e+00 2.47807e+00 1.29142e+01 6.26095e+02 1.29926e+01 6.52985e+01 5.35167e-01
1.60847e-01 -1.60493e+01 2.88466e+02 3.36234e+01 5.15452e+01 6.76884e-01 0.00000e+00 2.34883e+00 1.27281e+01 5.56396e+02 1.26223e+01 5.04295e+01 6.43194e-01
1.53998e-01 -1.60000e+01 2.84382e+02 2.96442e+01 5.10511e+01 6.43324e-01 0.00000e+00 2.53526e+00 1.32319e+01 7.36912e+02 1.33539e+01 8.02529e+01 3.74083e-01
1.57370e-01 -1.59866e+01 2.50160e+02 2.99161e+01 6.09782e+01 7.29120e-01 0.00000e+00 2.15890e+00 1.25337e+01 4.59576e+02 1.18823e+01 2.77409e+01 7.87500e-01
1.57611e-01 -1.60398e+01 2.26462e+02 3.36318e+01 4.27215e+01 6.86518e-01 0.00000e+00 2.32113e+00 1.23736e+01 4.64238e+02 1.22534e+01 4.04913e+01 7.80963e-01
1.65137e-01 -1.59822e+01 2.62195e+02 3.00777e+01 5.42950e+01 6.50116e-01 0.00000e+00 2.41824e+00 1.27773e+01 5.77386e+02 1.27709e+01 5.63453e+01 6.10596e-01
1.41305e-01 -1.60428e+01 2.20406e+02 2.96910e+01 5.52777e+01 7.25984e-01 0.00000e+00 2.27885e+00 1.28610e+01 5.38962e+02 1.24350e+01 4.06513e+01 6.70111e-01
1.48921e-01 -1.59682e+01 2.41899e+02 2.91099e+01 4.50307e+01 6.84038e-01 0.00000e+00 2.41189e+00 1.29130e+01 6.12007e+02 1.28602e+01 5.84608e+01 5.56863e-01
1.62331e-01 -1.60274e+01 2.26349e+02 2.84728e+01 6.17903e+01 6.42077e-01 0.00000e+00 2.46523e+00 1.29476e+01 6.07200e+02 1.29334e+01 6.06943e+01 5.64296e-01
1.69494e-01 -1.59670e+01 2.57674e+02 3.12458e+01 5.55884e+01 6.35324e-01 0.00000e+00 2.43660e+00 1.27164e+01 5.64430e+02 1.27561e+01 5.66555e+01 6.30732e-01
1.45767e-01 -1.59756e+01 2.87935e+02 3.16794e+01 5.93102e+01 7.04604e-01 0.00000e+00 2.35953e+00 1.32731e+01 6.90697e+02 1.30378e+01 6.06387e+01 4.38621e-01
1.55540e-01 -1.60341e+01 2.19032e+02 3.11109e+01 5.57456e+01 7.01605e-01 0.00000e+00 2.27275e+00 1.24854e+01 4.57150e+02 1.21579e+01 3.54645e+01 7.90877e-01
1.68760e-01 -1.60451e+01 2.38714e+02 2.97456e+01 4.34434e+01 6.92199e-01 0.00000e+00 2.23075e+00 1.21094e+01 4.09123e+02 1.18554e+01 3.08859e+01 8.53987e-01
1.52469e-01 -1.60459e+01 2.80614e+02 3.20087e+01 6.67003e+01 7.26783e-01 0.00000e+00 2.21257e+00 1.29591e+01 5.69774e+02 1.23937e+01 3.86956e+01 6.22431e-01
1.55313e-01 -1.59751e+01 2.35565e+02 3.37551e+01 5.57401e+01 6.65441e-01 0.00000e+00 2.42189e+00 1.28508e+01 5.72969e+02 1.27941e+01 5.54116e+01 6.17464e-01
1.58758e-01 -1.60239e+01 2.62811e+02 3.02669e+01 6.30035e+01 7.49268e-01 0.00000e+00 2.07405e+00 1.24455e+01 4.32543e+02 1.14610e+01 1.95658e+01 8.24167e-01
1.67845e-01 -1.59717e+01 2.18952e+02 3.30396e+01 6.77625e+01 6.02006e-01 0.00000e+00 2.55617e+00 1.30405e+01 6.39648e+02 1.31622e+01 7.09890e+01 5.14458e-01
1.57637e-01 -1.59724e+01 2.25308e+02 2.94773e+01 6.93717e+01 6.67218e-01 0.00000e+00 2.39903e+00 1.30113e+01 5.93638e+02 1.28109e+01 5.33229e+01 5.85329e-01
1.67681e-01 -1.59940e+01 2.22713e+02 3.32126e+01 6.82715e+01 5.57173e-01 0.00000e+00 2.70591e+00 1.33491e+01 7.74585e+02 1.36464e+01 9.68663e+01 3.25171e-01
1.55757e-01 -1.60220e+01 2.82144e+02 3.18291e+01 6.87331e+01 6.46913e-01 0.00000e+00 2.49775e+00 1.33695e+01 7.35246e+02 1.33392e+01 7.48356e+01 3.76327e-01
1.53553e-01 -1.59522e+01 2.84083e+02 2.99112e+01 6.27643e+01 6.35628e-01 0.00000e+00 2.56389e+00 1.34733e+01 7.94847e+02 1.35515e+01 8.66346e+01 3.00403e-01
1.49249e-01 -1.59508e+01 2.66788e+02 2.97552e+01 4.09504e+01 7.13624e-01 0.00000e+00 2.29737e+00 1.27384e+01 5.63425e+02 1.25385e+01 4.72191e+01 6.32293e-01
1.64289e-01 -1.59663e+01 2.44776e+02 3.28082e+01 4.71326e+01 7.06048e-01 0.00000e+00 2.20158e+00 1.21708e+01 4.06789e+02 1.18099e+01 2.88575e+01 8.56848e-01
1.63943e-01 -1.60105e+01 2.98046e+02 3.00373e+01 4.74507e+01 6.04367e-01 0.00000e+00 2.59485e+00 1.30151e+01 7.25165e+02 1.33146e+01 8.52484e+01 3.90046e-01
1.65481e-01 -1.60076e+01 2.62013e+02 3.11215e+01 4.61809e+01 6.01990e-01 0.00000e+00 2.58535e+00 1.28755e+01 6.78382e+02 1.31749e+01 7.91060e+01 4.56539e-01
1.44487e-01 -1.60105e+01 2.37973e+02 3.28066e+01 4.55859e+01 6.80664e-01 0.00000e+00 2.45365e+00 1.30148e+01 6.37539e+02 1.30070e+01 6.37249e+01 5.17668e-01
1.48223e-01 -1.60263e+01 2.37604e+02 3.29641e+01 4.46750e+01 6.74010e-01 0.00000e+00 2.44929e+00 1.29078e+01 6.12361e+02 1.29220e+01 6.14081e+01 5.56316e-01
1.42731e-01 -1.59581e+01 2.75425e+02 3.31846e+01 4.91735e+01 6.79796e-01 0.00000e+00 2.48046e+00 1.33111e+01 7.34522e+02 1.33154e+01 7.53264e+01 3.77305e-01
1.60819e-01 -1.60421e+01 2.17684e+02 3.21089e+01 6.80118e+01 7.46653e-01 0.00000e+00 2.03339e+00 1.20369e+01 3.28137e+02 1.07982e+01 1.13336e+01 8.05274e-01
1.50061e-01 -1.60252e+01 2.93401e+02 3.34577e+01 4.89829e+01 6.72725e-01 0.00000e+00 2.45033e+00 1.31230e+01 6.84580e+02 1.31350e+01 6.91120e+01 4.47487e-01
1.60670e-01 -1.60333e+01 2.90257e+02 3.29273e+01 6.82289e+01 7.48561e-01 0.00000e+00 2.07368e+00 1.25515e+01 4.56746e+02 1.15535e+01 2.07745e+01 7.91438e-01
1.55099e-01 -1.60023e+01 2.15799e+02 3.05409e+01 4.73541e+01 6.64300e-01 0.00000e+00 2.43307e+00 1.27120e+01 5.54203e+02 1.27173e+01 5.46474e+01 6.46591e-01
1.41228e-01 -1.60188e+01 2.64508e+02 3.06584e+01 6.60534e+01 7.19423e-01 0.00000e+00 2.32479e+00 1.34188e+01 7.08195e+02 1.30089e+01 5.66638e+01 4.13653e-01
1.42019e-01 -1.60162e+01 2.16495e+02 3.25965e+01 6.52175e+01 6.59217e-01 0.00000e+00 2.55513e+00 1.34881e+01 7.44564e+02 1.34605e+01 7.83459e+01 3.63861e-01
1.46916e-01 -1.59721e+01 2.31463e+02 2.84428e+01 6.64460e+01 6.85957e-01 0.00000e+00 2.41131e+00 1.32914e+01 6.75685e+02 1.30480e+01 6.01504e+01 4.60499e-01
1.45183e-01 -1.59777e+01 2.88719e+02 3.38952e+01 6.26992e+01 6.81068e-01 0.00000e+00 2.45241e+00 1.34565e+01 7.53213e+02 1.33456e+01 7.33494e+01 3.52479e-01
1.41436e-01 -1.59748e+01 2.31966e+02 3.27573e+01 4.10922e+01 7.08487e-01 0.00000e+00 2.36055e+00 1.28121e+01 5.71378e+02 1.26743e+01 5.12516e+01 6.19937e-01
1.54218e-01 -1.60373e+01 2.57466e+02 3.05728e+01 4.39919e+01 6.84416e-01 0.00000e+00 2.36967e+00 1.27417e+01 5.68938e+02 1.26695e+01 5.25439e+01 6.23729e-01
1.68666e-01 -1.60237e+01 2.67003e+02 2.91700e+01 5.95638e+01 6.51019e-01 0.00000e+00 2.39079e+00 1.27601e+01 5.64476e+02 1.26937e+01 5.29278e+01 6.30661e-01
1.54897e-01 -1.60416e+01 2.39214e+02 3.25374e+01 5.64973e+01 6.63915e-01 0.00000e+00 2.43369e+00 1.29299e+01 5.96550e+02 1.28775e+01 5.81327e+01 5.80807e-01
1.48084e-01 -1.60455e+01 2.56591e+02 3.36574e+01 4.42057e+01 7.09132e-01 0.00000e+00 2.31072e+00 1.27270e+01 5.47108e+02 1.25282e+01 4.64830e+01 6.57561e-01
1.51639e-01 -1.59862e+01 2.10998e+02 3.10502e+01 5.85455e+01 6.29560e-01 0.00000e+00 2.59286e+00 1.32717e+01 7.14591e+02 1.33952e+01 8.02100e+01 4.04682e-01
1.62389e-01 -1.60299e+01 2.99484e+02 2.82988e+01 6.82972e+01 6.67450e-01 0.00000e+00 2.38201e+00 1.31427e+01 6.65036e+02 1.29686e+01 5.97407e+01 4.76250e-01
1.65669e-01 -1.60405e+01 2.45474e+02 2.83479e+01 6.83268e+01 6.88810e-01 0.00000e+00 2.26216e+00 1.26815e+01 5.05066e+02 1.22730e+01 3.74238e+01 7.21574e-01
1.63798e-01 -1.60263e+01 2.89147e+02 2.93969e+01 6.83215e+01 6.80626e-01 0.00000e+00 2.31770e+00 1.29573e+01 5.95902e+02 1.26745e+01 4.91464e+01 5.81813e-01
1.61885e-01 -1.60234e+01 2.86767e+02 3.37752e+01 4.24475e+01 6.49363e-01 0.00000e+00 2.44383e+00 1.27258e+01 5.95297e+02 1.28324e+01 6.12753e+01 5.82752e-01
1.64642e-01 -1.60340e+01 2.39024e+02 3.08525e+01 5.43373e+01 5.61478e-01 0.00000e+00 2.72472e+00 1.32033e+01 7.97244e+02 1.36125e+01 1.02103e+02 2.97548e-01
1.50229e-01 -1.60162e+01 2.49075e+02 3.08573e+01 6.51657e+01 6.35679e-01 0.00000e+00 2.58417e+00 1.35146e+01 7.90010e+02 1.35770e+01 8.65220e+01 3.06214e-01
1.67144e-01 -1.59893e+01 2.77465e+02 2.81314e+01 5.82077e+01 7.43800e-01 0.00000e+00 2.05729e+00 1.22322e+01 4.02266e+02 1.12643e+01 1.73507e+01 8.46488e-01
1.49702e-01 -1.59749e+01 2.68299e+02 2.85379e+01 6.75769e+01 7.10115e-01 0.00000e+00 2.30150e+00 1.32553e+01 6.65699e+02 1.28306e+01 5.15072e+01 4.75264e-01
1.62211e-01 -1.60058e+01 2.28092e+02 3.16037e+01 5.23476e+01 6.23432e-01 0.00000e+00 2.53060e+00 1.28985e+01 6.24746e+02 1.30483e+01 6.85579e+01 5.37238e-01
1.59652e-01 -1.59811e+01 2.54619e+02 2.83353e+01 4.33751e+01 6.26049e-01 0.00000e+00 2.55320e+00 1.29120e+01 6.84101e+02 1.31527e+01 7.68010e+01 4.48184e-01
1.60459e-01 -1.59615e+01 2.32749e+02 2.94390e+01 6.40921e+01 7.31426e-01 0.00000e+00 2.11785e+00 1.23468e+01 4.07193e+02 1.15398e+01 2.13110e+01 8.56354e-01
1.59162e-01 -1.59580e+01 2.18715e+02 3.17695e+01 5.12858e+01 6.43485e-01 0.00000e+00 2.47929e+00 1.27973e+01 5.80939e+02 1.28689e+01 6.04588e+01 6.05070e-01
1.52240e-01 -1.60220e+01 2.65074e+02 3.29660e+01 5.08964e+01 6.88771e-01 0.00000e+00 2.36313e+00 1.28686e+01 5.84951e+02 1.27357e+01 5.30246e+01 5.98831e-01
1.57061e-01 -1.59940e+01 2.47918e+02 2.97018e+01 4.89343e+01 6.63213e-01 0.00000e+00 2.42926e+00 1.28425e+01 5.97156e+02 1.28393e+01 5.86188e+01 5.79866e-01
1.49343e-01 -1.59526e+01 2.48265e+02 3.08809e+01 4.56890e+01 6.33264e-01 0.00000e+00 2.60574e+00 1.32591e+01 7.59574e+02 1.34726e+01 8.78062e+01 3.44228e-01
1.44047e-01 -1.59696e+01 2.64677e+02 3.36217e+01 4.23595e+01 6.66782e-01 0.00000e+00 2.51914e+00 1.31890e+01 7.19380e+02 1.32975e+01 7.76207e+01 3.98022e-01
1.58462e-01 -1.59835e+01 2.59811e+02 3.39270e+01 5.39656e+01 6.66417e-01 0.00000e+00 2.39852e+00 1.28080e+01 5.70420e+02 1.27473e+01 5.43350e+01 6.21427e-01
1.50882e-01 -1.60037e+01 2.36372e+02 3.18648e+01 5.00693e+01 6.14611e-01 0.00000e+00 2.65748e+00 1.33399e+01 7.85455e+02 1.35965e+01 9.41749e+01 3.11744e-01
1.40040e-01 -1.60227e+01 2.12733e+02 3.38943e+01 5.24050e+01 6.50617e-01 0.00000e+00 2.60930e+00 1.34019e+01 7.51653e+02 1.35221e+01 8.52041e+01 3.54518e-01
1.50449e-01 -1.59641e+01 2.30299e+02 3.02426e+01 5.49230e+01 6.50196e-01 0.00000e+00 2.52790e+00 1.31837e+01 6.86756e+02 1.32398e+01 7.30443e+01 4.44325e-01
1.41012e-01 -1.59509e+01 2.63903e+02 3.32314e+01 6.12056e+01 6.72033e-01 0.00000e+00 2.52045e+00 1.35809e+01 7.95443e+02 1.35378e+01 8.21210e+01 2.99692e-01
1.51755e-01 -1.60346e+01 2.66307e+02 2.86524e+01 6.17050e+01 6.82171e-01 0.00000e+00 2.39905e+00 1.32042e+01 6.72848e+02 1.30286e+01 6.12750e+01 4.64678e-01
1.42431e-01 -1.60386e+01 2.34271e+02 3.13468e+01 6.14843e+01 7.26736e-01 0.00000e+00 2.26833e+00 1.29949e+01 5.67108e+02 1.25118e+01 4.18086e+01 6.26573e-01
1.46543e-01 -1.59664e+01 2.28508e+02 2.99128e+01 5.29462e+01 6.96812e-01 0.00000e+00 2.36953e+00 1.29218e+01 5.81942e+02 1.27289e+01 5.14945e+01 6.03511e-01
1.43917e-01 -1.60105e+01 2.27984e+02 3.11159e+01 5.94726e+01 7.14077e-01 0.00000e+00 2.31064e+00 1.29562e+01 5.64382e+02 1.25877e+01 4.49457e+01 6.30807e-01
1.45858e-01 -1.60093e+01 2.54611e+02 2.86842e+01 4.89929e+01 7.30429e-01 0.00000e+00 2.24755e+00 1.28250e+01 5.56857e+02 1.24312e+01 4.16442e+01 6.42480e-01
1.65696e-01 -1.59802e+01 2.94985e+02 3.33455e+01 4.69297e+01 6.78870e-01 0.00000e+00 2.31039e+00 1.25170e+01 5.12001e+02 1.24019e+01 4.47079e+01 7.11171e-01
1.58328e-01 -1.60342e+01 2.46238e+02 2.97050e+01 4.59459e+01 6.94912e-01 0.00000e+00 2.29484e+00 1.25114e+01 4.95813e+02 1.23110e+01 4.11018e+01 7.35331e-01
1.66500e-01 -1.60230e+01 2.29957e+02 3.36190e+01 5.43717e+01 5.96529e-01 0.00000e+00 2.58705e+00 1.29388e+01 6.49694e+02 1.31778e+01 7.57023e+01 4.99239e-01
1.59236e-01 -1.59878e+01 2.75658e+02 3.00110e+01 4.40790e+01 6.95747e-01 0.00000e+00 2.29508e+00 1.25777e+01 5.25052e+02 1.24074e+01 4.42060e+01 6.91403e-01
1.60328e-01 -1.59723e+01 2.23344e+02 3.20129e+01 4.83837e+01 5.80623e-01 0.00000e+00 2.69516e+00 1.31319e+01 7.61185e+02 1.35104e+01 9.56147e+01 3.42155e-01
1.62791e-01 -1.59828e+01 2.94094e+02 3.02338e+01 4.31126e+01 6.66459e-01 0.00000e+00 2.38412e+00 1.26760e+01 5.77457e+02 1.26935e+01 5.54421e+01 6.10485e-01
1.64374e-01 -1.59520e+01 2.61396e+02 3.32280e+01 4.43437e+01 6.71940e-01 0.00000e+00 2.33805e+00 1.24532e+01 4.98559e+02 1.23905e+01 4.50395e+01 7.31264e-01
1.59806e-01 -1.60218e+01 2.02793e+02 2.94909e+01 4.72972e+01 5.83827e-01 0.00000e+00 2.69354e+00 1.30450e+01 7.56675e+02 1.34463e+01 9.45142e+01 3.47975e-01
1.43667e-01 -1.60149e+01 2.39414e+02 3.13441e+01 4.12792e+01 6.78843e-01 0.00000e+00 2.47266e+00 1.30332e+01 6.59807e+02 1.30733e+01 6.74819e+01 4.84048e-01
1.53935e-01 -1.60285e+01 2.58258e+02 3.14975e+01 5.89022e+01 6.91507e-01 0.00000e+00 2.33755e+00 1.29038e+01 5.76209e+02 1.26706e+01 4.93907e+01 6.12426e-01
1.40595e-01 -1.60123e+01 2.67291e+02 3.28678e+01 6.81168e+01 7.32367e-01 0.00000e+00 2.27197e+00 1.33583e+01 6.73433e+02 1.28293e+01 4.96656e+01 4.63815e-01
1.51029e-01 -1.59582e+01 2.65754e+02 3.33886e+01 4.75229e+01 7.39527e-01 0.00000e+00 2.16888e+00 1.25016e+01 4.70499e+02 1.19831e+01 3.08238e+01 7.72097e-01
1.58391e-01 -1.60286e+01 2.17647e+02 2.84497e+01 4.50188e+01 6.93184e-01 0.00000e+00 2.29511e+00 1.23685e+01 4.57231e+02 1.21665e+01 3.75504e+01 7.90765e-01
1.63042e-01 -1.59730e+01 2.23096e+02 3.27209e+01 5.31000e+01 7.40269e-01 0.00000e+00 2.05620e+00 1.18371e+01 3.14706e+02 1.09215e+01 1.35356e+01 9.29617e-01
1.51356e-01 -1.60489e+01 2.01549e+02 3.30417e+01 4.60087e+01 7.41570e-01 0.00000e+00 2.11630e+00 1.18940e+01 3.25639e+02 1.12225e+01 1.77263e+01 9.41312e-01
1.66713e-01 -1.60397e+01 2.88483e+02 3.17329e+01 6.08250e+01 6.37684e-01 0.00000e+00 2.45046e+00 1.29398e+01 6.20902e+02 1.29568e+01 6.26154e+01 5.43146e-01
1.60265e-01 -1.59663e+01 2.60928e+02 3.38260e+01 5.20156e+01 7.22558e-01 0.00000e+00 2.16696e+00 1.23181e+01 4.26211e+02 1.18131e+01 2.77041e+01 8.32421e-01
1.50922e-01 -1.60223e+01 2.15360e+02 2.88264e+01 5.97868e+01 6.70833e-01 0.00000e+00 2.43970e+00 1.30244e+01 6.09353e+02 1.29161e+01 5.81095e+01 5.60965e-01
1.58896e-01 -1.59892e+01 2.04273e+02 3.32557e+01 5.44060e+01 7.13176e-01 0.00000e+00 2.19061e+00 1.20530e+01 3.56083e+02 1.15982e+01 2.39864e+01 9.13314e-01
1.62841e-01 -1.59867e+01 2.20926e+02 3.00806e+01 5.91122e+01 6.09589e-01 0.00000e+00 2.57674e+00 1.30873e+01 6.75730e+02 1.32501e+01 7.61112e+01 4.60434e-01
1.67371e-01 -1.59987e+01 2.83240e+02 3.10917e+01 5.09051e+01 6.23718e-01 0.00000e+00 2.49748e+00 1.28504e+01 6.28811e+02 1.30008e+01 6.77469e+01 5.31003e-01
1.62478e-01 -1.59560e+01 2.81052e+02 3.21494e+01 6.26892e+01 6.01674e-01 0.00000e+00 2.60659e+00 1.32950e+01 7.52386e+02 1.34851e+01 8.68802e+01 3.53559e-01
1.60380e-01 -1.59743e+01 2.29672e+02 3.17337e+01 6.27084e+01 7.05515e-01 0.00000e+00 2.22198e+00 1.24465e+01 4.38720e+02 1.19857e+01 3.07540e+01 8.15985e-01
1.63239e-01 -1.60053e+01 2.06241e+02 2.87495e+01 4.52288e+01 6.39405e-01 0.00000e+00 2.46923e+00 1.26020e+01 5.51716e+02 1.27184e+01 5.73007e+01 6.50440e-01
1.59477e-01 -1.60376e+01 2.63643e+02 3.23080e+01 5.28932e+01 6.32923e-01 0.00000e+00 2.51990e+00 1.30241e+01 6.62170e+02 1.31456e+01 7.16218e+01 4.80519e-01
1.65719e-01 -1.59891e+01 2.65560e+02 2.90080e+01 5.50710e+01 6.23636e-01 0.00000e+00 2.51196e+00 1.29662e+01 6.50906e+02 1.30908e+01 7.00364e+01 4.97411e-01
1.55932e-01 -1.60065e+01 2.35543e+02 3.23965e+01 6.59379e+01 6.74363e-01 0.00000e+00 2.38109e+00 1.29362e+01 5.72292e+02 1.27390e+01 5.12428e+01 6.18516e-01
1.69467e-01 -1.59723e+01 2.56577e+02 3.23487e+01 6.02558e+01 6.63562e-01 0.00000e+00 2.33042e+00 1.25611e+01 4.96911e+02 1.24020e+01 4.33317e+01 7.33707e-01
1.47625e-01 -1.60206e+01 2.83244e+02 3.19882e+01 6.71216e+01 7.16187e-01 0.00000e+00 2.29261e+00 1.32445e+01 6.58764e+02 1.28264e+01 5.13125e+01 4.85608e-01
1.50667e-01 -1.59997e+01 2.81558e+02 3.02846e+01 5.87545e+01 6.56821e-01 0.00000e+00 2.50801e+00 1.33741e+01 7.54103e+02 1.33891e+01 7.83678e+01 3.51319e-01
1.51146e-01 -1.60117e+01 2.69723e+02 3.03621e+01 4.58940e+01 6.89656e-01 0.00000e+00 2.37660e+00 1.29031e+01 6.11541e+02 1.28152e+01 5.66370e+01 5.57583e-01
1.43820e-01 -1.59741e+01 2.07683e+02 2.93923e+01 6.05216e+01 6.43317e-01 0.00000e+00 2.61070e+00 1.35071e+01 7.79057e+02 1.35825e+01 8.65737e+01 3.19609e-01
1.47042e-01 -1.60108e+01 2.78454e+02 3.17863e+01 5.53504e+01 6.96340e-01 0.00000e+00 2.37970e+00 1.31640e+01 6.65095e+02 1.29975e+01 6.05194e+01 4.76163e-01
1.50958e-01 -1.60350e+01 2.55014e+02 3.08567e+01 6.23317e+01 6.59948e-01 0.00000e+00 2.48583e+00 1.32921e+01 7.05155e+02 1.32477e+01 7.09840e+01 4.17947e-01
1.44759e-01 -1.60331e+01 2.44643e+02 3.26852e+01 4.87499e+01 7.37553e-01 0.00000e+00 2.21170e+00 1.26534e+01 5.00241e+02 1.21859e+01 3.50966e+01 7.28767e-01
1.60711e-01 -1.60288e+01 2.15933e+02 2.92793e+01 5.11207e+01 7.18158e-01 0.00000e+00 2.16882e+00 1.21042e+01 3.75482e+02 1.15889e+01 2.37740e+01 8.93065e-01
1.69152e-01 -1.59865e+01 2.66489e+02 3.15205e+01 5.84060e+01 7.02432e-01 0.00000e+00 2.19060e+00 1.23245e+01 4.29961e+02 1.18780e+01 2.93124e+01 8.27548e-01
1.58798e-01 -1.60058e+01 2.30823e+02 3.34902e+01 6.40532e+01 6.54715e-01 0.00000e+00 2.43404e+00 1.29145e+01 5.79418e+02 1.28408e+01 5.61593e+01 6.07436e-01
1.40886e-01 -1.60015e+01 2.11542e+02 2.93809e+01 5.44125e+01 7.24840e-01 0.00000e+00 2.28406e+00 1.27953e+01 5.19698e+02 1.23817e+01 3.94398e+01 6.99540e-01
1.46217e-01 -1.59622e+01 2.53268e+02 3.27294e+01 5.57815e+01 6.68427e-01 0.00000e+00 2.48988e+00 1.32719e+01 7.02836e+02 1.32547e+01 7.18827e+01 4.21235e-01
1.64177e-01 -1.60459e+01 2.23117e+02 3.05234e+01 6.60182e+01 7.14062e-01 0.00000e+00 2.15807e+00 1.22706e+01 3.91399e+02 1.16265e+01 2.33237e+01 8.75169e-01
1.64282e-01 -1.60334e+01 2.37717e+02 3.27638e+01 6.38299e+01 6.21110e-01 0.00000e+00 2.51891e+00 1.30177e+01 6.34430e+02 1.30944e+01 6.78335e+01 5.22410e-01
1.57695e-01 -1.59942e+01 2.89799e+02 3.04677e+01 4.01986e+01 6.26249e-01 0.00000e+00 2.56825e+00 1.29741e+01 7.18973e+02 1.32552e+01 8.25988e+01 3.98586e-01
1.62611e-01 -1.59929e+01 2.55618e+02 3.27477e+01 4.38835e+01 6.28403e-01 0.00000e+00 2.51163e+00 1.27789e+01 6.16375e+02 1.29680e+01 6.76045e+01 5.50120e-01
1.65958e-01 -1.59888e+01 2.79557e+02 3.14041e+01 6.18576e+01 6.16413e-01 0.00000e+00 2.53027e+00 1.30924e+01 6.77727e+02 1.32067e+01 7.35556e+01 4.57500e-01
1.63230e-01 -1.60363e+01 2.62091e+02 2.86913e+01 5.07128e+01 5.90461e-01 0.00000e+00 2.64740e+00 1.31116e+01 7.58970e+02 1.34452e+01 9.17944e+01 3.45006e-01
1.52286e-01 -1.59899e+01 2.57176e+02 3.21104e+01 5.71536e+01 6.40227e-01 0.00000e+00 2.55000e+00 1.32812e+01 7.26180e+02 1.33717e+01 7.91694e+01 3.88654e-01
1.69949e-01 -1.59680e+01 2.18175e+02 2.91939e+01 6.23777e+01 7.25120e-01 0.00000e+00 2.07602e+00 1.19086e+01 3.22289e+02 1.10334e+01 1.47552e+01 9.44094e-01
1.45457e-01 -1.59819e+01 2.15778e+02 3.06891e+01 4.44806e+01 7.10035e-01 0.00000e+00 2.31729e+00 1.26140e+01 5.04697e+02 1.23877e+01 4.21785e+01 7.22125e-01
1.63143e-01 -1.60357e+01 2.59283e+02 2.90581e+01 4.70065e+01 6.84224e-01 0.00000e+00 2.30735e+00 1.25134e+01 5.05041e+02 1.23576e+01 4.29621e+01 7.21612e-01
1.54996e-01 -1.59890e+01 2.17336e+02 3.22495e+01 4.96704e+01 7.32089e-01 0.00000e+00 2.14400e+00 1.21071e+01 3.70208e+02 1.15092e+01 2.20226e+01 8.98746e-01
1.55646e-01 -1.59977e+01 2.59665e+02 2.84748e+01 4.09660e+01 7.06117e-01 0.00000e+00 2.27885e+00 1.25478e+01 5.16894e+02 1.23395e+01 4.21116e+01 7.03786e-01
1.69207e-01 -1.60215e+01 2.21611e+02 3.08219e+01 5.20670e+01 5.68869e-01 0.00000e+00 2.66370e+00 1.29120e+01 7.08896e+02 1.33067e+01 8.78827e+01 4.12665e-01
1.52482e-01 -1.60058e+01 2.10380e+02 3.03451e+01 4.30186e+01 7.17998e-01 0.00000e+00 2.22633e+00 1.22150e+01 4.09830e+02 1.18593e+01 2.96513e+01 8.53116e-01
1.46109e-01 -1.60270e+01 2.42475e+02 3.33637e+01 6.81257e+01 7.01311e-01 0.00000e+00 2.34653e+00 1.31651e+01 6.18515e+02 1.28225e+01 5.14323e+01 5.46822e-01
1.49585e-01 -1.60494e+01 2.23247e+02 3.13073e+01 5.96387e+01 6.80241e-01 0.00000e+00 2.40831e+00 1.29811e+01 5.89370e+02 1.28274e+01 5.44942e+01 5.91961e-01
1.53072e-01 -1.59529e+01 2.57310e+02 2.94513e+01 5.92263e+01 7.22889e-01 0.00000e+00 2.22056e+00 1.27686e+01 5.26395e+02 1.22713e+01 3.66600e+01 6.89357e-01
1.61749e-01 -1.60353e+01 2.42204e+02 2.86455e+01 6.61744e+01 7.21311e-01 0.00000e+00 2.15649e+00 1.25194e+01 4.51643e+02 1.18214e+01 2.63533e+01 7.98484e-01
1.67378e-01 -1.60319e+01 2.60958e+02 2.97811e+01 5.28893e+01 6.35448e-01 0.00000e+00 2.45569e+00 1.27791e+01 5.91733e+02 1.28495e+01 6.04903e+01 5.88289e-01
1.54960e-01 -1.59681e+01 2.39464e+02 3.21922e+01 4.15962e+01 7.27152e-01 0.00000e+00 2.18061e+00 1.22299e+01 4.19576e+02 1.17994e+01 2.82353e+01 8.40920e-01
1.50833e-01 -1.59765e+01 2.03310e+02 3.16154e+01 5.32208e+01 6.39130e-01 0.00000e+00 2.56247e+00 1.30970e+01 6.61053e+02 1.32166e+01 7.32576e+01 4.82187e-01
1.63553e-01 -1.60240e+01 2.45146e+02 2.87356e+01 5.71086e+01 7.27459e-01 0.00000e+00 2.12480e+00 1.22531e+01 4.03184e+02 1.15636e+01 2.24829e+01 8.61224e-01
1.45470e-01 -1.60255e+01 2.63866e+02 2.90279e+01 4.47621e+01 6.87094e-01 0.00000e+00 2.43442e+00 1.31211e+01 6.81852e+02 1.30921e+01 6.69096e+01 4.51463e-01
1.52793e-01 -1.60281e+01 2.35293e+02 2.96525e+01 4.63932e+01 6.80420e-01 0.00000e+00 2.39216e+00 1.27711e+01 5.68180e+02 1.27009e+01 5.31379e+01 6.24907e-01
1.61024e-01 -1.60471e+01 2.85888e+02 2.85113e+01 5.79670e+01 6.13189e-01 0.00000e+00 2.58814e+00 1.32843e+01 7.61538e+02 1.34654e+01 8.64779e+01 3.41702e-01
1.63917e-01 -1.60176e+01 2.58369e+02 3.06711e+01 4.55399e+01 6.95594e-01 0.00000e+00 2.25461e+00 1.23513e+01 4.60775e+02 1.21123e+01 3.62535e+01 7.85824e-01
1.66072e-01 -1.59887e+01 2.53146e+02 2.85818e+01 5.76695e+01 6.30532e-01 0.00000e+00 2.48375e+00 1.29260e+01 6.25591e+02 1.29925e+01 6.49163e+01 5.35940e-01
1.62593e-01 -1.60126e+01 2.70393e+02 3.12122e+01 5.01234e+01 7.02813e-01 0.00000e+00 2.23779e+00 1.24511e+01 4.74394e+02 1.21410e+01 3.59961e+01 7.66533e-01
1.57829e-01 -1.60231e+01 2.14967e+02 3.39673e+01 6.32303e+01 6.11124e-01 0.00000e+00 2.60239e+00 1.32232e+01 6.98367e+02 1.33747e+01 7.98328e+01 4.27602e-01
1.61079e-01 -1.59861e+01 2.98628e+02 3.32059e+01 4.57807e+01 7.27620e-01 0.00000e+00 2.16265e+00 1.23552e+01 4.54127e+02 1.19016e+01 3.01330e+01 7.95063e-01
1.63220e-01 -1.60264e+01 2.49759e+02 3.19383e+01 4.18705e+01 7.41834e-01 0.00000e+00 2.07091e+00 1.19028e+01 3.49832e+02 1.11470e+01 1.68859e+01 9.19451e-01
1.60233e-01 -1.60123e+01 2.21802e+02 2.89929e+01 6.92144e+01 6.22810e-01 0.00000e+00 2.54961e+00 1.32586e+01 6.98607e+02 1.33007e+01 7.44826e+01 4.27259e-01
1.66055e-01 -1.60093e+01 2.17674e+02 2.83866e+01 6.93402e+01 7.20501e-01 0.00000e+00 2.11808e+00 1.22522e+01 3.81664e+02 1.14197e+01 1.94598e+01 8.86246e-01
1.66177e-01 -1.60101e+01 2.70274e+02 3.28510e+01 6.77930e+01 7.32808e-01 0.00000e+00 2.08853e+00 1.23479e+01 4.11240e+02 1.14647e+01 2.00042e+01 8.51373e-01
1.41000e-01 -1.60013e+01 2.97658e+02 2.81309e+01 5.75869e+01 7.29352e-01 0.00000e+00 2.31155e+00 1.34284e+01 7.42249e+02 1.30801e+01 6.06764e+01 3.66939e-01
1.58805e-01 -1.59835e+01 2.43689e+02 3.38933e+01 5.62547e+01 6.63111e-01 0.00000e+00 2.40502e+00 1.27874e+01 5.58049e+02 1.27221e+01 5.32162e+01 6.40632e-01
1.42001e-01 -1.59607e+01 2.88213e+02 3.38372e+01 5.60194e+01 6.91141e-01 0.00000e+00 2.44160e+00 1.34139e+01 7.47246e+02 1.33167e+01 7.28345e+01 3.60312e-01
1.41349e-01 -1.60467e+01 2.06483e+02 3.06385e+01 5.39356e+01 6.76658e-01 0.00000e+00 2.49299e+00 1.31579e+01 6.49164e+02 1.31148e+01 6.56469e+01 5.00038e-01
1.68856e-01 -1.59871e+01 2.51620e+02 3.26286e+01 6.12566e+01 7.43964e-01 0.00000e+00 2.02064e+00 1.19503e+01 3.31315e+02 1.07342e+01 1.10149e+01 7.08001e-01
1.46907e-01 -1.59787e+01 2.13827e+02 2.82014e+01 6.53728e+01 7.41160e-01 0.00000e+00 2.15916e+00 1.26922e+01 4.71118e+02 1.18675e+01 2.60622e+01 7.71216e-01
1.46095e-01 -1.59723e+01 2.71982e+02 2.94106e+01 6.90181e+01 7.11142e-01 0.00000e+00 2.32487e+00 1.34180e+01 7.15746e+02 1.30106e+01 5.70143e+01 4.03071e-01
1.57949e-01 -1.59664e+01 2.32927e+02 3.32962e+01 6.76678e+01 6.48951e-01 0.00000e+00 2.46260e+00 1.30601e+01 6.18181e+02 1.29972e+01 6.12131e+01 5.47335e-01
1.52090e-01 -1.60254e+01 2.94755e+02 3.34468e+01 5.33838e+01 6.49595e-01 0.00000e+00 2.52026e+00 1.32567e+01 7.31822e+02 1.33450e+01 7.86553e+01 3.80961e-01
1.69965e-01 -1.59952e+01 2.68571e+02 2.84130e+01 6.04113e+01 7.48392e-01 0.00000e+00 2.01554e+00 1.20853e+01 3.65421e+02 1.07846e+01 1.13549e+01 6.43009e-01
1.58721e-01 -1.59547e+01 2.70420e+02 3.24859e+01 4.30049e+01 7.21072e-01 0.00000e+00 2.19333e+00 1.23345e+01 4.51153e+02 1.19584e+01 3.18216e+01 7.99157e-01
1.62063e-01 -1.59791e+01 2.74338e+02 2.99714e+01 5.30788e+01 7.26126e-01 0.00000e+00 2.15468e+00 1.23933e+01 4.48159e+02 1.18427e+01 2.80860e+01 8.03252e-01
1.46506e-01 -1.60207e+01 2.58862e+02 2.87464e+01 4.41923e+01 7.17673e-01 0.00000e+00 2.29946e+00 1.28411e+01 5.80491e+02 1.25977e+01 4.79888e+01 6.05768e-01
1.61639e-01 -1.60078e+01 2.73169e+02 3.36051e+01 6.26922e+01 6.09980e-01 0.00000e+00 2.58072e+00 1.32372e+01 7.19447e+02 1.33914e+01 8.14986e+01 3.97930e-01
1.63253e-01 -1.59576e+01 2.42826e+02 2.81109e+01 6.00880e+01 6.04609e-01 0.00000e+00 2.59689e+00 1.32126e+01 7.27195e+02 1.33933e+01 8.27995e+01 3.87265e-01
1.52018e-01 -1.60009e+01 2.63997e+02 3.16967e+01 4.21410e+01 6.30976e-01 0.00000e+00 2.59194e+00 1.31441e+01 7.39921e+02 1.33866e+01 8.55864e+01 3.70047e-01
1.54844e-01 -1.59653e+01 2.57067e+02 3.26142e+01 4.18086e+01 7.09034e-01 0.00000e+00 2.26308e+00 1.24719e+01 4.88166e+02 1.22341e+01 3.89850e+01 7.46581e-01
1.58922e-01 -1.59533e+01 2.13066e+02 3.25121e+01 6.18225e+01 6.96825e-01 0.00000e+00 2.26239e+00 1.24183e+01 4.31261e+02 1.20590e+01 3.28367e+01 8.25848e-01
1.66870e-01 -1.60120e+01 2.94621e+02 2.84408e+01 5.02314e+01 6.67889e-01 0.00000e+00 2.35209e+00 1.26702e+01 5.60298e+02 1.26032e+01 5.10525e+01 6.37145e-01
1.63287e-01 -1.59928e+01 2.35694e+02 2.97061e+01 6.31693e+01 6.39242e-01 0.00000e+00 2.46683e+00 1.29648e+01 6.11949e+02 1.29555e+01 6.14707e+01 5.56952e-01
1.58070e-01 -1.60143e+01 2.14458e+02 3.14850e+01 5.06567e+01 5.84008e-01 0.00000e+00 2.70321e+00 1.32400e+01 7.78486e+02 1.35889e+01 9.73597e+01 3.20315e-01
1.59774e-01 -1.60183e+01 2.34426e+02 3.22765e+01 6.62211e+01 6.37603e-01 0.00000e+00 2.49376e+00 1.30857e+01 6.38183e+02 1.30841e+01 6.55445e+01 5.16687e-01
1.45557e-01 -1.60161e+01 2.20012e+02 3.19010e+01 5.10910e+01 6.58757e-01 0.00000e+00 2.53149e+00 1.31646e+01 6.77736e+02 1.32256e+01 7.23678e+01 4.57487e-01
1.60159e-01 -1.59736e+01 2.15865e+02 3.08737e+01 4.95550e+01 7.40923e-01 0.00000e+00 2.07160e+00 1.18553e+01 3.21382e+02 1.10156e+01 1.47980e+01 9.44837e-01
1.46536e-01 -1.60447e+01 2.80178e+02 3.07419e+01 4.62003e+01 6.62344e-01 0.00000e+00 2.52353e+00 1.32873e+01 7.54083e+02 1.33868e+01 8.11443e+01 3.51344e-01
1.42387e-01 -1.60494e+01 2.75212e+02 3.21892e+01 6.11144e+01 7.47338e-01 0.00000e+00 2.20409e+00 1.30960e+01 6.03952e+02 1.24903e+01 4.05067e+01 5.69326e-01
1.67961e-01 -1.60418e+01 2.35178e+02 2.83428e+01 6.22534e+01 6.38090e-01 0.00000e+00 2.43929e+00 1.28278e+01 5.77867e+02 1.28063e+01 5.67079e+01 6.09847e-01
1.42671e-01 -1.59958e+01 2.79252e+02 2.91115e+01 5.42355e+01 7.08356e-01 0.00000e+00 2.37362e+00 1.33112e+01 7.12144e+02 1.31076e+01 6.37661e+01 4.08103e-01
1.53934e-01 -1.59797e+01 2.04699e+02 3.24549e+01 6.39526e+01 7.48522e-01 0.00000e+00 2.06270e+00 1.20297e+01 3.24676e+02 1.09818e+01 1.34569e+01 9.36373e-01
1.57256e-01 -1.59515e+01 2.61920e+02 2.86367e+01 4.72231e+01 6.53229e-01 0.00000e+00 2.47144e+00 1.29484e+01 6.46627e+02 1.30207e+01 6.66421e+01 5.03873e-01
1.57286e-01 -1.60433e+01 2.96443e+02 3.04722e+01 5.36357e+01 6.52948e-01 0.00000e+00 2.47286e+00 1.31122e+01 6.85447e+02 1.31565e+01 7.06657e+01 4.46227e-01
1.45582e-01 -1.59816e+01 2.41328e+02 3.26237e+01 6.81066e+01 6.60629e-01 0.00000e+00 2.52092e+00 1.35037e+01 7.52883e+02 1.34341e+01 7.67608e+01 3.52910e-01
1.58056e-01 -1.60072e+01 2.90170e+02 3.33482e+01 4.61799e+01 6.87585e-01 0.00000e+00 2.33171e+00 1.26923e+01 5.54851e+02 1.25802e+01 4.94419e+01 6.45587e-01
1.62230e-01 -1.60244e+01 2.68364e+02 3.10220e+01 5.67861e+01 6.82046e-01 0.00000e+00 2.31799e+00 1.26969e+01 5.32757e+02 1.24942e+01 4.53396e+01 6.79634e-01
1.45456e-01 -1.60245e+01 2.67129e+02 3.11010e+01 6.44733e+01 6.90434e-01 0.00000e+00 2.41103e+00 1.33902e+01 7.18513e+02 1.31834e+01 6.55929e+01 3.99224e-01
1.58096e-01 -1.60367e+01 2.14119e+02 3.02569e+01 4.40162e+01 5.96456e-01 0.00000e+00 2.66336e+00 1.30130e+01 7.34608e+02 1.33807e+01 9.01291e+01 3.77189e-01
1.56478e-01 -1.60184e+01 2.83190e+02 3.13643e+01 5.98593e+01 6.27705e-01 0.00000e+00 2.56592e+00 1.33294e+01 7.55974e+02 1.34522e+01 8.36404e+01 3.48886e-01
1.63540e-01 -1.60331e+01 2.90413e+02 3.27472e+01 4.51951e+01 7.33610e-01 0.00000e+00 2.12074e+00 1.21970e+01 4.15123e+02 1.16269e+01 2.45386e+01 8.46537e-01
1.58231e-01 -1.59738e+01 2.89777e+02 2.84416e+01 6.00484e+01 6.51110e-01 0.00000e+00 2.47403e+00 1.32120e+01 7.06450e+02 1.32121e+01 7.14928e+01 4.16115e-01
1.56573e-01 -1.60077e+01 2.47662e+02 2.80590e+01 5.18221e+01 6.17657e-01 0.00000e+00 2.60697e+00 1.32427e+01 7.52229e+02 1.34529e+01 8.68080e+01 3.53765e-01
1.59791e-01 -1.59570e+01 2.32517e+02 3.23358e+01 6.57310e+01 7.01966e-01 0.00000e+00 2.23985e+00 1.25517e+01 4.59911e+02 1.21063e+01 3.31682e+01 7.87031e-01
1.53547e-01 -1.60024e+01 2.61714e+02 2.99957e+01 5.51860e+01 7.09678e-01 0.00000e+00 2.27307e+00 1.27854e+01 5.45019e+02 1.24493e+01 4.25625e+01 6.60785e-01
1.59433e-01 -1.59544e+01 2.27775e+02 3.03108e+01 6.29987e+01 7.32160e-01 0.00000e+00 2.11766e+00 1.22866e+01 3.93044e+02 1.14947e+01 2.07007e+01 8.73257e-01
1.53096e-01 -1.59501e+01 2.17569e+02 2.96805e+01 4.32986e+01 7.10572e-01 0.00000e+00 2.25887e+00 1.23443e+01 4.45728e+02 1.20584e+01 3.43129e+01 8.06558e-01
1.61297e-01 -1.60090e+01 2.37574e+02 2.97531e+01 5.05895e+01 6.23813e-01 0.00000e+00 2.54170e+00 1.29611e+01 6.54710e+02 1.31271e+01 7.22886e+01 4.91687e-01
1.55957e-01 -1.59633e+01 2.48384e+02 3.39950e+01 5.76081e+01 6.22942e-01 0.00000e+00 2.57862e+00 1.32140e+01 7.08678e+02 1.33626e+01 8.00940e+01 4.12972e-01
1.43632e-01 -1.60337e+01 2.83903e+02 3.34871e+01 4.10726e+01 7.10415e-01 0.00000e+00 2.35378e+00 1.29781e+01 6.34700e+02 1.28634e+01 5.78533e+01 5.21998e-01
1.67147e-01 -1.60299e+01 2.35079e+02 3.15682e+01 6.48731e+01 6.78262e-01 0.00000e+00 2.28578e+00 1.25087e+01 4.64540e+02 1.22145e+01 3.70305e+01 7.80538e-01
1.56682e-01 -1.60387e+01 2.53560e+02 3.00195e+01 5.71026e+01 7.26736e-01 0.00000e+00 2.17642e+00 1.25278e+01 4.66096e+02 1.19621e+01 2.98744e+01 7.78343e-01
1.40149e-01 -1.60329e+01 2.66123e+02 2.85917e+01 5.41267e+01 6.84538e-01 0.00000e+00 2.48938e+00 1.35167e+01 7.95360e+02 1.34667e+01 8.00669e+01 2.99791e-01
1.52599e-01 -1.59952e+01 2.35284e+02 2.96409e+01 5.17708e+01 6.71530e-01 0.00000e+00 2.42831e+00 1.29268e+01 6.04796e+02 1.28738e+01 5.83866e+01 5.68019e-01
1.46339e-01 -1.60263e+01 2.41962e+02 3.08598e+01 5.39549e+01 7.34848e-01 0.00000e+00 2.21109e+00 1.27130e+01 5.07487e+02 1.21985e+01 3.48291e+01 7.17950e-01
1.48041e-01 -1.59942e+01 2.62061e+02 3.21193e+01 5.68458e+01 7.07765e-01 0.00000e+00 2.31825e+00 1.29887e+01 5.96294e+02 1.27033e+01 4.95962e+01 5.81205e-01
1.49690e-01 -1.59610e+01 2.00842e+02 3.04662e+01 4.14076e+01 7.18986e-01 0.00000e+00 2.23932e+00 1.21860e+01 4.02494e+02 1.18575e+01 2.97662e+01 8.62057e-01
1.65069e-01 -1.59708e+01 2.40948e+02 3.37981e+01 6.06601e+01 6.75681e-01 0.00000e+00 2.30893e+00 1.25224e+01 4.75422e+02 1.23027e+01 3.99037e+01 7.65059e-01
1.51486e-01 -1.60193e+01 2.34037e+02 2.88206e+01 5.72891e+01 7.08705e-01 0.00000e+00 2.28236e+00 1.27668e+01 5.27839e+02 1.24022e+01 4.07970e+01 6.87153e-01
1.51031e-01 -1.60474e+01 2.23919e+02 3.32464e+01 5.61015e+01 6.23002e-01 0.00000e+00 2.61975e+00 1.33121e+01 7.40145e+02 1.34867e+01 8.57101e+01 3.69747e-01
1.66357e-01 -1.60276e+01 2.95664e+02 3.13559e+01 6.66271e+01 7.33776e-01 0.00000e+00 2.09983e+00 1.24845e+01 4.52019e+02 1.16555e+01 2.31815e+01 7.97967e-01
1.46708e-01 -1.59745e+01 2.43671e+02 2.86644e+01 5.00498e+01 6.65939e-01 0.00000e+00 2.50390e+00 1.32247e+01 7.09515e+02 1.32548e+01 7.35663e+01 4.11794e-01
1.49053e-01 -1.59600e+01 2.88523e+02 3.07544e+01 4.17855e+01 7.35230e-01 0.00000e+00 2.22068e+00 1.26910e+01 5.42581e+02 1.23405e+01 4.04570e+01 6.64542e-01
1.61399e-01 -1.60306e+01 2.14261e+02 3.32974e+01 5.12476e+01 7.48163e-01 0.00000e+00 2.02558e+00 1.16920e+01 2.86862e+02 1.05854e+01 1.00256e+01 7.73115e-01
1.63537e-01 -1.59543e+01 2.63267e+02 2.80928e+01 6.89332e+01 7.02407e-01 0.00000e+00 2.23032e+00 1.27911e+01 5.33757e+02 1.22870e+01 3.70206e+01 6.78102e-01
1.56272e-01 -1.59975e+01 2.62564e+02 2.95113e+01 6.08246e+01 6.15802e-01 0.00000e+00 2.61239e+00 1.34169e+01 7.86882e+02 1.35777e+01 8.99768e+01 3.10006e-01
1.48547e-01 -1.59550e+01 2.04142e+02 2.96181e+01 6.39825e+01 7.40214e-01 0.00000e+00 2.14356e+00 1.24106e+01 4.02928e+02 1.16023e+01 2.18755e+01 8.61534e-01
1.49015e-01 -1.60369e+01 2.60495e+02 3.04158e+01 4.99132e+01 7.29344e-01 0.00000e+00 2.22710e+00 1.27127e+01 5.26500e+02 1.22974e+01 3.82797e+01 6.89196e-01
1.68122e-01 -1.60033e+01 2.04270e+02 3.21286e+01 5.13866e+01 6.01663e-01 0.00000e+00 2.55927e+00 1.27680e+01 6.02602e+02 1.29985e+01 6.88934e+01 5.71419e-01
1.62442e-01 -1.60110e+01 2.29658e+02 2.99929e+01 5.62447e+01 5.83403e-01 0.00000e+00 2.67176e+00 1.32410e+01 7.63142e+02 1.35394e+01 9.31562e+01 3.39645e-01
1.48801e-01 -1.59829e+01 2.84747e+02 2.97449e+01 5.23296e+01 6.83546e-01 0.00000e+00 2.42374e+00 1.32003e+01 6.96471e+02 1.31305e+01 6.71801e+01 4.30314e-01
1.66964e-01 -1.59767e+01 2.03149e+02 3.38091e+01 4.98953e+01 5.99047e-01 0.00000e+00 2.57392e+00 1.27722e+01 6.07783e+02 1.30286e+01 7.06064e+01 5.63394e-01
1.50627e-01 -1.59949e+01 2.89941e+02 2.97511e+01 6.67409e+01 7.11350e-01 0.00000e+00 2.29649e+00 1.32458e+01 6.69340e+02 1.28487e+01 5.25226e+01 4.69863e-01
1.64819e-01 -1.59925e+01 2.68241e+02 3.06953e+01 6.58672e+01 6.16825e-01 0.00000e+00 2.53700e+00 1.31765e+01 6.92560e+02 1.32637e+01 7.48154e+01 4.35935e-01
1.63535e-01 -1.59699e+01 2.59241e+02 3.22982e+01 6.06009e+01 7.11700e-01 0.00000e+00 2.18693e+00 1.24261e+01 4.43456e+02 1.19202e+01 2.94749e+01 8.09631e-01
1.67948e-01 -1.60221e+01 2.01204e+02 3.18004e+01 5.94976e+01 7.06387e-01 0.00000e+00 2.15812e+00 1.18800e+01 3.21064e+02 1.13604e+01 2.00811e+01 9.45096e-01
1.47226e-01 -1.59679e+01 2.44569e+02 2.89500e+01 4.22329e+01 6.58848e-01 0.00000e+00 2.52940e+00 1.31343e+01 7.10154e+02 1.32575e+01 7.66272e+01 4.10896e-01
1.51124e-01 -1.59587e+01 2.50083e+02 3.34510e+01 5.19542e+01 6.98225e-01 0.00000e+00 2.32789e+00 1.27782e+01 5.46190e+02 1.25674e+01 4.69254e+01 6.58977e-01
1.50880e-01 -1.60370e+01 2.01648e+02 2.94100e+01 5.57661e+01 6.81807e-01 0.00000e+00 2.39168e+00 1.27521e+01 5.28922e+02 1.26061e+01 4.82770e+01 6.85499e-01
1.67287e-01 -1.60115e+01 2.09602e+02 3.26868e+01 4.92831e+01 6.58680e-01 0.00000e+00 2.35816e+00 1.23102e+01 4.49124e+02 1.22660e+01 4.14861e+01 8.01935e-01
1.49676e-01 -1.60495e+01 2.99341e+02 2.97552e+01 4.03497e+01 7.49635e-01 0.00000e+00 2.16770e+00 1.26126e+01 5.22754e+02 1.21460e+01 3.51131e+01 6.94900e-01
1.56289e-01 -1.60324e+01 2.01043e+02 3.35316e+01 5.73065e+01 6.66489e-01 0.00000e+00 2.40461e+00 1.26427e+01 5.03745e+02 1.25637e+01 4.78795e+01 7.23547e-01
1.47389e-01 -1.60405e+01 2.96741e+02 3.37543e+01 6.70341e+01 7.26592e-01 0.00000e+00 2.25573e+00 1.32013e+01 6.42081e+02 1.27198e+01 4.76065e+01 5.10763e-01
1.65806e-01 -1.59912e+01 2.33216e+02 3.23121e+01 6.41830e+01 7.37358e-01 0.00000e+00 2.05370e+00 1.20214e+01 3.38391e+02 1.09997e+01 1.39115e+01 9.02232e-01
1.55915e-01 -1.60170e+01 2.57095e+02 2.89594e+01 6.63764e+01 6.50010e-01 0.00000e+00 2.48725e+00 1.32958e+01 7.08910e+02 1.32471e+01 7.09919e+01 4.12646e-01
1.60449e-01 -1.60289e+01 2.78380e+02 3.11696e+01 5.53952e+01 6.86465e-01 0.00000e+00 2.31690e+00 1.27461e+01 5.48949e+02 1.25445e+01 4.68036e+01 6.54717e-01
1.45993e-01 -1.59962e+01 2.63777e+02 3.27951e+01 6.73007e+01 7.29849e-01 0.00000e+00 2.23844e+00 1.31039e+01 5.98644e+02 1.25452e+01 4.20220e+01 5.77557e-01
1.63266e-01 -1.59795e+01 2.22467e+02 3.21764e+01 6.44217e+01 6.79780e-01 0.00000e+00 2.30329e+00 1.25348e+01 4.66189e+02 1.22609e+01 3.80871e+01 7.78211e-01
1.63586e-01 -1.60053e+01 2.43819e+02 2.99068e+01 6.79806e+01 6.61581e-01 0.00000e+00 2.37974e+00 1.28914e+01 5.71235e+02 1.27137e+01 5.11444e+01 6.20160e-01
1.51453e-01 -1.59607e+01 2.15830e+02 3.21600e+01 5.00332e+01 6.63075e-01 0.00000e+00 2.46358e+00 1.28654e+01 5.86312e+02 1.28793e+01 5.94277e+01 5.96715e-01
1.53401e-01 -1.59671e+01 2.56779e+02 3.25582e+01 5.57600e+01 6.96405e-01 0.00000e+00 2.32062e+00 1.28130e+01 5.53158e+02 1.25737e+01 4.67107e+01 6.48208e-01
1.55389e-01 -1.59730e+01 2.04091e+02 2.81467e+01 6.36053e+01 7.35367e-01 0.00000e+00 2.11936e+00 1.22349e+01 3.71407e+02 1.13892e+01 1.88826e+01 8.97465e-01
1.65318e-01 -1.59809e+01 2.04981e+02 3.30091e+01 5.90201e+01 6.25798e-01 0.00000e+00 2.49219e+00 1.27717e+01 5.62612e+02 1.28523e+01 5.95151e+01 6.33555e-01
1.53605e-01 -1.59851e+01 2.79348e+02 3.38535e+01 4.79882e+01 6.10921e-01 0.00000e+00 2.64679e+00 1.32965e+01 7.89552e+02 1.35808e+01 9.51336e+01 3.06768e-01
1.50428e-01 -1.60027e+01 2.14188e+02 3.27390e+01 6.86149e+01 6.37207e-01 0.00000e+00 2.56817e+00 1.33841e+01 7.19184e+02 1.34089e+01 7.75687e+01 3.98295e-01
1.40619e-01 -1.59864e+01 2.82973e+02 3.23551e+01 4.22184e+01 7.32820e-01 0.00000e+00 2.28957e+00 1.29844e+01 6.22674e+02 1.27315e+01 5.16929e+01 5.40420e-01
1.45043e-01 -1.60154e+01 2.30026e+02 3.14956e+01 5.27305e+01 6.49224e-01 0.00000e+00 2.57625e+00 1.33396e+01 7.42848e+02 1.34425e+01 8.21314e+01 3.66141e-01
1.46035e-01 -1.60400e+01 2.63590e+02 3.25864e+01 6.22096e+01 7.21889e-01 0.00000e+00 2.27322e+00 1.30607e+01 5.98334e+02 1.26284e+01 4.55676e+01 5.78038e-01
1.44287e-01 -1.60167e+01 2.24484e+02 3.30467e+01 6.31528e+01 7.01956e-01 0.00000e+00 2.35482e+00 1.30308e+01 5.79747e+02 1.27282e+01 4.91698e+01 6.06924e-01
1.65773e-01 -1.60094e+01 2.66134e+02 3.33443e+01 6.59383e+01 6.04902e-01 0.00000e+00 2.56506e+00 1.31637e+01 6.92140e+02 1.33002e+01 7.72427e+01 4.36539e-01
1.57564e-01 -1.60316e+01 2.60734e+02 3.13830e+01 6.54935e+01 7.05013e-01 0.00000e+00 2.25533e+00 1.27970e+01 5.31235e+02 1.23696e+01 3.93722e+01 6.81963e-01
1.69252e-01 -1.60080e+01 2.20735e+02 3.11764e+01 6.91635e+01 6.11250e-01 0.00000e+00 2.51711e+00 1.29852e+01 6.18637e+02 1.30482e+01 6.57086e+01 5.46633e-01
1.49335e-01 -1.59576e+01 2.85743e+02 3.20418e+01 4.62743e+01 7.25217e-01 0.00000e+00 2.25249e+00 1.27728e+01 5.57841e+02 1.24609e+01 4.35761e+01 6.40955e-01
1.53554e-01 -1.59541e+01 2.79626e+02 3.11094e+01 4.38040e+01 6.64201e-01 0.00000e+00 2.45808e+00 1.29715e+01 6.55714e+02 1.30382e+01 6.73048e+01 4.90179e-01
1.51809e-01 -1.60435e+01 2.75910e+02 2.94346e+01 5.51631e+01 6.41141e-01 0.00000e+00 2.55962e+00 1.33714e+01 7.72988e+02 1.34809e+01 8.47975e+01 3.27170e-01
1.66644e-01 -1.60033e+01 2.25789e+02 3.29256e+01 6.02303e+01 5.92545e-01 0.00000e+00 2.59984e+00 1.30531e+01 6.72368e+02 1.32687e+01 7.81777e+01 4.65386e-01
1.55373e-01 -1.60035e+01 2.78423e+02 2.81543e+01 4.48781e+01 6.41868e-01 0.00000e+00 2.53332e+00 1.30924e+01 7.18685e+02 1.32632e+01 7.88018e+01 3.98986e-01
1.58768e-01 -1.59582e+01 2.04906e+02 2.89290e+01 4.73242e+01 6.34254e-01 0.00000e+00 2.52264e+00 1.28285e+01 6.09150e+02 1.29738e+01 6.60488e+01 5.61279e-01
1.67686e-01 -1.60220e+01 2.62166e+02 3.28841e+01 4.98048e+01 6.80125e-01 0.00000e+00 2.28334e+00 1.23690e+01 4.62697e+02 1.21871e+01 3.83306e+01 7.83130e-01
1.63723e-01 -1.60360e+01 2.75780e+02 2.99666e+01 5.04664e+01 7.47370e-01 0.00000e+00 2.06325e+00 1.21480e+01 3.90600e+02 1.12792e+01 1.79720e+01 8.71524e-01
1.68757e-01 -1.60166e+01 2.18411e+02 3.05535e+01 6.52108e+01 5.89895e-01 0.00000e+00 2.59620e+00 1.31037e+01 6.77290e+02 1.32874e+01 7.79103e+01 4.58141e-01
1.59787e-01 -1.59652e+01 2.92149e+02 3.17623e+01 5.23386e+01 6.37370e-01 0.00000e+00 2.50676e+00 1.30622e+01 6.81245e+02 1.31764e+01 7.30186e+01 4.52349e-01
1.67366e-01 -1.60219e+01 2.16104e+02 3.15393e+01 6.76706e+01 6.06208e-01 0.00000e+00 2.54818e+00 1.30421e+01 6.40634e+02 1.31469e+01 7.01205e+01 5.12960e-01
1.67226e-01 -1.59996e+01 2.86523e+02 3.08412e+01 6.68068e+01 6.23270e-01 0.00000e+00 2.49768e+00 1.31082e+01 6.70519e+02 1.31543e+01 6.99465e+01 4.68118e-01
1.54335e-01 -1.60261e+01 2.91462e+02 3.35004e+01 5.39589e+01 6.56542e-01 0.00000e+00 2.47514e+00 1.31327e+01 6.83323e+02 1.31676e+01 7.04791e+01 4.49318e-01
1.60919e-01 -1.60284e+01 2.18919e+02 2.87628e+01 4.89249e+01 6.36902e-01 0.00000e+00 2.49698e+00 1.28123e+01 6.01360e+02 1.29236e+01 6.35979e+01 5.73344e-01
1.42880e-01 -1.60252e+01 2.04059e+02 2.82249e+01 5.22959e+01 6.97230e-01 0.00000e+00 2.39401e+00 1.29008e+01 5.67647e+02 1.27194e+01 5.10759e+01 6.25736e-01
1.53252e-01 -1.60008e+01 2.05811e+02 3.03267e+01 6.37428e+01 6.85781e-01 0.00000e+00 2.35273e+00 1.27573e+01 5.13178e+02 1.25039e+01 4.38957e+01 7.09397e-01
1.69500e-01 -1.60111e+01 2.11234e+02 3.29087e+01 6.60972e+01 6.26733e-01 0.00000e+00 2.45685e+00 1.27463e+01 5.43191e+02 1.27563e+01 5.49697e+01 6.63602e-01
1.57628e-01 -1.59934e+01 2.72638e+02 3.38388e+01 6.15073e+01 7.17349e-01 0.00000e+00 2.20788e+00 1.26485e+01 4.94224e+02 1.21608e+01 3.42896e+01 7.37677e-01
1.49260e-01 -1.60447e+01 2.31729e+02 3.08646e+01 5.20731e+01 7.47100e-01 0.00000e+00 2.13026e+00 1.23878e+01 4.24985e+02 1.16758e+01 2.39411e+01 8.34003e-01
1.42913e-01 -1.59558e+01 2.28712e+02 2.81190e+01 6.86847e+01 7.10482e-01 0.00000e+00 2.33681e+00 1.33349e+01 6.69715e+02 1.28870e+01 5.22585e+01 4.69308e-01
1.69363e-01 -1.59986e+01 2.95735e+02 3.11683e+01 5.31471e+01 6.60432e-01 0.00000e+00 2.35486e+00 1.26347e+01 5.41952e+02 1.25691e+01 4.97772e+01 6.65512e-01
1.64216e-01 -1.59526e+01 2.48711e+02 3.29116e+01 6.29235e+01 6.00445e-01 0.00000e+00 2.59292e+00 1.31720e+01 7.02229e+02 1.33498e+01 8.03664e+01 4.22097e-01
1.61080e-01 -1.60158e+01 2.33618e+02 3.05680e+01 4.17240e+01 7.43226e-01 0.00000e+00 2.07116e+00 1.18773e+01 3.41487e+02 1.10994e+01 1.61937e+01 9.27337e-01
1.43728e-01 -1.59693e+01 2.50510e+02 2.97614e+01 4.70143e+01 6.95189e-01 0.00000e+00 2.40937e+00 1.30825e+01 6.54124e+02 1.29892e+01 6.17962e+01 4.92567e-01
1.52601e-01 -1.60115e+01 2.23079e+02 3.33688e+01 6.07578e+01 6.68186e-01 0.00000e+00 2.42939e+00 1.29456e+01 5.82405e+02 1.28471e+01 5.58579e+01 6.02791e-01
1.48588e-01 -1.60065e+01 2.89737e+02 2.97091e+01 6.09216e+01 7.41987e-01 0.00000e+00 2.19262e+00 1.30192e+01 5.95104e+02 1.24188e+01 3.92214e+01 5.83053e-01
1.62909e-01 -1.59938e+01 2.77364e+02 2.99563e+01 4.31680e+01 6.73373e-01 0.00000e+00 2.35421e+00 1.25869e+01 5.44176e+02 1.25491e+01 5.00938e+01 6.62085e-01
1.63862e-01 -1.60066e+01 2.27463e+02 3.38996e+01 4.03183e+01 6.41079e-01 0.00000e+00 2.45098e+00 1.24942e+01 5.31173e+02 1.26318e+01 5.52060e+01 6.82058e-01
1.61618e-01 -1.59851e+01 2.05564e+02 3.13725e+01 5.18231e+01 7.00833e-01 0.00000e+00 2.22917e+00 1.21124e+01 3.79042e+02 1.17712e+01 2.78504e+01 8.89160e-01
1.69786e-01 -1.59533e+01 2.88450e+02 3.39257e+01 4.78600e+01 7.13900e-01 0.00000e+00 2.15035e+00 1.21347e+01 4.03592e+02 1.16745e+01 2.59712e+01 8.60732e-01
1.68564e-01 -1.60449e+01 2.94160e+02 2.92957e+01 5.90466e+01 6.85101e-01 0.00000e+00 2.27277e+00 1.26236e+01 5.18649e+02 1.23560e+01 4.14020e+01 7.01129e-01
1.69172e-01 -1.59686e+01 2.96398e+02 2.95565e+01 6.37695e+01 6.04792e-01 0.00000e+00 2.55113e+00 1.31414e+01 7.03904e+02 1.32893e+01 7.80244e+01 4.19718e-01
1.49166e-01 -1.59721e+01 2.56955e+02 3.27009e+01 4.86091e+01 6.56538e-01 0.00000e+00 2.51440e+00 1.31455e+01 6.92474e+02 1.32305e+01 7.39756e+01 4.36057e-01
1.45372e-01 -1.60227e+01 2.61661e+02 2.96993e+01 4.70808e+01 6.87246e-01 0.00000e+00 2.43181e+00 1.31342e+01 6.78745e+02 1.30854e+01 6.60402e+01 4.56008e-01
1.60513e-01 -1.60167e+01 2.94338e+02 3.08868e+01 5.40293e+01 7.25431e-01 0.00000e+00 2.17499e+00 1.25373e+01 4.85469e+02 1.20386e+01 3.21992e+01 7.50520e-01
1.64437e-01 -1.59948e+01 2.39050e+02 3.33709e+01 4.21442e+01 6.95765e-01 0.00000e+00 2.23949e+00 1.21407e+01 4.12172e+02 1.19034e+01 3.18400e+01 8.50218e-01
1.46228e-01 -1.60379e+01 2.49701e+02 2.84125e+01 5.41085e+01 7.12293e-01 0.00000e+00 2.31683e+00 1.30027e+01 6.03530e+02 1.27017e+01 4.95323e+01 5.69980e-01
1.59221e-01 -1.60019e+01 2.01042e+02 3.24104e+01 6.71378e+01 5.81801e-01 0.00000e+00 2.69560e+00 1.34425e+01 7.86959e+02 1.36817e+01 9.58603e+01 3.09912e-01
1.62924e-01 -1.59586e+01 2.02155e+02 2.87168e+01 5.68231e+01 7.12947e-01 0.00000e+00 2.16992e+00 1.20334e+01 3.51350e+02 1.15002e+01 2.20884e+01 9.17978e-01
1.61926e-01 -1.59900e+01 2.45181e+02 2.96362e+01 6.75277e+01 7.20174e-01 0.00000e+00 2.15938e+00 1.25362e+01 4.53863e+02 1.18461e+01 2.67810e+01 7.95428e-01
1.46092e-01 -1.60395e+01 2.64211e+02 2.85333e+01 4.44619e+01 6.76735e-01 0.00000e+00 2.47224e+00 1.31744e+01 7.08713e+02 1.32033e+01 7.22934e+01 4.12923e-01
1.60968e-01 -1.60108e+01 2.00274e+02 3.07041e+01 4.63679e+01 6.90406e-01 0.00000e+00 2.27902e+00 1.21416e+01 3.98788e+02 1.19380e+01 3.23750e+01 8.66493e-01
1.58450e-01 -1.59947e+01 2.38129e+02 3.27546e+01 4.49983e+01 6.89709e-01 0.00000e+00 2.30650e+00 1.24318e+01 4.75984e+02 1.22714e+01 4.04767e+01 7.64251e-01
1.44837e-01 -1.59848e+01 2.97371e+02 3.23362e+01 5.84111e+01 7.20894e-01 0.00000e+00 2.30491e+00 1.32186e+01 6.68924e+02 1.28935e+01 5.48526e+01 4.70479e-01
1.51715e-01 -1.59767e+01 2.29079e+02 2.98000e+01 6.77072e+01 7.32897e-01 0.00000e+00 2.16767e+00 1.27048e+01 4.81251e+02 1.19511e+01 2.80019e+01 7.56651e-01
1.61702e-01 -1.60317e+01 2.15738e+02 3.09493e+01 6.12120e+01 7.25224e-01 0.00000e+00 2.12480e+00 1.20971e+01 3.55572e+02 1.13820e+01 1.94723e+01 9.13823e-01
1.49538e-01 -1.60363e+01 2.73635e+02 3.05804e+01 6.37631e+01 6.53752e-01 0.00000e+00 2.52546e+00 1.34831e+01 7.79763e+02 1.34796e+01 8.12067e+01 3.18736e-01
1.60557e-01 -1.60496e+01 2.80505e+02 3.15921e+01 4.15380e+01 6.27983e-01 0.00000e+00 2.53487e+00 1.28746e+01 6.67984e+02 1.31087e+01 7.47501e+01 4.71872e-01
1.53817e-01 -1.59625e+01 2.14490e+02 3.36057e+01 6.43172e+01 6.09358e-01 0.00000e+00 2.64318e+00 1.34057e+01 7.56889e+02 1.35727e+01 8.85524e+01 3.47698e-01
1.50240e-01 -1.60418e+01 2.36503e+02 3.11366e+01 6.52598e+01 6.92331e-01 0.00000e+00 2.35435e+00 1.30356e+01 5.92985e+02 1.27483e+01 5.03039e+01 5.86343e-01
1.57921e-01 -1.60103e+01 2.37150e+02 2.82137e+01 4.17746e+01 6.59044e-01 0.00000e+00 2.44145e+00 1.27111e+01 5.85573e+02 1.27796e+01 5.87947e+01 5.97864e-01
1.49807e-01 -1.60447e+01 2.40765e+02 3.08585e+01 4.43111e+01 7.02501e-01 0.00000e+00 2.32416e+00 1.26784e+01 5.36003e+02 1.24990e+01 4.59800e+01 6.74658e-01
1.43294e-01 -1.60093e+01 2.61983e+02 3.13546e+01 5.26531e+01 6.64307e-01 0.00000e+00 2.53722e+00 1.34266e+01 7.72678e+02 1.34763e+01 8.26369e+01 3.27559e-01
1.50490e-01 -1.60480e+01 2.71474e+02 3.20895e+01 4.73284e+01 7.49279e-01 0.00000e+00 2.13909e+00 1.25003e+01 4.70142e+02 1.18907e+01 2.85253e+01 7.72606e-01
1.67984e-01 -1.59621e+01 2.95991e+02 2.99091e+01 5.60951e+01 6.59662e-01 0.00000e+00 2.36953e+00 1.27502e+01 5.69250e+02 1.26788e+01 5.27582e+01 6.23245e-01
1.65277e-01 -1.60357e+01 2.69296e+02 3.00717e+01 5.90082e+01 6.22833e-01 0.00000e+00 2.51521e+00 1.30344e+01 6.61570e+02 1.31379e+01 7.09277e+01 4.81414e-01
1.61484e-01 -1.59696e+01 2.52768e+02 2.81730e+01 5.55564e+01 7.26340e-01 0.00000e+00 2.14936e+00 1.23755e+01 4.35932e+02 1.17649e+01 2.62149e+01 8.19694e-01
1.43351e-01 -1.60491e+01 2.45216e+02 3.36246e+01 4.34567e+01 7.22950e-01 0.00000e+00 2.28544e+00 1.27262e+01 5.37610e+02 1.24556e+01 4.35816e+01 6.72190e-01
1.61032e-01 -1.59732e+01 2.11889e+02 3.07297e+01 4.78077e+01 7.34564e-01 0.00000e+00 2.09186e+00 1.18233e+01 3.19423e+02 1.10950e+01 1.61093e+01 9.46425e-01
1.69585e-01 -1.60164e+01 2.00616e+02 3.33051e+01 4.42803e+01 5.96153e-01 0.00000e+00 2.56527e+00 1.25883e+01 5.87914e+02 1.28988e+01 6.83882e+01 5.94224e-01
1.51597e-01 -1.59647e+01 2.54924e+02 2.94389e+01 6.53666e+01 7.18183e-01 0.00000e+00 2.24694e+00 1.29667e+01 5.71492e+02 1.24587e+01 4.06757e+01 6.19761e-01
1.64167e-01 -1.60307e+01 2.85628e+02 3.39246e+01 5.30463e+01 7.11456e-01 0.00000e+00 2.19336e+00 1.23917e+01 4.52171e+02 1.19783e+01 3.16194e+01 7.97759e-01
1.44724e-01 -1.60201e+01 2.82658e+02 3.05124e+01 4.95782e+01 7.49176e-01 0.00000e+00 2.19175e+00 1.28527e+01 5.63142e+02 1.23410e+01 3.84796e+01 6.32732e-01
1.57213e-01 -1.59798e+01 2.22486e+02 3.09525e+01 6.60960e+01 6.13600e-01 0.00000e+00 2.60466e+00 1.33461e+01 7.37063e+02 1.34690e+01 8.32707e+01 3.73881e-01
1.56525e-01 -1.60212e+01 2.17052e+02 3.24751e+01 4.55177e+01 6.86089e-01 0.00000e+00 2.33035e+00 1.24151e+01 4.66764e+02 1.22830e+01 4.08336e+01 7.77398e-01
1.52295e-01 -1.59553e+01 2.82559e+02 2.80710e+01 4.27151e+01 7.28817e-01 0.00000e+00 2.22476e+00 1.26550e+01 5.36674e+02 1.23134e+01 3.99981e+01 6.73628e-01
1.45536e-01 -1.60228e+01 2.31423e+02 3.35577e+01 5.94021e+01 7.41592e-01 0.00000e+00 2.17402e+00 1.26301e+01 4.66500e+02 1.19734e+01 2.89742e+01 7.77772e-01
1.43175e-01 -1.60036e+01 2.14728e+02 3.24531e+01 6.11691e+01 7.13257e-01 0.00000e+00 2.31194e+00 1.28734e+01 5.30342e+02 1.24961e+01 4.21798e+01 6.83329e-01
1.56368e-01 -1.59977e+01 2.47679e+02 3.02971e+01 5.41998e+01 6.40684e-01 0.00000e+00 2.51799e+00 1.30929e+01 6.72111e+02 1.31767e+01 7.17018e+01 4.65766e-01
1.49036e-01 -1.60197e+01 2.05160e+02 3.00463e+01 6.90635e+01 7.44479e-01 0.00000e+00 2.11674e+00 1.24621e+01 4.04958e+02 1.14951e+01 1.96099e+01 8.59077e-01
1.53520e-01 -1.60408e+01 2.47634e+02 2.86366e+01 4.31977e+01 6.61837e-01 0.00000e+00 2.46608e+00 1.29112e+01 6.36714e+02 1.29784e+01 6.51341e+01 5.18926e-01
1.44581e-01 -1.60111e+01 2.16802e+02 3.20677e+01 5.86482e+01 6.69469e-01 0.00000e+00 2.49287e+00 1.32047e+01 6.60806e+02 1.31541e+01 6.67470e+01 4.82556e-01
1.54086e-01 -1.59584e+01 2.02293e+02 3.11621e+01 4.00705e+01 7.29149e-01 0.00000e+00 2.16016e+00 1.19098e+01 3.45153e+02 1.14272e+01 2.16561e+01 9.23917e-01
1.66178e-01 -1.60263e+01 2.30188e+02 3.26837e+01 4.20122e+01 6.89887e-01 0.00000e+00 2.24938e+00 1.20900e+01 4.03604e+02 1.18834e+01 3.17306e+01 8.60717e-01
1.54547e-01 -1.59679e+01 2.09693e+02 3.34102e+01 5.94328e+01 6.98557e-01 0.00000e+00 2.28547e+00 1.24790e+01 4.44992e+02 1.21612e+01 3.52651e+01 8.07556e-01
1.66414e-01 -1.60036e+01 2.88952e+02 3.27647e+01 6.03653e+01 5.71255e-01 0.00000e+00 2.67578e+00 1.32840e+01 7.82696e+02 1.35967e+01 9.63488e+01 3.15122e-01
1.56159e-01 -1.60388e+01 2.49950e+02 3.15151e+01 6.62638e+01 6.61415e-01 0.00000e+00 2.43486e+00 1.31157e+01 6.38880e+02 1.30021e+01 6.08851e+01 5.15628e-01
1.63559e-01 -1.59902e+01 2.75247e+02 3.08823e+01 6.30726e+01 6.12467e-01 0.00000e+00 2.56300e+00 1.32164e+01 7.16675e+02 1.33495e+01 7.95714e+01 4.01777e-01
1.50461e-01 -1.59812e+01 2.34193e+02 3.26880e+01 4.70211e+01 6.11171e-01 0.00000e+00 2.67247e+00 1.33088e+01 7.85146e+02 1.36025e+01 9.60483e+01 3.12122e-01
1.50653e-01 -1.60039e+01 2.30147e+02 3.30054e+01 4.92150e+01 7.34149e-01 0.00000e+00 2.17253e+00 1.23432e+01 4.22494e+02 1.18056e+01 2.71672e+01 8.37202e-01
1.65528e-01 -1.59989e+01 2.47015e+02 3.12988e+01 5.35847e+01 7.15022e-01 0.00000e+00 2.15930e+00 1.21847e+01 3.97314e+02 1.16648e+01 2.50826e+01 8.68241e-01
1.56497e-01 -1.59644e+01 2.05691e+02 2.88441e+01 4.86866e+01 7.36398e-01 0.00000e+00 2.11358e+00 1.19496e+01 3.38626e+02 1.12503e+01 1.80347e+01 9.29958e-01
1.42407e-01 -1.60188e+01 2.38473e+02 3.10713e+01 6.66809e+01 7.17940e-01 0.00000e+00 2.30772e+00 1.32093e+01 6.27301e+02 1.27558e+01 4.83416e+01 5.33317e-01
1.63904e-01 -1.60017e+01 2.06649e+02 2.94405e+01 5.26469e+01 6.66248e-01 0.00000e+00 2.35806e+00 1.24436e+01 4.70961e+02 1.23432e+01 4.25145e+01 7.71439e-01
1.57349e-01 -1.59732e+01 2.40444e+02 3.06478e+01 5.06617e+01 7.14220e-01 0.00000e+00 2.21799e+00 1.24048e+01 4.49893e+02 1.20064e+01 3.21382e+01 8.00884e-01
1.43253e-01 -1.59828e+01 2.44441e+02 2.96076e+01 4.54203e+01 7.43330e-01 0.00000e+00 2.20623e+00 1.26855e+01 5.16927e+02 1.22123e+01 3.58644e+01 7.03736e-01
1.49315e-01 -1.60411e+01 2.56641e+02 3.17813e+01 4.24159e+01 7.10411e-01 0.00000e+00 2.30028e+00 1.26817e+01 5.41089e+02 1.24787e+01 4.53379e+01 6.66840e-01
1.64392e-01 -1.59603e+01 2.74431e+02 3.13155e+01 5.67865e+01 5.87365e-01 0.00000e+00 2.64227e+00 1.32190e+01 7.55969e+02 1.34975e+01 9.08524e+01 3.48891e-01
1.51521e-01 -1.60308e+01 2.29782e+02 2.82998e+01 6.34263e+01 6.77027e-01 0.00000e+00 2.41204e+00 1.31120e+01 6.30540e+02 1.29294e+01 5.74452e+01 5.28355e-01
1.68936e-01 -1.60126e+01 2.10364e+02 3.36347e+01 5.41492e+01 6.29155e-01 0.00000e+00 2.45322e+00 1.25666e+01 5.18519e+02 1.26458e+01 5.34629e+01 7.01327e-01
1.58076e-01 -1.59922e+01 2.50767e+02 3.38072e+01 6.91773e+01 7.00114e-01 0.00000e+00 2.26208e+00 1.27629e+01 5.11936e+02 1.23353e+01 3.82466e+01 7.11269e-01
1.64863e-01 -1.59830e+01 2.41944e+02 3.02115e+01 6.74994e+01 7.36401e-01 0.00000e+00 2.07116e+00 1.22651e+01 3.86908e+02 1.12595e+01 1.68560e+01 8.80330e-01
1.62165e-01 -1.59842e+01 2.05269e+02 3.09923e+01 6.57079e+01 7.19815e-01 0.00000e+00 2.13875e+00 1.20901e+01 3.47134e+02 1.13970e+01 1.96141e+01 9.22039e-01
1.58239e-01 -1.59877e+01 2.40815e+02 3.18939e+01 4.11799e+01 7.01727e-01 0.00000e+00 2.26305e+00 1.23233e+01 4.54529e+02 1.21027e+01 3.62093e+01 7.94508e-01
1.40642e-01 -1.59998e+01 2.20366e+02 3.36559e+01 4.44517e+01 6.60485e-01 0.00000e+00 2.56661e+00 1.32045e+01 7.08118e+02 1.33335e+01 7.86658e+01 4.13761e-01
1.49893e-01 -1.60309e+01 2.19954e+02 3.37453e+01 4.82880e+01 6.74589e-01 0.00000e+00 2.42718e+00 1.27853e+01 5.60848e+02 1.27548e+01 5.47703e+01 6.36292e-01
1.42101e-01 -1.60000e+01 2.08734e+02 3.11640e+01 6.28848e+01 6.86951e-01 0.00000e+00 2.43828e+00 1.31750e+01 6.27966e+02 1.29902e+01 5.85033e+01 5.32297e-01
1.51198e-01 -1.59789e+01 2.19669e+02 3.00949e+01 4.66322e+01 7.12771e-01 0.00000e+00 2.26249e+00 1.24466e+01 4.61007e+02 1.21324e+01 3.54241e+01 7.85499e-01
1.65261e-01 -1.60383e+01 2.57505e+02 3.09201e+01 6.53403e+01 6.43190e-01 0.00000e+00 2.43727e+00 1.29479e+01 6.05025e+02 1.28991e+01 5.90065e+01 5.67664e-01
1.47527e-01 -1.59679e+01 2.37630e+02 3.08856e+01 4.20457e+01 7.48315e-01 0.00000e+00 2.14635e+00 1.23534e+01 4.37310e+02 1.17734e+01 2.66696e+01 8.17863e-01
1.48960e-01 -1.59947e+01 2.83389e+02 3.26455e+01 6.40951e+01 6.83333e-01 0.00000e+00 2.41286e+00 1.33202e+01 7.03952e+02 1.31557e+01 6.54902e+01 4.19651e-01
1.42944e-01 -1.60117e+01 2.89482e+02 3.03366e+01 5.83779e+01 7.32654e-01 0.00000e+00 2.27305e+00 1.32353e+01 6.69115e+02 1.28225e+01 5.16644e+01 4.70196e-01
1.61829e-01 -1.59681e+01 2.98760e+02 3.00688e+01 4.92290e+01 7.23542e-01 0.00000e+00 2.17888e+00 1.24676e+01 4.79794e+02 1.20258e+01 3.26313e+01 7.58759e-01
1.60739e-01 -1.60200e+01 2.49363e+02 2.93564e+01 4.70129e+01 7.13808e-01 0.00000e+00 2.20345e+00 1.23239e+01 4.41695e+02 1.19334e+01 3.10466e+01 8.12002e-01
1.67055e-01 -1.60355e+01 2.72765e+02 3.37860e+01 6.43739e+01 6.86306e-01 0.00000e+00 2.26149e+00 1.25733e+01 4.85271e+02 1.22452e+01 3.76064e+01 7.50809e-01
1.64906e-01 -1.59844e+01 2.74441e+02 2.91939e+01 6.44812e+01 7.27639e-01 0.00000e+00 2.12711e+00 1.24998e+01 4.57398e+02 1.17629e+01 2.53732e+01 7.90532e-01
1.49684e-01 -1.59934e+01 2.35515e+02 3.38134e+01 6.61863e+01 6.75863e-01 0.00000e+00 2.42168e+00 1.31360e+01 6.24991e+02 1.29667e+01 5.82682e+01 5.36861e-01
1.48316e-01 -1.59724e+01 2.21389e+02 2.96017e+01 4.56235e+01 6.21124e-01 0.00000e+00 2.66079e+00 1.33231e+01 7.87208e+02 1.35892e+01 9.45221e+01 3.09609e-01
1.68558e-01 -1.59550e+01 2.82037e+02 3.39465e+01 6.51368e+01 7.18606e-01 0.00000e+00 2.13257e+00 1.23514e+01 4.22569e+02 1.16912e+01 2.45503e+01 8.37106e-01
1.68113e-01 -1.59693e+01 2.82355e+02 3.22414e+01 5.86057e+01 7.07263e-01 0.00000e+00 2.18370e+00 1.23853e+01 4.45000e+02 1.19196e+01 2.99876e+01 8.07545e-01
1.42121e-01 -1.60262e+01 2.33615e+02 3.20134e+01 4.06537e+01 7.12171e-01 0.00000e+00 2.34075e+00 1.27753e+01 5.61042e+02 1.26084e+01 4.90633e+01 6.35991e-01
1.67552e-01 -1.60157e+01 2.74360e+02 3.05238e+01 6.22883e+01 6.04272e-01 0.00000e+00 2.56115e+00 1.31210e+01 6.93200e+02 1.32787e+01 7.74975e+01 4.35013e-01
1.64124e-01 -1.59672e+01 2.76695e+02 2.81888e+01 5.66514e+01 7.15132e-01 0.00000e+00 2.18690e+00 1.25036e+01 4.76086e+02 1.20179e+01 3.18626e+01 7.64104e-01
1.60520e-01 -1.59776e+01 2.98184e+02 3.12477e+01 6.37034e+01 7.08068e-01 0.00000e+00 2.23838e+00 1.28149e+01 5.49729e+02 1.23960e+01 4.04505e+01 6.53513e-01
1.69430e-01 -1.59747e+01 2.43753e+02 3.22707e+01 6.41123e+01 6.35142e-01 0.00000e+00 2.43199e+00 1.27787e+01 5.58483e+02 1.27585e+01 5.49956e+01 6.39960e-01
1.54983e-01 -1.60426e+01 2.12210e+02 3.08531e+01 5.80672e+01 6.45780e-01 0.00000e+00 2.50315e+00 1.30106e+01 6.22102e+02 1.30420e+01 6.48843e+01 5.41300e-01
1.58303e-01 -1.60234e+01 2.67019e+02 2.81700e+01 5.69726e+01 6.30887e-01 0.00000e+00 2.54551e+00 1.32283e+01 7.26525e+02 1.33391e+01 7.90069e+01 3.88182e-01
1.43576e-01 -1.60451e+01 2.23666e+02 3.06876e+01 4.27429e+01 6.94304e-01 0.00000e+00 2.40465e+00 1.28549e+01 5.86873e+02 1.27786e+01 5.52449e+01 5.95843e-01
1.52925e-01 -1.60210e+01 2.38109e+02 2.97664e+01 5.10839e+01 6.23430e-01 0.00000e+00 2.61177e+00 1.32694e+01 7.52669e+02 1.34701e+01 8.68721e+01 3.53189e-01
1.57282e-01 -1.60082e+01 2.22907e+02 3.33492e+01 5.53894e+01 6.86838e-01 0.00000e+00 2.31883e+00 1.25344e+01 4.76008e+02 1.23209e+01 4.03168e+01 7.64217e-01
1.61773e-01 -1.60119e+01 2.95030e+02 3.36613e+01 6.92008e+01 6.32736e-01 0.00000e+00 2.50022e+00 1.32410e+01 7.00125e+02 1.32555e+01 7.26597e+01 4.25092e-01
1.49827e-01 -1.60403e+01 2.60534e+02 2.93332e+01 6.65129e+01 7.45650e-01 0.00000e+00 2.14887e+00 1.29288e+01 5.49247e+02 1.21183e+01 3.09901e+01 6.54257e-01
1.67651e-01 -1.59672e+01 2.37413e+02 2.95777e+01 4.31305e+01 7.36381e-01 0.00000e+00 2.06153e+00 1.17829e+01 3.26609e+02 1.09843e+01 1.48675e+01 9.32783e-01
1.47461e-01 -1.60441e+01 2.12781e+02 3.23188e+01 4.85737e+01 6.91526e-01 0.00000e+00 2.37670e+00 1.27055e+01 5.26869e+02 1.25743e+01 4.79054e+01 6.88633e-01
1.57344e-01 -1.59712e+01 2.53987e+02 3.29716e+01 6.36893e+01 7.33761e-01 0.00000e+00 2.13571e+00 1.24896e+01 4.41441e+02 1.17626e+01 2.51282e+01 8.12344e-01
1.40871e-01 -1.60075e+01 2.73195e+02 2.82298e+01 5.98691e+01 7.08744e-01 0.00000e+00 2.38407e+00 1.34880e+01 7.59685e+02 1.32334e+01 6.70031e+01 3.44084e-01
1.68346e-01 -1.60457e+01 2.61591e+02 3.10612e+01 4.04418e+01 6.88129e-01 0.00000e+00 2.25426e+00 1.21939e+01 4.40540e+02 1.20182e+01 3.52249e+01 8.13552e-01
1.67312e-01 -1.60205e+01 2.89475e+02 3.25969e+01 4.45301e+01 7.38413e-01 0.00000e+00 2.07858e+00 1.20260e+01 3.78770e+02 1.13184e+01 1.93246e+01 8.89460e-01
1.56484e-01 -1.60436e+01 2.25282e+02 2.92157e+01 5.59386e+01 6.03188e-01 0.00000e+00 2.65430e+00 1.33325e+01 7.74559e+02 1.35701e+01 9.20686e+01 3.25204e-01
1.59278e-01 -1.59587e+01 2.19406e+02 2.87665e+01 5.59690e+01 5.87991e-01 0.00000e+00 2.68502e+00 1.33232e+01 7.88490e+02 1.36145e+01 9.63349e+01 3.08053e-01
1.68582e-01 -1.59983e+01 2.87080e+02 2.92066e+01 4.84589e+01 6.27295e-01 0.00000e+00 2.48133e+00 1.27724e+01 6.20841e+02 1.29302e+01 6.60220e+01 5.43240e-01
1.57009e-01 -1.60245e+01 2.51803e+02 2.99513e+01 4.51903e+01 6.44467e-01 0.00000e+00 2.50205e+00 1.29245e+01 6.47344e+02 1.30528e+01 6.90501e+01 5.02788e-01
1.51855e-01 -1.59671e+01 2.47463e+02 2.94352e+01 4.20160e+01 7.01236e-01 0.00000e+00 2.32005e+00 1.26535e+01 5.39201e+02 1.24912e+01 4.62975e+01 6.69745e-01
1.69085e-01 -1.59673e+01 2.86469e+02 3.33702e+01 6.64653e+01 7.25854e-01 0.00000e+00 2.10445e+00 1.23410e+01 4.17745e+02 1.15662e+01 2.20325e+01 8.43239e-01
1.47500e-01 -1.60234e+01 2.79254e+02 3.08424e+01 5.30080e+01 7.40186e-01 0.00000e+00 2.20292e+00 1.28386e+01 5.54565e+02 1.23395e+01 3.84205e+01 6.46030e-01
1.50235e-01 -1.60275e+01 2.18060e+02 2.82709e+01 4.23238e+01 6.54199e-01 0.00000e+00 2.51916e+00 1.29593e+01 6.51235e+02 1.30801e+01 6.96481e+01 4.96915e-01
1.63897e-01 -1.60411e+01 2.99553e+02 3.12214e+01 6.72942e+01 6.69874e-01 0.00000e+00 2.35610e+00 1.29853e+01 6.09722e+02 1.27941e+01 5.37914e+01 5.60394e-01
1.48644e-01 -1.59853e+01 2.20368e+02 2.90752e+01 5.79880e+01 6.30240e-01 0.00000e+00 2.62154e+00 1.34412e+01 7.80110e+02 1.35787e+01 8.88689e+01 3.18307e-01
1.57270e-01 -1.60294e+01 2.29564e+02 3.02155e+01 6.31409e+01 6.53542e-01 0.00000e+00 2.45684e+00 1.30273e+01 6.18801e+02 1.29694e+01 6.08125e+01 5.46380e-01
1.42388e-01 -1.59885e+01 2.18180e+02 3.18966e+01 6.64613e+01 7.19081e-01 0.00000e+00 2.29210e+00 1.29971e+01 5.53946e+02 1.25175e+01 4.15657e+01 6.46989e-01
1.46095e-01 -1.59966e+01 2.23151e+02 3.13254e+01 5.68607e+01 6.44339e-01 0.00000e+00 2.58478e+00 1.33782e+01 7.44812e+02 1.34687e+01 8.24962e+01 3.63532e-01
1.62794e-01 -1.60030e+01 2.33585e+02 3.28000e+01 5.84305e+01 6.52043e-01 0.00000e+00 2.41718e+00 1.27451e+01 5.46520e+02 1.27033e+01 5.29667e+01 6.58468e-01
1.61492e-01 -1.59552e+01 2.53792e+02 2.94209e+01 4.85935e+01 5.83578e-01 0.00000e+00 2.68304e+00 1.31106e+01 7.84134e+02 1.35039e+01 9.73729e+01 3.13359e-01
1.63325e-01 -1.60206e+01 2.37807e+02 3.15593e+01 6.86615e+01 6.02142e-01 0.00000e+00 2.59498e+00 1.32758e+01 7.20534e+02 1.34107e+01 8.12569e+01 3.96426e-01
1.59465e-01 -1.59559e+01 2.37588e+02 3.05614e+01 6.60349e+01 5.92749e-01 0.00000e+00 2.66181e+00 1.34533e+01 7.95435e+02 1.36587e+01 9.44382e+01 2.99701e-01
1.40320e-01 -1.60024e+01 2.71288e+02 2.93483e+01 4.34522e+01 6.88897e-01 0.00000e+00 2.47345e+00 1.33176e+01 7.53351e+02 1.33296e+01 7.67369e+01 3.52298e-01
1.50071e-01 -1.59688e+01 2.66419e+02 3.12319e+01 6.57546e+01 7.24355e-01 0.00000e+00 2.23511e+00 1.30015e+01 5.79200e+02 1.24719e+01 4.07628e+01 6.07775e-01
1.49371e-01 -1.59910e+01 2.64783e+02 3.35833e+01 5.05550e+01 6.89995e-01 0.00000e+00 2.37978e+00 1.29488e+01 6.07424e+02 1.28314e+01 5.60979e+01 5.63950e-01
1.41188e-01 -1.60481e+01 2.60026e+02 3.20647e+01 5.01384e+01 6.92202e-01 0.00000e+00 2.44036e+00 1.32540e+01 7.01817e+02 1.31785e+01 6.83217e+01 4.22683e-01
1.47275e-01 -1.59841e+01 2.06908e+02 3.32658e+01 5.31005e+01 7.34224e-01 0.00000e+00 2.18168e+00 1.22799e+01 3.93655e+02 1.17186e+01 2.51950e+01 8.72544e-01
1.61079e-01 -1.59646e+01 2.26775e+02 3.07926e+01 5.67295e+01 6.74971e-01 0.00000e+00 2.34423e+00 1.25978e+01 5.00487e+02 1.24320e+01 4.38339e+01 7.28401e-01
1.57975e-01 -1.60441e+01 2.74910e+02 2.85991e+01 4.80100e+01 6.26838e-01 0.00000e+00 2.56471e+00 1.31224e+01 7.27794e+02 1.33252e+01 8.19085e+01 3.86446e-01
1.59779e-01 -1.59558e+01 2.58732e+02 3.08874e+01 5.98159e+01 6.31566e-01 0.00000e+00 2.52353e+00 1.31394e+01 6.81388e+02 1.32173e+01 7.29321e+01 4.52140e-01
1.54232e-01 -1.59545e+01 2.42956e+02 2.99387e+01 6.35065e+01 6.88568e-01 0.00000e+00 2.34422e+00 1.29498e+01 5.80070e+02 1.26821e+01 4.90317e+01 6.06422e-01
1.41632e-01 -1.60350e+01 2.24708e+02 3.08400e+01 6.66256e+01 7.08387e-01 0.00000e+00 2.35077e+00 1.32142e+01 6.26559e+02 1.28334e+01 5.11564e+01 5.34455e-01
1.67338e-01 -1.60178e+01 2.81188e+02 2.82090e+01 5.23940e+01 5.84452e-01 0.00000e+00 2.63692e+00 1.30298e+01 7.49361e+02 1.33821e+01 9.04174e+01 3.57526e-01
1.55776e-01 -1.59889e+01 2.21777e+02 3.33548e+01 6.63795e+01 6.36722e-01 0.00000e+00 2.52551e+00 1.31726e+01 6.58073e+02 1.31926e+01 6.95097e+01 4.86643e-01
1.50314e-01 -1.60468e+01 2.46415e+02 3.26877e+01 4.18733e+01 6.63362e-01 0.00000e+00 2.47759e+00 1.29123e+01 6.33011e+02 1.29980e+01 6.59277e+01 5.24577e-01
1.50015e-01 -1.59520e+01 2.13806e+02 3.15838e+01 4.81532e+01 7.20893e-01 0.00000e+00 2.23000e+00 1.23538e+01 4.28717e+02 1.19577e+01 3.09420e+01 8.29170e-01
1.64321e-01 -1.60330e+01 2.19490e+02 2.86570e+01 5.87868e+01 6.62321e-01 0.00000e+00 2.37234e+00 1.26347e+01 5.12429e+02 1.25105e+01 4.64169e+01 7.10525e-01
1.67691e-01 -1.60497e+01 2.10320e+02 2.99099e+01 4.92306e+01 6.87904e-01 0.00000e+00 2.24527e+00 1.20772e+01 3.85405e+02 1.18143e+01 2.95331e+01 8.82038e-01
1.54250e-01 -1.60432e+01 2.22950e+02 3.06662e+01 6.60042e+01 6.60636e-01 0.00000e+00 2.45004e+00 1.30843e+01 6.21672e+02 1.29775e+01 5.98668e+01 5.41962e-01
1.61902e-01 -1.60108e+01 2.05038e+02 3.18639e+01 5.56271e+01 6.93195e-01 0.00000e+00 2.25721e+00 1.22130e+01 3.96983e+02 1.19111e+01 3.05949e+01 8.68632e-01
1.66973e-01 -1.59953e+01 2.84833e+02 3.13681e+01 6.46083e+01 6.36050e-01 0.00000e+00 2.45377e+00 1.29936e+01 6.30769e+02 1.29911e+01 6.32116e+01 5.28005e-01
1.54967e-01 -1.60138e+01 2.60315e+02 3.03902e+01 6.10133e+01 6.85548e-01 0.00000e+00 2.35564e+00 1.29773e+01 5.98850e+02 1.27613e+01 5.22262e+01 5.77238e-01
1.59828e-01 -1.60306e+01 2.10556e+02 3.20860e+01 4.62819e+01 7.05526e-01 0.00000e+00 2.22337e+00 1.20857e+01 3.81719e+02 1.17579e+01 2.79190e+01 8.86186e-01
1.57843e-01 -1.60061e+01 2.64740e+02 3.21920e+01 5.12584e+01 5.93945e-01 0.00000e+00 2.67205e+00 1.32898e+01 7.91012e+02 1.36013e+01 9.68596e+01 3.05005e-01
1.67958e-01 -1.59593e+01 2.49379e+02 2.92330e+01 6.53404e+01 5.65182e-01 0.00000e+00 2.68860e+00 1.33477e+01 7.93341e+02 1.36407e+01 9.73356e+01 3.02205e-01
1.44417e-01 -1.59721e+01 2.62745e+02 2.95585e+01 6.94532e+01 6.97244e-01 0.00000e+00 2.39161e+00 1.35236e+01 7.54464e+02 1.32213e+01 6.53194e+01 3.50848e-01
1.57369e-01 -1.59885e+01 2.56303e+02 3.20880e+01 4.78387e+01 6.20305e-01 0.00000e+00 2.58325e+00 1.30856e+01 7.04115e+02 1.33079e+01 8.11191e+01 4.19420e-01
1.65652e-01 -1.59840e+01 2.65234e+02 2.95629e+01 6.05235e+01 5.83026e-01 0.00000e+00 2.64949e+00 1.32725e+01 7.68043e+02 1.35383e+01 9.21006e+01 3.33404e-01
1.64642e-01 -1.60317e+01 2.55301e+02 3.05354e+01 5.70694e+01 6.05408e-01 0.00000e+00 2.57898e+00 1.30946e+01 6.93349e+02 1.32888e+01 7.90821e+01 4.34798e-01
1.62463e-01 -1.59762e+01 2.10577e+02 3.27406e+01 5.05836e+01 7.38418e-01 0.00000e+00 2.06038e+00 1.17111e+01 2.93541e+02 1.08457e+01 1.29296e+01 9.55171e-01
1.49795e-01 -1.59942e+01 2.36737e+02 3.26218e+01 5.57760e+01 6.45172e-01 0.00000e+00 2.54855e+00 1.32391e+01 7.03614e+02 1.33205e+01 7.65388e+01 4.20131e-01
1.64586e-01 -1.59588e+01 2.59743e+02 3.16749e+01 6.12013e+01 6.49712e-01 0.00000e+00 2.41837e+00 1.28565e+01 5.83207e+02 1.28069e+01 5.62467e+01 6.01544e-01
1.69612e-01 -1.60434e+01 2.05105e+02 3.22383e+01 4.41688e+01 5.94795e-01 0.00000e+00 2.57207e+00 1.25866e+01 6.00925e+02 1.29176e+01 7.01602e+01 5.74019e-01
1.69324e-01 -1.60347e+01 2.32934e+02 3.22945e+01 6.60828e+01 6.20919e-01 0.00000e+00 2.48183e+00 1.28794e+01 5.88951e+02 1.29182e+01 6.09219e+01 5.92612e-01
1.43873e-01 -1.60252e+01 2.01467e+02 3.36020e+01 5.82336e+01 6.71759e-01 0.00000e+00 2.48450e+00 1.30726e+01 6.11510e+02 1.30208e+01 6.17231e+01 5.57631e-01
1.45480e-01 -1.60446e+01 2.30727e+02 3.15980e+01 4.42289e+01 7.03346e-01 0.00000e+00 2.34996e+00 1.27588e+01 5.51728e+02 1.25978e+01 4.86428e+01 6.50422e-01
1.69159e-01 -1.59694e+01 2.33166e+02 3.15430e+01 6.78106e+01 6.59626e-01 0.00000e+00 2.34248e+00 1.26276e+01 4.98089e+02 1.24327e+01 4.32251e+01 7.31961e-01
1.42393e-01 -1.59679e+01 2.30343e+02 3.34089e+01 5.87975e+01 6.57669e-01 0.00000e+00 2.56048e+00 1.34374e+01 7.48817e+02 1.34681e+01 8.05833e+01 3.58241e-01
1.42947e-01 -1.60234e+01 2.62206e+02 2.83249e+01 4.68866e+01 7.45894e-01 0.00000e+00 2.21179e+00 1.28510e+01 5.64052e+02 1.23799e+01 3.97557e+01 6.31319e-01
1.60940e-01 -1.60210e+01 2.64944e+02 3.34596e+01 4.72912e+01 7.38900e-01 0.00000e+00 2.10192e+00 1.21359e+01 3.90059e+02 1.14622e+01 2.12660e+01 8.76717e-01
1.54473e-01 -1.60211e+01 2.22504e+02 3.39688e+01 6.55881e+01 6.17774e-01 0.00000e+00 2.60614e+00 1.33503e+01 7.28284e+02 1.34711e+01 8.28195e+01 3.85777e-01
1.53458e-01 -1.60391e+01 2.61841e+02 3.12055e+01 6.80687e+01 6.32299e-01 0.00000e+00 2.56962e+00 1.34907e+01 7.81954e+02 1.35398e+01 8.46750e+01 3.16034e-01
1.57274e-01 -1.59986e+01 2.85863e+02 3.15900e+01 5.76302e+01 6.17835e-01 0.00000e+00 2.59518e+00 1.33307e+01 7.66616e+02 1.35076e+01 8.77683e+01 3.35214e-01
1.68772e-01 -1.60052e+01 2.11813e+02 3.25581e+01 6.16153e+01 6.58818e-01 0.00000e+00 2.34483e+00 1.24342e+01 4.55185e+02 1.22956e+01 4.04667e+01 7.93602e-01
1.40439e-01 -1.60013e+01 2.51048e+02 3.08787e+01 6.16880e+01 7.29494e-01 0.00000e+00 2.28282e+00 1.32039e+01 6.34263e+02 1.27394e+01 4.80655e+01 5.22665e-01
1.63169e-01 -1.59972e+01 2.11458e+02 3.09927e+01 4.63879e+01 5.95449e-01 0.00000e+00 2.62313e+00 1.28918e+01 6.77241e+02 1.32182e+01 8.11507e+01 4.58213e-01
1.43674e-01 -1.60339e+01 2.89118e+02 3.03572e+01 6.77929e+01 7.29598e-01 0.00000e+00 2.27541e+00 1.34297e+01 7.18182e+02 1.29342e+01 5.36904e+01 3.99684e-01
1.51238e-01 -1.59605e+01 2.01988e+02 2.82038e+01 5.07470e+01 6.56395e-01 0.00000e+00 2.49825e+00 1.29555e+01 6.15914e+02 1.29954e+01 6.38758e+01 5.50832e-01
1.61503e-01 -1.60478e+01 2.29818e+02 2.84925e+01 6.63019e+01 6.89080e-01 0.00000e+00 2.28582e+00 1.26930e+01 5.03303e+02 1.23241e+01 3.87678e+01 7.24207e-01
1.65595e-01 -1.60478e+01 2.83688e+02 3.26476e+01 6.37447e+01 5.72307e-01 0.00000e+00 2.67857e+00 1.33562e+01 7.94850e+02 1.36442e+01 9.72447e+01 3.00399e-01
1.64525e-01 -1.60217e+01 2.48318e+02 3.15431e+01 4.80696e+01 6.73478e-01 0.00000e+00 2.33050e+00 1.24662e+01 4.90704e+02 1.23580e+01 4.33288e+01 7.42860e-01
1.40562e-01 -1.59780e+01 2.39408e+02 3.15739e+01 4.73740e+01 7.17758e-01 0.00000e+00 2.33111e+00 1.29465e+01 5.90049e+02 1.27008e+01 5.01702e+01 5.90906e-01
1.56662e-01 -1.59674e+01 2.65092e+02 2.83410e+01 5.37784e+01 7.45921e-01 0.00000e+00 2.11125e+00 1.24473e+01 4.50453e+02 1.16976e+01 2.43458e+01 8.00116e-01
1.59584e-01 -1.59880e+01 2.50623e+02 3.23835e+01 5.18130e+01 6.28800e-01 0.00000e+00 2.53261e+00 1.29932e+01 6.54398e+02 1.31382e+01 7.18966e+01 4.92155e-01
1.53642e-01 -1.60066e+01 2.28121e+02 2.98023e+01 5.25955e+01 6.52679e-01 0.00000e+00 2.49279e+00 1.30143e+01 6.38946e+02 1.30551e+01 6.61371e+01 5.15527e-01
1.56782e-01 -1.60398e+01 2.22239e+02 2.93412e+01 4.66639e+01 7.26054e-01 0.00000e+00 2.16650e+00 1.21662e+01 3.93973e+02 1.16514e+01 2.49219e+01 8.72172e-01
1.44359e-01 -1.59768e+01 2.97482e+02 3.37123e+01 5.59713e+01 6.98797e-01 0.00000e+00 2.39446e+00 1.33053e+01 7.10594e+02 1.31556e+01 6.61676e+01 4.10278e-01
1.42284e-01 -1.60187e+01 2.03660e+02 3.00053e+01 4.64524e+01 6.98868e-01 0.00000e+00 2.39017e+00 1.27790e+01 5.44786e+02 1.26412e+01 4.96842e+01 6.61144e-01
1.55409e-01 -1.59726e+01 2.65831e+02 3.28177e+01 4.99638e+01 6.39481e-01 0.00000e+00 2.52835e+00 1.30783e+01 6.82540e+02 1.32096e+01 7.44624e+01 4.50459e-01
1.42892e-01 -1.60377e+01 2.67321e+02 2.85089e+01 4.84385e+01 7.31082e-01 0.00000e+00 2.27588e+00 1.30080e+01 6.14679e+02 1.26674e+01 4.84625e+01 5.52736e-01
1.66385e-01 -1.59550e+01 2.48020e+02 2.88642e+01 4.65658e+01 7.24014e-01 0.00000e+00 2.12571e+00 1.20516e+01 3.80487e+02 1.14771e+01 2.21137e+01 8.87558e-01
1.56057e-01 -1.60316e+01 2.29967e+02 3.21611e+01 4.66718e+01 6.17516e-01 0.00000e+00 2.60192e+00 1.30605e+01 6.95740e+02 1.33035e+01 8.13001e+01 4.31363e-01
1.68179e-01 -1.60078e+01 2.24922e+02 3.16490e+01 6.84530e+01 6.33369e-01 0.00000e+00 2.44553e+00 1.28404e+01 5.65563e+02 1.28044e+01 5.57733e+01 6.28974e-01
1.50433e-01 -1.59580e+01 2.77660e+02 3.35558e+01 6.04486e+01 6.96513e-01 0.00000e+00 2.34672e+00 1.30759e+01 6.23226e+02 1.28393e+01 5.41571e+01 5.39572e-01
1.48118e-01 -1.59649e+01 2.83068e+02 3.28838e+01 5.40219e+01 6.72640e-01 0.00000e+00 2.46413e+00 1.32526e+01 7.10218e+02 1.32333e+01 7.15917e+01 4.10806e-01
1.65507e-01 -1.59806e+01 2.20795e+02 3.37736e+01 4.54295e+01 7.36146e-01 0.00000e+00 2.05693e+00 1.16599e+01 2.94696e+02 1.08350e+01 1.30760e+01 9.45878e-01
1.69734e-01 -1.60075e+01 2.95309e+02 3.00203e+01 4.20118e+01 6.99087e-01 0.00000e+00 2.21742e+00 1.22420e+01 4.52659e+02 1.19927e+01 3.41158e+01 7.97087e-01
1.50469e-01 -1.59583e+01 2.61227e+02 3.38951e+01 5.11621e+01 6.77474e-01 0.00000e+00 2.41926e+00 1.29876e+01 6.21829e+02 1.29315e+01 6.02104e+01 5.41721e-01
1.59698e-01 -1.59614e+01 2.26234e+02 3.23636e+01 6.19240e+01 6.52860e-01 0.00000e+00 2.43646e+00 1.28724e+01 5.72660e+02 1.28170e+01 5.58871e+01 6.17945e-01
1.44507e-01 -1.60401e+01 2.35647e+02 2.84714e+01 6.16656e+01 7.26172e-01 0.00000e+00 2.26008e+00 1.30146e+01 5.79293e+02 1.25036e+01 4.15822e+01 6.07630e-01
1.59913e-01 -1.60481e+01 2.34114e+02 3.24382e+01 5.93066e+01 6.95768e-01 0.00000e+00 2.26654e+00 1.25061e+01 4.62697e+02 1.21726e+01 3.57549e+01 7.83130e-01
1.63602e-01 -1.59839e+01 2.29784e+02 2.82932e+01 5.78105e+01 6.49362e-01 0.00000e+00 2.43009e+00 1.28067e+01 5.72051e+02 1.27748e+01 5.55866e+01 6.18891e-01
1.56344e-01 -1.59983e+01 2.85160e+02 3.34579e+01 4.18743e+01 6.63104e-01 0.00000e+00 2.43650e+00 1.28212e+01 6.16318e+02 1.28932e+01 6.25413e+01 5.50207e-01
1.54780e-01 -1.60171e+01 2.95109e+02 2.94614e+01 6.63751e+01 7.04059e-01 0.00000e+00 2.29644e+00 1.31444e+01 6.45272e+02 1.27797e+01 5.10599e+01 5.05924e-01
1.48771e-01 -1.59982e+01 2.26935e+02 2.99772e+01 4.78309e+01 7.43309e-01 0.00000e+00 2.15044e+00 1.23558e+01 4.26122e+02 1.17368e+01 2.55821e+01 8.32536e-01
1.50753e-01 -1.59726e+01 2.91529e+02 3.31856e+01 4.21018e+01 6.71647e-01 0.00000e+00 2.45079e+00 1.29994e+01 6.66301e+02 1.30625e+01 6.81441e+01 4.74370e-01
1.44019e-01 -1.59683e+01 2.32912e+02 3.17583e+01 6.33395e+01 7.48910e-01 0.00000e+00 2.15594e+00 1.27736e+01 4.93800e+02 1.19925e+01 2.84847e+01 7.38303e-01
1.49555e-01 -1.59700e+01 2.46280e+02 3.37191e+01 5.42123e+01 6.87989e-01 0.00000e+00 2.37972e+00 1.29194e+01 5.84996e+02 1.27722e+01 5.34028e+01 5.98761e-01
1.65554e-01 -1.59905e+01 2.89627e+02 3.07762e+01 4.48113e+01 6.60339e-01 0.00000e+00 2.38372e+00 1.26256e+01 5.60533e+02 1.26433e+01 5.37700e+01 6.36781e-01
1.40738e-01 -1.59533e+01 2.20719e+02 3.20687e+01 5.43285e+01 6.91002e-01 0.00000e+00 2.43670e+00 1.31283e+01 6.33416e+02 1.30006e+01 6.03399e+01 5.23958e-01
1.55706e-01 -1.60041e+01 2.05951e+02 2.93651e+01 5.17389e+01 6.60290e-01 0.00000e+00 2.44414e+00 1.27648e+01 5.56829e+02 1.27548e+01 5.51493e+01 6.42523e-01
1.54523e-01 -1.60204e+01 2.15527e+02 2.93080e+01 5.19415e+01 6.33480e-01 0.00000e+00 2.55916e+00 1.30876e+01 6.74799e+02 1.32232e+01 7.45762e+01 4.61803e-01
1.48600e-01 -1.60357e+01 2.53276e+02 2.98819e+01 5.56867e+01 6.72776e-01 0.00000e+00 2.45803e+00 1.31999e+01 6.84540e+02 1.31448e+01 6.74344e+01 4.47545e-01
1.60983e-01 -1.59915e+01 2.60070e+02 3.22022e+01 4.35917e+01 7.49313e-01 0.00000e+00 2.06155e+00 1.20014e+01 3.65483e+02 1.11748e+01 1.69038e+01 8.96348e-01
1.66861e-01 -1.60226e+01 2.32016e+02 3.10911e+01 6.73063e+01 5.76331e-01 0.00000e+00 2.65543e+00 1.33002e+01 7.51998e+02 1.35344e+01 8.98202e+01 3.54066e-01
1.63651e-01 -1.59791e+01 2.96655e+02 3.38462e+01 5.62871e+01 5.83122e-01 0.00000e+00 2.65807e+00 1.32511e+01 7.70814e+02 1.35549e+01 9.43243e+01 3.29902e-01
1.52965e-01 -1.60312e+01 2.34191e+02 2.95875e+01 4.95859e+01 6.61553e-01 0.00000e+00 2.46550e+00 1.29552e+01 6.24873e+02 1.29737e+01 6.31520e+01 5.37042e-01
1.49610e-01 -1.59894e+01 2.08937e+02 2.92586e+01 6.67218e+01 7.05000e-01 0.00000e+00 2.29872e+00 1.28255e+01 5.17257e+02 1.23974e+01 3.93849e+01 7.03236e-01
1.67240e-01 -1.59641e+01 2.67283e+02 3.17288e+01 6.43011e+01 6.68168e-01 0.00000e+00 2.33122e+00 1.27133e+01 5.29917e+02 1.25131e+01 4.56074e+01 6.83979e-01
1.52388e-01 -1.60321e+01 2.61589e+02 3.19975e+01 5.54692e+01 6.31346e-01 0.00000e+00 2.58357e+00 1.33249e+01 7.53324e+02 1.34698e+01 8.49136e+01 3.52334e-01
1.62342e-01 -1.60318e+01 2.91208e+02 3.15650e+01 6.70619e+01 7.19896e-01 0.00000e+00 2.17597e+00 1.26993e+01 5.07476e+02 1.21001e+01 3.23207e+01 7.17967e-01
1.65216e-01 -1.60329e+01 2.27808e+02 2.97022e+01 6.18813e+01 6.90717e-01 0.00000e+00 2.25212e+00 1.24267e+01 4.43619e+02 1.20614e+01 3.31773e+01 8.09412e-01
1.66427e-01 -1.60333e+01 2.37583e+02 3.02720e+01 4.72501e+01 6.94101e-01 0.00000e+00 2.23668e+00 1.22041e+01 4.19737e+02 1.19240e+01 3.17625e+01 8.40716e-01
1.60301e-01 -1.60364e+01 2.09609e+02 2.87278e+01 4.51118e+01 6.58346e-01 0.00000e+00 2.41947e+00 1.25602e+01 5.24039e+02 1.25833e+01 5.12987e+01 6.92945e-01
1.43579e-01 -1.59833e+01 2.56834e+02 3.13888e+01 5.82762e+01 7.46584e-01 0.00000e+00 2.18936e+00 1.29069e+01 5.49740e+02 1.22852e+01 3.57097e+01 6.53495e-01
1.46556e-01 -1.59664e+01 2.45474e+02 3.38395e+01 4.82876e+01 7.02982e-01 0.00000e+00 2.34296e+00 1.28264e+01 5.63368e+02 1.26429e+01 4.94258e+01 6.32382e-01
1.65858e-01 -1.59747e+01 2.15361e+02 2.89265e+01 4.54045e+01 6.52092e-01 0.00000e+00 2.40266e+00 1.24536e+01 5.03372e+02 1.24837e+01 4.88057e+01 7.24104e-01
1.42640e-01 -1.59678e+01 2.08416e+02 2.80811e+01 6.95426e+01 6.69846e-01 0.00000e+00 2.51086e+00 1.35320e+01 7.49216e+02 1.33807e+01 7.28939e+01 3.57716e-01
1.44321e-01 -1.60471e+01 2.19177e+02 3.16932e+01 6.85399e+01 7.07530e-01 0.00000e+00 2.32805e+00 1.30713e+01 5.77963e+02 1.26586e+01 4.58188e+01 6.09698e-01
1.64949e-01 -1.60328e+01 2.74761e+02 3.31515e+01 5.08197e+01 5.94903e-01 0.00000e+00 2.60915e+00 1.30363e+01 7.04334e+02 1.33203e+01 8.36979e+01 4.19109e-01
1.42421e-01 -1.60038e+01 2.13119e+02 3.11782e+01 6.06016e+01 7.12473e-01 0.00000e+00 2.32338e+00 1.29178e+01 5.45607e+02 1.25537e+01 4.38281e+01 6.59877e-01
1.41323e-01 -1.60266e+01 2.58590e+02 3.17478e+01 4.46737e+01 7.45208e-01 0.00000e+00 2.21842e+00 1.27857e+01 5.45752e+02 1.23522e+01 3.93978e+01 6.59654e-01
1.43243e-01 -1.59602e+01 2.63979e+02 2.95116e+01 6.74292e+01 7.34808e-01 0.00000e+00 2.24552e+00 1.33118e+01 6.67498e+02 1.27206e+01 4.64142e+01 4.72593e-01
1.48191e-01 -1.59827e+01 2.97827e+02 3.25261e+01 4.42491e+01 7.09150e-01 0.00000e+00 2.32917e+00 1.29308e+01 6.19451e+02 1.27799e+01 5.47433e+01 5.45380e-01
1.66053e-01 -1.60093e+01 2.78793e+02 3.28419e+01 6.39303e+01 6.45786e-01 0.00000e+00 2.42179e+00 1.29076e+01 5.97056e+02 1.28606e+01 5.79849e+01 5.80021e-01
1.64767e-01 -1.59655e+01 2.44939e+02 2.90050e+01 6.28075e+01 6.78443e-01 0.00000e+00 2.30988e+00 1.26701e+01 5.12914e+02 1.24079e+01 4.21638e+01 7.09795e-01
1.55591e-01 -1.60441e+01 2.91204e+02 2.85794e+01 6.13364e+01 6.67636e-01 0.00000e+00 2.43217e+00 1.32340e+01 7.01189e+02 1.31482e+01 6.73357e+01 4.23576e-01
1.62372e-01 -1.60218e+01 2.94191e+02 2.85781e+01 6.18346e+01 6.25094e-01 0.00000e+00 2.53560e+00 1.32478e+01 7.32538e+02 1.33461e+01 7.90603e+01 3.79990e-01
1.44049e-01 -1.60133e+01 2.02094e+02 2.87913e+01 5.33478e+01 7.47768e-01 0.00000e+00 2.14574e+00 1.23256e+01 3.97402e+02 1.15899e+01 2.22508e+01 8.68137e-01
1.60747e-01 -1.59737e+01 2.68991e+02 3.21326e+01 4.64445e+01 6.83438e-01 0.00000e+00 2.32418e+00 1.25748e+01 5.20966e+02 1.24521e+01 4.57293e+01 6.97616e-01
1.59681e-01 -1.60208e+01 2.92315e+02 3.25031e+01 4.56866e+01 6.82603e-01 0.00000e+00 2.34096e+00 1.26838e+01 5.57392e+02 1.25973e+01 5.04170e+01 6.41651e-01
1.57056e-01 -1.60131e+01 2.94731e+02 3.13170e+01 5.57839e+01 7.41595e-01 0.00000e+00 2.13535e+00 1.25734e+01 4.84125e+02 1.19205e+01 2.87336e+01 7.52477e-01
1.61700e-01 -1.60416e+01 2.40376e+02 3.19631e+01 6.24848e+01 6.62289e-01 0.00000e+00 2.38770e+00 1.28027e+01 5.52200e+02 1.26774e+01 5.08494e+01 6.49691e-01
1.49970e-01 -1.60486e+01 2.10209e+02 3.09016e+01 6.45621e+01 6.46899e-01 0.00000e+00 2.53828e+00 1.32746e+01 6.86162e+02 1.32769e+01 7.21798e+01 4.45188e-01
1.62982e-01 -1.59630e+01 2.34274e+02 2.85129e+01 6.50100e+01 6.34990e-01 0.00000e+00 2.48690e+00 1.30564e+01 6.39430e+02 1.30563e+01 6.50831e+01 5.14790e-01
1.45928e-01 -1.60287e+01 2.44167e+02 3.02459e+01 4.05873e+01 7.48318e-01 0.00000e+00 2.16443e+00 1.24540e+01 4.66796e+02 1.19309e+01 2.99933e+01 7.77353e-01
1.68916e-01 -1.59531e+01 2.89744e+02 3.24691e+01 4.66709e+01 6.73448e-01 0.00000e+00 2.30854e+00 1.24405e+01 4.96550e+02 1.23374e+01 4.32962e+01 7.34241e-01
1.60186e-01 -1.60326e+01 2.49430e+02 3.30963e+01 6.57342e+01 6.04233e-01 0.00000e+00 2.61110e+00 1.33274e+01 7.42493e+02 1.34867e+01 8.52172e+01 3.66614e-01
1.64824e-01 -1.60146e+01 2.34672e+02 3.33965e+01 5.49269e+01 6.21513e-01 0.00000e+00 2.51369e+00 1.28514e+01 6.03540e+02 1.29818e+01 6.55272e+01 5.69965e-01
1.59296e-01 -1.60119e+01 2.33161e+02 3.23109e+01 4.43316e+01 7.42922e-01 0.00000e+00 2.07977e+00 1.19320e+01 3.46176e+02 1.11713e+01 1.70101e+01 9.22950e-01
1.56392e-01 -1.60010e+01 2.95158e+02 3.26883e+01 5.84497e+01 6.38515e-01 0.00000e+00 2.52649e+00 1.32551e+01 7.25377e+02 1.33409e+01 7.81850e+01 3.89755e-01
1.64940e-01 -1.59719e+01 2.32114e+02 3.10558e+01 5.72313e+01 7.37749e-01 0.00000e+00 2.06199e+00 1.19683e+01 3.37368e+02 1.10429e+01 1.47630e+01 9.24266e-01
1.51662e-01 -1.60064e+01 2.47971e+02 3.05513e+01 4.50886e+01 6.16343e-01 0.00000e+00 2.64917e+00 1.32709e+01 7.83220e+02 1.35555e+01 9.41280e+01 3.14479e-01
1.58002e-01 -1.60294e+01 2.73769e+02 3.16892e+01 4.83792e+01 5.93355e-01 0.00000e+00 2.67506e+00 1.32518e+01 7.94941e+02 1.35921e+01 9.82442e+01 3.00291e-01
1.55830e-01 -1.59945e+01 2.85895e+02 3.33082e+01 4.10557e+01 6.45213e-01 0.00000e+00 2.50748e+00 1.29421e+01 6.66621e+02 1.31122e+01 7.27015e+01 4.73895e-01
1.48814e-01 -1.60164e+01 2.89757e+02 2.97079e+01 4.79719e+01 6.60572e-01 0.00000e+00 2.51511e+00 1.32895e+01 7.54114e+02 1.33794e+01 8.06608e+01 3.51304e-01
1.50560e-01 -1.60369e+01 2.70691e+02 3.22391e+01 5.95540e+01 6.45620e-01 0.00000e+00 2.54506e+00 1.33871e+01 7.56234e+02 1.34479e+01 8.14344e+01 3.48548e-01
1.48756e-01 -1.60195e+01 2.59604e+02 2.82944e+01 4.37959e+01 7.40455e-01 0.00000e+00 2.18981e+00 1.25992e+01 5.05716e+02 1.21321e+01 3.44819e+01 7.20603e-01
1.62173e-01 -1.60283e+01 2.32661e+02 2.86137e+01 6.77228e+01 6.30967e-01 0.00000e+00 2.50665e+00 1.31481e+01 6.64943e+02 1.31527e+01 6.84692e+01 4.76388e-01
1.69364e-01 -1.60249e+01 2.48726e+02 3.21177e+01 4.53373e+01 6.28929e-01 0.00000e+00 2.45914e+00 1.25645e+01 5.53376e+02 1.27092e+01 5.79137e+01 6.47872e-01
1.46239e-01 -1.60219e+01 2.99130e+02 3.31871e+01 6.94098e+01 6.80398e-01 0.00000e+00 2.44837e+00 1.35869e+01 7.92229e+02 1.34298e+01 7.56359e+01 3.03541e-01
1.46645e-01 -1.60063e+01 2.20860e+02 3.29230e+01 6.77575e+01 6.45870e-01 0.00000e+00 2.56742e+00 1.34717e+01 7.44927e+02 1.34755e+01 7.97518e+01 3.63379e-01
1.47485e-01 -1.59888e+01 2.91877e+02 3.34907e+01 4.80731e+01 6.67346e-01 0.00000e+00 2.49222e+00 1.32351e+01 7.26981e+02 1.32965e+01 7.63441e+01 3.87558e-01
1.44543e-01 -1.59515e+01 2.10551e+02 3.25887e+01 6.15539e+01 6.94412e-01 0.00000e+00 2.38348e+00 1.29646e+01 5.63906e+02 1.27283e+01 4.99071e+01 6.31545e-01
1.57321e-01 -1.60103e+01 2.69901e+02 2.82462e+01 6.91008e+01 6.76630e-01 0.00000e+00 2.37729e+00 1.31995e+01 6.65342e+02 1.29618e+01 5.81062e+01 4.75795e-01
1.58669e-01 -1.60053e+01 2.91856e+02 2.92314e+01 6.19648e+01 6.45989e-01 0.00000e+00 2.48746e+00 1.32446e+01 7.15322e+02 1.32560e+01 7.32756e+01 4.03663e-01
1.52476e-01 -1.59752e+01 2.46411e+02 3.03303e+01 4.50916e+01 6.39388e-01 0.00000e+00 2.55687e+00 1.30973e+01 7.02163e+02 1.32711e+01 7.83504e+01 4.22191e-01
1.62475e-01 -1.59973e+01 2.91579e+02 3.25474e+01 6.12454e+01 6.26566e-01 0.00000e+00 2.52039e+00 1.31440e+01 6.90902e+02 1.32370e+01 7.42174e+01 4.38325e-01
1.55678e-01 -1.59757e+01 2.48530e+02 3.21898e+01 5.73628e+01 7.10893e-01 0.00000e+00 2.24197e+00 1.26058e+01 4.87777e+02 1.22066e+01 3.60338e+01 7.47149e-01
1.64491e-01 -1.60321e+01 2.00642e+02 3.34830e+01 4.22044e+01 7.01487e-01 0.00000e+00 2.20370e+00 1.18067e+01 3.33423e+02 1.15084e+01 2.40118e+01 9.34615e-01
1.62357e-01 -1.60235e+01 2.32306e+02 2.83181e+01 4.73821e+01 7.41944e-01 0.00000e+00 2.06977e+00 1.19536e+01 3.48825e+02 1.11165e+01 1.60848e+01 9.20416e-01
1.59067e-01 -1.59956e+01 2.93003e+02 2.84751e+01 4.13010e+01 6.43838e-01 0.00000e+00 2.49899e+00 1.28962e+01 6.79008e+02 1.30844e+01 7.31512e+01 4.55623e-01
1.65501e-01 -1.60484e+01 2.87577e+02 2.94550e+01 6.91841e+01 7.00082e-01 0.00000e+00 2.23178e+00 1.27952e+01 5.40942e+02 1.23292e+01 3.84322e+01 6.67067e-01
1.64436e-01 -1.60286e+01 2.51201e+02 3.11042e+01 5.00577e+01 6.62977e-01 0.00000e+00 2.37207e+00 1.25932e+01 5.24994e+02 1.25400e+01 4.88756e+01 6.91491e-01
1.50612e-01 -1.59832e+01 2.92607e+02 2.86547e+01 6.88723e+01 6.76837e-01 0.00000e+00 2.43445e+00 1.35267e+01 7.83539e+02 1.33562e+01 7.31133e+01 3.14088e-01
1.62673e-01 -1.60225e+01 2.61118e+02 3.22035e+01 4.17935e+01 6.82342e-01 0.00000e+00 2.31302e+00 1.24190e+01 4.91152e+02 1.23174e+01 4.28091e+01 7.42202e-01
1.45807e-01 -1.59597e+01 2.42947e+02 3.34400e+01 6.66969e+01 6.62842e-01 0.00000e+00 2.50925e+00 1.34433e+01 7.33688e+02 1.33734e+01 7.43946e+01 3.78432e-01
1.42321e-01 -1.59844e+01 2.56251e+02 2.90266e+01 4.62583e+01 6.86699e-01 0.00000e+00 2.46026e+00 1.32364e+01 7.13333e+02 1.32131e+01 7.11481e+01 4.06439e-01
1.54513e-01 -1.60103e+01 2.94722e+02 3.01232e+01 4.81970e+01 7.36393e-01 0.00000e+00 2.17858e+00 1.26115e+01 5.10372e+02 1.21349e+01 3.45051e+01 7.13621e-01
1.45341e-01 -1.60453e+01 2.32970e+02 2.99173e+01 5.77354e+01 6.42881e-01 0.00000e+00 2.60100e+00 1.34963e+01 7.92787e+02 1.35933e+01 8.83441e+01 3.02870e-01
1.45499e-01 -1.59784e+01 2.14528e+02 3.10469e+01 6.76125e+01 6.86279e-01 0.00000e+00 2.41225e+00 1.31749e+01 6.22765e+02 1.29317e+01 5.57994e+01 5.40281e-01
1.50676e-01 -1.59713e+01 2.10913e+02 3.04226e+01 5.17063e+01 6.55682e-01 0.00000e+00 2.50206e+00 1.29908e+01 6.24867e+02 1.30363e+01 6.53090e+01 5.37052e-01
1.50602e-01 -1.60364e+01 2.37691e+02 3.09475e+01 6.53895e+01 6.99115e-01 0.00000e+00 2.32379e+00 1.29833e+01 5.75785e+02 1.26392e+01 4.66428e+01 6.13086e-01
1.58182e-01 -1.59689e+01 2.59637e+02 3.19954e+01 4.22630e+01 6.83324e-01 0.00000e+00 2.34217e+00 1.25705e+01 5.27085e+02 1.24912e+01 4.75219e+01 6.88304e-01
1.52988e-01 -1.59701e+01 2.78052e+02 3.39456e+01 5.09933e+01 7.20314e-01 0.00000e+00 2.23543e+00 1.26671e+01 5.16934e+02 1.23030e+01 3.88811e+01 7.03726e-01
1.42356e-01 -1.60100e+01 2.13002e+02 3.18260e+01 5.25153e+01 7.05944e-01 0.00000e+00 2.35527e+00 1.28381e+01 5.43445e+02 1.26037e+01 4.70189e+01 6.63211e-01
1.51055e-01 -1.59514e+01 2.67290e+02 2.96606e+01 4.97229e+01 6.93434e-01 0.00000e+00 2.36225e+00 1.29433e+01 6.11313e+02 1.28004e+01 5.50682e+01 5.57935e-01
1.49612e-01 -1.60053e+01 2.09168e+02 3.26801e+01 6.17552e+01 7.46060e-01 0.00000e+00 2.10833e+00 1.22437e+01 3.69437e+02 1.13788e+01 1.85868e+01 8.99565e-01
1.52483e-01 -1.60132e+01 2.48715e+02 3.31686e+01 5.57191e+01 7.22158e-01 0.00000e+00 2.21746e+00 1.25920e+01 4.80797e+02 1.21342e+01 3.39607e+01 7.57308e-01
1.54466e-01 -1.59535e+01 2.84905e+02 3.36474e+01 4.55836e+01 6.88022e-01 0.00000e+00 2.35522e+00 1.27852e+01 5.79597e+02 1.26969e+01 5.30796e+01 6.07158e-01
1.45955e-01 -1.60149e+01 2.54796e+02 3.29804e+01 6.78177e+01 6.64312e-01 0.00000e+00 2.50468e+00 1.35075e+01 7.58216e+02 1.34237e+01 7.62911e+01 3.45981e-01
1.59972e-01 -1.60028e+01 2.25877e+02 2.98051e+01 4.17799e+01 7.35271e-01 0.00000e+00 2.10816e+00 1.19362e+01 3.53736e+02 1.12981e+01 1.92308e+01 9.15641e-01
1.51311e-01 -1.60405e+01 2.20227e+02 3.11445e+01 5.89813e+01 7.01902e-01 0.00000e+00 2.30249e+00 1.26962e+01 5.01980e+02 1.23724e+01 4.01662e+01 7.26179e-01
1.55194e-01 -1.60005e+01 2.17704e+02 2.84096e+01 4.39937e+01 7.24748e-01 0.00000e+00 2.18382e+00 1.21837e+01 4.02336e+02 1.17199e+01 2.64675e+01 8.62246e-01
1.41603e-01 -1.59920e+01 2.33563e+02 2.97246e+01 4.49006e+01 6.64961e-01 0.00000e+00 2.54966e+00 1.32777e+01 7.38541e+02 1.33773e+01 8.02605e+01 3.71896e-01
1.57030e-01 -1.60187e+01 2.96531e+02 3.25212e+01 6.48885e+01 6.26918e-01 0.00000e+00 2.56217e+00 1.34025e+01 7.68893e+02 1.34968e+01 8.45710e+01 3.32327e-01
1.66374e-01 -1.59616e+01 2.49967e+02 3.26281e+01 5.10844e+01 5.75832e-01 0.00000e+00 2.66083e+00 1.30366e+01 7.24985e+02 1.33959e+01 8.97711e+01 3.90293e-01
1.69421e-01 -1.59597e+01 2.31721e+02 3.36703e+01 4.24205e+01 7.15711e-01 0.00000e+00 2.12328e+00 1.17699e+01 3.28237e+02 1.12593e+01 1.93478e+01 9.39114e-01
1.67182e-01 -1.60282e+01 2.48296e+02 3.09170e+01 6.53445e+01 6.87745e-01 0.00000e+00 2.25310e+00 1.25255e+01 4.68161e+02 1.21538e+01 3.51025e+01 7.75420e-01
1.45787e-01 -1.59622e+01 2.61085e+02 2.86311e+01 4.84191e+01 6.66716e-01 0.00000e+00 2.51303e+00 1.33014e+01 7.45700e+02 1.33553e+01 7.83748e+01 3.62355e-01
1.67515e-01 -1.59939e+01 2.00718e+02 3.19734e+01 6.89555e+01 6.66901e-01 0.00000e+00 2.31978e+00 1.24437e+01 4.39531e+02 1.22074e+01 3.69717e+01 8.14903e-01
1.68105e-01 -1.60374e+01 2.94443e+02 3.31599e+01 5.51397e+01 5.73046e-01 0.00000e+00 2.65677e+00 1.31289e+01 7.45677e+02 1.34666e+01 9.19077e+01 3.62386e-01
1.45949e-01 -1.60237e+01 2.46736e+02 2.99527e+01 5.06133e+01 7.00426e-01 0.00000e+00 2.36586e+00 1.29873e+01 6.10962e+02 1.28083e+01 5.43971e+01 5.58477e-01
1.45831e-01 -1.59526e+01 2.81520e+02 3.02067e+01 4.51337e+01 7.06337e-01 0.00000e+00 2.35771e+00 1.30370e+01 6.47754e+02 1.29011e+01 5.86164e+01 5.02169e-01
1.49753e-01 -1.60242e+01 2.72290e+02 3.18061e+01 5.89827e+01 7.12433e-01 0.00000e+00 2.28995e+00 1.29820e+01 5.92559e+02 1.26386e+01 4.71797e+01 5.87006e-01
1.41805e-01 -1.60425e+01 2.07005e+02 3.17526e+01 4.42093e+01 7.19511e-01 0.00000e+00 2.29827e+00 1.25518e+01 4.79647e+02 1.22734e+01 3.86602e+01 7.58972e-01
1.55559e-01 -1.60311e+01 2.73931e+02 3.38492e+01 4.82166e+01 6.68919e-01 0.00000e+00 2.41573e+00 1.28638e+01 6.02434e+02 1.28548e+01 5.90339e+01 5.71678e-01
1.68648e-01 -1.60198e+01 2.38845e+02 3.05558e+01 4.85270e+01 7.05968e-01 0.00000e+00 2.17429e+00 1.20539e+01 3.80790e+02 1.16291e+01 2.52775e+01 8.87222e-01
1.69549e-01 -1.59524e+01 2.46041e+02 3.31227e+01 5.91405e+01 7.00269e-01 0.00000e+00 2.18595e+00 1.21997e+01 3.96520e+02 1.17452e+01 2.67002e+01 8.69179e-01
1.43338e-01 -1.60062e+01 2.80109e+02 2.82866e+01 4.66183e+01 6.84671e-01 0.00000e+00 2.46867e+00 1.33317e+01 7.55617e+02 1.33316e+01 7.65481e+01 3.49348e-01
1.41814e-01 -1.59864e+01 2.48981e+02 3.38529e+01 6.84016e+01 6.74326e-01 0.00000e+00 2.49695e+00 1.35733e+01 7.67010e+02 1.34469e+01 7.59269e+01 3.34714e-01
1.42478e-01 -1.60338e+01 2.47359e+02 2.81500e+01 5.32634e+01 7.27276e-01 0.00000e+00 2.28269e+00 1.30220e+01 6.02085e+02 1.26351e+01 4.66316e+01 5.72221e-01
1.63782e-01 -1.59769e+01 2.26365e+02 3.11041e+01 4.90170e+01 7.16863e-01 0.00000e+00 2.15590e+00 1.20313e+01 3.67329e+02 1.15263e+01 2.29964e+01 9.01792e-01
1.47704e-01 -1.59760e+01 2.53010e+02 3.26678e+01 5.91078e+01 6.82479e-01 0.00000e+00 2.41959e+00 1.31619e+01 6.52100e+02 1.30275e+01 6.14657e+01 4.95613e-01
1.69319e-01 -1.59730e+01 2.41886e+02 3.24818e+01 5.69580e+01 7.46733e-01 0.00000e+00 2.00246e+00 1.17834e+01 3.04019e+02 1.03464e+01 7.73392e+00 5.67598e-01
1.54824e-01 -1.59742e+01 2.85444e+02 3.37252e+01 4.90632e+01 6.98072e-01 0.00000e+00 2.31272e+00 1.27590e+01 5.58536e+02 1.25746e+01 4.79894e+01 6.39878e-01
1.44044e-01 -1.60300e+01 2.03346e+02 3.18833e+01 4.45620e+01 7.21664e-01 0.00000e+00 2.26827e+00 1.24093e+01 4.41461e+02 1.20843e+01 3.39974e+01 8.12316e-01
1.60048e-01 -1.59657e+01 2.35135e+02 3.01722e+01 4.05844e+01 6.71492e-01 0.00000e+00 2.37258e+00 1.24921e+01 5.15118e+02 1.24768e+01 4.81661e+01 7.06470e-01
1.51709e-01 -1.59597e+01 2.85052e+02 2.95616e+01 6.93306e+01 7.45205e-01 0.00000e+00 2.15185e+00 1.30685e+01 5.96712e+02 1.22674e+01 3.41994e+01 5.80556e-01
1.67817e-01 -1.59890e+01 2.17400e+02 2.93897e+01 5.65460e+01 6.24184e-01 0.00000e+00 2.48819e+00 1.27775e+01 5.78942e+02 1.28673e+01 6.08631e+01 6.08175e-01
1.63602e-01 -1.59529e+01 2.76252e+02 3.04775e+01 4.72311e+01 6.24226e-01 0.00000e+00 2.52573e+00 1.29030e+01 6.57677e+02 1.30960e+01 7.26195e+01 4.87237e-01
1.66803e-01 -1.60388e+01 2.23496e+02 3.32618e+01 4.54602e+01 7.01149e-01 0.00000e+00 2.19588e+00 1.19639e+01 3.63587e+02 1.16203e+01 2.56076e+01 9.05694e-01
1.50194e-01 -1.59720e+01 2.73159e+02 2.87123e+01 6.10711e+01 7.47748e-01 0.00000e+00 2.15004e+00 1.28673e+01 5.45201e+02 1.21321e+01 3.19657e+01 6.60504e-01
1.47303e-01 -1.60461e+01 2.90143e+02 3.35266e+01 4.59456e+01 7.38923e-01 0.00000e+00 2.21212e+00 1.27424e+01 5.42535e+02 1.23376e+01 3.95286e+01 6.64613e-01
1.63518e-01 -1.60294e+01 2.53299e+02 3.31056e+01 5.65423e+01 7.31026e-01 0.00000e+00 2.10715e+00 1.21674e+01 3.83118e+02 1.14500e+01 2.06482e+01 8.84619e-01
1.42443e-01 -1.60214e+01 2.81099e+02 3.23169e+01 6.37282e+01 6.94360e-01 0.00000e+00 2.42271e+00 1.35098e+01 7.62138e+02 1.33199e+01 7.08091e+01 3.40931e-01
1.41444e-01 -1.60282e+01 2.19580e+02 3.35250e+01 5.53510e+01 7.44767e-01 0.00000e+00 2.18455e+00 1.25929e+01 4.57281e+02 1.19691e+01 2.90777e+01 7.90695e-01
1.64870e-01 -1.60437e+01 2.50356e+02 3.14699e+01 6.60231e+01 5.84263e-01 0.00000e+00 2.64523e+00 1.33243e+01 7.60387e+02 1.35458e+01 9.00579e+01 3.43180e-01
1.52238e-01 -1.60416e+01 2.60299e+02 3.17064e+01 4.69144e+01 6.71857e-01 0.00000e+00 2.43225e+00 1.29299e+01 6.23368e+02 1.29283e+01 6.15986e+01 5.39354e-01
1.59932e-01 -1.59896e+01 2.87286e+02 3.33266e+01 5.38271e+01 6.72247e-01 0.00000e+00 2.37279e+00 1.28234e+01 5.80375e+02 1.27359e+01 5.39025e+01 6.05948e-01
1.63936e-01 -1.59633e+01 2.62806e+02 3.30963e+01 5.59338e+01 6.44312e-01 0.00000e+00 2.44175e+00 1.28254e+01 5.86949e+02 1.28459e+01 5.89006e+01 5.95725e-01
1.49560e-01 -1.59787e+01 2.16615e+02 2.97680e+01 5.67464e+01 7.06875e-01 0.00000e+00 2.29680e+00 1.26896e+01 5.01567e+02 1.23521e+01 3.96299e+01 7.26794e-01
1.56265e-01 -1.60276e+01 2.95583e+02 3.26130e+01 6.58641e+01 6.66115e-01 0.00000e+00 2.42364e+00 1.32142e+01 6.80738e+02 1.31039e+01 6.48904e+01 4.53091e-01
1.46064e-01 -1.60413e+01 2.30769e+02 3.27012e+01 4.21906e+01 6.33888e-01 0.00000e+00 2.62704e+00 1.32285e+01 7.52349e+02 1.34751e+01 8.88475e+01 3.53608e-01
1.44859e-01 -1.59893e+01 2.61887e+02 3.31570e+01 4.67695e+01 6.92196e-01 0.00000e+00 2.40879e+00 1.30452e+01 6.44236e+02 1.29725e+01 6.15410e+01 5.07493e-01
1.50647e-01 -1.59904e+01 2.23661e+02 2.99182e+01 5.16989e+01 7.35783e-01 0.00000e+00 2.16627e+00 1.23745e+01 4.25767e+02 1.17801e+01 2.63379e+01 8.32994e-01
1.64135e-01 -1.60164e+01 2.58221e+02 2.82649e+01 5.05252e+01 7.38043e-01 0.00000e+00 2.08999e+00 1.21463e+01 3.91335e+02 1.13907e+01 1.99026e+01 8.75243e-01
1.45593e-01 -1.59732e+01 2.43260e+02 3.38919e+01 5.14475e+01 6.68325e-01 0.00000e+00 2.49235e+00 1.31673e+01 6.75441e+02 1.31807e+01 6.98233e+01 4.60859e-01
1.51193e-01 -1.60305e+01 2.32087e+02 2.89758e+01 4.21567e+01 7.23227e-01 0.00000e+00 2.22664e+00 1.24200e+01 4.63567e+02 1.20565e+01 3.37160e+01 7.81908e-01
1.58761e-01 -1.60004e+01 2.64134e+02 3.25244e+01 5.92716e+01 6.07034e-01 0.00000e+00 2.61659e+00 1.33031e+01 7.55561e+02 1.35025e+01 8.78007e+01 3.49422e-01
1.65843e-01 -1.59605e+01 2.86602e+02 2.98628e+01 4.58445e+01 6.44292e-01 0.00000e+00 2.44069e+00 1.27262e+01 5.99086e+02 1.28253e+01 6.11127e+01 5.76871e-01
1.63304e-01 -1.60325e+01 2.22632e+02 3.04673e+01 6.59494e+01 7.45001e-01 0.00000e+00 2.03182e+00 1.20340e+01 3.33692e+02 1.08014e+01 1.14425e+01 7.90415e-01
1.54456e-01 -1.59917e+01 2.52011e+02 3.06681e+01 4.94436e+01 7.13529e-01 0.00000e+00 2.24718e+00 1.25666e+01 4.94442e+02 1.22288e+01 3.75007e+01 7.37356e-01
1.61242e-01 -1.59997e+01 2.64360e+02 2.82708e+01 4.93603e+01 6.22572e-01 0.00000e+00 2.55316e+00 1.30338e+01 6.96127e+02 1.32295e+01 7.76936e+01 4.30808e-01
1.46923e-01 -1.60202e+01 2.36442e+02 3.39255e+01 4.82077e+01 6.78875e-01 0.00000e+00 2.43716e+00 1.29459e+01 6.09019e+02 1.29132e+01 5.98775e+01 5.61481e-01
1.67317e-01 -1.59779e+01 2.15163e+02 3.16652e+01 4.86283e+01 7.02490e-01 0.00000e+00 2.18662e+00 1.19437e+01 3.53626e+02 1.15551e+01 2.41254e+01 9.15749e-01
1.63466e-01 -1.60490e+01 2.14008e+02 3.05519e+01 6.98038e+01 5.82857e-01 0.00000e+00 2.66086e+00 1.33896e+01 7.67302e+02 1.35913e+01 9.08758e+01 3.34343e-01
1.52394e-01 -1.60129e+01 2.54134e+02 3.38465e+01 6.67572e+01 7.42256e-01 0.00000e+00 2.13241e+00 1.26497e+01 4.69376e+02 1.18479e+01 2.59761e+01 7.73695e-01
1.63872e-01 -1.60070e+01 2.89634e+02 3.25634e+01 4.65730e+01 7.31638e-01 0.00000e+00 2.12569e+00 1.22186e+01 4.18321e+02 1.16555e+01 2.50088e+01 8.42511e-01
1.59322e-01 -1.59552e+01 2.42563e+02 2.87474e+01 4.77117e+01 6.50630e-01 0.00000e+00 2.46148e+00 1.28335e+01 6.06752e+02 1.28959e+01 6.19585e+01 5.64990e-01
1.56998e-01 -1.60050e+01 2.07502e+02 3.21214e+01 6.68592e+01 6.53295e-01 0.00000e+00 2.45245e+00 1.29490e+01 5.78787e+02 1.28700e+01 5.66042e+01 6.08418e-01
1.56125e-01 -1.60030e+01 2.69938e+02 3.37718e+01 6.56635e+01 6.43680e-01 0.00000e+00 2.50179e+00 1.32547e+01 6.96063e+02 1.32549e+01 7.20708e+01 4.30900e-01
1.65995e-01 -1.60382e+01 2.02517e+02 3.28816e+01 5.69110e+01 6.61142e-01 0.00000e+00 2.35477e+00 1.23837e+01 4.47536e+02 1.22824e+01 4.06296e+01 8.04102e-01
1.48132e-01 -1.59782e+01 2.37396e+02 2.82365e+01 4.61342e+01 6.68633e-01 0.00000e+00 2.48168e+00 1.30731e+01 6.68398e+02 1.31053e+01 6.83544e+01 4.71258e-01
1.66785e-01 -1.60200e+01 2.59125e+02 3.04601e+01 6.45181e+01 7.29179e-01 0.00000e+00 2.09841e+00 1.22966e+01 4.04718e+02 1.14715e+01 2.04147e+01 8.59368e-01
1.64530e-01 -1.60404e+01 2.95784e+02 3.06615e+01 6.18814e+01 6.80169e-01 0.00000e+00 2.31545e+00 1.28142e+01 5.65348e+02 1.25899e+01 4.77103e+01 6.29306e-01
1.50854e-01 -1.59587e+01 2.36995e+02 3.24451e+01 5.32237e+01 6.74491e-01 0.00000e+00 2.42472e+00 1.29414e+01 6.00033e+02 1.28731e+01 5.78020e+01 5.75403e-01
1.51463e-01 -1.60014e+01 2.20033e+02 3.04093e+01 6.47684e+01 6.53405e-01 0.00000e+00 2.50200e+00 1.32249e+01 6.71252e+02 1.31826e+01 6.80616e+01 4.67035e-01
1.61578e-01 -1.59787e+01 2.34084e+02 3.02934e+01 4.85360e+01 6.04919e-01 0.00000e+00 2.60573e+00 1.30108e+01 6.96199e+02 1.32803e+01 8.16283e+01 4.30705e-01
1.60910e-01 -1.59542e+01 2.26125e+02 3.36366e+01 4.92481e+01 5.88938e-01 0.00000e+00 2.65844e+00 1.30821e+01 7.21848e+02 1.34093e+01 8.84685e+01 3.94610e-01
1.49406e-01 -1.60006e+01 2.33041e+02 3.09551e+01 4.88104e+01 7.14007e-01 0.00000e+00 2.27419e+00 1.26148e+01 5.00502e+02 1.23025e+01 3.92136e+01 7.28379e-01
1.67654e-01 -1.59657e+01 2.83020e+02 3.11657e+01 6.08148e+01 7.47522e-01 0.00000e+00 2.03611e+00 1.21816e+01 3.84519e+02 1.10757e+01 1.46537e+01 7.73973e-01
1.62228e-01 -1.59818e+01 2.03728e+02 2.96647e+01 6.50560e+01 6.38113e-01 0.00000e+00 2.47522e+00 1.29158e+01 5.85737e+02 1.29015e+01 5.91141e+01 5.97609e-01
1.64430e-01 -1.59846e+01 2.31679e+02 3.32865e+01 5.77477e+01 6.32721e-01 0.00000e+00 2.47571e+00 1.28157e+01 5.79133e+02 1.28741e+01 6.01188e+01 6.07879e-01
1.61794e-01 -1.60319e+01 2.18786e+02 3.37643e+01 6.76500e+01 7.26036e-01 0.00000e+00 2.11529e+00 1.21431e+01 3.54945e+02 1.13583e+01 1.87030e+01 9.14446e-01
1.60556e-01 -1.60435e+01 2.62422e+02 3.21929e+01 6.82797e+01 6.56779e-01 0.00000e+00 2.41926e+00 1.30532e+01 6.21700e+02 1.29341e+01 5.87148e+01 5.41918e-01
1.43379e-01 -1.59643e+01 2.75648e+02 3.04893e+01 6.96855e+01 6.92052e-01 0.00000e+00 2.42425e+00 1.36310e+01 7.98875e+02 1.33895e+01 7.24679e+01 2.95614e-01
1.62310e-01 -1.59791e+01 2.52061e+02 3.32445e+01 5.03236e+01 6.38708e-01 0.00000e+00 2.47385e+00 1.28028e+01 5.94688e+02 1.28956e+01 6.22068e+01 5.83698e-01
1.51016e-01 -1.59860e+01 2.09890e+02 2.97976e+01 5.75058e+01 6.92392e-01 0.00000e+00 2.34598e+00 1.27250e+01 5.14554e+02 1.24875e+01 4.39543e+01 7.07321e-01
1.63402e-01 -1.59994e+01 2.07247e+02 2.87504e+01 4.50670e+01 6.27421e-01 0.00000e+00 2.51245e+00 1.26797e+01 5.87402e+02 1.28635e+01 6.37683e+01 5.95020e-01
1.45817e-01 -1.59902e+01 2.80103e+02 2.86928e+01 5.75568e+01 6.93540e-01 0.00000e+00 2.40756e+00 1.33498e+01 7.27479e+02 1.31913e+01 6.73877e+01 3.86876e-01
1.60472e-01 -1.59610e+01 2.04019e+02 3.08014e+01 4.21658e+01 7.22241e-01 0.00000e+00 2.14740e+00 1.18109e+01 3.27889e+02 1.13187e+01 2.00833e+01 9.39410e-01
1.42221e-01 -1.60204e+01 2.25420e+02 3.02275e+01 4.59081e+01 6.94225e-01 0.00000e+00 2.41719e+00 1.29784e+01 6.14554e+02 1.28878e+01 5.81913e+01 5.52930e-01
1.69359e-01 -1.59661e+01 2.72437e+02 3.23075e+01 4.80831e+01 7.47996e-01 0.00000e+00 2.02025e+00 1.18553e+01 3.34076e+02 1.07595e+01 1.17161e+01 7.03044e-01
1.60943e-01 -1.59870e+01 2.94979e+02 3.13088e+01 6.96204e+01 7.40702e-01 0.00000e+00 2.10760e+00 1.27069e+01 5.00029e+02 1.18343e+01 2.57267e+01 7.29081e-01
1.59394e-01 -1.59689e+01 2.60625e+02 3.12433e+01 5.15052e+01 6.46467e-01 0.00000e+00 2.47297e+00 1.29301e+01 6.28568e+02 1.29931e+01 6.49791e+01 5.31374e-01
1.67123e-01 -1.59837e+01 2.97202e+02 3.08780e+01 6.46121e+01 6.37542e-01 0.00000e+00 2.45034e+00 1.30196e+01 6.40941e+02 1.30146e+01 6.41023e+01 5.12494e-01
1.42436e-01 -1.60032e+01 2.13643e+02 3.25972e+01 5.03598e+01 7.48640e-01 0.00000e+00 2.15816e+00 1.23984e+01 4.19839e+02 1.17466e+01 2.52195e+01 8.40587e-01
1.42160e-01 -1.59515e+01 2.25695e+02 2.96192e+01 4.16683e+01 7.44006e-01 0.00000e+00 2.19982e+00 1.25215e+01 4.76304e+02 1.20449e+01 3.23587e+01 7.63791e-01
1.46358e-01 -1.59987e+01 2.58758e+02 2.89474e+01 6.55414e+01 6.83677e-01 0.00000e+00 2.43257e+00 1.34411e+01 7.38893e+02 1.32503e+01 6.83346e+01 3.71423e-01
1.67964e-01 -1.60281e+01 2.43513e+02 3.11218e+01 4.85204e+01 6.14929e-01 0.00000e+00 2.51976e+00 1.27491e+01 6.07437e+02 1.29460e+01 6.68447e+01 5.63930e-01
1.55979e-01 -1.60406e+01 2.52423e+02 3.37064e+01 4.91057e+01 6.38637e-01 0.00000e+00 2.52329e+00 1.29947e+01 6.54460e+02 1.31278e+01 7.12608e+01 4.92063e-01
1.66872e-01 -1.60239e+01 2.21790e+02 3.00544e+01 6.53026e+01 6.22293e-01 0.00000e+00 2.49898e+00 1.29494e+01 6.09556e+02 1.29940e+01 6.36603e+01 5.60651e-01
1.55668e-01 -1.60165e+01 2.02528e+02 3.12110e+01 6.45350e+01 7.00419e-01 0.00000e+00 2.26887e+00 1.24745e+01 4.34326e+02 1.20812e+01 3.27821e+01 8.21818e-01
1.66502e-01 -1.60144e+01 2.43870e+02 2.99685e+01 6.11424e+01 5.80465e-01 0.00000e+00 2.64866e+00 1.32289e+01 7.47453e+02 1.34918e+01 8.96266e+01 3.60039e-01
1.49318e-01 -1.60216e+01 2.67130e+02 2.86416e+01 6.05128e+01 7.37209e-01 0.00000e+00 2.19561e+00 1.29257e+01 5.64723e+02 1.23224e+01 3.69183e+01 6.30277e-01
1.41243e-01 -1.59570e+01 2.81028e+02 2.86865e+01 6.40540e+01 7.19681e-01 0.00000e+00 2.33687e+00 1.35271e+01 7.62398e+02 1.31588e+01 6.25625e+01 3.40597e-01
1.46524e-01 -1.60336e+01 2.40029e+02 2.97142e+01 4.01726e+01 7.22495e-01 0.00000e+00 2.26860e+00 1.26113e+01 5.17603e+02 1.23329e+01 4.08085e+01 7.02714e-01
1.67710e-01 -1.59948e+01 2.35107e+02 2.89033e+01 4.40896e+01 6.99399e-01 0.00000e+00 2.20985e+00 1.20922e+01 4.00597e+02 1.17758e+01 2.88188e+01 8.64334e-01
1.50136e-01 -1.60224e+01 2.47854e+02 3.06363e+01 4.25154e+01 7.16325e-01 0.00000e+00 2.26811e+00 1.25813e+01 5.10534e+02 1.23137e+01 4.04565e+01 7.13377e-01
1.61980e-01 -1.60373e+01 2.01805e+02 3.16056e+01 5.04382e+01 7.06308e-01 0.00000e+00 2.20188e+00 1.19810e+01 3.51601e+02 1.15949e+01 2.45440e+01 9.17734e-01
1.69321e-01 -1.60495e+01 2.79157e+02 3.04771e+01 5.77572e+01 7.17528e-01 0.00000e+00 2.13942e+00 1.22830e+01 4.20701e+02 1.16939e+01 2.52543e+01 8.39490e-01
1.54690e-01 -1.59901e+01 2.81103e+02 3.19283e+01 5.95615e+01 7.31288e-01 0.00000e+00 2.18226e+00 1.27149e+01 5.13780e+02 1.21528e+01 3.36862e+01 7.08489e-01
1.60298e-01 -1.59737e+01 2.05769e+02 3.27372e+01 4.85368e+01 6.46492e-01 0.00000e+00 2.45628e+00 1.26203e+01 5.32986e+02 1.26905e+01 5.47857e+01 6.79283e-01
1.60400e-01 -1.60301e+01 2.93814e+02 3.07783e+01 5.40636e+01 7.00005e-01 0.00000e+00 2.27215e+00 1.27068e+01 5.39780e+02 1.24337e+01 4.32425e+01 6.68854e-01
1.57613e-01 -1.60136e+01 2.79839e+02 3.08640e+01 5.60120e+01 6.53626e-01 0.00000e+00 2.46314e+00 1.30787e+01 6.63128e+02 1.30908e+01 6.72154e+01 4.79091e-01
1.58456e-01 -1.60398e+01 2.51524e+02 2.93142e+01 5.70567e+01 6.08602e-01 0.00000e+00 2.62008e+00 1.33024e+01 7.62809e+02 1.35077e+01 8.85248e+01 3.40071e-01
1.50729e-01 -1.60488e+01 2.98078e+02 3.33570e+01 4.90740e+01 7.00353e-01 0.00000e+00 2.34006e+00 1.29466e+01 6.15708e+02 1.27933e+01 5.48026e+01 5.51149e-01
1.68627e-01 -1.60050e+01 2.24208e+02 2.90307e+01 5.13435e+01 6.46153e-01 0.00000e+00 2.40458e+00 1.25356e+01 5.15288e+02 1.25415e+01 4.97521e+01 7.06213e-01
1.62427e-01 -1.60198e+01 2.31966e+02 2.86228e+01 4.69539e+01 7.09486e-01 0.00000e+00 2.20321e+00 1.22074e+01 4.13759e+02 1.18200e+01 2.88633e+01 8.48242e-01
1.53639e-01 -1.60475e+01 2.42487e+02 2.96222e+01 5.44615e+01 7.42556e-01 0.00000e+00 2.12746e+00 1.24123e+01 4.33419e+02 1.16933e+01 2.42530e+01 8.23013e-01
1.65715e-01 -1.60327e+01 2.61532e+02 3.38569e+01 5.72019e+01 6.92912e-01 0.00000e+00 2.24404e+00 1.24206e+01 4.54069e+02 1.20979e+01 3.45723e+01 7.95144e-01
1.61118e-01 -1.60232e+01 2.68679e+02 2.89126e+01 4.03425e+01 6.63135e-01 0.00000e+00 2.40659e+00 1.26434e+01 5.77644e+02 1.27013e+01 5.66202e+01 6.10195e-01
1.60563e-01 -1.59927e+01 2.59512e+02 2.95926e+01 5.41990e+01 6.91210e-01 0.00000e+00 2.29566e+00 1.26458e+01 5.19530e+02 1.24026e+01 4.25906e+01 6.99794e-01
1.66126e-01 -1.60028e+01 2.97602e+02 3.13508e+01 4.69559e+01 6.48621e-01 0.00000e+00 2.42141e+00 1.27198e+01 5.88820e+02 1.27858e+01 5.89294e+01 5.92817e-01
1.63199e-01 -1.60027e+01 2.76784e+02 2.82708e+01 5.70012e+01 6.61086e-01 0.00000e+00 2.39802e+00 1.28912e+01 6.05011e+02 1.28224e+01 5.69643e+01 5.67686e-01
1.49548e-01 -1.60421e+01 2.37153e+02 2.91679e+01 6.88498e+01 7.05363e-01 0.00000e+00 2.30716e+00 1.31085e+01 6.05373e+02 1.26708e+01 4.64603e+01 5.67125e-01
1.68215e-01 -1.59522e+01 2.81270e+02 3.21238e+01 5.04166e+01 7.38614e-01 0.00000e+00 2.06740e+00 1.20441e+01 3.72154e+02 1.12374e+01 1.77152e+01 8.95969e-01
1.51855e-01 -1.60206e+01 2.05951e+02 3.08879e+01 5.37228e+01 7.47268e-01 0.00000e+00 2.09040e+00 1.20280e+01 3.39855e+02 1.11745e+01 1.63335e+01 9.28838e-01
1.66771e-01 -1.60456e+01 2.54219e+02 2.87066e+01 5.09790e+01 6.59336e-01 0.00000e+00 2.37446e+00 1.26090e+01 5.34824e+02 1.25601e+01 4.96918e+01 6.76466e-01
1.66405e-01 -1.60250e+01 2.10445e+02 3.24622e+01 6.12727e+01 6.94590e-01 0.00000e+00 2.21874e+00 1.21510e+01 3.76487e+02 1.17534e+01 2.69056e+01 8.91968e-01
1.68288e-01 -1.60462e+01 2.13856e+02 2.81648e+01 5.42270e+01 5.73241e-01 0.00000e+00 2.66215e+00 1.29540e+01 7.24621e+02 1.33329e+01 8.87920e+01 3.90793e-01
1.57248e-01 -1.59546e+01 2.41931e+02 2.95709e+01 5.55498e+01 6.24758e-01 0.00000e+00 2.57079e+00 1.31905e+01 7.11380e+02 1.33360e+01 7.94098e+01 4.09174e-01
1.50711e-01 -1.59820e+01 2.49762e+02 3.08179e+01 6.28595e+01 7.15583e-01 0.00000e+00 2.26032e+00 1.28916e+01 5.51809e+02 1.24430e+01 4.07961e+01 6.50295e-01
1.67920e-01 -1.60246e+01 2.64224e+02 2.90857e+01 6.09905e+01 5.64699e-01 0.00000e+00 2.69212e+00 1.32840e+01 7.95858e+02 1.36183e+01 9.86573e+01 2.99197e-01
1.69327e-01 -1.60057e+01 2.27112e+02 3.32464e+01 4.83724e+01 5.70606e-01 0.00000e+00 2.65225e+00 1.28338e+01 6.86965e+02 1.32359e+01 8.49136e+01 4.44022e-01
1.50148e-01 -1.60369e+01 2.56382e+02 2.81943e+01 4.26740e+01 6.47742e-01 0.00000e+00 2.55136e+00 1.31535e+01 7.32524e+02 1.33238e+01 8.09836e+01 3.80008e-01
1.58781e-01 -1.59789e+01 2.63129e+02 3.37569e+01 5.85216e+01 6.70739e-01 0.00000e+00 2.37944e+00 1.28464e+01 5.71160e+02 1.27266e+01 5.26094e+01 6.20277e-01
1.42477e-01 -1.59672e+01 2.80671e+02 2.87808e+01 4.78309e+01 7.46012e-01 0.00000e+00 2.22568e+00 1.29771e+01 6.03805e+02 1.25406e+01 4.41116e+01 5.69555e-01
1.69473e-01 -1.60131e+01 2.94338e+02 3.20248e+01 6.28714e+01 5.77969e-01 0.00000e+00 2.63164e+00 1.32093e+01 7.43089e+02 1.34700e+01 8.87762e+01 3.65820e-01
1.64204e-01 -1.59778e+01 2.85597e+02 2.85667e+01 5.52768e+01 7.49418e-01 0.00000e+00 2.05945e+00 1.22739e+01 4.14207e+02 1.13339e+01 1.83592e+01 8.36921e-01
1.62183e-01 -1.60486e+01 2.15646e+02 2.88729e+01 4.71126e+01 6.48897e-01 0.00000e+00 2.44165e+00 1.26305e+01 5.46095e+02 1.26840e+01 5.48260e+01 6.59125e-01
1.41996e-01 -1.60452e+01 2.97917e+02 3.03083e+01 5.18170e+01 6.94039e-01 0.00000e+00 2.44198e+00 1.34320e+01 7.74394e+02 1.33635e+01 7.59594e+01 3.25409e-01
1.56703e-01 -1.60386e+01 2.36403e+02 2.83199e+01 4.40226e+01 7.03177e-01 0.00000e+00 2.27298e+00 1.24516e+01 4.80168e+02 1.22048e+01 3.81376e+01 7.58219e-01
1.67010e-01 -1.59646e+01 2.68219e+02 3.16409e+01 6.32475e+01 7.39141e-01 0.00000e+00 2.06187e+00 1.22151e+01 3.87085e+02 1.12449e+01 1.69346e+01 8.73476e-01
1.51622e-01 -1.60479e+01 2.17436e+02 3.08294e+01 6.97203e+01 7.27727e-01 0.00000e+00 2.18137e+00 1.26360e+01 4.56711e+02 1.19143e+01 2.73445e+01 7.91487e-01
1.43041e-01 -1.59799e+01 2.65051e+02 2.98996e+01 5.06341e+01 7.10080e-01 0.00000e+00 2.35711e+00 1.31337e+01 6.57650e+02 1.29315e+01 5.80030e+01 4.87276e-01
1.66313e-01 -1.60023e+01 2.22980e+02 3.39897e+01 6.76284e+01 6.69796e-01 0.00000e+00 2.31713e+00 1.25291e+01 4.63194e+02 1.22882e+01 3.89289e+01 7.82432e-01
1.48554e-01 -1.60170e+01 2.32624e+02 3.16655e+01 4.40949e+01 6.74577e-01 0.00000e+00 2.44593e+00 1.28830e+01 6.06831e+02 1.28936e+01 6.05102e+01 5.64867e-01
1.46562e-01 -1.59792e+01 2.89137e+02 3.27414e+01 6.00795e+01 6.93141e-01 0.00000e+00 2.39656e+00 1.33050e+01 7.04568e+02 1.31345e+01 6.48824e+01 4.18778e-01
1.66489e-01 -1.59624e+01 2.58732e+02 3.28822e+01 4.23188e+01 7.03192e-01 0.00000e+00 2.20433e+00 1.21297e+01 4.11844e+02 1.18248e+01 2.98918e+01 8.50625e-01
1.40934e-01 -1.60076e+01 2.47592e+02 3.34707e+01 5.73833e+01 7.01604e-01 0.00000e+00 2.39370e+00 1.32243e+01 6.58901e+02 1.30171e+01 5.97036e+01 4.85404e-01
1.55282e-01 -1.60350e+01 2.92468e+02 3.09385e+01 6.93404e+01 7.27517e-01 0.00000e+00 2.19650e+00 1.29983e+01 5.83478e+02 1.23797e+01 3.80520e+01 6.01122e-01
1.57240e-01 -1.59954e+01 2.67588e+02 3.22738e+01 4.98752e+01 6.75692e-01 0.00000e+00 2.37839e+00 1.27873e+01 5.74106e+02 1.27133e+01 5.34994e+01 6.15696e-01
1.47750e-01 -1.60396e+01 2.28979e+02 2.93477e+01 5.92701e+01 6.60090e-01 0.00000e+00 2.51145e+00 1.32879e+01 7.04312e+02 1.32696e+01 7.22214e+01 4.19140e-01
1.45469e-01 -1.59956e+01 2.66804e+02 3.38296e+01 5.58914e+01 6.70111e-01 0.00000e+00 2.49008e+00 1.33250e+01 7.22995e+02 1.33093e+01 7.40137e+01 3.93029e-01
1.44334e-01 -1.60083e+01 2.81741e+02 3.18591e+01 5.44006e+01 7.19144e-01 0.00000e+00 2.31117e+00 1.31220e+01 6.42524e+02 1.28295e+01 5.34169e+01 5.10089e-01
1.49411e-01 -1.60473e+01 2.74596e+02 3.36175e+01 6.78050e+01 7.06217e-01 0.00000e+00 2.31178e+00 1.31626e+01 6.29927e+02 1.27931e+01 5.07135e+01 5.29293e-01
1.48089e-01 -1.59968e+01 2.73926e+02 2.97054e+01 5.79660e+01 7.03252e-01 0.00000e+00 2.34542e+00 1.31513e+01 6.53332e+02 1.29009e+01 5.61267e+01 4.93758e-01
1.45755e-01 -1.59944e+01 2.76144e+02 3.30842e+01 4.61422e+01 7.48328e-01 0.00000e+00 2.17927e+00 1.26827e+01 5.17910e+02 1.21768e+01 3.48829e+01 7.02248e-01
1.49577e-01 -1.60447e+01 2.80579e+02 2.97657e+01 4.76360e+01 7.39242e-01 0.00000e+00 2.19633e+00 1.27122e+01 5.32759e+02 1.22507e+01 3.70268e+01 6.79631e-01
1.53869e-01 -1.59993e+01 2.83742e+02 2.97378e+01 5.28138e+01 6.57215e-01 0.00000e+00 2.48357e+00 1.31773e+01 7.03546e+02 1.32172e+01 7.27572e+01 4.20226e-01
1.69935e-01 -1.60036e+01 2.01103e+02 3.11166e+01 4.90515e+01 5.95186e-01 0.00000e+00 2.56982e+00 1.26998e+01 6.07023e+02 1.29787e+01 7.01475e+01 5.64571e-01
1.51005e-01 -1.59968e+01 2.64183e+02 2.82870e+01 6.22724e+01 7.12282e-01 0.00000e+00 2.28334e+00 1.30531e+01 6.09523e+02 1.26485e+01 4.67687e+01 5.60702e-01
1.66644e-01 -1.60105e+01 2.45484e+02 3.10774e+01 5.48745e+01 6.68165e-01 0.00000e+00 2.33446e+00 1.25255e+01 4.93609e+02 1.23878e+01 4.33999e+01 7.38585e-01
1.45679e-01 -1.59687e+01 2.36593e+02 3.10481e+01 5.30695e+01 7.45982e-01 0.00000e+00 2.16490e+00 1.25940e+01 4.72106e+02 1.19589e+01 2.91726e+01 7.69807e-01
1.64217e-01 -1.59948e+01 2.49855e+02 2.81670e+01 4.50521e+01 6.31150e-01 0.00000e+00 2.49855e+00 1.27560e+01 6.20437e+02 1.29319e+01 6.65978e+01 5.43862e-01
1.44280e-01 -1.60211e+01 2.29527e+02 3.23469e+01 5.93502e+01 6.39790e-01 0.00000e+00 2.61679e+00 1.35314e+01 7.94951e+02 1.36357e+01 8.97962e+01 3.00279e-01
1.48261e-01 -1.60356e+01 2.03778e+02 3.33506e+01 6.92938e+01 6.79166e-01 0.00000e+00 2.41319e+00 1.30131e+01 5.69735e+02 1.28030e+01 5.20235e+01 6.22491e-01
1.66305e-01 -1.59731e+01 2.11485e+02 3.20796e+01 4.07537e+01 7.19894e-01 0.00000e+00 2.12004e+00 1.16770e+01 3.09113e+02 1.11495e+01 1.77976e+01 9.54431e-01
1.58206e-01 -1.60291e+01 2.62891e+02 3.14271e+01 4.91000e+01 6.79528e-01 0.00000e+00 2.35692e+00 1.27149e+01 5.52868e+02 1.26117e+01 5.01584e+01 6.48658e-01
1.64975e-01 -1.59640e+01 2.89117e+02 3.13482e+01 6.32468e+01 6.33081e-01 0.00000e+00 2.48019e+00 1.30709e+01 6.58589e+02 1.31046e+01 6.79580e+01 4.85870e-01
1.68932e-01 -1.59813e+01 2.33023e+02 3.33538e+01 4.20200e+01 6.74003e-01 0.00000e+00 2.29211e+00 1.21382e+01 4.22047e+02 1.20325e+01 3.59181e+01 8.37773e-01
1.51837e-01 -1.60096e+01 2.22138e+02 3.23687e+01 6.31863e+01 6.84746e-01 0.00000e+00 2.36834e+00 1.28803e+01 5.50907e+02 1.26553e+01 4.83441e+01 6.51691e-01
1.69041e-01 -1.59823e+01 2.87052e+02 3.36924e+01 5.36562e+01 6.07542e-01 0.00000e+00 2.53446e+00 1.28955e+01 6.42191e+02 1.30910e+01 7.18264e+01 5.10595e-01
1.60479e-01 -1.60289e+01 2.06481e+02 2.90361e+01 4.18474e+01 6.81382e-01 0.00000e+00 2.32537e+00 1.22737e+01 4.45839e+02 1.21692e+01 3.88201e+01 8.06407e-01
1.68329e-01 -1.60321e+01 2.35142e+02 2.95989e+01 5.21214e+01 5.83247e-01 0.00000e+00 2.62684e+00 1.29399e+01 6.98874e+02 1.32690e+01 8.35998e+01 4.26877e-01
1.42486e-01 -1.59609e+01 2.44337e+02 3.35282e+01 5.16370e+01 7.10593e-01 0.00000e+00 2.34308e+00 1.29808e+01 5.93689e+02 1.27441e+01 5.12534e+01 5.85250e-01
1.44160e-01 -1.60298e+01 2.33674e+02 3.01719e+01 5.87188e+01 6.84497e-01 0.00000e+00 2.44049e+00 1.32347e+01 6.70968e+02 1.30956e+01 6.35436e+01 4.67455e-01
1.65358e-01 -1.59693e+01 2.12833e+02 2.98970e+01 4.27189e+01 6.83193e-01 0.00000e+00 2.28279e+00 1.21340e+01 4.12935e+02 1.19765e+01 3.40397e+01 8.49269e-01
1.48340e-01 -1.60095e+01 2.36438e+02 3.11080e+01 4.12669e+01 6.34694e-01 0.00000e+00 2.60804e+00 1.31737e+01 7.40287e+02 1.34131e+01 8.62732e+01 3.69557e-01
1.65091e-01 -1.59565e+01 2.93075e+02 3.21107e+01 6.65958e+01 7.23138e-01 0.00000e+00 2.14572e+00 1.25654e+01 4.73393e+02 1.19016e+01 2.81440e+01 7.67966e-01
1.45016e-01 -1.59887e+01 2.74995e+02 2.82785e+01 5.58458e+01 7.42796e-01 0.00000e+00 2.21308e+00 1.30236e+01 6.00901e+02 1.24884e+01 4.15263e+01 5.74056e-01
1.53032e-01 -1.60034e+01 2.36989e+02 2.85302e+01 5.37256e+01 7.32854e-01 0.00000e+00 2.17184e+00 1.24888e+01 4.55592e+02 1.19008e+01 2.85834e+01 7.93038e-01
1.61763e-01 -1.59516e+01 2.25022e+02 3.03417e+01 4.37484e+01 5.99683e-01 0.00000e+00 2.62239e+00 1.28739e+01 6.92497e+02 1.32229e+01 8.30362e+01 4.36025e-01
1.47445e-01 -1.60241e+01 2.04844e+02 2.85295e+01 5.45210e+01 6.36510e-01 0.00000e+00 2.60828e+00 1.33360e+01 7.43612e+02 1.34697e+01 8.39516e+01 3.65125e-01
1.45310e-01 -1.59800e+01 2.66490e+02 2.98182e+01 4.03033e+01 6.82777e-01 0.00000e+00 2.45363e+00 1.30841e+01 6.86913e+02 1.31171e+01 6.94647e+01 4.44098e-01
1.50017e-01 -1.59509e+01 2.38016e+02 3.18974e+01 5.38806e+01 7.35983e-01 0.00000e+00 2.17488e+00 1.25089e+01 4.54752e+02 1.19297e+01 2.90271e+01 7.94200e-01
1.51644e-01 -1.60410e+01 2.61875e+02 2.90917e+01 6.67056e+01 7.14604e-01 0.00000e+00 2.26433e+00 1.30701e+01 6.04131e+02 1.25884e+01 4.42107e+01 5.69049e-01
1.45052e-01 -1.60265e+01 2.99595e+02 2.88563e+01 6.68313e+01 7.05065e-01 0.00000e+00 2.37112e+00 1.35824e+01 7.93640e+02 1.32916e+01 6.86247e+01 3.01847e-01
1.63666e-01 -1.60437e+01 2.18142e+02 2.96122e+01 5.22523e+01 6.66615e-01 0.00000e+00 2.35991e+00 1.25008e+01 4.88187e+02 1.24023e+01 4.41664e+01 7.46550e-01
1.64918e-01 -1.59762e+01 2.23169e+02 3.37085e+01 6.14660e+01 6.23546e-01 0.00000e+00 2.50285e+00 1.28864e+01 5.92939e+02 1.29633e+01 6.31263e+01 5.86415e-01
1.51209e-01 -1.60371e+01 2.89628e+02 3.27154e+01 5.69273e+01 6.82879e-01 0.00000e+00 2.40031e+00 1.31384e+01 6.63780e+02 1.30239e+01 6.23077e+01 4.78119e-01
1.56506e-01 -1.60112e+01 2.26563e+02 3.38901e+01 4.41786e+01 6.95590e-01 0.00000e+00 2.29146e+00 1.23499e+01 4.50794e+02 1.21599e+01 3.74074e+01 7.99650e-01
1.56226e-01 -1.60419e+01 2.89191e+02 3.08534e+01 6.06523e+01 6.64328e-01 0.00000e+00 2.43448e+00 1.31616e+01 6.76263e+02 1.30951e+01 6.56455e+01 4.59649e-01
1.66937e-01 -1.59572e+01 2.10876e+02 2.98344e+01 4.04413e+01 6.53383e-01 0.00000e+00 2.38841e+00 1.22882e+01 4.75947e+02 1.23458e+01 4.59022e+01 7.64305e-01
1.49584e-01 -1.59575e+01 2.72210e+02 2.82210e+01 6.95896e+01 7.02604e-01 0.00000e+00 2.33478e+00 1.33886e+01 7.13581e+02 1.30113e+01 5.76240e+01 4.06092e-01
1.42171e-01 -1.59984e+01 2.10681e+02 2.81428e+01 4.41914e+01 7.48781e-01 0.00000e+00 2.16750e+00 1.23912e+01 4.33571e+02 1.17881e+01 2.65339e+01 8.22814e-01
1.47608e-01 -1.59873e+01 2.27940e+02 3.28731e+01 6.26267e+01 7.12860e-01 0.00000e+00 2.28247e+00 1.28239e+01 5.22348e+02 1.24118e+01 4.00047e+01 6.95516e-01
1.44201e-01 -1.59686e+01 2.84997e+02 2.84081e+01 6.92701e+01 7.46384e-01 0.00000e+00 2.20573e+00 1.34479e+01 7.19252e+02 1.27447e+01 4.62691e+01 3.98200e-01
1.48743e-01 -1.59544e+01 2.87368e+02 3.23956e+01 6.44547e+01 6.69501e-01 0.00000e+00 2.47020e+00 1.34394e+01 7.53817e+02 1.33591e+01 7.46276e+01 3.51691e-01
1.55887e-01 -1.59872e+01 2.76789e+02 3.23137e+01 4.65012e+01 6.87516e-01 0.00000e+00 2.34636e+00 1.27418e+01 5.65462e+02 1.26348e+01 5.09700e+01 6.29130e-01
1.46477e-01 -1.59922e+01 2.81277e+02 3.14862e+01 4.78472e+01 7.41665e-01 0.00000e+00 2.20663e+00 1.27835e+01 5.48721e+02 1.23361e+01 3.89991e+01 6.55069e-01
1.63037e-01 -1.59615e+01 2.86631e+02 3.17404e+01 5.81745e+01 6.40734e-01 0.00000e+00 2.46747e+00 1.30035e+01 6.43722e+02 1.30418e+01 6.60155e+01 5.08273e-01
1.65470e-01 -1.59527e+01 2.67584e+02 2.93475e+01 5.61866e+01 6.51547e-01 0.00000e+00 2.41277e+00 1.28145e+01 5.85679e+02 1.27880e+01 5.65512e+01 5.97700e-01
1.63367e-01 -1.60031e+01 2.53220e+02 3.12505e+01 5.23802e+01 6.91589e-01 0.00000e+00 2.26938e+00 1.24563e+01 4.71642e+02 1.21963e+01 3.75161e+01 7.70468e-01
1.69165e-01 -1.60185e+01 2.87526e+02 3.34718e+01 6.13539e+01 6.41214e-01 0.00000e+00 2.41626e+00 1.28107e+01 5.78702e+02 1.27916e+01 5.64969e+01 6.08549e-01
1.69373e-01 -1.60426e+01 2.73620e+02 3.22652e+01 6.77483e+01 6.41849e-01 0.00000e+00 2.41124e+00 1.28754e+01 5.83177e+02 1.28024e+01 5.55767e+01 6.01590e-01
1.65975e-01 -1.60321e+01 2.70691e+02 3.29147e+01 4.56283e+01 6.03144e-01 0.00000e+00 2.57427e+00 1.28550e+01 6.64694e+02 1.31422e+01 7.71083e+01 4.76758e-01
1.50461e-01 -1.60291e+01 2.40247e+02 2.80357e+01 5.89655e+01 6.59471e-01 0.00000e+00 2.49601e+00 1.32690e+01 7.04685e+02 1.32431e+01 7.14272e+01 4.18612e-01
1.48141e-01 -1.60041e+01 2.22774e+02 3.36273e+01 6.24845e+01 6.68414e-01 0.00000e+00 2.46400e+00 1.31304e+01 6.31705e+02 1.30435e+01 6.21521e+01 5.26573e-01
1.66558e-01 -1.60290e+01 2.34866e+02 3.26780e+01 5.78560e+01 6.09014e-01 0.00000e+00 2.54541e+00 1.29340e+01 6.32027e+02 1.30957e+01 7.02805e+01 5.26081e-01
1.44553e-01 -1.60486e+01 2.45438e+02 3.21367e+01 4.15119e+01 6.63625e-01 0.00000e+00 2.52660e+00 1.31268e+01 7.01535e+02 1.32458e+01 7.58328e+01 4.23084e-01
1.45170e-01 -1.59517e+01 2.17913e+02 3.02858e+01 5.94757e+01 7.20262e-01 0.00000e+00 2.27032e+00 1.27877e+01 5.13095e+02 1.23396e+01 3.80626e+01 7.09522e-01
1.66099e-01 -1.60250e+01 2.97786e+02 3.02481e+01 6.53157e+01 7.19213e-01 0.00000e+00 2.15975e+00 1.25999e+01 4.89459e+02 1.19888e+01 3.02437e+01 7.44686e-01
1.69080e-01 -1.60214e+01 2.48481e+02 3.27118e+01 5.78116e+01 7.14199e-01 0.00000e+00 2.13595e+00 1.21073e+01 3.74754e+02 1.15137e+01 2.22013e+01 8.93857e-01
1.54557e-01 -1.60456e+01 2.60277e+02 3.08670e+01 6.29525e+01 6.74679e-01 0.00000e+00 2.40004e+00 1.30848e+01 6.32117e+02 1.29296e+01 5.81559e+01 5.25943e-01
1.42136e-01 -1.60147e+01 2.69905e+02 3.24608e+01 6.73380e+01 7.47229e-01 0.00000e+00 2.20011e+00 1.32037e+01 6.22783e+02 1.25172e+01 4.02085e+01 5.40254e-01
1.60094e-01 -1.59820e+01 2.54504e+02 2.93528e+01 6.77171e+01 7.12109e-01 0.00000e+00 2.20959e+00 1.27324e+01 5.08883e+02 1.21698e+01 3.38381e+01 7.15857e-01
1.54414e-01 -1.60010e+01 2.86596e+02 2.94554e+01 4.33515e+01 7.10344e-01 0.00000e+00 2.27958e+00 1.26966e+01 5.54778e+02 1.24807e+01 4.55944e+01 6.45701e-01
1.67695e-01 -1.60136e+01 2.17084e+02 3.00808e+01 6.64517e+01 6.55411e-01 0.00000e+00 2.36940e+00 1.26491e+01 5.04377e+02 1.24953e+01 4.52872e+01 7.22603e-01
1.68571e-01 -1.59907e+01 2.11830e+02 2.88109e+01 6.14443e+01 5.83154e-01 0.00000e+00 2.62457e+00 1.31104e+01 7.02038e+02 1.33491e+01 8.24579e+01 4.22369e-01
1.52324e-01 -1.60020e+01 2.00922e+02 2.89673e+01 4.23065e+01 6.97837e-01 0.00000e+00 2.31600e+00 1.23578e+01 4.51295e+02 1.21840e+01 3.80798e+01 7.98962e-01
1.52838e-01 -1.60346e+01 2.31507e+02 2.95294e+01 4.52787e+01 6.32567e-01 0.00000e+00 2.57925e+00 1.30999e+01 7.05466e+02 1.32990e+01 8.00726e+01 4.17507e-01
1.42763e-01 -1.60176e+01 2.83144e+02 3.39004e+01 4.33148e+01 7.27372e-01 0.00000e+00 2.29049e+00 1.29221e+01 6.02669e+02 1.26767e+01 5.01246e+01 5.71315e-01
1.56127e-01 -1.60340e+01 2.05162e+02 3.30801e+01 6.40305e+01 5.95417e-01 0.00000e+00 2.67401e+00 1.34046e+01 7.68546e+02 1.36218e+01 9.23707e+01 3.32767e-01
1.43107e-01 -1.60219e+01 2.87763e+02 3.25759e+01 6.23593e+01 7.18962e-01 0.00000e+00 2.32006e+00 1.33295e+01 6.92090e+02 1.29826e+01 5.69592e+01 4.36611e-01
1.52308e-01 -1.60199e+01 2.37532e+02 3.04475e+01 5.49999e+01 7.26375e-01 0.00000e+00 2.20058e+00 1.25395e+01 4.66766e+02 1.20268e+01 3.13933e+01 7.77396e-01
1.52892e-01 -1.59961e+01 2.18714e+02 2.92445e+01 5.38511e+01 7.07072e-01 0.00000e+00 2.27326e+00 1.25491e+01 4.74369e+02 1.22068e+01 3.64960e+01 7.66569e-01
1.41932e-01 -1.60329e+01 2.51433e+02 3.31371e+01 4.39192e+01 7.40906e-01 0.00000e+00 2.22455e+00 1.27107e+01 5.24515e+02 1.22999e+01 3.83265e+01 6.92221e-01
1.43309e-01 -1.60108e+01 2.55547e+02 3.27417e+01 5.07577e+01 6.58551e-01 0.00000e+00 2.55636e+00 1.33810e+01 7.63870e+02 1.34718e+01 8.34990e+01 3.38713e-01
1.46841e-01 -1.60328e+01 2.53025e+02 3.22250e+01 6.38764e+01 7.44160e-01 0.00000e+00 2.16798e+00 1.28451e+01 5.22411e+02 1.21309e+01 3.16879e+01 6.95421e-01
1.48790e-01 -1.59892e+01 2.74900e+02 3.25191e+01 6.03302e+01 7.30326e-01 0.00000e+00 2.22451e+00 1.29222e+01 5.63565e+02 1.24215e+01 3.99546e+01 6.32075e-01
1.65737e-01 -1.59705e+01 2.58114e+02 3.36695e+01 6.72171e+01 7.13940e-01 0.00000e+00 2.15815e+00 1.23980e+01 4.25486e+02 1.17766e+01 2.59947e+01 8.33357e-01
1.62692e-01 -1.60396e+01 2.48324e+02 3.28583e+01 6.27039e+01 5.77332e-01 0.00000e+00 2.68351e+00 1.33574e+01 7.83302e+02 1.36361e+01 9.62365e+01 3.14379e-01
1.67571e-01 -1.60341e+01 2.52201e+02 3.09697e+01 6.52934e+01 6.92755e-01 0.00000e+00 2.23201e+00 1.24933e+01 4.59661e+02 1.20771e+01 3.31473e+01 7.87381e-01
1.67852e-01 -1.60025e+01 2.33626e+02 2.93284e+01 6.21170e+01 5.89604e-01 0.00000e+00 2.60837e+00 1.31397e+01 7.04869e+02 1.33512e+01 8.17714e+01 4.18352e-01
1.69741e-01 -1.60445e+01 2.00644e+02 3.18360e+01 6.83494e+01 6.33781e-01 0.00000e+00 2.43009e+00 1.26875e+01 5.18185e+02 1.26443e+01 5.06350e+01 7.01832e-01
1.46194e-01 -1.60147e+01 2.94101e+02 3.29437e+01 6.03024e+01 6.98524e-01 0.00000e+00 2.37930e+00 1.33077e+01 7.02091e+02 1.31070e+01 6.34294e+01 4.22293e-01
1.55385e-01 -1.59829e+01 2.74038e+02 3.15972e+01 6.60050e+01 6.65413e-01 0.00000e+00 2.43051e+00 1.32041e+01 6.72361e+02 1.30873e+01 6.40180e+01 4.65397e-01
1.62041e-01 -1.60076e+01 2.09193e+02 2.87644e+01 5.19991e+01 6.72509e-01 0.00000e+00 2.34859e+00 1.24675e+01 4.75418e+02 1.23397e+01 4.21268e+01 7.65065e-01
1.41216e-01 -1.60409e+01 2.81616e+02 3.05675e+01 5.20104e+01 6.99757e-01 0.00000e+00 2.41925e+00 1.33599e+01 7.39306e+02 1.32455e+01 7.03089e+01 3.70870e-01
1.64054e-01 -1.59590e+01 2.53759e+02 3.01717e+01 6.98596e+01 6.15852e-01 0.00000e+00 2.54515e+00 1.32472e+01 7.03919e+02 1.33109e+01 7.57818e+01 4.19698e-01
1.61418e-01 -1.60151e+01 2.50765e+02 3.35791e+01 6.02960e+01 6.03378e-01 0.00000e+00 2.60414e+00 1.32041e+01 7.14963e+02 1.33972e+01 8.27460e+01 4.04163e-01
1.57194e-01 -1.60333e+01 2.53266e+02 3.31193e+01 5.59488e+01 7.22060e-01 0.00000e+00 2.18619e+00 1.24530e+01 4.49065e+02 1.19451e+01 2.99071e+01 8.02016e-01
1.66884e-01 -1.60047e+01 2.57453e+02 3.19559e+01 5.14380e+01 7.37299e-01 0.00000e+00 2.06725e+00 1.19861e+01 3.54531e+02 1.11575e+01 1.65682e+01 9.14061e-01
1.51358e-01 -1.60329e+01 2.00601e+02 2.84394e+01 4.64703e+01 6.74807e-01 0.00000e+00 2.42184e+00 1.26927e+01 5.39147e+02 1.26559e+01 5.19337e+01 6.69828e-01
1.59923e-01 -1.59570e+01 2.83446e+02 2.88186e+01 4.29943e+01 7.17909e-01 0.00000e+00 2.21124e+00 1.24441e+01 4.87394e+02 1.21129e+01 3.56453e+01 7.47710e-01
1.68387e-01 -1.59512e+01 2.18911e+02 3.07024e+01 5.85395e+01 6.32148e-01 0.00000e+00 2.45224e+00 1.27066e+01 5.47760e+02 1.27406e+01 5.54958e+01 6.56553e-01
1.52700e-01 -1.59897e+01 2.12283e+02 3.14504e+01 4.85482e+01 6.15209e-01 0.00000e+00 2.63890e+00 1.31818e+01 7.31202e+02 1.34367e+01 8.69519e+01 3.81802e-01
1.45269e-01 -1.59778e+01 2.57867e+02 2.92067e+01 4.15885e+01 7.00428e-01 0.00000e+00 2.38023e+00 1.29587e+01 6.30842e+02 1.28678e+01 5.83734e+01 5.27893e-01
1.41354e-01 -1.60418e+01 2.65695e+02 3.31595e+01 6.45593e+01 7.25538e-01 0.00000e+00 2.29437e+00 1.32765e+01 6.56126e+02 1.28370e+01 5.09896e+01 4.89561e-01
1.41839e-01 -1.59861e+01 2.51429e+02 3.29085e+01 6.72951e+01 7.43950e-01 0.00000e+00 2.20359e+00 1.31028e+01 5.83997e+02 1.24162e+01 3.76640e+01 6.00314e-01
1.58616e-01 -1.59831e+01 2.77678e+02 2.99358e+01 5.83691e+01 7.25201e-01 0.00000e+00 2.18141e+00 1.26251e+01 4.96339e+02 1.20829e+01 3.25406e+01 7.34553e-01
1.68305e-01 -1.59867e+01 2.96177e+02 2.92349e+01 6.87222e+01 5.81131e-01 0.00000e+00 2.63622e+00 1.33715e+01 7.86321e+02 1.35902e+01 9.26949e+01 3.10688e-01
1.42444e-01 -1.59973e+01 2.21212e+02 2.81439e+01 6.57894e+01 7.36981e-01 0.00000e+00 2.21752e+00 1.30129e+01 5.58958e+02 1.23123e+01 3.53305e+01 6.39224e-01
1.64876e-01 -1.59651e+01 2.31032e+02 2.83229e+01 6.66649e+01 7.24498e-01 0.00000e+00 2.11738e+00 1.23227e+01 4.02966e+02 1.15050e+01 2.08003e+01 8.61488e-01
1.44091e-01 -1.59979e+01 2.20735e+02 3.20736e+01 4.39866e+01 7.00400e-01 0.00000e+00 2.37002e+00 1.27520e+01 5.48789e+02 1.26205e+01 4.95580e+01 6.54965e-01
1.42903e-01 -1.59799e+01 2.89881e+02 3.39714e+01 6.01780e+01 7.39738e-01 0.00000e+00 2.23689e+00 1.31433e+01 6.25464e+02 1.26470e+01 4.55323e+01 5.36135e-01
1.63483e-01 -1.59585e+01 2.97519e+02 3.14988e+01 4.06067e+01 7.34045e-01 0.00000e+00 2.12734e+00 1.21885e+01 4.24810e+02 1.16758e+01 2.59168e+01 8.34228e-01
1.48771e-01 -1.60467e+01 2.02024e+02 3.03735e+01 4.21217e+01 6.66858e-01 0.00000e+00 2.47339e+00 1.27656e+01 5.76619e+02 1.28282e+01 5.92259e+01 6.11788e-01
1.49700e-01 -1.60074e+01 2.17779e+02 3.30689e+01 5.23392e+01 7.15076e-01 0.00000e+00 2.25557e+00 1.24817e+01 4.52045e+02 1.21137e+01 3.40961e+01 7.97932e-01
1.55343e-01 -1.59788e+01 2.90258e+02 3.18571e+01 4.31816e+01 7.49184e-01 0.00000e+00 2.11885e+00 1.23634e+01 4.50869e+02 1.17550e+01 2.64208e+01 7.99546e-01
1.54267e-01 -1.59503e+01 2.83802e+02 3.21360e+01 4.30160e+01 6.14691e-01 0.00000e+00 2.63299e+00 1.32000e+01 7.78462e+02 1.35071e+01 9.33585e+01 3.20346e-01
1.52361e-01 -1.60455e+01 2.02742e+02 3.04499e+01 6.25646e+01 7.15473e-01 0.00000e+00 2.22824e+00 1.24289e+01 4.19657e+02 1.19270e+01 2.90075e+01 8.40818e-01
1.54922e-01 -1.59804e+01 2.14881e+02 3.12359e+01 5.63974e+01 7.33015e-01 0.00000e+00 2.13835e+00 1.21880e+01 3.75830e+02 1.15099e+01 2.14497e+01 8.92686e-01
1.41528e-01 -1.59611e+01 2.50262e+02 3.24871e+01 6.50862e+01 7.12912e-01 0.00000e+00 2.34062e+00 1.32927e+01 6.60842e+02 1.29281e+01 5.44435e+01 4.82501e-01
1.53194e-01 -1.59965e+01 2.01645e+02 3.05154e+01 6.25974e+01 6.63629e-01 0.00000e+00 2.44483e+00 1.29286e+01 5.73736e+02 1.28365e+01 5.54321e+01 6.16272e-01
1.55601e-01 -1.59536e+01 2.37535e+02 3.02764e+01 6.71226e+01 6.92178e-01 0.00000e+00 2.31550e+00 1.28956e+01 5.53962e+02 1.25529e+01 4.44990e+01 6.46964e-01
1.62351e-01 -1.59747e+01 2.56643e+02 3.22406e+01 6.03902e+01 6.80062e-01 0.00000e+00 2.31819e+00 1.26840e+01 5.19060e+02 1.24596e+01 4.38784e+01 7.00506e-01
1.46141e-01 -1.60276e+01 2.15721e+02 3.22283e+01 6.87980e+01 7.01578e-01 0.00000e+00 2.33764e+00 1.30057e+01 5.61150e+02 1.26324e+01 4.55217e+01 6.35823e-01
1.62022e-01 -1.60304e+01 2.97594e+02 3.30241e+01 5.38467e+01 5.95940e-01 0.00000e+00 2.63067e+00 1.32202e+01 7.60981e+02 1.34965e+01 9.08588e+01 3.42416e-01
1.69842e-01 -1.59826e+01 2.25885e+02 3.17580e+01 4.49103e+01 6.66775e-01 0.00000e+00 2.31453e+00 1.21992e+01 4.33568e+02 1.21162e+01 3.79281e+01 8.22817e-01
1.60537e-01 -1.60448e+01 2.79355e+02 3.37224e+01 6.89177e+01 7.27749e-01 0.00000e+00 2.14755e+00 1.26318e+01 4.77978e+02 1.19268e+01 2.81213e+01 7.61382e-01
1.68853e-01 -1.59686e+01 2.72644e+02 3.00925e+01 6.96202e+01 6.81543e-01 0.00000e+00 2.27302e+00 1.27176e+01 5.22217e+02 1.23642e+01 4.01972e+01 6.95716e-01
1.51901e-01 -1.60179e+01 2.30698e+02 2.81460e+01 5.99903e+01 6.45331e-01 0.00000e+00 2.53768e+00 1.32960e+01 7.17674e+02 1.33287e+01 7.58112e+01 4.00389e-01
1.55191e-01 -1.59956e+01 2.21445e+02 2.84995e+01 5.88560e+01 6.52320e-01 0.00000e+00 2.48184e+00 1.30540e+01 6.35212e+02 1.30396e+01 6.41573e+01 5.21217e-01
1.55345e-01 -1.59551e+01 2.95907e+02 2.82718e+01 4.74847e+01 6.63133e-01 0.00000e+00 2.45716e+00 1.30684e+01 6.86355e+02 1.31194e+01 7.00672e+01 4.44908e-01
1.64436e-01 -1.59985e+01 2.51908e+02 3.26507e+01 6.86619e+01 5.72116e-01 0.00000e+00 2.68617e+00 1.34284e+01 7.95448e+02 1.36837e+01 9.73296e+01 2.99686e-01
1.41388e-01 -1.60336e+01 2.85562e+02 3.12796e+01 6.50140e+01 7.43798e-01 0.00000e+00 2.23291e+00 1.33298e+01 6.77353e+02 1.27500e+01 4.73895e+01 4.58048e-01
1.69055e-01 -1.59813e+01 2.24531e+02 3.26263e+01 4.93370e+01 6.21199e-01 0.00000e+00 2.48477e+00 1.26167e+01 5.53644e+02 1.27673e+01 5.92863e+01 6.47457e-01
1.42354e-01 -1.59753e+01 2.69404e+02 3.32890e+01 6.66411e+01 7.40566e-01 0.00000e+00 2.22492e+00 1.31938e+01 6.22173e+02 1.25882e+01 4.26158e+01 5.41190e-01
1.54748e-01 -1.60017e+01 2.51947e+02 2.91202e+01 6.49338e+01 7.40201e-01 0.00000e+00 2.13212e+00 1.26773e+01 4.85808e+02 1.18631e+01 2.63795e+01 7.50026e-01
1.52693e-01 -1.60243e+01 2.03093e+02 2.91566e+01 6.83834e+01 6.12254e-01 0.00000e+00 2.64992e+00 1.35349e+01 7.96891e+02 1.36628e+01 9.15935e+01 2.97967e-01
1.63117e-01 -1.60331e+01 2.62776e+02 3.11927e+01 4.81619e+01 6.34090e-01 0.00000e+00 2.49055e+00 1.28374e+01 6.20891e+02 1.29691e+01 6.60690e+01 5.43164e-01
1.54631e-01 -1.59679e+01 2.33564e+02 2.91126e+01 6.88591e+01 7.01240e-01 0.00000e+00 2.28502e+00 1.29170e+01 5.52741e+02 1.24728e+01 4.13928e+01 6.48854e-01
1.55678e-01 -1.59985e+01 2.35632e+02 3.06177e+01 6.82976e+01 6.68008e-01 0.00000e+00 2.41107e+00 1.30768e+01 6.16410e+02 1.29003e+01 5.64472e+01 5.50066e-01
1.52174e-01 -1.59550e+01 2.29061e+02 3.01416e+01 5.44874e+01 6.39036e-01 0.00000e+00 2.55680e+00 1.31960e+01 7.00583e+02 1.33034e+01 7.68396e+01 4.24439e-01
1.40631e-01 -1.59960e+01 2.44271e+02 3.02998e+01 5.06623e+01 7.36665e-01 0.00000e+00 2.25211e+00 1.29099e+01 5.66885e+02 1.24807e+01 4.21597e+01 6.26919e-01
1.44848e-01 -1.60359e+01 2.24334e+02 3.12275e+01 5.86210e+01 6.70132e-01 0.00000e+00 2.49070e+00 1.32484e+01 6.78829e+02 1.31923e+01 6.82237e+01 4.55885e-01
1.49808e-01 -1.59875e+01 2.00530e+02 3.22883e+01 5.76984e+01 7.04879e-01 0.00000e+00 2.29381e+00 1.25024e+01 4.46562e+02 1.21801e+01 3.55227e+01 8.05425e-01
1.62310e-01 -1.60395e+01 2.60746e+02 3.02076e+01 6.89665e+01 6.03787e-01 0.00000e+00 2.60183e+00 1.33830e+01 7.63521e+02 1.35167e+01 8.61350e+01 3.39160e-01
1.67384e-01 -1.59976e+01 2.44232e+02 3.24615e+01 6.42099e+01 6.73522e-01 0.00000e+00 2.30330e+00 1.25537e+01 4.80691e+02 1.23055e+01 3.96571e+01 7.57461e-01
1.64345e-01 -1.59609e+01 2.82042e+02 3.05159e+01 6.45837e+01 7.11897e-01 0.00000e+00 2.19234e+00 1.26212e+01 4.93013e+02 1.20940e+01 3.28033e+01 7.39463e-01
1.45696e-01 -1.59803e+01 2.80169e+02 2.85837e+01 4.95841e+01 7.10236e-01 0.00000e+00 2.34468e+00 1.31161e+01 6.60496e+02 1.29174e+01 5.79186e+01 4.83019e-01
1.63196e-01 -1.60382e+01 2.20444e+02 2.93067e+01 5.34779e+01 6.40791e-01 0.00000e+00 2.46294e+00 1.27669e+01 5.72398e+02 1.28146e+01 5.83915e+01 6.18352e-01
1.66562e-01 -1.59968e+01 2.41843e+02 3.33294e+01 4.78156e+01 7.38118e-01 0.00000e+00 2.05530e+00 1.18151e+01 3.22872e+02 1.09599e+01 1.42781e+01 9.20497e-01
1.40497e-01 -1.60291e+01 2.37323e+02 3.13944e+01 4.00125e+01 7.47730e-01 0.00000e+00 2.20154e+00 1.25936e+01 4.97650e+02 1.21387e+01 3.45226e+01 7.32611e-01
1.66683e-01 -1.59662e+01 2.91473e+02 2.80091e+01 5.01417e+01 6.48026e-01 0.00000e+00 2.42543e+00 1.27874e+01 6.06051e+02 1.28364e+01 6.03312e+01 5.66076e-01
1.43036e-01 -1.59882e+01 2.22074e+02 2.91070e+01 4.39723e+01 6.39613e-01 0.00000e+00 2.63897e+00 1.33739e+01 7.94963e+02 1.35915e+01 9.29875e+01 3.00264e-01
1.51438e-01 -1.60059e+01 2.91605e+02 2.87043e+01 6.52283e+01 6.86107e-01 0.00000e+00 2.39250e+00 1.33601e+01 7.25513e+02 1.31556e+01 6.52726e+01 3.89569e-01
1.68618e-01 -1.59872e+01 2.65509e+02 3.22948e+01 6.24612e+01 6.12129e-01 0.00000e+00 2.52147e+00 1.29936e+01 6.43373e+02 1.31070e+01 6.96520e+01 5.08802e-01
1.43638e-01 -1.59588e+01 2.43298e+02 2.88501e+01 4.75547e+01 6.80680e-01 0.00000e+00 2.47016e+00 1.31916e+01 6.94472e+02 1.31748e+01 6.96341e+01 4.33183e-01
1.50719e-01 -1.60184e+01 2.22723e+02 3.14367e+01 5.33072e+01 7.10747e-01 0.00000e+00 2.27133e+00 1.25696e+01 4.77149e+02 1.22257e+01 3.68330e+01 7.62576e-01
1.45583e-01 -1.59898e+01 2.47498e+02 3.13994e+01 5.03716e+01 6.89006e-01 0.00000e+00 2.41399e+00 1.30607e+01 6.38077e+02 1.29628e+01 6.04621e+01 5.16849e-01
1.68234e-01 -1.60460e+01 2.05836e+02 2.80769e+01 6.43791e+01 5.77393e-01 0.00000e+00 2.64725e+00 1.32075e+01 7.30258e+02 1.34496e+01 8.67165e+01 3.83086e-01
1.69817e-01 -1.59918e+01 2.51008e+02 3.27204e+01 5.19790e+01 5.96864e-01 0.00000e+00 2.56399e+00 1.28472e+01 6.38340e+02 1.30922e+01 7.32121e+01 5.16450e-01
1.47710e-01 -1.60146e+01 2.54669e+02 3.34306e+01 6.77001e+01 6.63858e-01 0.00000e+00 2.49070e+00 1.34249e+01 7.29446e+02 1.33369e+01 7.28562e+01 3.84192e-01
1.60284e-01 -1.60093e+01 2.37555e+02 2.83180e+01 6.95118e+01 7.39800e-01 0.00000e+00 2.08627e+00 1.25239e+01 4.40996e+02 1.14846e+01 1.95677e+01 8.12940e-01
1.54863e-01 -1.59676e+01 2.30745e+02 2.94762e+01 6.09216e+01 6.29035e-01 0.00000e+00 2.57229e+00 1.32947e+01 7.25164e+02 1.33907e+01 7.97910e+01 3.90047e-01
1.52069e-01 -1.60487e+01 2.55673e+02 3.28869e+01 4.03735e+01 6.25414e-01 0.00000e+00 2.60869e+00 1.31044e+01 7.34082e+02 1.33803e+01 8.63721e+01 3.77900e-01
1.45680e-01 -1.60163e+01 2.02730e+02 2.85780e+01 4.73481e+01 7.29779e-01 0.00000e+00 2.22218e+00 1.23648e+01 4.26180e+02 1.19081e+01 2.94876e+01 8.32461e-01
1.67635e-01 -1.60274e+01 2.94333e+02 3.25407e+01 5.08235e+01 6.92088e-01 0.00000e+00 2.24892e+00 1.24336e+01 4.78026e+02 1.21804e+01 3.75752e+01 7.61312e-01
1.40516e-01 -1.60277e+01 2.92521e+02 2.99691e+01 5.43670e+01 7.15398e-01 0.00000e+00 2.36661e+00 1.33912e+01 7.40360e+02 1.31755e+01 6.59960e+01 3.69460e-01
1.61399e-01 -1.59798e+01 2.36416e+02 3.19138e+01 6.65324e+01 6.99669e-01 0.00000e+00 2.23965e+00 1.25607e+01 4.64314e+02 1.21161e+01 3.34437e+01 7.80856e-01
1.69450e-01 -1.59799e+01 2.25448e+02 2.80169e+01 5.47579e+01 6.30350e-01 0.00000e+00 2.45807e+00 1.27017e+01 5.63432e+02 1.27665e+01 5.74822e+01 6.32282e-01
1.41023e-01 -1.60411e+01 2.10303e+02 3.02730e+01 6.48600e+01 7.31469e-01 0.00000e+00 2.24465e+00 1.28801e+01 5.16106e+02 1.22781e+01 3.50494e+01 7.04977e-01
1.60055e-01 -1.59678e+01 2.08662e+02 3.12419e+01 4.91476e+01 7.40539e-01 0.00000e+00 2.06853e+00 1.17677e+01 3.04198e+02 1.09248e+01 1.38044e+01 9.57798e-01
1.66508e-01 -1.59520e+01 2.35189e+02 3.18448e+01 5.41907e+01 6.65737e-01 0.00000e+00 2.34141e+00 1.24787e+01 4.82236e+02 1.23615e+01 4.29076e+01 7.55223e-01
1.63313e-01 -1.59753e+01 2.16325e+02 2.94250e+01 6.18236e+01 7.35358e-01 0.00000e+00 2.07303e+00 1.20113e+01 3.36199e+02 1.10730e+01 1.49274e+01 9.32148e-01
1.54698e-01 -1.59891e+01 2.64174e+02 2.97798e+01 4.35857e+01 6.31712e-01 0.00000e+00 2.57068e+00 1.30914e+01 7.22737e+02 1.33135e+01 8.21239e+01 3.93385e-01
1.49107e-01 -1.59573e+01 2.10491e+02 3.02694e+01 5.24233e+01 6.42682e-01 0.00000e+00 2.56698e+00 1.31758e+01 6.90804e+02 1.32905e+01 7.62519e+01 4.38466e-01
1.68667e-01 -1.59682e+01 2.24362e+02 3.17620e+01 5.77307e+01 5.86986e-01 0.00000e+00 2.60555e+00 1.29990e+01 6.70718e+02 1.32473e+01 7.87021e+01 4.67824e-01
1.52330e-01 -1.60371e+01 2.82040e+02 3.23492e+01 5.83265e+01 6.67412e-01 0.00000e+00 2.44942e+00 1.31947e+01 6.85112e+02 1.31473e+01 6.77475e+01 4.46713e-01
1.51791e-01 -1.60242e+01 2.94867e+02 3.22983e+01 6.51465e+01 7.25457e-01 0.00000e+00 2.22982e+00 1.30226e+01 5.95588e+02 1.25195e+01 4.24026e+01 5.82300e-01
1.59486e-01 -1.60410e+01 2.97144e+02 3.23924e+01 6.44964e+01 7.45059e-01 0.00000e+00 2.10115e+00 1.25963e+01 4.75535e+02 1.17534e+01 2.45851e+01 7.64896e-01
1.61876e-01 -1.60342e+01 2.16361e+02 2.91311e+01 6.92232e+01 6.06335e-01 0.00000e+00 2.59547e+00 1.33043e+01 7.23606e+02 1.34158e+01 8.07937e+01 3.92188e-01
1.43942e-01 -1.59507e+01 2.16502e+02 3.16797e+01 5.86992e+01 7.01960e-01 0.00000e+00 2.35933e+00 1.29446e+01 5.63155e+02 1.26772e+01 4.83518e+01 6.32712e-01
1.53380e-01 -1.59676e+01 2.10495e+02 3.02209e+01 4.19682e+01 6.05678e-01 0.00000e+00 2.67151e+00 1.30997e+01 7.52595e+02 1.34525e+01 9.24928e+01 3.53286e-01
1.54644e-01 -1.60332e+01 2.67843e+02 3.39263e+01 6.28988e+01 7.29529e-01 0.00000e+00 2.17737e+00 1.26699e+01 4.90053e+02 1.20677e+01 3.14092e+01 7.43815e-01
1.67321e-01 -1.60092e+01 2.56578e+02 2.92534e+01 6.45281e+01 7.10101e-01 0.00000e+00 2.17106e+00 1.24342e+01 4.43513e+02 1.18519e+01 2.77516e+01 8.09554e-01
1.51748e-01 -1.60449e+01 2.84826e+02 3.11339e+01 5.42614e+01 7.47897e-01 0.00000e+00 2.14309e+00 1.26624e+01 5.03136e+02 1.20104e+01 3.03469e+01 7.24457e-01
1.62415e-01 -1.59906e+01 2.65230e+02 3.24476e+01 4.26866e+01 6.62065e-01 0.00000e+00 2.39207e+00 1.25886e+01 5.44960e+02 1.26127e+01 5.27158e+01 6.60875e-01
1.69587e-01 -1.59906e+01 2.76678e+02 2.88206e+01 6.31066e+01 7.34003e-01 0.00000e+00 2.07550e+00 1.22846e+01 4.10167e+02 1.13819e+01 1.90351e+01 8.52699e-01
1.54424e-01 -1.59951e+01 2.54425e+02 3.14439e+01 6.29510e+01 7.18340e-01 0.00000e+00 2.22239e+00 1.27412e+01 5.12018e+02 1.22360e+01 3.56309e+01 7.11145e-01
1.42072e-01 -1.59837e+01 2.73777e+02 3.23529e+01 4.90478e+01 7.08251e-01 0.00000e+00 2.37163e+00 1.31551e+01 6.67298e+02 1.29935e+01 6.06341e+01 4.72889e-01
1.41985e-01 -1.59512e+01 2.28058e+02 3.38134e+01 4.45189e+01 6.74419e-01 0.00000e+00 2.49760e+00 1.30757e+01 6.59138e+02 1.31241e+01 6.88257e+01 4.85049e-01
1.57670e-01 -1.60055e+01 2.69196e+02 2.83181e+01 5.16060e+01 6.23316e-01 0.00000e+00 2.57919e+00 1.32111e+01 7.44604e+02 1.34005e+01 8.42073e+01 3.63808e-01
1.54362e-01 -1.59558e+01 2.57696e+02 3.37375e+01 4.84565e+01 6.66963e-01 0.00000e+00 2.42962e+00 1.28671e+01 6.00046e+02 1.28665e+01 5.93733e+01 5.75381e-01
1.47214e-01 -1.60259e+01 2.01337e+02 3.32623e+01 5.54115e+01 7.05767e-01 0.00000e+00 2.30942e+00 1.25410e+01 4.58759e+02 1.22542e+01 3.75302e+01 7.88639e-01
1.57955e-01 -1.59662e+01 2.76817e+02 3.36151e+01 4.08666e+01 7.44295e-01 0.00000e+00 2.10943e+00 1.21770e+01 4.10469e+02 1.15697e+01 2.34253e+01 8.52328e-01
1.61955e-01 -1.60122e+01 2.96163e+02 3.19480e+01 6.59332e+01 6.01259e-01 0.00000e+00 2.61333e+00 1.33966e+01 7.82589e+02 1.35735e+01 9.02394e+01 3.15254e-01
1.44962e-01 -1.60116e+01 2.43356e+02 3.39135e+01 5.45314e+01 7.13275e-01 0.00000e+00 2.30908e+00 1.28889e+01 5.59274e+02 1.25847e+01 4.58762e+01 6.38734e-01
1.57972e-01 -1.60117e+01 2.81304e+02 3.25734e+01 4.09372e+01 6.24730e-01 0.00000e+00 2.56535e+00 1.29663e+01 6.97340e+02 1.32272e+01 8.00381e+01 4.29070e-01
1.51790e-01 -1.59814e+01 2.08273e+02 3.19706e+01 4.49661e+01 6.52355e-01 0.00000e+00 2.50404e+00 1.28379e+01 5.98722e+02 1.29446e+01 6.38271e+01 5.77437e-01
1.63353e-01 -1.59577e+01 2.01289e+02 2.85787e+01 4.80416e+01 7.47300e-01 0.00000e+00 2.01605e+00 1.15398e+01 2.65696e+02 1.03657e+01 8.31780e+00 7.02628e-01
1.65270e-01 -1.60090e+01 2.32048e+02 2.85308e+01 5.48329e+01 7.46276e-01 0.00000e+00 2.02983e+00 1.19115e+01 3.29218e+02 1.07827e+01 1.16987e+01 7.79633e-01
1.67651e-01 -1.60268e+01 2.84940e+02 3.23731e+01 6.04021e+01 5.98383e-01 0.00000e+00 2.57729e+00 1.31098e+01 6.99776e+02 1.33065e+01 7.97884e+01 4.25590e-01
1.51940e-01 -1.60031e+01 2.73384e+02 3.11894e+01 5.72298e+01 6.71845e-01 0.00000e+00 2.43622e+00 1.31564e+01 6.72545e+02 1.30891e+01 6.53666e+01 4.65125e-01
1.43613e-01 -1.59918e+01 2.06752e+02 3.30526e+01 6.82374e+01 6.96693e-01 0.00000e+00 2.37677e+00 1.30443e+01 5.69165e+02 1.27385e+01 4.88978e+01 6.23378e-01
1.60665e-01 -1.60190e+01 2.03960e+02 3.35806e+01 6.36247e+01 6.91141e-01 0.00000e+00 2.26900e+00 1.23357e+01 4.09514e+02 1.20046e+01 3.18172e+01 8.53505e-01
1.57949e-01 -1.60111e+01 2.60454e+02 3.03884e+01 4.95116e+01 6.53942e-01 0.00000e+00 2.45841e+00 1.29161e+01 6.26074e+02 1.29613e+01 6.36734e+01 5.35198e-01
1.54350e-01 -1.60072e+01 2.28002e+02 2.83008e+01 5.39284e+01 7.16981e-01 0.00000e+00 2.22546e+00 1.25076e+01 4.63633e+02 1.20620e+01 3.26720e+01 7.81814e-01
1.60238e-01 -1.59784e+01 2.17455e+02 3.00984e+01 6.83751e+01 5.97117e-01 0.00000e+00 2.63967e+00 1.33969e+01 7.63317e+02 1.35625e+01 8.85296e+01 3.39422e-01
1.64171e-01 -1.59823e+01 2.88132e+02 3.12056e+01 4.65602e+01 6.07116e-01 0.00000e+00 2.58026e+00 1.29612e+01 6.98211e+02 1.32423e+01 8.12893e+01 4.27825e-01
1.67041e-01 -1.60466e+01 2.60630e+02 2.85324e+01 4.83367e+01 6.04482e-01 0.00000e+00 2.57009e+00 1.28583e+01 6.75930e+02 1.31389e+01 7.74467e+01 4.60139e-01
1.49590e-01 -1.59574e+01 2.02838e+02 3.21894e+01 6.07427e+01 6.13100e-01 0.00000e+00 2.66955e+00 1.34708e+01 7.85367e+02 1.36607e+01 9.32407e+01 3.11852e-01
1.65705e-01 -1.59876e+01 2.42381e+02 2.92728e+01 5.78848e+01 6.67841e-01 0.00000e+00 2.34456e+00 1.26243e+01 5.15025e+02 1.24706e+01 4.52326e+01 7.06611e-01
1.54908e-01 -1.60241e+01 2.30531e+02 3.11965e+01 4.15024e+01 6.83417e-01 0.00000e+00 2.36031e+00 1.25407e+01 5.15427e+02 1.24737e+01 4.70377e+01 7.06003e-01
1.66287e-01 -1.60240e+01 2.39014e+02 3.15666e+01 4.25355e+01 7.22092e-01 0.00000e+00 2.12476e+00 1.19060e+01 3.54252e+02 1.13693e+01 2.07712e+01 9.15131e-01
1.51565e-01 -1.60300e+01 2.84491e+02 3.13298e+01 5.22734e+01 6.88503e-01 0.00000e+00 2.37844e+00 1.30238e+01 6.37089e+02 1.29059e+01 5.87367e+01 5.18355e-01
1.40094e-01 -1.60215e+01 2.09459e+02 3.22292e+01 4.68892e+01 7.47536e-01 0.00000e+00 2.18005e+00 1.24147e+01 4.28005e+02 1.18326e+01 2.71471e+01 8.30096e-01
1.53813e-01 -1.59957e+01 2.76947e+02 3.27169e+01 4.30720e+01 6.71722e-01 0.00000e+00 2.42317e+00 1.28611e+01 6.16990e+02 1.28885e+01 6.13001e+01 5.49172e-01
1.54673e-01 -1.59926e+01 2.83253e+02 3.06438e+01 5.92404e+01 6.60505e-01 0.00000e+00 2.46084e+00 1.32062e+01 6.94433e+02 1.31771e+01 6.93021e+01 4.33239e-01
1.66500e-01 -1.60473e+01 2.56483e+02 2.99220e+01 6.50719e+01 7.45847e-01 0.00000e+00 2.03349e+00 1.21971e+01 3.77585e+02 1.09956e+01 1.34616e+01 7.64388e-01
1.57993e-01 -1.59706e+01 2.59086e+02 3.33556e+01 4.41298e+01 7.29838e-01 0.00000e+00 2.15592e+00 1.22358e+01 4.18819e+02 1.17459e+01 2.68759e+01 8.41881e-01
1.51057e-01 -1.60116e+01 2.82228e+02 3.04286e+01 5.34675e+01 7.35922e-01 0.00000e+00 2.19605e+00 1.27650e+01 5.36392e+02 1.22635e+01 3.67399e+01 6.74060e-01
1.68718e-01 -1.59835e+01 2.07259e+02 3.32197e+01 4.39209e+01 6.83442e-01 0.00000e+00 2.25100e+00 1.19393e+01 3.66392e+02 1.17494e+01 2.90624e+01 9.02775e-01
1.63869e-01 -1.59768e+01 2.09909e+02 3.15562e+01 5.19728e+01 7.03364e-01 0.00000e+00 2.20384e+00 1.20476e+01 3.66391e+02 1.16590e+01 2.56315e+01 9.02777e-01
1.61125e-01 -1.59581e+01 2.19206e+02 3.13441e+01 5.63311e+01 6.85251e-01 0.00000e+00 2.29990e+00 1.24452e+01 4.55688e+02 1.22058e+01 3.74612e+01 7.92905e-01
1.65273e-01 -1.59995e+01 2.12913e+02 2.99168e+01 6.98266e+01 6.76085e-01 0.00000e+00 2.30413e+00 1.25817e+01 4.71035e+02 1.22665e+01 3.76917e+01 7.71333e-01
1.65903e-01 -1.60467e+01 2.02747e+02 3.37756e+01 6.38651e+01 6.87091e-01 0.00000e+00 2.24838e+00 1.21860e+01 3.80003e+02 1.18497e+01 2.88770e+01 8.88095e-01
1.68352e-01 -1.60168e+01 2.30316e+02 3.07258e+01 6.77616e+01 5.55098e-01 0.00000e+00 2.71311e+00 1.33774e+01 7.97255e+02 1.36863e+01 9.97292e+01 2.97534e-01
1.58419e-01 -1.60209e+01 2.40513e+02 3.23692e+01 5.25217e+01 6.24090e-01 0.00000e+00 2.55797e+00 1.30472e+01 6.71794e+02 1.32124e+01 7.50895e+01 4.66234e-01
1.43770e-01 -1.60130e+01 2.62073e+02 3.06327e+01 4.39189e+01 6.81235e-01 0.00000e+00 2.46879e+00 1.31673e+01 7.02790e+02 1.31903e+01 7.15397e+01 4.21300e-01
1.44551e-01 -1.60065e+01 2.07692e+02 3.03015e+01 5.66152e+01 6.65061e-01 0.00000e+00 2.51424e+00 1.31973e+01 6.65185e+02 1.31847e+01 6.87357e+01 4.76029e-01
1.54674e-01 -1.59985e+01 2.14218e+02 3.03468e+01 4.91067e+01 6.98021e-01 0.00000e+00 2.29659e+00 1.24400e+01 4.59956e+02 1.22008e+01 3.75423e+01 7.86969e-01
1.60860e-01 -1.59747e+01 2.51578e+02 2.99280e+01 5.02566e+01 6.99431e-01 0.00000e+00 2.25899e+00 1.24742e+01 4.77520e+02 1.21880e+01 3.71609e+01 7.62042e-01
1.50960e-01 -1.59749e+01 2.00728e+02 3.38053e+01 5.34334e+01 7.33083e-01 0.00000e+00 2.15535e+00 1.20622e+01 3.48261e+02 1.14654e+01 2.10876e+01 9.20963e-01
1.47028e-01 -1.59535e+01 2.04323e+02 3.34316e+01 6.80329e+01 6.98665e-01 0.00000e+00 2.33910e+00 1.28463e+01 5.15416e+02 1.25097e+01 4.25837e+01 7.06020e-01
1.52727e-01 -1.59926e+01 2.69132e+02 3.29939e+01 4.77133e+01 6.79189e-01 0.00000e+00 2.39917e+00 1.28877e+01 6.04410e+02 1.28385e+01 5.77597e+01 5.68617e-01
1.48047e-01 -1.59666e+01 2.25850e+02 3.29159e+01 6.72710e+01 6.76886e-01 0.00000e+00 2.43025e+00 1.31732e+01 6.31919e+02 1.29942e+01 5.88643e+01 5.26246e-01
1.52354e-01 -1.59782e+01 2.75248e+02 2.92327e+01 6.95946e+01 6.52886e-01 0.00000e+00 2.50706e+00 1.35271e+01 7.87817e+02 1.34674e+01 7.94346e+01 3.08869e-01
1.67463e-01 -1.59699e+01 2.06378e+02 3.02180e+01 6.03528e+01 7.18860e-01 0.00000e+00 2.11199e+00 1.18716e+01 3.15922e+02 1.11704e+01 1.68668e+01 9.49210e-01
1.61124e-01 -1.60004e+01 2.72603e+02 2.90622e+01 5.44313e+01 6.12733e-01 0.00000e+00 2.58697e+00 1.31913e+01 7.34806e+02 1.33933e+01 8.40276e+01 3.76921e-01
1.47840e-01 -1.60067e+01 2.21962e+02 2.91845e+01 5.91532e+01 6.91975e-01 0.00000e+00 2.37676e+00 1.29818e+01 5.86800e+02 1.27557e+01 5.14771e+01 5.95956e-01
1.61277e-01 -1.59658e+01 2.88849e+02 2.80215e+01 4.73378e+01 7.29482e-01 0.00000e+00 2.16074e+00 1.24202e+01 4.69944e+02 1.19307e+01 3.04758e+01 7.72888e-01
1.61476e-01 -1.59826e+01 2.12239e+02 3.34040e+01 4.87295e+01 6.01502e-01 0.00000e+00 2.61042e+00 1.29436e+01 6.63760e+02 1.32204e+01 7.87290e+01 4.78150e-01
1.66662e-01 -1.60363e+01 2.34377e+02 3.04936e+01 4.91987e+01 7.43970e-01 0.00000e+00 2.03065e+00 1.17799e+01 3.13169e+02 1.07383e+01 1.15858e+01 7.96439e-01
1.44217e-01 -1.59845e+01 2.48939e+02 3.37993e+01 5.68512e+01 6.70310e-01 0.00000e+00 2.49604e+00 1.33165e+01 7.09222e+02 1.32888e+01 7.26200e+01 4.12207e-01
1.60583e-01 -1.59890e+01 2.20515e+02 3.23486e+01 4.67173e+01 6.43454e-01 0.00000e+00 2.46827e+00 1.26778e+01 5.59538e+02 1.27749e+01 5.83002e+01 6.38324e-01
1.63059e-01 -1.60457e+01 2.97306e+02 3.02224e+01 5.14768e+01 6.03397e-01 0.00000e+00 2.60390e+00 1.31403e+01 7.44325e+02 1.34068e+01 8.73281e+01 3.64179e-01
1.54517e-01 -1.59733e+01 2.16492e+02 3.29861e+01 5.87212e+01 6.77174e-01 0.00000e+00 2.37797e+00 1.27365e+01 5.22503e+02 1.25833e+01 4.74803e+01 6.95281e-01
1.49227e-01 -1.60194e+01 2.74337e+02 2.81467e+01 5.42357e+01 6.56205e-01 0.00000e+00 2.52704e+00 1.33834e+01 7.70568e+02 1.34381e+01 8.16708e+01 3.30212e-01
1.44674e-01 -1.59807e+01 2.63943e+02 3.01891e+01 5.44096e+01 7.12293e-01 0.00000e+00 2.33214e+00 1.31033e+01 6.36919e+02 1.28363e+01 5.39116e+01 5.18614e-01
1.68607e-01 -1.60298e+01 2.92245e+02 2.92233e+01 4.25578e+01 7.29508e-01 0.00000e+00 2.11288e+00 1.20892e+01 4.04562e+02 1.15346e+01 2.34287e+01 8.59557e-01
1.61149e-01 -1.59855e+01 2.12793e+02 3.03803e+01 6.06705e+01 6.15399e-01 0.00000e+00 2.56790e+00 1.30969e+01 6.65014e+02 1.32294e+01 7.41884e+01 4.76283e-01
1.57741e-01 -1.59685e+01 2.78561e+02 3.04699e+01 6.76652e+01 6.90085e-01 0.00000e+00 2.32042e+00 1.30416e+01 6.10549e+02 1.27312e+01 5.01259e+01 5.59116e-01
1.66767e-01 -1.59604e+01 2.14731e+02 3.38449e+01 6.48115e+01 6.64888e-01 0.00000e+00 2.33292e+00 1.24773e+01 4.56348e+02 1.22903e+01 3.96014e+01 7.91991e-01
1.51503e-01 -1.60086e+01 2.50921e+02 2.98619e+01 4.19732e+01 6.60902e-01 0.00000e+00 2.48437e+00 1.29619e+01 6.54659e+02 1.30557e+01 6.84502e+01 4.91764e-01
1.61364e-01 -1.59826e+01 2.41710e+02 3.35355e+01 6.93716e+01 5.98279e-01 0.00000e+00 2.62023e+00 1.33554e+01 7.43782e+02 1.35108e+01 8.58374e+01 3.64898e-01
1.49209e-01 -1.59882e+01 2.31984e+02 2.96822e+01 4.09966e+01 6.87932e-01 0.00000e+00 2.39044e+00 1.27473e+01 5.69797e+02 1.26914e+01 5.33534e+01 6.22395e-01
1.49198e-01 -1.59997e+01 2.04454e+02 2.80104e+01 4.23544e+01 6.96804e-01 0.00000e+00 2.34782e+00 1.25367e+01 4.96339e+02 1.23910e+01 4.34251e+01 7.34553e-01
1.47396e-01 -1.59880e+01 2.86160e+02 3.30025e+01 6.05158e+01 6.67254e-01 0.00000e+00 2.48976e+00 1.34239e+01 7.56650e+02 1.33923e+01 7.70678e+01 3.48008e-01
1.65696e-01 -1.60357e+01 2.00927e+02 2.96458e+01 5.48691e+01 6.37090e-01 0.00000e+00 2.45509e+00 1.26506e+01 5.34494e+02 1.26963e+01 5.43691e+01 6.76972e-01
1.52778e-01 -1.60458e+01 2.67675e+02 3.01093e+01 5.52787e+01 7.06157e-01 0.00000e+00 2.29494e+00 1.28661e+01 5.70458e+02 1.25713e+01 4.61993e+01 6.21368e-01
1.44284e-01 -1.60158e+01 2.57843e+02 2.88228e+01 4.05807e+01 6.52095e-01 0.00000e+00 2.58492e+00 1.33113e+01 7.88640e+02 1.35043e+01 8.93204e+01 3.07871e-01
1.46475e-01 -1.59656e+01 2.97518e+02 2.86621e+01 4.62063e+01 7.31658e-01 0.00000e+00 2.26237e+00 1.29651e+01 6.17229e+02 1.26544e+01 4.88885e+01 5.48803e-01
1.69335e-01 -1.59875e+01 2.50869e+02 3.05252e+01 6.36230e+01 6.29773e-01 0.00000e+00 2.45641e+00 1.28681e+01 5.92206e+02 1.28803e+01 5.96405e+01 5.87554e-01
1.44474e-01 -1.60102e+01 2.50576e+02 3.31535e+01 5.12938e+01 6.98647e-01 0.00000e+00 2.38015e+00 1.30270e+01 6.17868e+02 1.28689e+01 5.63100e+01 5.47818e-01
1.69967e-01 -1.60090e+01 2.75189e+02 3.15723e+01 4.99137e+01 6.19224e-01 0.00000e+00 2.49194e+00 1.27493e+01 6.04071e+02 1.29135e+01 6.50379e+01 5.69142e-01
1.58366e-01 -1.60067e+01 2.97737e+02 2.94591e+01 4.60529e+01 7.40393e-01 0.00000e+00 2.14033e+00 1.24379e+01 4.71935e+02 1.18893e+01 2.92519e+01 7.70050e-01
1.59754e-01 -1.59599e+01 2.82961e+02 3.13847e+01 5.28648e+01 7.32215e-01 0.00000e+00 2.14823e+00 1.24401e+01 4.57569e+02 1.18676e+01 2.83660e+01 7.90294e-01
1.44553e-01 -1.59897e+01 2.79531e+02 3.03613e+01 6.53053e+01 6.97313e-01 0.00000e+00 2.39605e+00 1.34760e+01 7.50757e+02 1.32353e+01 6.70803e+01 3.55692e-01
1.69476e-01 -1.60316e+01 2.33316e+02 3.34165e+01 4.57991e+01 6.90634e-01 0.00000e+00 2.22277e+00 1.20330e+01 3.83589e+02 1.17636e+01 2.87658e+01 8.84089e-01
1.61840e-01 -1.59699e+01 2.51621e+02 3.12026e+01 6.99892e+01 6.41067e-01 0.00000e+00 2.46830e+00 1.31287e+01 6.48592e+02 1.30746e+01 6.44320e+01 5.00902e-01
1.58169e-01 -1.60213e+01 2.23754e+02 2.95927e+01 4.85840e+01 5.95101e-01 0.00000e+00 2.66898e+00 1.31665e+01 7.60949e+02 1.34939e+01 9.29321e+01 3.42458e-01
1.55293e-01 -1.59839e+01 2.18855e+02 2.92455e+01 6.90045e+01 6.58071e-01 0.00000e+00 2.45326e+00 1.31381e+01 6.35275e+02 1.30111e+01 6.06106e+01 5.21120e-01
1.45103e-01 -1.60223e+01 2.14390e+02 3.00085e+01 5.27162e+01 7.33423e-01 0.00000e+00 2.21183e+00 1.25311e+01 4.55526e+02 1.20066e+01 3.06981e+01 7.93130e-01
1.46359e-01 -1.59812e+01 2.56801e+02 3.25335e+01 6.23620e+01 7.29662e-01 0.00000e+00 2.23518e+00 1.29582e+01 5.62699e+02 1.24385e+01 3.99071e+01 6.33420e-01
1.48110e-01 -1.60290e+01 2.62649e+02 3.12119e+01 4.85022e+01 7.39530e-01 0.00000e+00 2.19219e+00 1.26494e+01 5.07329e+02 1.21597e+01 3.45962e+01 7.18188e-01
1.55973e-01 -1.59861e+01 2.96025e+02 3.23073e+01 6.22662e+01 6.42915e-01 0.00000e+00 2.51392e+00 1.33114e+01 7.34991e+02 1.33532e+01 7.74423e+01 3.76672e-01
1.51962e-01 -1.60480e+01 2.00908e+02 3.30808e+01 5.34180e+01 6.23852e-01 0.00000e+00 2.60789e+00 1.31537e+01 6.89224e+02 1.33387e+01 7.96599e+01 4.40749e-01
1.53130e-01 -1.59784e+01 2.15240e+02 3.19456e+01 4.38840e+01 7.36933e-01 0.00000e+00 2.13689e+00 1.20427e+01 3.64810e+02 1.14534e+01 2.14071e+01 9.04426e-01
1.54927e-01 -1.60486e+01 2.26758e+02 3.30342e+01 4.26263e+01 6.16039e-01 0.00000e+00 2.61531e+00 1.30200e+01 6.97031e+02 1.33024e+01 8.28022e+01 4.29514e-01
1.54287e-01 -1.60172e+01 2.10462e+02 3.36339e+01 5.93710e+01 6.85609e-01 0.00000e+00 2.34207e+00 1.26159e+01 4.84246e+02 1.24025e+01 4.19021e+01 7.52302e-01
1.43067e-01 -1.59905e+01 2.11851e+02 2.80474e+01 6.23198e+01 7.04496e-01 0.00000e+00 2.35846e+00 1.30765e+01 5.95566e+02 1.27409e+01 4.93172e+01 5.82335e-01
1.40895e-01 -1.60203e+01 2.90681e+02 3.29304e+01 5.19757e+01 7.26702e-01 0.00000e+00 2.31131e+00 1.31910e+01 6.67698e+02 1.29072e+01 5.59801e+01 4.72296e-01
1.55451e-01 -1.59961e+01 2.64575e+02 3.26058e+01 6.80576e+01 7.14070e-01 0.00000e+00 2.23280e+00 1.28532e+01 5.37400e+02 1.23437e+01 3.78739e+01 6.72512e-01
1.62841e-01 -1.60307e+01 2.99552e+02 3.19024e+01 4.34665e+01 7.05374e-01 0.00000e+00 2.23759e+00 1.24374e+01 4.89850e+02 1.21888e+01 3.81469e+01 7.44113e-01
1.43570e-01 -1.60438e+01 2.42453e+02 2.83068e+01 4.23639e+01 7.10431e-01 0.00000e+00 2.34736e+00 1.28974e+01 5.99722e+02 1.27257e+01 5.25251e+01 5.75885e-01
1.65453e-01 -1.60081e+01 2.08138e+02 3.25074e+01 5.78268e+01 5.81385e-01 0.00000e+00 2.64726e+00 1.30981e+01 7.01109e+02 1.33787e+01 8.47989e+01 4.23690e-01
1.52399e-01 -1.60184e+01 2.02866e+02 3.14431e+01 6.19194e+01 6.12010e-01 0.00000e+00 2.65001e+00 1.34023e+01 7.61294e+02 1.35783e+01 8.91710e+01 3.42015e-01
1.68875e-01 -1.59845e+01 2.96266e+02 3.39703e+01 6.44394e+01 6.67725e-01 0.00000e+00 2.32343e+00 1.27157e+01 5.35698e+02 1.25249e+01 4.61733e+01 6.75126e-01
1.48101e-01 -1.60215e+01 2.05859e+02 2.98709e+01 5.99772e+01 6.75337e-01 0.00000e+00 2.44031e+00 1.30073e+01 5.95034e+02 1.28871e+01 5.66731e+01 5.83161e-01
1.52323e-01 -1.60047e+01 2.09280e+02 3.09667e+01 5.56926e+01 6.43806e-01 0.00000e+00 2.53286e+00 1.30738e+01 6.48293e+02 1.31456e+01 6.95150e+01 5.01355e-01
1.58170e-01 -1.60036e+01 2.55425e+02 3.06729e+01 4.88126e+01 7.31761e-01 0.00000e+00 2.14871e+00 1.23097e+01 4.27893e+02 1.17505e+01 2.63887e+01 8.30242e-01
1.48832e-01 -1.60137e+01 2.15817e+02 2.86670e+01 5.34893e+01 6.65919e-01 0.00000e+00 2.47952e+00 1.30599e+01 6.38004e+02 1.30408e+01 6.41698e+01 5.16961e-01
1.59532e-01 -1.60438e+01 2.53335e+02 3.23977e+01 5.39687e+01 6.98451e-01 0.00000e+00 2.26662e+00 1.25340e+01 4.83351e+02 1.22392e+01 3.79752e+01 7.53604e-01
1.54540e-01 -1.59517e+01 2.21635e+02 2.83288e+01 5.78951e+01 6.56500e-01 0.00000e+00 2.47133e+00 1.30351e+01 6.29523e+02 1.30074e+01 6.28314e+01 5.29912e-01
1.53890e-01 -1.60371e+01 2.01315e+02 3.22626e+01 5.79622e+01 7.36798e-01 0.00000e+00 2.11764e+00 1.20112e+01 3.32021e+02 1.12652e+01 1.76998e+01 9.35846e-01
1.46207e-01 -1.59662e+01 2.54396e+02 2.97027e+01 5.80715e+01 7.17409e-01 0.00000e+00 2.29379e+00 1.30287e+01 6.01603e+02 1.26592e+01 4.73571e+01 5.72968e-01
1.49524e-01 -1.60407e+01 2.99539e+02 3.34781e+01 6.83915e+01 7.11262e-01 0.00000e+00 2.30095e+00 1.32523e+01 6.64606e+02 1.28691e+01 5.30219e+01 4.76890e-01
1.51364e-01 -1.60305e+01 2.28438e+02 2.95698e+01 5.47025e+01 7.44697e-01 0.00000e+00 2.12451e+00 1.23682e+01 4.17983e+02 1.16168e+01 2.27992e+01 8.42938e-01
1.57826e-01 -1.59633e+01 2.82008e+02 3.32688e+01 5.68979e+01 6.28612e-01 0.00000e+00 2.54819e+00 1.31992e+01 7.13795e+02 1.33283e+01 7.87175e+01 4.05793e-01
1.53895e-01 -1.60133e+01 2.02231e+02 3.13902e+01 6.93233e+01 7.46604e-01 0.00000e+00 2.06846e+00 1.21434e+01 3.38581e+02 1.10467e+01 1.39064e+01 9.29746e-01
1.64670e-01 -1.60194e+01 2.52469e+02 3.12280e+01 5.15165e+01 6.60511e-01 0.00000e+00 2.37932e+00 1.26262e+01 5.32546e+02 1.25767e+01 4.98862e+01 6.79958e-01
1.66917e-01 -1.59577e+01 2.24514e+02 3.31241e+01 5.74372e+01 5.76301e-01 0.00000e+00 2.65195e+00 1.30940e+01 7.08853e+02 1.33937e+01 8.63515e+01 4.12725e-01
1.55458e-01 -1.60412e+01 2.05624e+02 3.35219e+01 5.04855e+01 6.57006e-01 0.00000e+00 2.45118e+00 1.26992e+01 5.40542e+02 1.27254e+01 5.46833e+01 6.67682e-01
1.67925e-01 -1.60413e+01 2.87312e+02 3.31951e+01 5.05434e+01 7.20013e-01 0.00000e+00 2.13934e+00 1.21916e+01 4.10049e+02 1.16669e+01 2.53448e+01 8.52845e-01
1.50643e-01 -1.60415e+01 2.45053e+02 3.14339e+01 5.73087e+01 7.25754e-01 0.00000e+00 2.21666e+00 1.26752e+01 4.97077e+02 1.21777e+01 3.44903e+01 7.33461e-01
1.51215e-01 -1.60171e+01 2.08899e+02 2.88767e+01 6.41093e+01 6.30020e-01 0.00000e+00 2.59765e+00 1.34044e+01 7.47891e+02 1.34860e+01 8.28156e+01 3.59460e-01
1.61677e-01 -1.59985e+01 2.33229e+02 3.39395e+01 6.21805e+01 6.31020e-01 0.00000e+00 2.50083e+00 1.29779e+01 6.15687e+02 1.30286e+01 6.48146e+01 5.51182e-01
1.51400e-01 -1.59604e+01 2.04061e+02 2.86884e+01 5.32113e+01 7.28860e-01 0.00000e+00 2.18199e+00 1.22542e+01 3.93680e+02 1.16913e+01 2.48840e+01 8.72515e-01
1.65069e-01 -1.59630e+01 2.61853e+02 3.24410e+01 5.87709e+01 6.41654e-01 0.00000e+00 2.44358e+00 1.28557e+01 5.90495e+02 1.28641e+01 5.91656e+01 5.90213e-01
1.57901e-01 -1.60352e+01 2.78468e+02 3.25746e+01 4.24474e+01 6.67419e-01 0.00000e+00 2.40841e+00 1.27465e+01 5.88513e+02 1.27760e+01 5.78163e+01 5.93293e-01
1.48070e-01 -1.59747e+01 2.96540e+02 3.15749e+01 4.10004e+01 7.04462e-01 0.00000e+00 2.35100e+00 1.29335e+01 6.31599e+02 1.28383e+01 5.76672e+01 5.26736e-01
1.63130e-01 -1.60306e+01 2.56863e+02 3.36145e+01 5.93379e+01 6.01094e-01 0.00000e+00 2.59886e+00 1.31561e+01 7.06918e+02 1.33598e+01 8.17721e+01 4.15454e-01
1.54023e-01 -1.59750e+01 2.24643e+02 3.15820e+01 5.89235e+01 6.29076e-01 0.00000e+00 2.57446e+00 1.32315e+01 7.04420e+02 1.33459e+01 7.82280e+01 4.18987e-01
1.54777e-01 -1.59573e+01 2.26902e+02 3.34914e+01 5.72421e+01 6.54292e-01 0.00000e+00 2.46859e+00 1.29522e+01 6.02113e+02 1.29482e+01 6.10242e+01 5.72176e-01
1.65344e-01 -1.60211e+01 2.26416e+02 3.24718e+01 4.60989e+01 6.16592e-01 0.00000e+00 2.52992e+00 1.27237e+01 5.98388e+02 1.29364e+01 6.67137e+01 5.77955e-01
1.60169e-01 -1.59621e+01 2.86188e+02 3.28274e+01 4.14742e+01 6.19434e-01 0.00000e+00 2.56639e+00 1.29309e+01 6.89593e+02 1.32045e+01 7.96242e+01 4.40216e-01
1.62359e-01 -1.60230e+01 2.45589e+02 3.35226e+01 6.42049e+01 6.77739e-01 0.00000e+00 2.32065e+00 1.26772e+01 5.07410e+02 1.24347e+01 4.27356e+01 7.18066e-01
1.61953e-01 -1.59892e+01 2.62442e+02 3.17700e+01 5.53068e+01 5.77781e-01 0.00000e+00 2.69257e+00 1.32987e+01 7.95878e+02 1.36321e+01 9.90835e+01 2.99173e-01
1.56690e-01 -1.60164e+01 2.84272e+02 2.96415e+01 5.02001e+01 7.02964e-01 0.00000e+00 2.28781e+00 1.27492e+01 5.56361e+02 1.25087e+01 4.56667e+01 6.43249e-01
1.65206e-01 -1.59709e+01 2.42350e+02 2.99306e+01 6.76813e+01 6.26115e-01 0.00000e+00 2.49958e+00 1.30788e+01 6.47513e+02 1.30991e+01 6.69218e+01 5.02533e-01
1.45682e-01 -1.60354e+01 2.30285e+02 3.00284e+01 6.05686e+01 6.73536e-01 0.00000e+00 2.47234e+00 1.32749e+01 6.86216e+02 1.31796e+01 6.71469e+01 4.45109e-01
1.46133e-01 -1.60416e+01 2.68294e+02 3.17109e+01 4.73703e+01 7.48436e-01 0.00000e+00 2.17332e+00 1.26662e+01 5.11099e+02 1.21290e+01 3.36017e+01 7.12528e-01
1.42221e-01 -1.60336e+01 2.69187e+02 3.05525e+01 4.93829e+01 6.78330e-01 0.00000e+00 2.49450e+00 1.33648e+01 7.57045e+02 1.33769e+01 7.80897e+01 3.47496e-01
1.51866e-01 -1.59797e+01 2.30933e+02 3.34989e+01 4.08237e+01 6.39589e-01 0.00000e+00 2.55329e+00 1.29410e+01 6.58201e+02 1.31432e+01 7.40101e+01 4.86451e-01
1.52320e-01 -1.59881e+01 2.87295e+02 3.31384e+01 5.79633e+01 6.93437e-01 0.00000e+00 2.34884e+00 1.30292e+01 6.20990e+02 1.28298e+01 5.47008e+01 5.43011e-01
1.52841e-01 -1.60425e+01 2.33827e+02 2.96595e+01 4.07516e+01 6.27833e-01 0.00000e+00 2.59784e+00 1.30415e+01 7.16970e+02 1.33050e+01 8.30697e+01 4.01367e-01
1.51725e-01 -1.60009e+01 2.57288e+02 2.89621e+01 5.02002e+01 6.45226e-01 0.00000e+00 2.54443e+00 1.32265e+01 7.29791e+02 1.33433e+01 7.94869e+01 3.83722e-01
1.59493e-01 -1.60452e+01 2.80964e+02 3.28647e+01 5.27214e+01 6.43959e-01 0.00000e+00 2.48069e+00 1.29871e+01 6.47176e+02 1.30625e+01 6.77219e+01 5.03043e-01
1.67420e-01 -1.60058e+01 2.44442e+02 3.03240e+01 5.52783e+01 5.63885e-01 0.00000e+00 2.69575e+00 1.31242e+01 7.69399e+02 1.35126e+01 9.65382e+01 3.31688e-01
1.57703e-01 -1.60033e+01 2.95889e+02 2.88090e+01 4.45572e+01 7.05916e-01 0.00000e+00 2.27733e+00 1.26705e+01 5.51422e+02 1.24620e+01 4.52989e+01 6.50895e-01
1.42119e-01 -1.59764e+01 2.18356e+02 3.12553e+01 5.98790e+01 6.89269e-01 0.00000e+00 2.43124e+00 1.31733e+01 6.36625e+02 1.30009e+01 5.93650e+01 5.19062e-01
1.53451e-01 -1.60436e+01 2.81759e+02 3.31392e+01 5.15915e+01 7.40251e-01 0.00000e+00 2.15628e+00 1.25498e+01 4.80059e+02 1.19813e+01 3.04104e+01 7.58376e-01
1.44444e-01 -1.59616e+01 2.29772e+02 2.88382e+01 6.99549e+01 7.31513e-01 0.00000e+00 2.22952e+00 1.31378e+01 5.95989e+02 1.24472e+01 3.84260e+01 5.81678e-01
1.50138e-01 -1.60006e+01 2.90058e+02 3.28770e+01 6.16725e+01 7.18116e-01 0.00000e+00 2.26909e+00 1.30363e+01 6.04812e+02 1.26418e+01 4.66792e+01 5.67994e-01
1.43223e-01 -1.59982e+01 2.93512e+02 2.95358e+01 6.71903e+01 7.49331e-01 0.00000e+00 2.20383e+00 1.33864e+01 6.98961e+02 1.27101e+01 4.55771e+01 4.26753e-01
1.60678e-01 -1.60282e+01 2.89678e+02 3.13587e+01 6.16626e+01 6.28623e-01 0.00000e+00 2.52936e+00 1.32221e+01 7.14623e+02 1.33091e+01 7.68655e+01 4.04637e-01
1.48487e-01 -1.60092e+01 2.10910e+02 2.91210e+01 6.35269e+01 7.25923e-01 0.00000e+00 2.21508e+00 1.26374e+01 4.65410e+02 1.20338e+01 3.03691e+01 7.79311e-01
1.66803e-01 -1.60382e+01 2.87031e+02 3.17499e+01 6.22217e+01 6.13156e-01 0.00000e+00 2.53477e+00 1.30975e+01 6.81789e+02 1.32223e+01 7.45057e+01 4.51555e-01
1.64702e-01 -1.60079e+01 2.45914e+02 3.27517e+01 6.08622e+01 6.92150e-01 0.00000e+00 2.25017e+00 1.24545e+01 4.53554e+02 1.21067e+01 3.43196e+01 7.95855e-01
1.43011e-01 -1.60174e+01 2.81051e+02 2.88566e+01 6.66154e+01 7.30911e-01 0.00000e+00 2.27473e+00 1.34477e+01 7.25026e+02 1.29379e+01 5.36662e+01 3.90237e-01
1.40923e-01 -1.59720e+01 2.06959e+02 3.28278e+01 6.26983e+01 7.01320e-01 0.00000e+00 2.38123e+00 1.30240e+01 5.71234e+02 1.27498e+01 4.98003e+01 6.20162e-01
1.44417e-01 -1.59854e+01 2.13480e+02 3.25331e+01 4.58854e+01 6.74952e-01 0.00000e+00 2.47354e+00 1.29401e+01 6.09579e+02 1.29551e+01 6.20221e+01 5.60615e-01
1.63978e-01 -1.60403e+01 2.12651e+02 3.13545e+01 6.82856e+01 7.26829e-01 0.00000e+00 2.09745e+00 1.20711e+01 3.40404e+02 1.12088e+01 1.65825e+01 9.28335e-01
1.49776e-01 -1.60494e+01 2.14074e+02 3.23168e+01 6.95703e+01 6.81722e-01 0.00000e+00 2.39343e+00 1.30381e+01 5.80926e+02 1.27908e+01 5.14563e+01 6.05090e-01
1.61985e-01 -1.60191e+01 2.07460e+02 3.31012e+01 4.08716e+01 6.11429e-01 0.00000e+00 2.57287e+00 1.27096e+01 6.16328e+02 1.30016e+01 7.15487e+01 5.50193e-01
1.60848e-01 -1.60418e+01 2.20295e+02 3.13794e+01 5.05625e+01 6.31563e-01 0.00000e+00 2.51172e+00 1.28358e+01 6.03942e+02 1.29639e+01 6.50302e+01 5.69342e-01
1.42989e-01 -1.59805e+01 2.07236e+02 3.03553e+01 5.56333e+01 7.12498e-01 0.00000e+00 2.31992e+00 1.27787e+01 5.16609e+02 1.24510e+01 4.18419e+01 7.04218e-01
1.64531e-01 -1.59757e+01 2.52793e+02 3.12634e+01 6.38961e+01 6.09032e-01 0.00000e+00 2.56427e+00 1.31605e+01 6.92770e+02 1.32933e+01 7.69432e+01 4.35632e-01
1.52477e-01 -1.59593e+01 2.14368e+02 2.86646e+01 5.01894e+01 6.77844e-01 0.00000e+00 2.40166e+00 1.27631e+01 5.52631e+02 1.26742e+01 5.16092e+01 6.49024e-01
1.57235e-01 -1.59880e+01 2.77069e+02 3.31705e+01 4.02991e+01 7.19772e-01 0.00000e+00 2.21110e+00 1.23779e+01 4.68430e+02 1.20603e+01 3.45405e+01 7.75038e-01
1.54801e-01 -1.59575e+01 2.43081e+02 3.31698e+01 6.21475e+01 6.55086e-01 0.00000e+00 2.46715e+00 1.30907e+01 6.36327e+02 1.30506e+01 6.37493e+01 5.19515e-01
1.65661e-01 -1.59748e+01 2.16986e+02 3.11506e+01 4.97739e+01 6.64814e-01 0.00000e+00 2.35009e+00 1.23822e+01 4.63597e+02 1.23033e+01 4.20183e+01 7.81865e-01
1.56708e-01 -1.60359e+01 2.10534e+02 3.21503e+01 5.74892e+01 6.27447e-01 0.00000e+00 2.55621e+00 1.30655e+01 6.52395e+02 1.31851e+01 7.20254e+01 4.95169e-01
1.62310e-01 -1.59996e+01 2.07369e+02 2.89378e+01 6.12027e+01 7.32881e-01 0.00000e+00 2.08572e+00 1.19682e+01 3.27072e+02 1.10918e+01 1.52988e+01 9.40105e-01
1.69834e-01 -1.60344e+01 2.14671e+02 3.15213e+01 5.23143e+01 5.63129e-01 0.00000e+00 2.67527e+00 1.29017e+01 7.08440e+02 1.33150e+01 8.88113e+01 4.13308e-01
1.44482e-01 -1.59551e+01 2.50565e+02 3.12705e+01 5.67605e+01 7.31284e-01 0.00000e+00 2.24428e+00 1.29157e+01 5.59722e+02 1.24468e+01 4.07579e+01 6.38039e-01
1.58402e-01 -1.59658e+01 2.38477e+02 2.83109e+01 6.73070e+01 7.23962e-01 0.00000e+00 2.16685e+00 1.26441e+01 4.77816e+02 1.19309e+01 2.81090e+01 7.61615e-01
1.53112e-01 -1.59531e+01 2.55866e+02 3.17262e+01 6.52630e+01 6.98889e-01 0.00000e+00 2.31093e+00 1.29727e+01 5.79807e+02 1.26329e+01 4.67452e+01 6.06830e-01
1.64171e-01 -1.59616e+01 2.49643e+02 3.33211e+01 5.05462e+01 5.91497e-01 0.00000e+00 2.62507e+00 1.30282e+01 7.02201e+02 1.33269e+01 8.41988e+01 4.22137e-01
1.55297e-01 -1.60109e+01 2.11498e+02 2.85719e+01 6.62497e+01 6.67260e-01 0.00000e+00 2.41721e+00 1.29873e+01 5.87844e+02 1.28209e+01 5.40155e+01 5.94334e-01
1.42779e-01 -1.60345e+01 2.27825e+02 3.25953e+01 4.15120e+01 7.26175e-01 0.00000e+00 2.26955e+00 1.25958e+01 5.00416e+02 1.22921e+01 3.91832e+01 7.28506e-01
1.56541e-01 -1.60111e+01 2.94832e+02 3.09921e+01 5.82249e+01 6.43209e-01 0.00000e+00 2.51195e+00 1.32522e+01 7.25652e+02 1.33158e+01 7.68065e+01 3.89378e-01
1.59556e-01 -1.60156e+01 2.18462e+02 2.98584e+01 6.96317e+01 6.41307e-01 0.00000e+00 2.48356e+00 1.31108e+01 6.36150e+02 1.30582e+01 6.35588e+01 5.19786e-01
1.58358e-01 -1.60032e+01 2.64212e+02 3.37821e+01 5.92718e+01 6.50237e-01 0.00000e+00 2.46029e+00 1.30184e+01 6.30473e+02 1.30140e+01 6.36483e+01 5.28458e-01
1.56508e-01 -1.60487e+01 2.95457e+02 3.26635e+01 6.89750e+01 6.43830e-01 0.00000e+00 2.50347e+00 1.33833e+01 7.43886e+02 1.33706e+01 7.65665e+01 3.64762e-01
1.55130e-01 -1.59668e+01 2.59784e+02 3.37187e+01 4.30888e+01 7.15989e-01 0.00000e+00 2.23160e+00 1.24235e+01 4.69511e+02 1.21153e+01 3.55044e+01 7.73504e-01
1.41501e-01 -1.60160e+01 2.11210e+02 3.23703e+01 6.90358e+01 7.28832e-01 0.00000e+00 2.24879e+00 1.29101e+01 5.15685e+02 1.23016e+01 3.52860e+01 7.05613e-01
1.43092e-01 -1.60460e+01 2.13510e+02 2.91849e+01 4.75271e+01 6.36705e-01 0.00000e+00 2.64786e+00 1.34146e+01 7.93941e+02 1.36182e+01 9.32090e+01 3.01486e-01
1.52308e-01 -1.60272e+01 2.72367e+02 2.99651e+01 5.88986e+01 6.59246e-01 0.00000e+00 2.48388e+00 1.32752e+01 7.15863e+02 1.32615e+01 7.26823e+01 4.02908e-01
1.63609e-01 -1.60398e+01 2.44057e+02 3.17933e+01 6.80453e+01 5.83730e-01 0.00000e+00 2.65576e+00 1.33817e+01 7.73676e+02 1.35972e+01 9.18872e+01 3.26308e-01
1.54642e-01 -1.60378e+01 2.01419e+02 3.02183e+01 5.74073e+01 6.08832e-01 0.00000e+00 2.64570e+00 1.32913e+01 7.42159e+02 1.35025e+01 8.76155e+01 3.67059e-01
1.55095e-01 -1.59525e+01 2.37013e+02 2.96364e+01 4.41599e+01 6.72026e-01 0.00000e+00 2.40914e+00 1.27323e+01 5.69626e+02 1.27186e+01 5.48550e+01 6.22660e-01
1.41670e-01 -1.60032e+01 2.97298e+02 3.23973e+01 4.66650e+01 7.26352e-01 0.00000e+00 2.31263e+00 1.31158e+01 6.59674e+02 1.28832e+01 5.64016e+01 4.84246e-01
1.65196e-01 -1.60370e+01 2.30623e+02 2.82260e+01 4.32102e+01 6.97783e-01 0.00000e+00 2.23312e+00 1.21604e+01 4.17380e+02 1.18857e+01 3.12654e+01 8.43698e-01
1.56693e-01 -1.59779e+01 2.65360e+02 2.83764e+01 6.18871e+01 6.67210e-01 0.00000e+00 2.41960e+00 1.31225e+01 6.56502e+02 1.30090e+01 6.17662e+01 4.88997e-01
1.63356e-01 -1.59519e+01 2.45435e+02 3.28346e+01 5.39369e+01 6.92812e-01 0.00000e+00 2.25887e+00 1.23981e+01 4.51153e+02 1.21116e+01 3.52180e+01 7.99158e-01
1.50292e-01 -1.59580e+01 2.78687e+02 2.87996e+01 5.33847e+01 6.40042e-01 0.00000e+00 2.57922e+00 1.34293e+01 7.99864e+02 1.35660e+01 8.94491e+01 2.94445e-01
1.43129e-01 -1.59534e+01 2.48510e+02 3.10276e+01 4.38105e+01 7.23254e-01 0.00000e+00 2.29332e+00 1.28177e+01 5.65234e+02 1.25500e+01 4.61681e+01 6.29483e-01
1.60178e-01 -1.59815e+01 2.25221e+02 3.24140e+01 4.00914e+01 6.75525e-01 0.00000e+00 2.34908e+00 1.23569e+01 4.75218e+02 1.23151e+01 4.33319e+01 7.65351e-01
1.45768e-01 -1.60202e+01 2.41243e+02 2.94793e+01 6.97906e+01 6.98020e-01 0.00000e+00 2.36918e+00 1.33512e+01 6.84518e+02 1.30021e+01 5.70875e+01 4.47578e-01
1.49080e-01 -1.59516e+01 2.91827e+02 2.96912e+01 6.10406e+01 7.01233e-01 0.00000e+00 2.35162e+00 1.32586e+01 6.88640e+02 1.30087e+01 5.96284e+01 4.41595e-01
1.68324e-01 -1.60026e+01 2.11499e+02 3.28989e+01 4.90890e+01 5.76062e-01 0.00000e+00 2.64253e+00 1.28528e+01 6.74050e+02 1.32208e+01 8.26008e+01 4.62906e-01
1.46553e-01 -1.60351e+01 2.59871e+02 2.84780e+01 4.22916e+01 6.66377e-01 0.00000e+00 2.50926e+00 1.31742e+01 7.23236e+02 1.32706e+01 7.66776e+01 3.92697e-01
1.62123e-01 -1.59964e+01 2.26314e+02 3.18551e+01 4.43111e+01 7.17298e-01 0.00000e+00 2.16502e+00 1.20092e+01 3.69715e+02 1.15576e+01 2.39178e+01 8.99270e-01
1.69526e-01 -1.60238e+01 2.39382e+02 3.29395e+01 5.10220e+01 6.52780e-01 0.00000e+00 2.36785e+00 1.24383e+01 4.84686e+02 1.24054e+01 4.53943e+01 7.51661e-01
1.60082e-01 -1.59629e+01 2.55199e+02 3.26908e+01 6.98189e+01 6.36199e-01 0.00000e+00 2.49745e+00 1.32009e+01 6.73601e+02 1.31860e+01 6.90289e+01 4.63568e-01
1.63416e-01 -1.60168e+01 2.96990e+02 3.31912e+01 5.92768e+01 6.06431e-01 0.00000e+00 2.58262e+00 1.31958e+01 7.26768e+02 1.33880e+01 8.31112e+01 3.87849e-01
1.66466e-01 -1.59568e+01 2.17834e+02 2.90344e+01 6.34042e+01 7.25471e-01 0.00000e+00 2.09623e+00 1.20455e+01 3.45612e+02 1.12154e+01 1.69410e+01 9.23484e-01
1.64028e-01 -1.59591e+01 2.09335e+02 3.23682e+01 4.63702e+01 6.88062e-01 0.00000e+00 2.26622e+00 1.21062e+01 3.94206e+02 1.18972e+01 3.15861e+01 8.71900e-01
1.62771e-01 -1.59858e+01 2.01249e+02 3.27293e+01 5.02465e+01 5.65803e-01 0.00000e+00 2.72128e+00 1.31029e+01 7.59900e+02 1.35198e+01 9.73230e+01 3.43808e-01
1.62889e-01 -1.60027e+01 2.11619e+02 3.15656e+01 5.34260e+01 6.88869e-01 0.00000e+00 2.27093e+00 1.22539e+01 4.13301e+02 1.19945e+01 3.27995e+01 8.48814e-01
1.57516e-01 -1.60422e+01 2.69810e+02 3.00298e+01 4.83894e+01 7.44864e-01 0.00000e+00 2.11075e+00 1.23245e+01 4.31201e+02 1.16408e+01 2.39290e+01 8.25927e-01
1.67174e-01 -1.59810e+01 2.82020e+02 2.94082e+01 6.90236e+01 7.09901e-01 0.00000e+00 2.18173e+00 1.26550e+01 4.99561e+02 1.20671e+01 3.18314e+01 7.29776e-01
1.43492e-01 -1.60442e+01 2.21924e+02 2.85412e+01 4.33461e+01 6.47112e-01 0.00000e+00 2.60618e+00 1.32983e+01 7.64226e+02 1.34818e+01 8.71099e+01 3.38259e-01
1.56152e-01 -1.59986e+01 2.68875e+02 2.97677e+01 5.11418e+01 6.20773e-01 0.00000e+00 2.59750e+00 1.32489e+01 7.55870e+02 1.34570e+01 8.69941e+01 3.49020e-01
1.45117e-01 -1.59638e+01 2.37816e+02 2.88621e+01 5.79990e+01 7.32694e-01 0.00000e+00 2.22966e+00 1.28716e+01 5.44002e+02 1.23396e+01 3.76723e+01 6.62352e-01
1.52594e-01 -1.59686e+01 2.12611e+02 3.21890e+01 5.16179e+01 6.33550e-01 0.00000e+00 2.56897e+00 1.30824e+01 6.69815e+02 1.32326e+01 7.49696e+01 4.69160e-01
1.61598e-01 -1.59979e+01 2.65494e+02 2.92041e+01 4.27470e+01 6.37599e-01 0.00000e+00 2.49542e+00 1.28002e+01 6.36366e+02 1.29750e+01 6.81805e+01 5.19457e-01
1.67571e-01 -1.59922e+01 2.76672e+02 3.39459e+01 4.56662e+01 6.14248e-01 0.00000e+00 2.52255e+00 1.27565e+01 6.19765e+02 1.29811e+01 6.91001e+01 5.44897e-01
1.48199e-01 -1.60428e+01 2.69310e+02 3.04646e+01 6.30311e+01 6.93205e-01 0.00000e+00 2.37982e+00 1.32587e+01 6.80171e+02 1.30290e+01 6.02145e+01 4.53920e-01
1.55381e-01 -1.60078e+01 2.20870e+02 3.39820e+01 5.85063e+01 6.72295e-01 0.00000e+00 2.39011e+00 1.27508e+01 5.30527e+02 1.26279e+01 4.91540e+01 6.83047e-01
1.64543e-01 -1.59627e+01 2.05817e+02 2.80411e+01 4.53130e+01 6.46988e-01 0.00000e+00 2.43243e+00 1.25093e+01 5.21890e+02 1.25771e+01 5.21217e+01 6.96212e-01
1.43980e-01 -1.59552e+01 2.88694e+02 3.23712e+01 6.38105e+01 6.79965e-01 0.00000e+00 2.46986e+00 1.35647e+01 7.93167e+02 1.34590e+01 7.79559e+01 3.02414e-01
1.58589e-01 -1.59527e+01 2.29123e+02 2.85240e+01 6.46605e+01 6.49179e-01 0.00000e+00 2.46658e+00 1.30817e+01 6.36771e+02 1.30255e+01 6.27993e+01 5.18839e-01
1.67672e-01 -1.60121e+01 2.14683e+02 3.03152e+01 6.30456e+01 6.94664e-01 0.00000e+00 2.21417e+00 1.22184e+01 3.90881e+02 1.17843e+01 2.72503e+01 8.75768e-01
1.65776e-01 -1.59586e+01 2.40333e+02 3.18084e+01 6.51807e+01 7.25654e-01 0.00000e+00 2.10662e+00 1.22072e+01 3.79799e+02 1.14150e+01 1.96544e+01 8.88322e-01
1.40563e-01 -1.60252e+01 2.89570e+02 3.33543e+01 4.69535e+01 7.12430e-01 0.00000e+00 2.37210e+00 1.32024e+01 6.90397e+02 1.30610e+01 6.34893e+01 4.39054e-01
1.57719e-01 -1.59836e+01 2.32961e+02 2.86610e+01 4.20309e+01 6.89208e-01 0.00000e+00 2.32156e+00 1.24741e+01 4.97099e+02 1.23413e+01 4.28339e+01 7.33428e-01
1.58021e-01 -1.60239e+01 2.90372e+02 2.98968e+01 4.67577e+01 6.54899e-01 0.00000e+00 2.46177e+00 1.29646e+01 6.57611e+02 1.30416e+01 6.77365e+01 4.87335e-01
1.69077e-01 -1.59656e+01 2.13093e+02 3.09693e+01 4.54473e+01 7.02238e-01 0.00000e+00 2.17747e+00 1.18510e+01 3.41265e+02 1.14689e+01 2.29423e+01 9.27542e-01
1.62958e-01 -1.60079e+01 2.93881e+02 3.11810e+01 6.55163e+01 6.39184e-01 0.00000e+00 2.47408e+00 1.31526e+01 6.78328e+02 1.31525e+01 6.89360e+01 4.56619e-01
1.60581e-01 -1.59897e+01 2.16621e+02 3.19891e+01 5.71411e+01 7.48782e-01 0.00000e+00 2.03030e+00 1.18474e+01 3.06861e+02 1.07044e+01 1.08600e+01 7.97875e-01
1.64421e-01 -1.59565e+01 2.55406e+02 3.25079e+01 6.19332e+01 6.92683e-01 0.00000e+00 2.25332e+00 1.25314e+01 4.72827e+02 1.21798e+01 3.58992e+01 7.68776e-01
1.58824e-01 -1.60374e+01 2.39369e+02 3.07480e+01 5.13655e+01 5.86508e-01 0.00000e+00 2.69089e+00 1.32675e+01 7.90437e+02 1.36035e+01 9.80169e+01 3.05699e-01
1.67645e-01 -1.60116e+01 2.67462e+02 3.30805e+01 5.97183e+01 6.14858e-01 0.00000e+00 2.51837e+00 1.29580e+01 6.37375e+02 1.30821e+01 6.90666e+01 5.17919e-01
1.62058e-01 -1.60121e+01 2.73369e+02 3.17719e+01 4.58238e+01 6.58820e-01 0.00000e+00 2.40914e+00 1.27058e+01 5.73762e+02 1.27326e+01 5.62380e+01 6.16232e-01
1.49775e-01 -1.60470e+01 2.16152e+02 3.30605e+01 4.34148e+01 6.54573e-01 0.00000e+00 2.51101e+00 1.28845e+01 6.15539e+02 1.30014e+01 6.61328e+01 5.51409e-01
1.49961e-01 -1.59904e+01 2.78008e+02 2.94461e+01 5.18702e+01 7.03795e-01 0.00000e+00 2.33300e+00 1.29986e+01 6.21098e+02 1.27874e+01 5.36240e+01 5.42844e-01
1.43490e-01 -1.60331e+01 2.70854e+02 3.33570e+01 5.48483e+01 6.66204e-01 0.00000e+00 2.52487e+00 1.34383e+01 7.68033e+02 1.34640e+01 8.12833e+01 3.33417e-01
1.64296e-01 -1.60292e+01 2.11132e+02 2.95250e+01 5.59954e+01 7.44786e-01 0.00000e+00 2.02389e+00 1.17340e+01 2.90388e+02 1.05632e+01 9.69840e+00 7.57922e-01
1.41369e-01 -1.59783e+01 2.35666e+02 2.88624e+01 6.52725e+01 6.95699e-01 0.00000e+00 2.41715e+00 1.34374e+01 7.19764e+02 1.31756e+01 6.40539e+01 3.97491e-01
1.44185e-01 -1.60464e+01 2.25877e+02 3.20050e+01 4.59061e+01 7.41977e-01 0.00000e+00 2.18653e+00 1.24621e+01 4.51491e+02 1.19403e+01 2.97489e+01 7.98693e-01
1.56409e-01 -1.59867e+01 2.18838e+02 3.09297e+01 4.38705e+01 6.49003e-01 0.00000e+00 2.48317e+00 1.27564e+01 5.86174e+02 1.28636e+01 6.15845e+01 5.96930e-01
1.63316e-01 -1.59868e+01 2.43151e+02 3.18291e+01 5.18595e+01 6.26222e-01 0.00000e+00 2.51303e+00 1.28758e+01 6.21080e+02 1.30127e+01 6.71886e+01 5.42872e-01
1.58355e-01 -1.59830e+01 2.20827e+02 3.09022e+01 5.52185e+01 7.01245e-01 0.00000e+00 2.25520e+00 1.24005e+01 4.40050e+02 1.20580e+01 3.33243e+01 8.14208e-01
1.57677e-01 -1.60373e+01 2.22004e+02 3.38036e+01 5.68987e+01 7.30020e-01 0.00000e+00 2.13161e+00 1.21303e+01 3.65621e+02 1.14635e+01 2.08500e+01 9.03581e-01
1.53764e-01 -1.60202e+01 2.53583e+02 2.84859e+01 5.07538e+01 7.35192e-01 0.00000e+00 2.16826e+00 1.25122e+01 4.71073e+02 1.19533e+01 2.99608e+01 7.71279e-01
1.40025e-01 -1.60207e+01 2.43011e+02 3.24553e+01 4.68931e+01 6.54350e-01 0.00000e+00 2.60256e+00 1.34387e+01 7.96578e+02 1.35896e+01 9.03557e+01 2.98340e-01
1.61831e-01 -1.60491e+01 2.08611e+02 2.82586e+01 5.09926e+01 6.85633e-01 0.00000e+00 2.29777e+00 1.23409e+01 4.40431e+02 1.21247e+01 3.61381e+01 8.13698e-01
1.56718e-01 -1.60038e+01 2.87057e+02 3.19897e+01 5.54524e+01 6.22839e-01 0.00000e+00 2.58150e+00 1.32852e+01 7.53842e+02 1.34572e+01 8.54908e+01 3.51658e-01
1.50041e-01 -1.60272e+01 2.22318e+02 3.29681e+01 4.27725e+01 6.19841e-01 0.00000e+00 2.64343e+00 1.31551e+01 7.38597e+02 1.34424e+01 8.87724e+01 3.71821e-01
1.67294e-01 -1.59529e+01 2.71837e+02 3.20621e+01 6.30285e+01 5.70367e-01 0.00000e+00 2.67194e+00 1.32927e+01 7.74033e+02 1.35843e+01 9.47460e+01 3.25861e-01
1.42880e-01 -1.60325e+01 2.37012e+02 3.09167e+01 4.27377e+01 6.83760e-01 0.00000e+00 2.45880e+00 1.30431e+01 6.54870e+02 1.30469e+01 6.56197e+01 4.91447e-01
1.63182e-01 -1.60325e+01 2.95398e+02 3.06701e+01 6.83802e+01 7.19009e-01 0.00000e+00 2.17688e+00 1.27471e+01 5.21204e+02 1.21385e+01 3.30834e+01 6.97254e-01
1.52995e-01 -1.60371e+01 2.36895e+02 3.17103e+01 5.60960e+01 6.35701e-01 0.00000e+00 2.55965e+00 1.32129e+01 7.04387e+02 1.33226e+01 7.75031e+01 4.19035e-01
1.66938e-01 -1.59649e+01 2.44459e+02 3.21182e+01 6.83626e+01 5.63847e-01 0.00000e+00 2.69378e+00 1.33856e+01 7.90980e+02 1.36634e+01 9.72587e+01 3.05044e-01
1.40521e-01 -1.59755e+01 2.51504e+02 3.20805e+01 4.64082e+01 6.57622e-01 0.00000e+00 2.58717e+00 1.34295e+01 7.95914e+02 1.35690e+01 8.93976e+01 2.99130e-01
1.46211e-01 -1.60485e+01 2.29239e+02 2.80280e+01 6.49206e+01 6.79741e-01 0.00000e+00 2.44395e+00 1.33343e+01 6.94722e+02 1.31489e+01 6.45012e+01 4.32824e-01
1.69934e-01 -1.60121e+01 2.75021e+02 3.03013e+01 6.45867e+01 6.22767e-01 0.00000e+00 2.47976e+00 1.29716e+01 6.30488e+02 1.30181e+01 6.51483e+01 5.28435e-01
1.53030e-01 -1.60144e+01 2.11043e+02 3.14084e+01 6.37677e+01 6.10334e-01 0.00000e+00 2.65077e+00 1.34460e+01 7.76021e+02 1.36145e+01 9.06948e+01 3.23378e-01
1.68035e-01 -1.60290e+01 2.62430e+02 3.15801e+01 5.15977e+01 6.71013e-01 0.00000e+00 2.31739e+00 1.24732e+01 4.89787e+02 1.23391e+01 4.25052e+01 7.44206e-01
1.50991e-01 -1.59720e+01 2.66347e+02 3.12884e+01 4.48478e+01 6.89659e-01 0.00000e+00 2.37524e+00 1.28556e+01 5.99472e+02 1.27763e+01 5.55902e+01 5.76272e-01
1.52751e-01 -1.59519e+01 2.10939e+02 3.05145e+01 6.53672e+01 6.93399e-01 0.00000e+00 2.32446e+00 1.27682e+01 5.11209e+02 1.24432e+01 4.15779e+01 7.12362e-01
1.57091e-01 -1.59941e+01 2.55391e+02 2.87798e+01 6.55744e+01 6.57415e-01 0.00000e+00 2.45006e+00 1.31876e+01 6.71495e+02 1.30955e+01 6.47985e+01 4.66675e-01
1.40531e-01 -1.60105e+01 2.98470e+02 2.83092e+01 4.20181e+01 6.89869e-01 0.00000e+00 2.47949e+00 1.34059e+01 7.99599e+02 1.34487e+01 8.28970e+01 2.94758e-01
1.63961e-01 -1.60323e+01 2.19638e+02 3.08976e+01 6.07685e+01 6.21821e-01 0.00000e+00 2.52180e+00 1.29629e+01 6.22416e+02 1.30536e+01 6.67758e+01 5.40818e-01
1.67908e-01 -1.59656e+01 2.11283e+02 2.92967e+01 5.46449e+01 7.40192e-01 0.00000e+00 2.02298e+00 1.16481e+01 2.80059e+02 1.05129e+01 9.41846e+00 7.55454e-01
1.63495e-01 -1.59552e+01 2.19578e+02 3.00117e+01 5.83088e+01 6.42272e-01 0.00000e+00 2.45270e+00 1.27985e+01 5.68007e+02 1.28040e+01 5.68852e+01 6.25177e-01
1.61050e-01 -1.60348e+01 2.40850e+02 3.24361e+01 5.99459e+01 6.18078e-01 0.00000e+00 2.55685e+00 1.31090e+01 6.74999e+02 1.32397e+01 7.47597e+01 4.61509e-01
1.69885e-01 -1.59777e+01 2.13917e+02 3.10379e+01 5.77662e+01 5.50885e-01 0.00000e+00 2.71404e+00 1.30896e+01 7.58558e+02 1.35009e+01 9.66144e+01 3.45539e-01
1.46814e-01 -1.60171e+01 2.96625e+02 3.14587e+01 6.29857e+01 6.89085e-01 0.00000e+00 2.41448e+00 1.34259e+01 7.47338e+02 1.32624e+01 6.96470e+01 3.60191e-01
1.44606e-01 -1.60346e+01 2.33888e+02 2.81769e+01 5.78540e+01 7.31169e-01 0.00000e+00 2.23878e+00 1.28888e+01 5.48558e+02 1.23675e+01 3.83962e+01 6.55322e-01
1.53292e-01 -1.60333e+01 2.17496e+02 2.80574e+01 6.62424e+01 7.17352e-01 0.00000e+00 2.22139e+00 1.26933e+01 4.84097e+02 1.20990e+01 3.18251e+01 7.52518e-01
1.66545e-01 -1.59693e+01 2.80532e+02 2.87492e+01 6.47551e+01 6.40338e-01 0.00000e+00 2.44666e+00 1.30251e+01 6.41098e+02 1.30000e+01 6.32509e+01 5.12255e-01
1.62039e-01 -1.60139e+01 2.69605e+02 3.19034e+01 5.07374e+01 7.44858e-01 0.00000e+00 2.07609e+00 1.21520e+01 3.89235e+02 1.13439e+01 1.89955e+01 8.77666e-01
1.59555e-01 -1.60495e+01 2.36194e+02 2.92177e+01 5.54035e+01 6.78915e-01 0.00000e+00 2.34509e+00 1.26846e+01 5.26476e+02 1.25105e+01 4.59594e+01 6.89232e-01
1.55652e-01 -1.60369e+01 2.92381e+02 2.90482e+01 5.25413e+01 7.17964e-01 0.00000e+00 2.24126e+00 1.27722e+01 5.53916e+02 1.24127e+01 4.18201e+01 6.47035e-01
1.47636e-01 -1.60418e+01 2.53081e+02 2.82023e+01 6.86507e+01 7.14661e-01 0.00000e+00 2.29167e+00 1.32727e+01 6.60788e+02 1.27844e+01 4.92712e+01 4.82582e-01
1.60210e-01 -1.60207e+01 2.07299e+02 3.05764e+01 5.20585e+01 6.52856e-01 0.00000e+00 2.43598e+00 1.26631e+01 5.34113e+02 1.26712e+01 5.29883e+01 6.77557e-01
1.44519e-01 -1.59895e+01 2.40403e+02 2.86138e+01 4.52436e+01 6.52832e-01 0.00000e+00 2.57631e+00 1.33185e+01 7.64426e+02 1.34621e+01 8.52021e+01 3.38004e-01
1.61082e-01 -1.60102e+01 2.88014e+02 3.31178e+01 5.64367e+01 6.27298e-01 0.00000e+00 2.52806e+00 1.31004e+01 6.85220e+02 1.32259e+01 7.48029e+01 4.46556e-01
1.65690e-01 -1.60241e+01 2.57601e+02 3.03861e+01 6.75327e+01 6.93505e-01 0.00000e+00 2.24396e+00 1.26340e+01 4.92634e+02 1.22100e+01 3.58773e+01 7.40022e-01
1.63628e-01 -1.59772e+01 2.25311e+02 3.21547e+01 5.35258e+01 6.89322e-01 0.00000e+00 2.26631e+00 1.23085e+01 4.28583e+02 1.20411e+01 3.37867e+01 8.29344e-01
1.50698e-01 -1.59729e+01 2.20846e+02 3.18562e+01 5.81846e+01 6.61142e-01 0.00000e+00 2.47665e+00 1.30596e+01 6.27055e+02 1.30297e+01 6.31645e+01 5.33694e-01
1.46372e-01 -1.59982e+01 2.37679e+02 2.88328e+01 6.65107e+01 7.07287e-01 0.00000e+00 2.32591e+00 1.31861e+01 6.32446e+02 1.27835e+01 5.00008e+01 5.25440e-01
1.66657e-01 -1.59966e+01 2.05852e+02 3.11492e+01 5.38540e+01 7.08746e-01 0.00000e+00 2.16098e+00 1.18923e+01 3.31486e+02 1.14004e+01 2.09597e+01 9.36312e-01
1.69641e-01 -1.59555e+01 2.75997e+02 2.82314e+01 6.70137e+01 6.76776e-01 0.00000e+00 2.29109e+00 1.27340e+01 5.37038e+02 1.24366e+01 4.27809e+01 6.73069e-01
1.50330e-01 -1.60302e+01 2.27284e+02 3.04967e+01 4.96506e+01 6.72294e-01 0.00000e+00 2.44048e+00 1.29107e+01 6.01540e+02 1.28811e+01 5.89967e+01 5.73066e-01
1.55867e-01 -1.60090e+01 2.05705e+02 3.27529e+01 5.62050e+01 7.28134e-01 0.00000e+00 2.14591e+00 1.20556e+01 3.47853e+02 1.14320e+01 2.05200e+01 9.21353e-01
1.43763e-01 -1.59598e+01 2.58493e+02 3.18754e+01 4.81872e+01 6.72877e-01 0.00000e+00 2.49807e+00 1.32548e+01 7.20111e+02 1.32884e+01 7.49897e+01 3.97011e-01
1.64245e-01 -1.60483e+01 2.13961e+02 3.10342e+01 5.87312e+01 6.29056e-01 0.00000e+00 2.49299e+00 1.28412e+01 5.85303e+02 1.29106e+01 6.14632e+01 5.98284e-01
1.66354e-01 -1.59749e+01 2.66027e+02 2.83060e+01 6.66519e+01 6.53455e-01 0.00000e+00 2.39825e+00 1.29489e+01 6.04770e+02 1.28271e+01 5.58169e+01 5.68059e-01
1.67066e-01 -1.60236e+01 2.93196e+02 2.91036e+01 6.97078e+01 6.87891e-01 0.00000e+00 2.26941e+00 1.28510e+01 5.63729e+02 1.24788e+01 4.30239e+01 6.31821e-01
1.69842e-01 -1.59891e+01 2.97087e+02 3.16818e+01 6.28180e+01 6.93788e-01 0.00000e+00 2.22730e+00 1.25468e+01 4.87129e+02 1.21681e+01 3.57538e+01 7.48097e-01
1.41447e-01 -1.59823e+01 2.43659e+02 3.33975e+01 4.77050e+01 6.89351e-01 0.00000e+00 2.44326e+00 1.31212e+01 6.58916e+02 1.30672e+01 6.46542e+01 4.85382e-01
1.64485e-01 -1.59963e+01 2.12102e+02 2.93501e+01 5.69087e+01 6.87254e-01 0.00000e+00 2.26955e+00 1.23153e+01 4.23941e+02 1.20239e+01 3.30800e+01 8.35345e-01
1.43420e-01 -1.59963e+01 2.05109e+02 3.03075e+01 6.88471e+01 7.16414e-01 0.00000e+00 2.29182e+00 1.29423e+01 5.31159e+02 1.24313e+01 3.90645e+01 6.82079e-01
1.65112e-01 -1.60160e+01 2.67997e+02 3.36982e+01 5.33861e+01 6.63122e-01 0.00000e+00 2.36399e+00 1.26294e+01 5.28729e+02 1.25549e+01 4.87886e+01 6.85795e-01
1.52164e-01 -1.60290e+01 2.37210e+02 3.24573e+01 4.89650e+01 6.58046e-01 0.00000e+00 2.48059e+00 1.29559e+01 6.25516e+02 1.30061e+01 6.48202e+01 5.36056e-01
1.50926e-01 -1.59891e+01 2.97982e+02 3.01131e+01 4.15761e+01 7.32512e-01 0.00000e+00 2.22365e+00 1.26887e+01 5.47758e+02 1.23588e+01 4.12468e+01 6.56557e-01
1.48005e-01 -1.60214e+01 2.66605e+02 3.18652e+01 6.36243e+01 7.15600e-01 0.00000e+00 2.28618e+00 1.30835e+01 6.09077e+02 1.26772e+01 4.72254e+01 5.61393e-01
1.63988e-01 -1.59818e+01 2.12298e+02 2.85893e+01 6.18488e+01 5.98638e-01 0.00000e+00 2.60831e+00 1.31760e+01 7.04295e+02 1.33615e+01 8.11482e+01 4.19164e-01
1.43688e-01 -1.60351e+01 2.66428e+02 3.12509e+01 6.49761e+01 7.45591e-01 0.00000e+00 2.19582e+00 1.31115e+01 6.01113e+02 1.24395e+01 3.86495e+01 5.73728e-01
1.53674e-01 -1.59914e+01 2.88511e+02 3.13814e+01 6.00916e+01 7.09855e-01 0.00000e+00 2.27796e+00 1.29500e+01 5.89680e+02 1.26034e+01 4.64087e+01 5.91480e-01
1.62201e-01 -1.60214e+01 2.23753e+02 3.28477e+01 6.47886e+01 6.45173e-01 0.00000e+00 2.44460e+00 1.28676e+01 5.68794e+02 1.28229e+01 5.61201e+01 6.23953e-01
1.53409e-01 -1.60376e+01 2.44311e+02 3.10559e+01 6.97872e+01 6.54872e-01 0.00000e+00 2.48110e+00 1.33130e+01 6.96419e+02 1.32220e+01 6.87178e+01 4.30390e-01
1.59504e-01 -1.59993e+01 2.35319e+02 3.22736e+01 5.48048e+01 5.92293e-01 0.00000e+00 2.66109e+00 1.32440e+01 7.55519e+02 1.35250e+01 9.15601e+01 3.49476e-01
1.51424e-01 -1.59859e+01 2.62256e+02 3.38693e+01 6.71619e+01 6.29994e-01 0.00000e+00 2.59031e+00 1.35199e+01 7.88999e+02 1.35963e+01 8.73973e+01 3.07436e-01
1.56398e-01 -1.60088e+01 2.43154e+02 2.99133e+01 5.79217e+01 6.96539e-01 0.00000e+00 2.29727e+00 1.27193e+01 5.22907e+02 1.24218e+01 4.20825e+01 6.94667e-01
1.50156e-01 -1.60254e+01 2.58988e+02 3.24812e+01 6.57591e+01 6.57537e-01 0.00000e+00 2.49833e+00 1.33793e+01 7.26616e+02 1.33289e+01 7.35939e+01 3.88056e-01
1.59838e-01 -1.60206e+01 2.88956e+02 3.19195e+01 6.06722e+01 6.51492e-01 0.00000e+00 2.45198e+00 1.30874e+01 6.57891e+02 1.30707e+01 6.57288e+01 4.86915e-01
1.57795e-01 -1.59907e+01 2.48242e+02 2.97978e+01 4.03855e+01 7.48757e-01 0.00000e+00 2.08274e+00 1.20531e+01 3.80280e+02 1.13186e+01 1.91618e+01 8.87789e-01
1.69161e-01 -1.59680e+01 2.79707e+02 3.24032e+01 6.95528e+01 7.10246e-01 0.00000e+00 2.16058e+00 1.24902e+01 4.52612e+02 1.18721e+01 2.78216e+01 7.97152e-01
1.62291e-01 -1.60451e+01 2.23783e+02 3.09664e+01 6.77845e+01 6.60360e-01 0.00000e+00 2.38830e+00 1.28204e+01 5.44816e+02 1.26588e+01 4.94937e+01 6.61098e-01
1.62286e-01 -1.59561e+01 2.10315e+02 3.30005e+01 6.87855e+01 7.41625e-01 0.00000e+00 2.03982e+00 1.19249e+01 3.06643e+02 1.07686e+01 1.12281e+01 8.61332e-01
1.67400e-01 -1.60263e+01 2.55952e+02 3.22065e+01 6.20187e+01 6.05837e-01 0.00000e+00 2.55179e+00 1.30457e+01 6.62439e+02 1.31935e+01 7.36518e+01 4.80118e-01
1.56112e-01 -1.60247e+01 2.27885e+02 2.91690e+01 6.09376e+01 6.99207e-01 0.00000e+00 2.28340e+00 1.26797e+01 5.01600e+02 1.23200e+01 3.87677e+01 7.26745e-01
1.47255e-01 -1.60109e+01 2.13336e+02 3.06742e+01 5.89633e+01 6.84549e-01 0.00000e+00 2.40844e+00 1.29713e+01 5.82244e+02 1.28052e+01 5.35409e+01 6.03040e-01
1.65547e-01 -1.59672e+01 2.02694e+02 3.12248e+01 6.96994e+01 6.50152e-01 0.00000e+00 2.40030e+00 1.27173e+01 5.14548e+02 1.25911e+01 4.78368e+01 7.07331e-01
1.64727e-01 -1.59943e+01 2.64224e+02 3.04689e+01 6.91367e+01 6.67757e-01 0.00000e+00 2.35085e+00 1.28978e+01 5.73797e+02 1.26741e+01 4.95502e+01 6.16177e-01
1.40337e-01 -1.59929e+01 2.05709e+02 3.06361e+01 4.49628e+01 6.65705e-01 0.00000e+00 2.55150e+00 1.31628e+01 6.86006e+02 1.32557e+01 7.45236e+01 4.45415e-01
1.66565e-01 -1.59628e+01 2.99915e+02 3.18055e+01 6.21093e+01 6.23110e-01 0.00000e+00 2.50390e+00 1.30727e+01 6.70870e+02 1.31589e+01 7.12772e+01 4.67599e-01
1.57961e-01 -1.60118e+01 2.40619e+02 3.12278e+01 6.81469e+01 6.36918e-01 0.00000e+00 2.51298e+00 1.32274e+01 6.82716e+02 1.32248e+01 7.07079e+01 4.50203e-01
1.61990e-01 -1.60248e+01 2.60822e+02 3.35341e+01 5.93173e+01 6.11126e-01 0.00000e+00 2.57361e+00 1.31433e+01 6.95329e+02 1.33094e+01 7.86061e+01 4.31953e-01
1.53242e-01 -1.60122e+01 2.73498e+02 3.36490e+01 4.32702e+01 6.59332e-01 0.00000e+00 2.47221e+00 1.29381e+01 6.44563e+02 1.30303e+01 6.73846e+01 5.06998e-01
1.55954e-01 -1.59726e+01 2.98977e+02 3.39441e+01 5.52329e+01 7.28653e-01 0.00000e+00 2.18981e+00 1.26551e+01 5.08704e+02 1.21732e+01 3.49408e+01 7.16126e-01
1.51892e-01 -1.59722e+01 2.57253e+02 2.85666e+01 5.60756e+01 6.50999e-01 0.00000e+00 2.52027e+00 1.32811e+01 7.27273e+02 1.33253e+01 7.65530e+01 3.87158e-01
1.42398e-01 -1.60275e+01 2.93023e+02 2.88224e+01 5.97341e+01 7.16311e-01 0.00000e+00 2.34788e+00 1.34477e+01 7.49176e+02 1.31569e+01 6.39670e+01 3.57769e-01
1.52894e-01 -1.60133e+01 2.65826e+02 2.98454e+01 4.54084e+01 6.95303e-01 0.00000e+00 2.34064e+00 1.27866e+01 5.75211e+02 1.26494e+01 5.09631e+01 6.13978e-01
1.67197e-01 -1.60255e+01 2.75785e+02 3.07695e+01 4.85651e+01 5.87615e-01 0.00000e+00 2.62159e+00 1.29334e+01 7.14105e+02 1.32843e+01 8.57573e+01 4.05360e-01
1.60905e-01 -1.60151e+01 2.55868e+02 2.98460e+01 5.03594e+01 6.19730e-01 0.00000e+00 2.56121e+00 1.30419e+01 6.87437e+02 1.32357e+01 7.74463e+01 4.43337e-01
1.47407e-01 -1.59780e+01 2.97063e+02 3.03915e+01 5.59885e+01 7.12640e-01 0.00000e+00 2.32217e+00 1.31682e+01 6.65330e+02 1.29031e+01 5.62469e+01 4.75812e-01
1.56591e-01 -1.59954e+01 2.02890e+02 2.83342e+01 5.82741e+01 7.20357e-01 0.00000e+00 2.18108e+00 1.22186e+01 3.82011e+02 1.16472e+01 2.40297e+01 8.85859e-01
1.63762e-01 -1.60119e+01 2.74259e+02 2.92746e+01 4.79601e+01 6.06578e-01 0.00000e+00 2.58823e+00 1.29915e+01 7.09248e+02 1.32708e+01 8.25261e+01 4.12170e-01
1.61315e-01 -1.59691e+01 2.08281e+02 3.12404e+01 4.61342e+01 7.04242e-01 0.00000e+00 2.21949e+00 1.20454e+01 3.74869e+02 1.17169e+01 2.72244e+01 8.93732e-01
1.51274e-01 -1.59897e+01 2.47136e+02 3.16548e+01 4.91377e+01 7.42775e-01 0.00000e+00 2.14499e+00 1.24069e+01 4.40897e+02 1.17929e+01 2.66140e+01 8.13073e-01
1.59012e-01 -1.60353e+01 2.03936e+02 3.14743e+01 5.56540e+01 7.11978e-01 0.00000e+00 2.19717e+00 1.21110e+01 3.66785e+02 1.16515e+01 2.48144e+01 9.02363e-01
1.63364e-01 -1.59559e+01 2.17240e+02 2.88879e+01 4.86983e+01 7.27064e-01 0.00000e+00 2.11533e+00 1.19244e+01 3.41924e+02 1.12765e+01 1.87192e+01 9.26933e-01
1.59882e-01 -1.59825e+01 2.42697e+02 2.82134e+01 4.55164e+01 6.49450e-01 0.00000e+00 2.46320e+00 1.27935e+01 6.06112e+02 1.28781e+01 6.21282e+01 5.65980e-01
1.69189e-01 -1.60016e+01 2.19968e+02 2.98679e+01 5.91995e+01 5.97054e-01 0.00000e+00 2.57124e+00 1.29645e+01 6.48275e+02 1.31570e+01 7.35578e+01 5.01381e-01
1.54863e-01 -1.60075e+01 2.42160e+02 2.88846e+01 6.20817e+01 6.93693e-01 0.00000e+00 2.32057e+00 1.28880e+01 5.62730e+02 1.25835e+01 4.59958e+01 6.33372e-01
1.41473e-01 -1.60361e+01 2.06822e+02 3.16731e+01 5.87487e+01 6.97471e-01 0.00000e+00 2.39695e+00 1.29997e+01 5.76443e+02 1.27809e+01 5.17027e+01 6.12062e-01
1.60057e-01 -1.60382e+01 2.90689e+02 3.36131e+01 5.42105e+01 7.11525e-01 0.00000e+00 2.22358e+00 1.25770e+01 4.96537e+02 1.22047e+01 3.66540e+01 7.34261e-01
1.52799e-01 -1.60165e+01 2.88756e+02 2.95878e+01 4.70610e+01 6.34192e-01 0.00000e+00 2.58064e+00 1.32757e+01 7.74884e+02 1.34771e+01 8.82443e+01 3.24797e-01
1.48655e-01 -1.59811e+01 2.31039e+02 2.99222e+01 5.61708e+01 6.76578e-01 0.00000e+00 2.43686e+00 1.30704e+01 6.31917e+02 1.29755e+01 6.05498e+01 5.26248e-01
1.44960e-01 -1.60147e+01 2.48139e+02 2.87628e+01 4.75509e+01 6.76378e-01 0.00000e+00 2.47778e+00 1.31952e+01 7.00017e+02 1.31978e+01 7.10217e+01 4.25246e-01
1.50061e-01 -1.60401e+01 2.93165e+02 2.82774e+01 6.17637e+01 7.14220e-01 0.00000e+00 2.29574e+00 1.32037e+01 6.66991e+02 1.28404e+01 5.29636e+01 4.73346e-01
1.41626e-01 -1.59915e+01 2.13363e+02 3.25258e+01 6.24695e+01 7.07302e-01 0.00000e+00 2.35063e+00 1.30005e+01 5.64718e+02 1.26740e+01 4.72272e+01 6.30284e-01
1.52178e-01 -1.60221e+01 2.78491e+02 3.29289e+01 4.19676e+01 7.06587e-01 0.00000e+00 2.30035e+00 1.26807e+01 5.48814e+02 1.25076e+01 4.66925e+01 6.54926e-01
1.40292e-01 -1.60050e+01 2.56596e+02 3.14935e+01 4.34909e+01 6.73885e-01 0.00000e+00 2.52621e+00 1.33108e+01 7.52952e+02 1.33931e+01 8.06704e+01 3.52820e-01
1.59666e-01 -1.59502e+01 2.17717e+02 3.20733e+01 5.62569e+01 6.16611e-01 0.00000e+00 2.57310e+00 1.30551e+01 6.63312e+02 1.32205e+01 7.48945e+01 4.78816e-01
1.50617e-01 -1.59850e+01 2.51747e+02 3.10282e+01 4.30707e+01 6.21582e-01 0.00000e+00 2.63874e+00 1.32464e+01 7.79002e+02 1.35274e+01 9.29404e+01 3.19677e-01
1.67546e-01 -1.59676e+01 2.44746e+02 3.24087e+01 4.73912e+01 6.06505e-01 0.00000e+00 2.54953e+00 1.27779e+01 6.25010e+02 1.30231e+01 7.09724e+01 5.36832e-01
1.58515e-01 -1.59800e+01 2.06955e+02 3.37077e+01 5.63824e+01 6.43247e-01 0.00000e+00 2.47914e+00 1.28067e+01 5.64767e+02 1.28507e+01 5.86692e+01 6.30209e-01
1.45531e-01 -1.60051e+01 2.59191e+02 2.89933e+01 4.57250e+01 7.27178e-01 0.00000e+00 2.26685e+00 1.28307e+01 5.68699e+02 1.25073e+01 4.44937e+01 6.24101e-01
1.65508e-01 -1.59713e+01 2.87118e+02 3.25648e+01 6.79269e+01 6.55305e-01 0.00000e+00 2.39227e+00 1.29584e+01 6.02631e+02 1.28356e+01 5.58577e+01 5.71373e-01
1.66730e-01 -1.59524e+01 2.87014e+02 2.83251e+01 5.69164e+01 6.22086e-01 0.00000e+00 2.51375e+00 1.30276e+01 6.75026e+02 1.31525e+01 7.25220e+01 4.61469e-01
1.52477e-01 -1.59679e+01 2.20881e+02 3.20099e+01 4.24926e+01 6.48510e-01 0.00000e+00 2.51536e+00 1.28616e+01 6.21461e+02 1.30043e+01 6.72319e+01 5.42286e-01
1.48242e-01 -1.60313e+01 2.32595e+02 2.89013e+01 4.22217e+01 6.57563e-01 0.00000e+00 2.52358e+00 1.30560e+01 6.81875e+02 1.31748e+01 7.32071e+01 4.51430e-01
1.46253e-01 -1.59653e+01 2.16346e+02 3.05622e+01 4.48794e+01 6.46240e-01 0.00000e+00 2.57968e+00 1.31538e+01 7.06039e+02 1.33204e+01 7.95067e+01 4.16695e-01
1.67192e-01 -1.60482e+01 2.00557e+02 3.30357e+01 4.46783e+01 6.71121e-01 0.00000e+00 2.30939e+00 1.20745e+01 3.97081e+02 1.19849e+01 3.46252e+01 8.68516e-01
1.47019e-01 -1.59767e+01 2.87530e+02 3.17453e+01 4.22713e+01 7.22390e-01 0.00000e+00 2.28415e+00 1.28322e+01 5.86417e+02 1.26035e+01 4.85979e+01 5.96551e-01
1.59661e-01 -1.59984e+01 2.21802e+02 2.89354e+01 5.27869e+01 6.03181e-01 0.00000e+00 2.62878e+00 1.31624e+01 7.29154e+02 1.34113e+01 8.58727e+01 3.84590e-01
1.44588e-01 -1.60198e+01 2.52127e+02 3.33401e+01 4.76558e+01 6.39339e-01 0.00000e+00 2.61921e+00 1.33941e+01 7.91737e+02 1.35898e+01 9.19176e+01 3.04132e-01
1.49699e-01 -1.60072e+01 2.40093e+02 3.13871e+01 5.56327e+01 7.28403e-01 0.00000e+00 2.21066e+00 1.26325e+01 4.86198e+02 1.21269e+01 3.33673e+01 7.49457e-01
1.54652e-01 -1.60307e+01 2.75007e+02 2.80727e+01 6.26748e+01 6.51250e-01 0.00000e+00 2.49900e+00 1.33514e+01 7.42974e+02 1.33400e+01 7.58362e+01 3.65973e-01
1.44870e-01 -1.60052e+01 2.20001e+02 3.09159e+01 6.36492e+01 7.20332e-01 0.00000e+00 2.27016e+00 1.28755e+01 5.28413e+02 1.23879e+01 3.86358e+01 6.86277e-01
1.40291e-01 -1.60238e+01 2.55850e+02 3.37537e+01 4.96357e+01 6.78779e-01 0.00000e+00 2.49933e+00 1.33329e+01 7.31735e+02 1.33383e+01 7.58019e+01 3.81079e-01
1.64152e-01 -1.60239e+01 2.00757e+02 3.35856e+01 5.51588e+01 6.06662e-01 0.00000e+00 2.56887e+00 1.28876e+01 6.17662e+02 1.30859e+01 7.05392e+01 5.48135e-01
1.64946e-01 -1.60127e+01 2.85687e+02 2.89834e+01 5.54699e+01 6.10123e-01 0.00000e+00 2.56722e+00 1.31163e+01 7.15092e+02 1.33119e+01 8.07183e+01 4.03982e-01
1.52537e-01 -1.60262e+01 2.60859e+02 3.07361e+01 4.25489e+01 7.49574e-01 0.00000e+00 2.12122e+00 1.23184e+01 4.35844e+02 1.16949e+01 2.52420e+01 8.19810e-01
1.43728e-01 -1.59579e+01 2.43330e+02 3.13056e+01 6.22093e+01 6.90428e-01 0.00000e+00 2.41866e+00 1.32979e+01 6.81083e+02 1.31012e+01 6.25865e+01 4.52587e-01
1.68831e-01 -1.59520e+01 2.50306e+02 3.20009e+01 6.74685e+01 6.26041e-01 0.00000e+00 2.46941e+00 1.29351e+01 6.03384e+02 1.29443e+01 6.13768e+01 5.70207e-01
1.66536e-01 -1.60134e+01 2.76917e+02 3.17693e+01 4.88174e+01 6.70374e-01 0.00000e+00 2.33402e+00 1.25364e+01 5.15031e+02 1.24461e+01 4.60721e+01 7.06602e-01
1.60141e-01 -1.60147e+01 2.47817e+02 3.08909e+01 6.90857e+01 7.37883e-01 0.00000e+00 2.09738e+00 1.24824e+01 4.32042e+02 1.15476e+01 2.08182e+01 8.24824e-01
1.68385e-01 -1.59707e+01 2.96162e+02 3.06608e+01 5.30180e+01 7.28558e-01 0.00000e+00 2.11346e+00 1.22402e+01 4.18045e+02 1.16043e+01 2.37056e+01 8.42859e-01
1.46561e-01 -1.59995e+01 2.08863e+02 3.22042e+01 4.16175e+01 6.62050e-01 0.00000e+00 2.50957e+00 1.28914e+01 6.16448e+02 1.29977e+01 6.58104e+01 5.50008e-01
1.66444e-01 -1.59736e+01 2.85441e+02 3.08276e+01 4.22325e+01 6.65712e-01 0.00000e+00 2.35737e+00 1.25117e+01 5.33479e+02 1.25097e+01 4.97431e+01 6.78528e-01
1.66116e-01 -1.59548e+01 2.57327e+02 2.94590e+01 6.60027e+01 6.78929e-01 0.00000e+00 2.29994e+00 1.27175e+01 5.24144e+02 1.24241e+01 4.22330e+01 6.92785e-01
1.56204e-01 -1.59984e+01 2.50005e+02 2.83533e+01 6.86373e+01 6.90621e-01 0.00000e+00 2.32419e+00 1.30528e+01 6.05000e+02 1.27021e+01 4.86359e+01 5.67703e-01
1.54849e-01 -1.60307e+01 2.63553e+02 2.82414e+01 6.78304e+01 6.93888e-01 0.00000e+00 2.32624e+00 1.31376e+01 6.35518e+02 1.27935e+01 5.14613e+01 5.20750e-01
1.58208e-01 -1.59581e+01 2.75003e+02 3.00796e+01 5.57265e+01 6.18700e-01 0.00000e+00 2.58728e+00 1.32679e+01 7.51607e+02 1.34467e+01 8.53530e+01 3.54578e-01
1.66056e-01 -1.60303e+01 2.06690e+02 3.35146e+01 4.89503e+01 6.92096e-01 0.00000e+00 2.23208e+00 1.19858e+01 3.61596e+02 1.17099e+01 2.73711e+01 9.07742e-01
1.60516e-01 -1.60269e+01 2.55094e+02 2.94073e+01 5.23107e+01 6.56532e-01 0.00000e+00 2.42939e+00 1.28501e+01 5.97798e+02 1.28441e+01 5.86884e+01 5.78870e-01
1.56054e-01 -1.60409e+01 2.56181e+02 3.32039e+01 4.79581e+01 6.16254e-01 0.00000e+00 2.60617e+00 1.31352e+01 7.24876e+02 1.33811e+01 8.47630e+01 3.90442e-01
1.60070e-01 -1.59907e+01 2.11717e+02 3.32887e+01 4.69465e+01 6.78044e-01 0.00000e+00 2.33402e+00 1.23388e+01 4.48114e+02 1.22299e+01 3.97298e+01 8.03313e-01
1.60161e-01 -1.60427e+01 2.82330e+02 2.89897e+01 5.39448e+01 7.11359e-01 0.00000e+00 2.22992e+00 1.26318e+01 5.14659e+02 1.22565e+01 3.79283e+01 7.07163e-01
1.51858e-01 -1.60475e+01 2.59180e+02 2.95545e+01 4.95110e+01 6.81946e-01 0.00000e+00 2.39908e+00 1.29537e+01 6.19603e+02 1.28728e+01 5.82799e+01 5.45146e-01
1.67817e-01 -1.60370e+01 2.92753e+02 3.11312e+01 4.47806e+01 6.20553e-01 0.00000e+00 2.50704e+00 1.27489e+01 6.30878e+02 1.29699e+01 6.92793e+01 5.27838e-01
1.42064e-01 -1.60191e+01 2.75573e+02 2.88848e+01 5.38384e+01 7.22766e-01 0.00000e+00 2.31840e+00 1.32245e+01 6.76395e+02 1.29206e+01 5.61181e+01 4.59456e-01
1.67874e-01 -1.60151e+01 2.86986e+02 3.20462e+01 4.72813e+01 6.59452e-01 0.00000e+00 2.36637e+00 1.25663e+01 5.34951e+02 1.25510e+01 5.02624e+01 6.76272e-01
1.64793e-01 -1.59869e+01 2.79876e+02 3.15130e+01 5.95461e+01 5.79833e-01 0.00000e+00 2.66343e+00 1.32937e+01 7.80937e+02 1.35829e+01 9.49433e+01 3.17287e-01
1.60316e-01 -1.59581e+01 2.79229e+02 3.13907e+01 6.82148e+01 6.07208e-01 0.00000e+00 2.60539e+00 1.34364e+01 7.82679e+02 1.35747e+01 8.89481e+01 3.15143e-01
1.62461e-01 -1.59850e+01 2.82146e+02 3.07012e+01 4.48279e+01 5.99843e-01 0.00000e+00 2.61957e+00 1.29838e+01 7.33396e+02 1.33297e+01 8.77551e+01 3.78828e-01
1.56459e-01 -1.59607e+01 2.02304e+02 3.21565e+01 5.69704e+01 7.35061e-01 0.00000e+00 2.10942e+00 1.19434e+01 3.23108e+02 1.11962e+01 1.69136e+01 9.43420e-01
1.55073e-01 -1.60448e+01 2.09144e+02 3.16582e+01 5.04808e+01 6.18703e-01 0.00000e+00 2.60471e+00 1.30890e+01 6.88564e+02 1.33040e+01 7.98819e+01 4.41705e-01
1.52829e-01 -1.60335e+01 2.72733e+02 3.30098e+01 6.17670e+01 6.93892e-01 0.00000e+00 2.33722e+00 1.30092e+01 6.02459e+02 1.27571e+01 5.14881e+01 5.71641e-01
1.64710e-01 -1.59551e+01 2.12658e+02 2.85519e+01 5.24479e+01 7.30675e-01 0.00000e+00 2.08764e+00 1.18541e+01 3.21423e+02 1.10791e+01 1.57146e+01 9.44804e-01
1.58347e-01 -1.59656e+01 2.56985e+02 3.15247e+01 5.31233e+01 6.94348e-01 0.00000e+00 2.29495e+00 1.26306e+01 5.13492e+02 1.23896e+01 4.22231e+01 7.08924e-01
1.64871e-01 -1.60021e+01 2.66463e+02 3.20465e+01 5.24833e+01 6.01836e-01 0.00000e+00 2.58800e+00 1.30306e+01 6.91357e+02 1.32735e+01 8.02905e+01 4.37669e-01
1.65229e-01 -1.60202e+01 2.80560e+02 3.26716e+01 6.25634e+01 7.15801e-01 0.00000e+00 2.16720e+00 1.24671e+01 4.53846e+02 1.19067e+01 2.89194e+01 7.95452e-01
1.55848e-01 -1.60340e+01 2.58362e+02 3.31529e+01 5.80091e+01 7.19451e-01 0.00000e+00 2.20789e+00 1.25807e+01 4.78734e+02 1.21043e+01 3.32307e+01 7.60291e-01
1.54644e-01 -1.59692e+01 2.25681e+02 3.37761e+01 4.56604e+01 6.62669e-01 0.00000e+00 2.43878e+00 1.27112e+01 5.57377e+02 1.27426e+01 5.58871e+01 6.41674e-01
1.51353e-01 -1.59582e+01 2.94624e+02 3.12370e+01 6.56092e+01 7.47271e-01 0.00000e+00 2.14945e+00 1.29495e+01 5.65608e+02 1.22031e+01 3.32704e+01 6.28903e-01
1.41129e-01 -1.59812e+01 2.19748e+02 3.36283e+01 4.55338e+01 6.36921e-01 0.00000e+00 2.65709e+00 1.33944e+01 7.89139e+02 1.36254e+01 9.42064e+01 3.07267e-01
1.53922e-01 -1.59548e+01 2.38376e+02 3.28386e+01 4.78956e+01 7.04934e-01 0.00000e+00 2.27725e+00 1.25111e+01 4.80689e+02 1.22473e+01 3.85073e+01 7.57465e-01
1.54241e-01 -1.60251e+01 2.97505e+02 2.86561e+01 4.90759e+01 6.60190e-01 0.00000e+00 2.47578e+00 1.31476e+01 7.09775e+02 1.32080e+01 7.33983e+01 4.11428e-01
1.67182e-01 -1.60172e+01 2.36156e+02 2.82246e+01 5.16102e+01 7.38668e-01 0.00000e+00 2.05383e+00 1.19048e+01 3.36453e+02 1.09805e+01 1.42619e+01 9.04367e-01
1.49305e-01 -1.60355e+01 2.50852e+02 2.83984e+01 6.29641e+01 6.93674e-01 0.00000e+00 2.36702e+00 1.31812e+01 6.51145e+02 1.29149e+01 5.59949e+01 4.97051e-01
1.52923e-01 -1.60137e+01 2.16298e+02 3.01081e+01 5.89296e+01 6.58826e-01 0.00000e+00 2.47023e+00 1.30185e+01 6.16731e+02 1.29819e+01 6.15301e+01 5.49570e-01
1.51016e-01 -1.59828e+01 2.81363e+02 2.83120e+01 6.16428e+01 7.39959e-01 0.00000e+00 2.18086e+00 1.29563e+01 5.76219e+02 1.23161e+01 3.65976e+01 6.12411e-01
1.49116e-01 -1.59617e+01 2.03948e+02 3.18173e+01 5.76004e+01 7.33954e-01 0.00000e+00 2.16824e+00 1.22737e+01 3.84930e+02 1.16415e+01 2.34478e+01 8.82576e-01
1.47923e-01 -1.59828e+01 2.33157e+02 3.36437e+01 4.85050e+01 6.98632e-01 0.00000e+00 2.34628e+00 1.27425e+01 5.37811e+02 1.25674e+01 4.73337e+01 6.71880e-01
1.65782e-01 -1.59739e+01 2.50082e+02 3.20616e+01 6.76116e+01 5.81721e-01 0.00000e+00 2.64484e+00 1.33224e+01 7.56584e+02 1.35407e+01 8.95448e+01 3.48094e-01
1.60652e-01 -1.60432e+01 2.38457e+02 3.39745e+01 4.62419e+01 5.92949e-01 0.00000e+00 2.64718e+00 1.30351e+01 7.15128e+02 1.33691e+01 8.74192e+01 4.03932e-01
1.66078e-01 -1.59849e+01 2.54952e+02 2.87235e+01 5.28455e+01 6.26034e-01 0.00000e+00 2.50069e+00 1.28826e+01 6.28958e+02 1.30070e+01 6.71396e+01 5.30778e-01
1.69387e-01 -1.60299e+01 2.84669e+02 3.12569e+01 5.70322e+01 5.68179e-01 0.00000e+00 2.66575e+00 1.31395e+01 7.57644e+02 1.34859e+01 9.33026e+01 3.46720e-01
1.63386e-01 -1.59875e+01 2.35585e+02 3.19071e+01 6.92517e+01 5.92696e-01 0.00000e+00 2.62616e+00 1.33330e+01 7.44230e+02 1.35041e+01 8.62387e+01 3.64304e-01
1.53158e-01 -1.60059e+01 2.45611e+02 3.31153e+01 6.22439e+01 6.61188e-01 0.00000e+00 2.45689e+00 1.31154e+01 6.41095e+02 1.30502e+01 6.32976e+01 5.12259e-01
1.56923e-01 -1.59560e+01 2.21324e+02 3.14098e+01 4.96453e+01 6.47766e-01 0.00000e+00 2.48202e+00 1.28331e+01 5.93355e+02 1.29051e+01 6.18018e+01 5.85769e-01
1.69793e-01 -1.60373e+01 2.44855e+02 3.36736e+01 6.84257e+01 7.07518e-01 0.00000e+00 2.15091e+00 1.22439e+01 3.90130e+02 1.16205e+01 2.34075e+01 8.76636e-01
1.61716e-01 -1.59919e+01 2.13825e+02 3.23730e+01 6.01474e+01 6.66149e-01 0.00000e+00 2.36806e+00 1.25972e+01 4.92293e+02 1.24627e+01 4.46353e+01 7.40524e-01
1.62769e-01 -1.60211e+01 2.92379e+02 3.14069e+01 6.10332e+01 7.30453e-01 0.00000e+00 2.13611e+00 1.25154e+01 4.66201e+02 1.18524e+01 2.73836e+01 7.78194e-01
1.67718e-01 -1.60125e+01 2.53690e+02 3.06788e+01 5.83386e+01 7.43023e-01 0.00000e+00 2.03716e+00 1.20148e+01 3.49184e+02 1.09402e+01 1.33191e+01 8.12947e-01
1.40056e-01 -1.59994e+01 2.59564e+02 2.95413e+01 5.96378e+01 6.96989e-01 0.00000e+00 2.43219e+00 1.34849e+01 7.57255e+02 1.33054e+01 7.06078e+01 3.47224e-01
1.59142e-01 -1.60266e+01 2.57608e+02 3.19761e+01 6.10181e+01 7.47153e-01 0.00000e+00 2.07427e+00 1.23226e+01 4.05799e+02 1.13830e+01 1.87017e+01 8.58054e-01
1.67848e-01 -1.59906e+01 2.32803e+02 3.34994e+01 5.91598e+01 5.93506e-01 0.00000e+00 2.58655e+00 1.29969e+01 6.58159e+02 1.32114e+01 7.59493e+01 4.86515e-01
1.69403e-01 -1.60315e+01 2.18088e+02 2.96429e+01 4.11332e+01 6.45253e-01 0.00000e+00 2.40210e+00 1.23042e+01 4.89210e+02 1.23966e+01 4.80755e+01 7.45052e-01
1.55427e-01 -1.59669e+01 2.88960e+02 2.92915e+01 6.30915e+01 6.64066e-01 0.00000e+00 2.44455e+00 1.32683e+01 7.08922e+02 1.31894e+01 6.87878e+01 4.12628e-01
1.52337e-01 -1.59879e+01 2.29009e+02 3.10539e+01 4.16738e+01 6.68984e-01 0.00000e+00 2.43890e+00 1.27446e+01 5.78511e+02 1.27836e+01 5.78337e+01 6.08846e-01
1.47144e-01 -1.59868e+01 2.66387e+02 3.16341e+01 6.48378e+01 6.75948e-01 0.00000e+00 2.45424e+00 1.34076e+01 7.31024e+02 1.32792e+01 7.03892e+01 3.82044e-01
1.63782e-01 -1.60032e+01 2.61281e+02 2.98178e+01 4.89061e+01 6.53332e-01 0.00000e+00 2.41800e+00 1.27243e+01 5.74287e+02 1.27457e+01 5.64254e+01 6.15415e-01
1.41722e-01 -1.59904e+01 2.54035e+02 2.98493e+01 4.69015e+01 6.72717e-01 0.00000e+00 2.52033e+00 1.33343e+01 7.54254e+02 1.33892e+01 7.97124e+01 3.51121e-01
1.53848e-01 -1.60157e+01 2.91575e+02 3.16849e+01 4.36075e+01 6.50368e-01 0.00000e+00 2.50853e+00 1.30637e+01 6.98525e+02 1.32066e+01 7.55161e+01 4.27376e-01
1.40377e-01 -1.60115e+01 2.43079e+02 2.87879e+01 6.66982e+01 7.18288e-01 0.00000e+00 2.32934e+00 1.34133e+01 6.99308e+02 1.29679e+01 5.48236e+01 4.26257e-01
1.41421e-01 -1.59515e+01 2.17247e+02 3.07790e+01 4.37653e+01 6.59779e-01 0.00000e+00 2.56814e+00 1.32132e+01 7.17921e+02 1.33436e+01 7.93438e+01 4.00046e-01
1.69741e-01 -1.60489e+01 2.15439e+02 3.36076e+01 6.14129e+01 7.09980e-01 0.00000e+00 2.13242e+00 1.19031e+01 3.24545e+02 1.12991e+01 1.88937e+01 9.42228e-01
1.56792e-01 -1.60289e+01 2.56843e+02 3.06138e+01 5.26700e+01 7.45624e-01 0.00000e+00 2.10169e+00 1.23181e+01 4.18281e+02 1.15551e+01 2.20252e+01 8.42561e-01
1.62710e-01 -1.60332e+01 2.74401e+02 3.08591e+01 4.47771e+01 6.10698e-01 0.00000e+00 2.57919e+00 1.29318e+01 6.93325e+02 1.32161e+01 8.04344e+01 4.34832e-01
1.40810e-01 -1.60272e+01 2.76227e+02 2.94041e+01 4.76565e+01 7.33296e-01 0.00000e+00 2.28682e+00 1.30904e+01 6.42386e+02 1.27757e+01 5.18912e+01 5.10299e-01
1.42596e-01 -1.60108e+01 2.36519e+02 2.87863e+01 4.34947e+01 6.65577e-01 0.00000e+00 2.54118e+00 1.32524e+01 7.35096e+02 1.33516e+01 7.94060e+01 3.76530e-01
1.51361e-01 -1.60331e+01 2.60537e+02 3.30327e+01 4.38571e+01 6.67709e-01 0.00000e+00 2.45367e+00 1.29236e+01 6.30730e+02 1.29716e+01 6.41911e+01 5.28065e-01
1.55733e-01 -1.59618e+01 2.79397e+02 2.88166e+01 5.84274e+01 7.08226e-01 0.00000e+00 2.27152e+00 1.28816e+01 5.73669e+02 1.25306e+01 4.45795e+01 6.16376e-01
1.42877e-01 -1.60386e+01 2.79567e+02 3.10999e+01 4.48106e+01 7.37423e-01 0.00000e+00 2.25233e+00 1.29076e+01 5.92426e+02 1.25675e+01 4.59715e+01 5.87212e-01
1.68337e-01 -1.60319e+01 2.19435e+02 2.87524e+01 5.55153e+01 6.43391e-01 0.00000e+00 2.41586e+00 1.26114e+01 5.25365e+02 1.26042e+01 5.10455e+01 6.90926e-01
1.44699e-01 -1.60008e+01 2.35175e+02 3.35332e+01 5.94148e+01 6.54761e-01 0.00000e+00 2.55197e+00 1.34002e+01 7.37221e+02 1.34295e+01 7.90655e+01 3.73668e-01
1.68245e-01 -1.59781e+01 2.93925e+02 2.91907e+01 6.33027e+01 7.18977e-01 0.00000e+00 2.14819e+00 1.24999e+01 4.68610e+02 1.18793e+01 2.82458e+01 7.74782e-01
1.61757e-01 -1.60461e+01 2.22620e+02 3.17195e+01 4.09556e+01 7.45652e-01 0.00000e+00 2.04638e+00 1.17030e+01 3.06886e+02 1.08121e+01 1.27481e+01 8.96775e-01
1.64550e-01 -1.59527e+01 2.88129e+02 3.39324e+01 5.15558e+01 5.69194e-01 0.00000e+00 2.69625e+00 1.31789e+01 7.83477e+02 1.35690e+01 9.90054e+01 3.14165e-01
1.57068e-01 -1.59882e+01 2.72745e+02 3.15238e+01 6.69677e+01 6.73302e-01 0.00000e+00 2.38677e+00 1.31040e+01 6.35474e+02 1.29194e+01 5.73777e+01 5.20816e-01
1.68552e-01 -1.60399e+01 2.99348e+02 2.96531e+01 5.41809e+01 6.45518e-01 0.00000e+00 2.41734e+00 1.27969e+01 5.97719e+02 1.28180e+01 5.88176e+01 5.78992e-01
1.66408e-01 -1.60333e+01 2.79544e+02 2.98302e+01 4.12290e+01 6.90937e-01 0.00000e+00 2.26506e+00 1.23381e+01 4.77747e+02 1.21722e+01 3.88805e+01 7.61714e-01
1.67042e-01 -1.59984e+01 2.75688e+02 3.01655e+01 6.48731e+01 6.98876e-01 0.00000e+00 2.22185e+00 1.25951e+01 4.90205e+02 1.21544e+01 3.47621e+01 7.43592e-01
1.55097e-01 -1.60168e+01 2.11886e+02 3.16577e+01 4.06314e+01 7.41814e-01 0.00000e+00 2.10019e+00 1.18574e+01 3.32345e+02 1.11775e+01 1.73945e+01 9.35562e-01
1.64618e-01 -1.60409e+01 2.01801e+02 2.87279e+01 6.44964e+01 6.93084e-01 0.00000e+00 2.24014e+00 1.22940e+01 4.01979e+02 1.18829e+01 2.90426e+01 8.62677e-01
1.50948e-01 -1.59576e+01 2.96377e+02 3.26177e+01 6.15548e+01 7.43569e-01 0.00000e+00 2.16683e+00 1.28716e+01 5.50325e+02 1.22307e+01 3.46610e+01 6.52590e-01
1.64277e-01 -1.60439e+01 2.82745e+02 2.96356e+01 5.01003e+01 6.10328e-01 0.00000e+00 2.57075e+00 1.30223e+01 7.04024e+02 1.32608e+01 8.03770e+01 4.19549e-01
1.41591e-01 -1.60229e+01 2.78669e+02 3.02966e+01 5.44047e+01 7.42741e-01 0.00000e+00 2.23837e+00 1.30986e+01 6.25331e+02 1.26318e+01 4.57968e+01 5.36340e-01
1.46400e-01 -1.59744e+01 2.42862e+02 3.38442e+01 6.20620e+01 6.52705e-01 0.00000e+00 2.54510e+00 1.34133e+01 7.39449e+02 1.34297e+01 7.87839e+01 3.70678e-01
1.67761e-01 -1.60241e+01 2.36438e+02 2.99120e+01 5.85529e+01 6.69521e-01 0.00000e+00 2.32080e+00 1.25122e+01 4.81691e+02 1.23257e+01 4.10993e+01 7.56014e-01
1.52606e-01 -1.60397e+01 2.36180e+02 3.06441e+01 4.79716e+01 6.68930e-01 0.00000e+00 2.43762e+00 1.28695e+01 5.98950e+02 1.28628e+01 5.91057e+01 5.77083e-01
1.40615e-01 -1.59924e+01 2.05464e+02 2.92572e+01 6.02852e+01 7.06840e-01 0.00000e+00 2.36505e+00 1.30196e+01 5.75721e+02 1.27078e+01 4.84772e+01 6.13185e-01
1.43497e-01 -1.59602e+01 2.72938e+02 2.83862e+01 4.20743e+01 6.89436e-01 0.00000e+00 2.44707e+00 1.31947e+01 7.17386e+02 1.31956e+01 7.16409e+01 4.00789e-01
1.62902e-01 -1.60138e+01 2.80873e+02 2.97474e+01 4.87646e+01 7.39362e-01 0.00000e+00 2.10343e+00 1.22419e+01 4.17949e+02 1.15632e+01 2.28507e+01 8.42981e-01
1.60838e-01 -1.59845e+01 2.68237e+02 3.23839e+01 4.69715e+01 6.04515e-01 0.00000e+00 2.61128e+00 1.30564e+01 7.19431e+02 1.33450e+01 8.51913e+01 3.97952e-01
1.40870e-01 -1.59534e+01 2.63368e+02 3.20613e+01 6.93958e+01 7.42524e-01 0.00000e+00 2.22584e+00 1.33173e+01 6.53961e+02 1.26573e+01 4.37649e+01 4.92813e-01
1.50200e-01 -1.60109e+01 2.80600e+02 3.03840e+01 5.11765e+01 7.48833e-01 0.00000e+00 2.15101e+00 1.26623e+01 5.07656e+02 1.20493e+01 3.14442e+01 7.17698e-01
1.61624e-01 -1.60308e+01 2.65722e+02 3.12493e+01 5.71539e+01 7.19332e-01 0.00000e+00 2.17569e+00 1.24443e+01 4.52143e+02 1.19194e+01 2.94603e+01 7.97797e-01
1.50563e-01 -1.59807e+01 2.04045e+02 3.09087e+01 6.06209e+01 6.87659e-01 0.00000e+00 2.36555e+00 1.27624e+01 5.17530e+02 1.25421e+01 4.52725e+01 7.02824e-01
1.60349e-01 -1.60096e+01 2.89780e+02 3.34421e+01 5.05098e+01 6.71550e-01 0.00000e+00 2.37346e+00 1.27725e+01 5.74900e+02 1.27116e+01 5.37902e+01 6.14462e-01
1.64468e-01 -1.59704e+01 2.68922e+02 3.23392e+01 5.06938e+01 6.39684e-01 0.00000e+00 2.45819e+00 1.27950e+01 5.96394e+02 1.28748e+01 6.14864e+01 5.81049e-01
1.46938e-01 -1.59879e+01 2.89924e+02 3.12953e+01 6.60019e+01 7.29153e-01 0.00000e+00 2.25114e+00 1.32226e+01 6.52531e+02 1.27203e+01 4.75445e+01 4.94964e-01
1.54275e-01 -1.59833e+01 2.94898e+02 2.92739e+01 5.38188e+01 7.12022e-01 0.00000e+00 2.27456e+00 1.28873e+01 5.86369e+02 1.25825e+01 4.67256e+01 5.96626e-01
1.65602e-01 -1.60001e+01 2.64780e+02 3.23287e+01 4.04038e+01 7.17984e-01 0.00000e+00 2.15692e+00 1.20669e+01 3.97081e+02 1.16476e+01 2.59557e+01 8.68517e-01
1.49950e-01 -1.59943e+01 2.00759e+02 2.81663e+01 6.23799e+01 6.46844e-01 0.00000e+00 2.54393e+00 1.32606e+01 6.88823e+02 1.32729e+01 7.25320e+01 4.41330e-01
1.53702e-01 -1.60135e+01 2.53778e+02 3.31326e+01 4.01449e+01 7.14236e-01 0.00000e+00 2.24822e+00 1.24237e+01 4.75904e+02 1.21613e+01 3.70920e+01 7.64367e-01
1.66859e-01 -1.60419e+01 2.54091e+02 3.27627e+01 4.12381e+01 6.13799e-01 0.00000e+00 2.53054e+00 1.26470e+01 6.09816e+02 1.29175e+01 6.86220e+01 5.60250e-01
1.68720e-01 -1.60378e+01 2.05609e+02 3.11269e+01 5.16078e+01 7.19537e-01 0.00000e+00 2.10179e+00 1.16812e+01 2.93559e+02 1.10309e+01 1.56061e+01 9.65359e-01
1.54032e-01 -1.60039e+01 2.20473e+02 3.17222e+01 4.58095e+01 5.92117e-01 0.00000e+00 2.71070e+00 1.32516e+01 7.96568e+02 1.36208e+01 1.00298e+02 2.98352e-01
1.57293e-01 -1.60464e+01 2.42485e+02 3.20197e+01 6.75621e+01 6.58849e-01 0.00000e+00 2.43321e+00 1.30714e+01 6.21126e+02 1.29547e+01 5.91167e+01 5.42802e-01
1.43904e-01 -1.60410e+01 2.16015e+02 3.01211e+01 6.84189e+01 7.14658e-01 0.00000e+00 2.30063e+00 1.30516e+01 5.69879e+02 1.25619e+01 4.26235e+01 6.22268e-01
1.48959e-01 -1.59526e+01 2.16098e+02 3.04371e+01 5.60120e+01 7.37286e-01 0.00000e+00 2.16461e+00 1.24061e+01 4.20453e+02 1.17572e+01 2.53966e+01 8.39806e-01
1.68173e-01 -1.60200e+01 2.58024e+02 3.39709e+01 6.81381e+01 5.71635e-01 0.00000e+00 2.65513e+00 1.32866e+01 7.48824e+02 1.35336e+01 9.00691e+01 3.58232e-01
1.64852e-01 -1.59779e+01 2.03717e+02 3.26245e+01 5.55792e+01 5.52332e-01 0.00000e+00 2.74712e+00 1.32129e+01 7.89605e+02 1.36324e+01 1.02539e+02 3.06703e-01
1.41942e-01 -1.60425e+01 2.35796e+02 2.94213e+01 4.23400e+01 7.37808e-01 0.00000e+00 2.23569e+00 1.26729e+01 5.20290e+02 1.22795e+01 3.81684e+01 6.98641e-01
1.43637e-01 -1.60275e+01 2.17332e+02 3.29248e+01 4.21888e+01 7.29234e-01 0.00000e+00 2.24245e+00 1.24418e+01 4.56305e+02 1.20822e+01 3.39184e+01 7.92051e-01
1.45608e-01 -1.59525e+01 2.29945e+02 2.95475e+01 6.87279e+01 6.57804e-01 0.00000e+00 2.53605e+00 1.35614e+01 7.77659e+02 1.34911e+01 7.92164e+01 3.21342e-01
1.48414e-01 -1.60421e+01 2.63751e+02 3.36622e+01 6.73603e+01 6.58608e-01 0.00000e+00 2.50670e+00 1.34600e+01 7.48670e+02 1.34040e+01 7.62302e+01 3.58434e-01
1.69456e-01 -1.59526e+01 2.73169e+02 3.27535e+01 5.51925e+01 7.16917e-01 0.00000e+00 2.13501e+00 1.21735e+01 3.97138e+02 1.16019e+01 2.38486e+01 8.68449e-01
1.51013e-01 -1.60050e+01 2.98848e+02 2.95526e+01 6.73220e+01 7.36603e-01 0.00000e+00 2.19880e+00 1.31534e+01 6.32956e+02 1.25234e+01 4.14421e+01 5.24661e-01
1.59879e-01 -1.59756e+01 2.13972e+02 3.26933e+01 5.82124e+01 7.30960e-01 0.00000e+00 2.10975e+00 1.20075e+01 3.38487e+02 1.12678e+01 1.78868e+01 9.30084e-01
1.63202e-01 -1.59900e+01 2.77155e+02 3.17661e+01 5.55603e+01 6.90572e-01 0.00000e+00 2.28009e+00 1.26094e+01 5.10371e+02 1.23542e+01 4.12918e+01 7.13622e-01
1.46346e-01 -1.60122e+01 2.94555e+02 2.85321e+01 5.43820e+01 7.22117e-01 0.00000e+00 2.29657e+00 1.31597e+01 6.62917e+02 1.28445e+01 5.39042e+01 4.79405e-01
1.44226e-01 -1.60140e+01 2.36627e+02 3.19536e+01 4.60125e+01 7.32642e-01 0.00000e+00 2.23459e+00 1.26305e+01 5.00470e+02 1.22286e+01 3.66865e+01 7.28426e-01
1.66504e-01 -1.59630e+01 2.11190e+02 3.00920e+01 4.11631e+01 6.48779e-01 0.00000e+00 2.40835e+00 1.23498e+01 4.91121e+02 1.24304e+01 4.84893e+01 7.42246e-01
1.50732e-01 -1.59647e+01 2.89227e+02 2.99471e+01 4.34234e+01 7.28130e-01 0.00000e+00 2.23779e+00 1.27190e+01 5.51046e+02 1.24003e+01 4.22417e+01 6.51476e-01
1.63525e-01 -1.59968e+01 2.52731e+02 3.32493e+01 5.97538e+01 6.65224e-01 0.00000e+00 2.36384e+00 1.27072e+01 5.32077e+02 1.25777e+01 4.81919e+01 6.80676e-01
1.64653e-01 -1.59666e+01 2.59661e+02 3.19488e+01 6.23265e+01 6.94586e-01 0.00000e+00 2.24655e+00 1.25470e+01 4.77033e+02 1.21772e+01 3.57295e+01 7.62742e-01
1.56364e-01 -1.60211e+01 2.70862e+02 2.80217e+01 5.42869e+01 7.08070e-01 0.00000e+00 2.26710e+00 1.27689e+01 5.48598e+02 1.24397e+01 4.26538e+01 6.55259e-01
1.53500e-01 -1.59604e+01 2.17021e+02 3.12280e+01 4.62725e+01 6.67540e-01 0.00000e+00 2.43197e+00 1.27218e+01 5.55491e+02 1.27249e+01 5.48244e+01 6.44596e-01
1.55997e-01 -1.60418e+01 2.32798e+02 2.94330e+01 5.45686e+01 7.19778e-01 0.00000e+00 2.20139e+00 1.24404e+01 4.46437e+02 1.19500e+01 3.01332e+01 8.05596e-01
1.67219e-01 -1.59833e+01 2.08444e+02 3.08218e+01 5.26519e+01 6.07618e-01 0.00000e+00 2.54826e+00 1.28077e+01 6.08983e+02 1.30064e+01 6.83345e+01 5.61538e-01
1.48845e-01 -1.60185e+01 2.63317e+02 3.30820e+01 6.18347e+01 6.91991e-01 0.00000e+00 2.37285e+00 1.31359e+01 6.36164e+02 1.29157e+01 5.64916e+01 5.19764e-01
1.45183e-01 -1.59983e+01 2.21290e+02 3.05185e+01 4.75011e+01 6.36868e-01 0.00000e+00 2.62611e+00 1.33312e+01 7.68030e+02 1.35289e+01 8.91020e+01 3.33421e-01
1.43317e-01 -1.60301e+01 2.78151e+02 2.85412e+01 6.67358e+01 7.02158e-01 0.00000e+00 2.38926e+00 1.35911e+01 7.89536e+02 1.33035e+01 6.88510e+01 3.06787e-01
1.55349e-01 -1.60179e+01 2.28420e+02 3.06092e+01 5.05089e+01 6.77504e-01 0.00000e+00 2.37935e+00 1.27020e+01 5.38866e+02 1.26027e+01 4.95311e+01 6.70260e-01
1.64607e-01 -1.60171e+01 2.77626e+02 3.27855e+01 4.28641e+01 6.85615e-01 0.00000e+00 2.29022e+00 1.24026e+01 4.86041e+02 1.22672e+01 4.11803e+01 7.49685e-01
1.55237e-01 -1.59810e+01 2.28706e+02 3.35799e+01 6.81219e+01 7.09364e-01 0.00000e+00 2.23710e+00 1.26383e+01 4.69871e+02 1.21404e+01 3.32156e+01 7.72992e-01
1.68886e-01 -1.60077e+01 2.37598e+02 3.18989e+01 6.61348e+01 6.21852e-01 0.00000e+00 2.48292e+00 1.29086e+01 5.97883e+02 1.29449e+01 6.18641e+01 5.78738e-01
1.65483e-01 -1.59647e+01 2.69992e+02 3.12821e+01 4.71227e+01 7.07416e-01 0.00000e+00 2.20120e+00 1.22787e+01 4.37795e+02 1.19229e+01 3.12404e+01 8.17218e-01
1.58810e-01 -1.59605e+01 2.06949e+02 3.27404e+01 6.98387e+01 5.97630e-01 0.00000e+00 2.64315e+00 1.33890e+01 7.45887e+02 1.35505e+01 8.72368e+01 3.62108e-01
1.69378e-01 -1.59618e+01 2.94867e+02 3.05300e+01 4.72566e+01 7.13844e-01 0.00000e+00 2.16311e+00 1.22245e+01 4.29921e+02 1.17965e+01 2.84811e+01 8.27601e-01
1.58591e-01 -1.59714e+01 2.39140e+02 3.36378e+01 4.14481e+01 7.24553e-01 0.00000e+00 2.16296e+00 1.20930e+01 3.89989e+02 1.16427e+01 2.53901e+01 8.76798e-01
1.42919e-01 -1.60410e+01 2.60632e+02 2.96428e+01 4.56000e+01 6.99595e-01 0.00000e+00 2.40182e+00 1.31184e+01 6.69392e+02 1.30211e+01 6.29499e+01 4.69786e-01
1.63343e-01 -1.59879e+01 2.53427e+02 2.98087e+01 6.86436e+01 7.49308e-01 0.00000e+00 2.03646e+00 1.23608e+01 4.05694e+02 1.10984e+01 1.42925e+01 7.54226e-01
1.45909e-01 -1.59691e+01 2.67315e+02 3.05657e+01 6.32906e+01 7.32665e-01 0.00000e+00 2.23538e+00 1.30916e+01 6.06595e+02 1.25533e+01 4.27142e+01 5.65232e-01
1.59769e-01 -1.59766e+01 2.62170e+02 3.17028e+01 5.54117e+01 6.10702e-01 0.00000e+00 2.59782e+00 1.31996e+01 7.28363e+02 1.34036e+01 8.40283e+01 3.85668e-01
1.62349e-01 -1.60260e+01 2.82053e+02 3.23731e+01 5.76314e+01 7.44604e-01 0.00000e+00 2.07869e+00 1.22994e+01 4.13243e+02 1.14464e+01 2.00736e+01 8.48885e-01
1.50404e-01 -1.59651e+01 2.37579e+02 3.30464e+01 4.75706e+01 6.74655e-01 0.00000e+00 2.42808e+00 1.28669e+01 5.91729e+02 1.28421e+01 5.79056e+01 5.88295e-01
1.52565e-01 -1.59922e+01 2.14672e+02 3.22666e+01 6.38907e+01 6.15270e-01 0.00000e+00 2.63505e+00 1.34227e+01 7.62383e+02 1.35716e+01 8.81101e+01 3.40617e-01
1.45992e-01 -1.59881e+01 2.61924e+02 3.30980e+01 4.52200e+01 6.98926e-01 0.00000e+00 2.37247e+00 1.29369e+01 6.10106e+02 1.28231e+01 5.61454e+01 5.59801e-01
1.64178e-01 -1.60217e+01 2.70270e+02 2.96497e+01 5.57853e+01 5.88592e-01 0.00000e+00 2.64357e+00 1.32177e+01 7.64184e+02 1.35020e+01 9.15671e+01 3.38313e-01
1.52027e-01 -1.59627e+01 2.31908e+02 2.93459e+01 4.13332e+01 7.32769e-01 0.00000e+00 2.17941e+00 1.22933e+01 4.31770e+02 1.18282e+01 2.85031e+01 8.25181e-01
1.56426e-01 -1.60386e+01 2.87106e+02 2.89110e+01 6.81971e+01 7.00525e-01 0.00000e+00 2.29537e+00 1.31275e+01 6.37591e+02 1.27467e+01 4.98791e+01 5.17590e-01
1.42581e-01 -1.60012e+01 2.69597e+02 3.28591e+01 5.33576e+01 7.10997e-01 0.00000e+00 2.35175e+00 1.31537e+01 6.51752e+02 1.29275e+01 5.71542e+01 4.96136e-01
1.66380e-01 -1.59836e+01 2.64276e+02 2.87859e+01 6.63305e+01 6.49859e-01 0.00000e+00 2.41010e+00 1.29486e+01 6.05755e+02 1.28501e+01 5.68620e+01 5.66533e-01
1.51869e-01 -1.59787e+01 2.41484e+02 3.05270e+01 5.97823e+01 6.54734e-01 0.00000e+00 2.49794e+00 1.32091e+01 6.83866e+02 1.32020e+01 7.00929e+01 4.48527e-01
1.46852e-01 -1.59931e+01 2.78802e+02 2.92354e+01 4.50533e+01 7.22761e-01 0.00000e+00 2.28451e+00 1.28956e+01 5.97126e+02 1.26315e+01 4.87501e+01 5.79913e-01
1.60409e-01 -1.59751e+01 2.37654e+02 2.84947e+01 6.03377e+01 7.11247e-01 0.00000e+00 2.20811e+00 1.25030e+01 4.58502e+02 1.20023e+01 3.10214e+01 7.88997e-01
1.50500e-01 -1.60103e+01 2.37031e+02 3.23678e+01 6.43548e+01 7.18196e-01 0.00000e+00 2.24142e+00 1.27792e+01 5.10148e+02 1.22788e+01 3.62869e+01 7.13957e-01
1.58040e-01 -1.60388e+01 2.84351e+02 2.93829e+01 6.10977e+01 6.47119e-01 0.00000e+00 2.48667e+00 1.32228e+01 7.06628e+02 1.32333e+01 7.23319e+01 4.15863e-01
1.51506e-01 -1.60336e+01 2.19176e+02 3.29420e+01 6.30026e+01 7.31044e-01 0.00000e+00 2.16820e+00 1.24352e+01 4.17972e+02 1.17722e+01 2.53583e+01 8.42952e-01
1.49570e-01 -1.59758e+01 2.97014e+02 3.08646e+01 4.52427e+01 7.14649e-01 0.00000e+00 2.30009e+00 1.28908e+01 6.03364e+02 1.26825e+01 5.10404e+01 5.70238e-01
1.66243e-01 -1.59816e+01 2.59581e+02 3.14709e+01 6.06759e+01 7.21754e-01 0.00000e+00 2.13118e+00 1.22814e+01 4.08080e+02 1.16210e+01 2.34621e+01 8.55267e-01
1.69177e-01 -1.59661e+01 2.45945e+02 2.96247e+01 6.57898e+01 6.29324e-01 0.00000e+00 2.46003e+00 1.29109e+01 6.01068e+02 1.29101e+01 6.02971e+01 5.73797e-01
1.69719e-01 -1.60189e+01 2.38354e+02 2.92779e+01 6.59683e+01 5.74670e-01 0.00000e+00 2.64299e+00 1.32332e+01 7.41066e+02 1.34753e+01 8.79572e+01 3.68516e-01
1.58214e-01 -1.59733e+01 2.11936e+02 3.34485e+01 4.18819e+01 6.35242e-01 0.00000e+00 2.51571e+00 1.26984e+01 5.83486e+02 1.28832e+01 6.39875e+01 6.01110e-01
1.62846e-01 -1.60369e+01 2.02020e+02 2.82708e+01 4.91769e+01 6.93528e-01 0.00000e+00 2.25662e+00 1.21513e+01 3.96528e+02 1.18773e+01 3.05289e+01 8.69171e-01
1.54770e-01 -1.59924e+01 2.03365e+02 2.81818e+01 4.97470e+01 7.43665e-01 0.00000e+00 2.09106e+00 1.19388e+01 3.31420e+02 1.11242e+01 1.60214e+01 9.36370e-01
1.67498e-01 -1.60147e+01 2.66457e+02 3.16900e+01 4.16788e+01 6.86678e-01 0.00000e+00 2.26551e+00 1.22600e+01 4.53249e+02 1.20954e+01 3.69391e+01 7.96274e-01
1.55022e-01 -1.60449e+01 2.62440e+02 2.96323e+01 5.64915e+01 6.84548e-01 0.00000e+00 2.36282e+00 1.29375e+01 5.98154e+02 1.27657e+01 5.32564e+01 5.78318e-01
1.61290e-01 -1.60030e+01 2.10481e+02 2.93525e+01 4.66227e+01 6.77357e-01 0.00000e+00 2.33509e+00 1.23701e+01 4.60445e+02 1.22543e+01 4.04544e+01 7.86285e-01
1.48538e-01 -1.59504e+01 2.38260e+02 3.35233e+01 5.91599e+01 6.40934e-01 0.00000e+00 2.57355e+00 1.33634e+01 7.36725e+02 1.34475e+01 8.13508e+01 3.74335e-01
1.55479e-01 -1.60385e+01 2.50701e+02 3.29793e+01 6.70555e+01 6.35327e-01 0.00000e+00 2.53675e+00 1.33126e+01 7.13013e+02 1.33406e+01 7.56868e+01 4.06888e-01
1.64334e-01 -1.60216e+01 2.61478e+02 3.03176e+01 6.35837e+01 6.27089e-01 0.00000e+00 2.50479e+00 1.30855e+01 6.60955e+02 1.31383e+01 6.93881e+01 4.82332e-01
1.45901e-01 -1.59967e+01 2.20973e+02 3.01358e+01 6.73158e+01 7.00774e-01 0.00000e+00 2.34913e+00 1.31034e+01 5.98144e+02 1.27437e+01 4.89687e+01 5.78333e-01
1.62874e-01 -1.60357e+01 2.50255e+02 3.32050e+01 6.57096e+01 6.36438e-01 0.00000e+00 2.47425e+00 1.30134e+01 6.21841e+02 1.30102e+01 6.32144e+01 5.41703e-01
1.61127e-01 -1.59713e+01 2.67274e+02 3.38038e+01 6.79228e+01 6.60063e-01 0.00000e+00 2.40062e+00 1.29911e+01 6.01117e+02 1.28556e+01 5.59203e+01 5.73721e-01
1.66356e-01 -1.59584e+01 2.34954e+02 3.33549e+01 5.99994e+01 6.50716e-01 0.00000e+00 2.39484e+00 1.26538e+01 5.20345e+02 1.25901e+01 4.93514e+01 6.98559e-01
1.55784e-01 -1.60307e+01 2.73370e+02 2.97214e+01 4.06502e+01 6.49860e-01 0.00000e+00 2.49655e+00 1.29195e+01 6.66902e+02 1.30755e+01 7.13057e+01 4.73477e-01
1.58695e-01 -1.60045e+01 2.62249e+02 3.25237e+01 5.45809e+01 6.05632e-01 0.00000e+00 2.62288e+00 1.32353e+01 7.48276e+02 1.34725e+01 8.80817e+01 3.58953e-01
1.55972e-01 -1.59617e+01 2.21098e+02 3.37019e+01 4.42839e+01 6.90412e-01 0.00000e+00 2.31587e+00 1.23846e+01 4.60059e+02 1.22363e+01 3.95794e+01 7.86825e-01
1.54321e-01 -1.59742e+01 2.22971e+02 3.39497e+01 5.49972e+01 6.70846e-01 0.00000e+00 2.40569e+00 1.27684e+01 5.43110e+02 1.26859e+01 5.15906e+01 6.63727e-01
1.54047e-01 -1.60325e+01 2.50860e+02 2.96996e+01 4.37416e+01 6.08851e-01 0.00000e+00 2.65804e+00 1.31957e+01 7.86034e+02 1.35260e+01 9.53080e+01 3.11038e-01
1.59494e-01 -1.60465e+01 2.81376e+02 2.96440e+01 4.20345e+01 6.59826e-01 0.00000e+00 2.43177e+00 1.27794e+01 6.14084e+02 1.28559e+01 6.17793e+01 5.53655e-01
1.59702e-01 -1.60266e+01 2.21787e+02 3.04289e+01 6.31020e+01 7.33981e-01 0.00000e+00 2.10371e+00 1.21970e+01 3.71946e+02 1.13572e+01 1.86120e+01 8.96888e-01
1.44202e-01 -1.59882e+01 2.26070e+02 3.28202e+01 4.87014e+01 7.20135e-01 0.00000e+00 2.28163e+00 1.26767e+01 5.06275e+02 1.23507e+01 3.99185e+01 7.19766e-01
1.57571e-01 -1.60468e+01 2.08479e+02 3.26786e+01 6.70571e+01 6.52785e-01 0.00000e+00 2.44890e+00 1.29275e+01 5.72325e+02 1.28483e+01 5.59082e+01 6.18465e-01
1.41072e-01 -1.60390e+01 2.04886e+02 2.87183e+01 5.09473e+01 6.64524e-01 0.00000e+00 2.55185e+00 1.32693e+01 7.07354e+02 1.33176e+01 7.55726e+01 4.14839e-01
1.42450e-01 -1.59877e+01 2.30040e+02 3.25924e+01 6.30676e+01 6.84102e-01 0.00000e+00 2.44994e+00 1.33033e+01 6.76359e+02 1.31442e+01 6.43128e+01 4.59509e-01
1.67871e-01 -1.59843e+01 2.84923e+02 2.82742e+01 5.52386e+01 7.10656e-01 0.00000e+00 2.18291e+00 1.24145e+01 4.61872e+02 1.19572e+01 3.10337e+01 7.84287e-01
1.60954e-01 -1.59502e+01 2.28218e+02 3.37857e+01 6.39315e+01 5.92103e-01 0.00000e+00 2.64473e+00 1.32986e+01 7.39910e+02 1.35131e+01 8.78860e+01 3.70061e-01
1.65440e-01 -1.59655e+01 2.50920e+02 3.04541e+01 5.49967e+01 5.77353e-01 0.00000e+00 2.66791e+00 1.31651e+01 7.54640e+02 1.34952e+01 9.28910e+01 3.50620e-01
1.46460e-01 -1.60285e+01 2.33211e+02 2.80003e+01 4.65267e+01 7.43120e-01 0.00000e+00 2.17725e+00 1.25315e+01 4.73047e+02 1.19756e+01 3.03500e+01 7.68462e-01
1.63149e-01 -1.59675e+01 2.03394e+02 2.82297e+01 4.99228e+01 5.97623e-01 0.00000e+00 2.62086e+00 1.29626e+01 6.88810e+02 1.32563e+01 8.15538e+01 4.41349e-01
1.62101e-01 -1.59666e+01 2.26315e+02 2.95435e+01 5.10306e+01 6.30818e-01 0.00000e+00 2.50924e+00 1.28623e+01 6.15509e+02 1.29852e+01 6.58961e+01 5.51455e-01
1.51291e-01 -1.59659e+01 2.92889e+02 3.22204e+01 6.75004e+01 7.01938e-01 0.00000e+00 2.32431e+00 1.32245e+01 6.63059e+02 1.28979e+01 5.47279e+01 4.79193e-01
1.68446e-01 -1.59765e+01 2.05046e+02 3.31751e+01 4.50849e+01 7.32924e-01 0.00000e+00 2.04387e+00 1.14347e+01 2.57222e+02 1.05787e+01 1.06406e+01 9.10987e-01
1.51577e-01 -1.59897e+01 2.04499e+02 2.80309e+01 4.36239e+01 6.51103e-01 0.00000e+00 2.51872e+00 1.28995e+01 6.27583e+02 1.30182e+01 6.70551e+01 5.32885e-01
1.61664e-01 -1.60057e+01 2.90407e+02 2.97397e+01 4.23421e+01 7.07886e-01 0.00000e+00 2.23809e+00 1.24506e+01 4.95640e+02 1.21981e+01 3.84064e+01 7.35587e-01
1.51184e-01 -1.60421e+01 2.51288e+02 3.07457e+01 5.98264e+01 7.24079e-01 0.00000e+00 2.22319e+00 1.27661e+01 5.20057e+02 1.22637e+01 3.63028e+01 6.98995e-01
1.55430e-01 -1.59826e+01 2.92136e+02 2.87489e+01 4.67518e+01 6.93329e-01 0.00000e+00 2.34030e+00 1.28534e+01 6.02242e+02 1.27282e+01 5.37124e+01 5.71976e-01
1.45002e-01 -1.60112e+01 2.41925e+02 2.97607e+01 5.18603e+01 7.01799e-01 0.00000e+00 2.36610e+00 1.30111e+01 6.12757e+02 1.28139e+01 5.41515e+01 5.55704e-01
1.59933e-01 -1.59771e+01 2.21119e+02 3.24402e+01 6.46266e+01 6.02732e-01 0.00000e+00 2.61831e+00 1.32757e+01 7.23334e+02 1.34453e+01 8.35380e+01 3.92562e-01
1.45157e-01 -1.60037e+01 2.40790e+02 3.30042e+01 5.22276e+01 7.32138e-01 0.00000e+00 2.22784e+00 1.27003e+01 5.04954e+02 1.22426e+01 3.62085e+01 7.21742e-01
1.60188e-01 -1.60408e+01 2.83605e+02 3.33032e+01 5.84094e+01 6.27760e-01 0.00000e+00 2.53192e+00 1.31448e+01 6.93205e+02 1.32571e+01 7.54758e+01 4.35005e-01
1.46371e-01 -1.60055e+01 2.37119e+02 2.90807e+01 5.40924e+01 6.77835e-01 0.00000e+00 2.45443e+00 1.31646e+01 6.68913e+02 1.30949e+01 6.52739e+01 4.70495e-01
1.59602e-01 -1.59754e+01 2.47734e+02 3.08453e+01 4.99768e+01 6.26693e-01 0.00000e+00 2.54358e+00 1.29994e+01 6.66675e+02 1.31663e+01 7.37430e+01 4.73814e-01
1.51441e-01 -1.60016e+01 2.22742e+02 3.12938e+01 4.26367e+01 7.09948e-01 0.00000e+00 2.27287e+00 1.24082e+01 4.61548e+02 1.21516e+01 3.65912e+01 7.84742e-01
1.69665e-01 -1.59589e+01 2.36642e+02 3.31320e+01 5.08250e+01 6.25949e-01 0.00000e+00 2.46339e+00 1.26142e+01 5.47777e+02 1.27289e+01 5.72618e+01 6.56528e-01
1.61961e-01 -1.60132e+01 2.64423e+02 3.03938e+01 4.63817e+01 6.51273e-01 0.00000e+00 2.43902e+00 1.27610e+01 5.93064e+02 1.28232e+01 5.98093e+01 5.86221e-01
1.60526e-01 -1.59928e+01 2.12828e+02 2.98490e+01 4.60915e+01 6.64065e-01 0.00000e+00 2.39341e+00 1.25125e+01 5.05012e+02 1.24939e+01 4.79911e+01 7.21655e-01
1.62734e-01 -1.59894e+01 2.42186e+02 3.28346e+01 6.13187e+01 5.86982e-01 0.00000e+00 2.65068e+00 1.32701e+01 7.49239e+02 1.35184e+01 8.96674e+01 3.57686e-01
1.42049e-01 -1.59647e+01 2.57516e+02 2.81872e+01 5.49447e+01 6.93281e-01 0.00000e+00 2.43463e+00 1.33692e+01 7.31890e+02 1.32374e+01 6.93723e+01 3.80869e-01
1.63457e-01 -1.59804e+01 2.33670e+02 3.06232e+01 6.46967e+01 6.93144e-01 0.00000e+00 2.25379e+00 1.25279e+01 4.62801e+02 1.21361e+01 3.44051e+01 7.82984e-01
1.69740e-01 -1.59879e+01 2.38271e+02 2.80345e+01 6.88420e+01 6.92332e-01 0.00000e+00 2.21918e+00 1.24965e+01 4.56693e+02 1.20074e+01 3.11940e+01 7.91512e-01
1.69874e-01 -1.59891e+01 2.61618e+02 2.88018e+01 5.89968e+01 6.06911e-01 0.00000e+00 2.53811e+00 1.29822e+01 6.59231e+02 1.31393e+01 7.24938e+01 4.84910e-01
1.51556e-01 -1.60007e+01 2.11225e+02 3.04913e+01 6.70917e+01 7.27902e-01 0.00000e+00 2.17969e+00 1.25249e+01 4.32216e+02 1.18294e+01 2.60411e+01 8.24596e-01
1.53834e-01 -1.59561e+01 2.91250e+02 3.11365e+01 4.78531e+01 6.32383e-01 0.00000e+00 2.57519e+00 1.32424e+01 7.58593e+02 1.34399e+01 8.62809e+01 3.45494e-01
1.52923e-01 -1.60084e+01 2.25676e+02 3.01456e+01 4.45137e+01 7.13743e-01 0.00000e+00 2.24836e+00 1.23905e+01 4.54013e+02 1.20743e+01 3.43509e+01 7.95221e-01
1.41419e-01 -1.60294e+01 2.10772e+02 3.17584e+01 5.64489e+01 6.94704e-01 0.00000e+00 2.41151e+00 1.30254e+01 5.92200e+02 1.28470e+01 5.44406e+01 5.87563e-01
1.47826e-01 -1.60030e+01 2.10762e+02 2.96372e+01 6.04577e+01 7.37617e-01 0.00000e+00 2.16688e+00 1.24799e+01 4.27648e+02 1.17759e+01 2.52331e+01 8.30559e-01
1.53843e-01 -1.59649e+01 2.77074e+02 3.30336e+01 4.38647e+01 6.18048e-01 0.00000e+00 2.62176e+00 1.31939e+01 7.62346e+02 1.34744e+01 9.05822e+01 3.40664e-01
1.68055e-01 -1.59732e+01 2.09850e+02 3.20935e+01 6.24400e+01 5.91849e-01 0.00000e+00 2.59191e+00 1.30235e+01 6.56504e+02 1.32214e+01 7.55432e+01 4.88995e-01
1.66184e-01 -1.59850e+01 2.35881e+02 2.94950e+01 4.24473e+01 6.83494e-01 0.00000e+00 2.28254e+00 1.22380e+01 4.43372e+02 1.20830e+01 3.66116e+01 8.09744e-01
1.66525e-01 -1.60308e+01 2.44335e+02 3.09051e+01 4.70176e+01 6.12127e-01 0.00000e+00 2.54118e+00 1.27841e+01 6.28457e+02 1.30156e+01 7.05090e+01 5.31546e-01
1.61090e-01 -1.60496e+01 2.85920e+02 3.17777e+01 6.69463e+01 6.20454e-01 0.00000e+00 2.55246e+00 1.33147e+01 7.38501e+02 1.34027e+01 8.03411e+01 3.71949e-01
1.55436e-01 -1.60070e+01 2.89588e+02 2.98047e+01 4.73288e+01 6.99865e-01 0.00000e+00 2.31160e+00 1.27904e+01 5.77075e+02 1.26118e+01 4.94314e+01 6.11079e-01
1.66739e-01 -1.59863e+01 2.16999e+02 2.92937e+01 5.98651e+01 7.03982e-01 0.00000e+00 2.18569e+00 1.21603e+01 3.80792e+02 1.16636e+01 2.49191e+01 8.87219e-01
1.64902e-01 -1.59544e+01 2.41509e+02 2.94490e+01 5.71101e+01 6.46482e-01 0.00000e+00 2.43090e+00 1.27948e+01 5.73813e+02 1.27819e+01 5.62708e+01 6.16152e-01
1.68502e-01 -1.59789e+01 2.43678e+02 3.25982e+01 5.46145e+01 6.46890e-01 0.00000e+00 2.39741e+00 1.25839e+01 5.19220e+02 1.25689e+01 4.99703e+01 7.00264e-01
1.53206e-01 -1.60023e+01 2.19907e+02 3.31359e+01 5.74082e+01 6.71969e-01 0.00000e+00 2.41016e+00 1.28273e+01 5.53842e+02 1.27268e+01 5.23595e+01 6.47150e-01
1.63447e-01 -1.60413e+01 2.38665e+02 2.82026e+01 5.89165e+01 7.49671e-01 0.00000e+00 2.03070e+00 1.20809e+01 3.56594e+02 1.08897e+01 1.24866e+01 7.64512e-01
1.48779e-01 -1.60117e+01 2.24135e+02 3.26768e+01 4.28555e+01 6.75358e-01 0.00000e+00 2.43745e+00 1.27870e+01 5.77084e+02 1.27979e+01 5.73364e+01 6.11066e-01
1.45350e-01 -1.60383e+01 2.91339e+02 3.01730e+01 6.22323e+01 7.42827e-01 0.00000e+00 2.21283e+00 1.31682e+01 6.36450e+02 1.25901e+01 4.34918e+01 5.19329e-01
1.45965e-01 -1.60031e+01 2.42055e+02 2.87788e+01 6.75213e+01 7.15220e-01 0.00000e+00 2.29657e+00 1.32068e+01 6.35366e+02 1.27297e+01 4.77028e+01 5.20981e-01
1.68486e-01 -1.59759e+01 2.10540e+02 2.95101e+01 6.49737e+01 5.56809e-01 0.00000e+00 2.70905e+00 1.33072e+01 7.82912e+02 1.36282e+01 9.75355e+01 3.14857e-01
1.64526e-01 -1.60346e+01 2.70830e+02 3.27134e+01 5.20209e+01 5.65970e-01 0.00000e+00 2.70858e+00 1.31791e+01 7.90231e+02 1.35835e+01 1.00431e+02 3.05947e-01
1.43712e-01 -1.60031e+01 2.59280e+02 3.30241e+01 6.23709e+01 6.84689e-01 0.00000e+00 2.44380e+00 1.33852e+01 7.16022e+02 1.32386e+01 6.82961e+01 4.02687e-01
1.61076e-01 -1.59710e+01 2.08963e+02 2.86882e+01 6.01941e+01 7.20308e-01 0.00000e+00 2.15161e+00 1.21483e+01 3.67773e+02 1.15067e+01 2.15706e+01 9.01324e-01
1.66582e-01 -1.60346e+01 2.07821e+02 3.14214e+01 6.57451e+01 6.46152e-01 0.00000e+00 2.40906e+00 1.26816e+01 5.15806e+02 1.26014e+01 4.89822e+01 7.05430e-01
1.61612e-01 -1.59653e+01 2.15295e+02 3.39561e+01 5.76356e+01 6.01512e-01 0.00000e+00 2.60686e+00 1.30827e+01 6.75045e+02 1.32962e+01 7.89781e+01 4.61441e-01
1.43309e-01 -1.60303e+01 2.60835e+02 3.31854e+01 5.46983e+01 6.54881e-01 0.00000e+00 2.56986e+00 1.34858e+01 7.90648e+02 1.35658e+01 8.68070e+01 3.05444e-01
1.47418e-01 -1.59551e+01 2.32991e+02 3.23069e+01 5.22580e+01 7.13728e-01 0.00000e+00 2.28726e+00 1.27170e+01 5.17193e+02 1.23966e+01 4.10867e+01 7.03333e-01
1.45023e-01 -1.60450e+01 2.39620e+02 3.33855e+01 5.08563e+01 7.05985e-01 0.00000e+00 2.34021e+00 1.28742e+01 5.66436e+02 1.26521e+01 4.89072e+01 6.27617e-01
1.60808e-01 -1.59580e+01 2.97324e+02 3.03824e+01 4.79346e+01 6.73683e-01 0.00000e+00 2.37152e+00 1.27868e+01 5.89948e+02 1.27383e+01 5.52338e+01 5.91063e-01
1.48338e-01 -1.59854e+01 2.01971e+02 2.82195e+01 5.75683e+01 6.40332e-01 0.00000e+00 2.58506e+00 1.33090e+01 7.22836e+02 1.33986e+01 7.95857e+01 3.93248e-01
1.65946e-01 -1.59506e+01 2.47918e+02 3.32224e+01 4.56494e+01 6.83204e-01 0.00000e+00 2.28041e+00 1.22826e+01 4.45437e+02 1.21131e+01 3.68643e+01 8.06953e-01
1.53809e-01 -1.59860e+01 2.89562e+02 3.18850e+01 5.12438e+01 7.02396e-01 0.00000e+00 2.30828e+00 1.28459e+01 5.80824e+02 1.26311e+01 4.91651e+01 6.05249e-01
1.48588e-01 -1.59747e+01 2.76291e+02 3.28327e+01 5.36218e+01 6.75543e-01 0.00000e+00 2.44739e+00 1.31875e+01 6.85101e+02 1.31467e+01 6.79109e+01 4.46729e-01
1.66075e-01 -1.59596e+01 2.57749e+02 3.18880e+01 5.70788e+01 7.37097e-01 0.00000e+00 2.07170e+00 1.20968e+01 3.68392e+02 1.12341e+01 1.72517e+01 9.00671e-01
1.63090e-01 -1.59635e+01 2.27555e+02 2.99846e+01 4.96664e+01 6.45039e-01 0.00000e+00 2.44833e+00 1.26980e+01 5.61563e+02 1.27521e+01 5.68089e+01 6.35183e-01
1.67621e-01 -1.59890e+01 2.79091e+02 3.04047e+01 6.32897e+01 5.84653e-01 0.00000e+00 2.62692e+00 1.32502e+01 7.50158e+02 1.34857e+01 8.85280e+01 3.56477e-01
1.63247e-01 -1.59625e+01 2.23551e+02 2.85610e+01 4.93553e+01 6.40793e-01 0.00000e+00 2.46569e+00 1.27315e+01 5.76689e+02 1.28094e+01 5.92250e+01 6.11680e-01
1.46308e-01 -1.59920e+01 2.58524e+02 3.00069e+01 5.09448e+01 7.18326e-01 0.00000e+00 2.29319e+00 1.29144e+01 5.84226e+02 1.26099e+01 4.71385e+01 5.99958e-01
1.42179e-01 -1.60129e+01 2.69068e+02 3.17407e+01 5.54281e+01 7.39237e-01 0.00000e+00 2.23907e+00 1.30313e+01 5.98001e+02 1.25602e+01 4.36890e+01 5.78556e-01
1.57030e-01 -1.60132e+01 2.25584e+02 3.16406e+01 4.53852e+01 7.43273e-01 0.00000e+00 2.08904e+00 1.19708e+01 3.49797e+02 1.12218e+01 1.76126e+01 9.19484e-01
1.45859e-01 -1.60156e+01 2.76132e+02 3.05571e+01 6.79834e+01 7.47728e-01 0.00000e+00 2.17692e+00 1.31611e+01 6.17526e+02 1.24167e+01 3.76740e+01 5.48346e-01
1.67305e-01 -1.60438e+01 2.18528e+02 2.91846e+01 6.05248e+01 6.95622e-01 0.00000e+00 2.21657e+00 1.22407e+01 4.00603e+02 1.18187e+01 2.80835e+01 8.64327e-01
1.55864e-01 -1.59778e+01 2.71032e+02 3.17955e+01 5.72207e+01 6.42584e-01 0.00000e+00 2.51445e+00 1.31830e+01 6.97744e+02 1.32496e+01 7.40476e+01 4.28493e-01
1.66726e-01 -1.59875e+01 2.29458e+02 2.81703e+01 4.54790e+01 6.80401e-01 0.00000e+00 2.29124e+00 1.22799e+01 4.47778e+02 1.21177e+01 3.71538e+01 8.03771e-01
1.59291e-01 -1.59952e+01 2.32435e+02 3.38555e+01 4.40268e+01 6.57826e-01 0.00000e+00 2.42260e+00 1.25954e+01 5.35891e+02 1.26399e+01 5.33144e+01 6.74829e-01
1.63491e-01 -1.59611e+01 2.59679e+02 3.06057e+01 5.57573e+01 7.18207e-01 0.00000e+00 2.16682e+00 1.23498e+01 4.32545e+02 1.18192e+01 2.76536e+01 8.24163e-01
1.51012e-01 -1.59880e+01 2.01278e+02 3.09389e+01 6.80744e+01 6.55399e-01 0.00000e+00 2.49359e+00 1.31669e+01 6.36653e+02 1.30922e+01 6.37285e+01 5.19018e-01
1.55560e-01 -1.59502e+01 2.78678e+02 3.03465e+01 4.05935e+01 6.81507e-01 0.00000e+00 2.37849e+00 1.27526e+01 5.90773e+02 1.27335e+01 5.58518e+01 5.89780e-01
1.57922e-01 -1.60493e+01 2.18419e+02 3.11404e+01 4.65081e+01 6.57885e-01 0.00000e+00 2.43559e+00 1.26608e+01 5.46209e+02 1.26923e+01 5.44447e+01 6.58948e-01
1.52227e-01 -1.59666e+01 2.06922e+02 2.80866e+01 5.21157e+01 6.22742e-01 0.00000e+00 2.62131e+00 1.32539e+01 7.36376e+02 1.34471e+01 8.52638e+01 3.74805e-01
1.46710e-01 -1.59523e+01 2.74040e+02 2.97643e+01 6.50219e+01 7.33355e-01 0.00000e+00 2.23112e+00 1.31605e+01 6.28735e+02 1.25956e+01 4.35995e+01 5.31118e-01
1.54501e-01 -1.60428e+01 2.74947e+02 3.21164e+01 4.19566e+01 7.04661e-01 0.00000e+00 2.29071e+00 1.26064e+01 5.30557e+02 1.24253e+01 4.44929e+01 6.83000e-01
1.62229e-01 -1.59969e+01 2.73665e+02 2.93775e+01 4.63372e+01 6.03978e-01 0.00000e+00 2.60932e+00 1.30072e+01 7.30048e+02 1.33235e+01 8.62727e+01 3.83371e-01
1.57054e-01 -1.59601e+01 2.25894e+02 3.26770e+01 4.33065e+01 5.91441e-01 0.00000e+00 2.68525e+00 1.30873e+01 7.55628e+02 1.34716e+01 9.44594e+01 3.49334e-01
1.52158e-01 -1.60281e+01 2.84451e+02 2.81530e+01 5.10594e+01 7.42269e-01 0.00000e+00 2.17008e+00 1.27041e+01 5.25952e+02 1.21518e+01 3.41111e+01 6.90031e-01
1.58589e-01 -1.60186e+01 2.00020e+02 3.06062e+01 6.78339e+01 6.93669e-01 0.00000e+00 2.27573e+00 1.24844e+01 4.35826e+02 1.20975e+01 3.31226e+01 8.19834e-01
1.59119e-01 -1.59872e+01 2.77929e+02 2.92514e+01 5.23673e+01 7.28016e-01 0.00000e+00 2.17086e+00 1.25076e+01 4.77314e+02 1.19901e+01 3.10988e+01 7.62338e-01
1.45348e-01 -1.60010e+01 2.82513e+02 3.12393e+01 6.08852e+01 7.22953e-01 0.00000e+00 2.28688e+00 1.31892e+01 6.50125e+02 1.27973e+01 5.09953e+01 4.98589e-01
1.61934e-01 -1.60491e+01 2.62415e+02 2.96357e+01 4.37935e+01 7.46650e-01 0.00000e+00 2.07228e+00 1.20586e+01 3.80323e+02 1.12773e+01 1.84110e+01 8.87740e-01
1.65094e-01 -1.59556e+01 2.91438e+02 2.97067e+01 6.39300e+01 6.05009e-01 0.00000e+00 2.58084e+00 1.32712e+01 7.45606e+02 1.34316e+01 8.39949e+01 3.62480e-01
1.65193e-01 -1.60134e+01 2.26611e+02 3.33224e+01 5.17533e+01 6.65488e-01 0.00000e+00 2.34771e+00 1.24229e+01 4.69768e+02 1.23315e+01 4.24353e+01 7.73138e-01
1.69270e-01 -1.60427e+01 2.28799e+02 2.96528e+01 5.79084e+01 6.21180e-01 0.00000e+00 2.48813e+00 1.28010e+01 5.87046e+02 1.28910e+01 6.17032e+01 5.95574e-01
1.58218e-01 -1.60460e+01 2.28999e+02 3.11833e+01 4.67421e+01 7.06157e-01 0.00000e+00 2.24019e+00 1.22994e+01 4.32667e+02 1.19866e+01 3.25380e+01 8.24003e-01
1.52083e-01 -1.60377e+01 2.25040e+02 3.28968e+01 5.59585e+01 7.37887e-01 0.00000e+00 2.14025e+00 1.23056e+01 4.00452e+02 1.16246e+01 2.31466e+01 8.64507e-01
1.42785e-01 -1.60448e+01 2.48163e+02 3.26100e+01 6.95238e+01 6.88564e-01 0.00000e+00 2.43052e+00 1.34760e+01 7.26088e+02 1.32391e+01 6.63310e+01 3.88780e-01
1.53439e-01 -1.60214e+01 2.40007e+02 2.85505e+01 6.53060e+01 6.79257e-01 0.00000e+00 2.38923e+00 1.31064e+01 6.27411e+02 1.28859e+01 5.55982e+01 5.33148e-01
1.66830e-01 -1.60132e+01 2.03937e+02 3.02371e+01 4.83908e+01 6.64873e-01 0.00000e+00 2.34149e+00 1.22714e+01 4.39487e+02 1.21945e+01 3.94326e+01 8.14962e-01
1.68319e-01 -1.59871e+01 2.39821e+02 2.94246e+01 6.76239e+01 7.31113e-01 0.00000e+00 2.07084e+00 1.21960e+01 3.75271e+02 1.12075e+01 1.63397e+01 8.93295e-01
1.43944e-01 -1.60119e+01 2.07137e+02 3.34834e+01 6.37126e+01 6.87051e-01 0.00000e+00 2.41740e+00 1.30428e+01 5.83087e+02 1.28485e+01 5.37398e+01 6.01731e-01
1.63068e-01 -1.60382e+01 2.30245e+02 3.23616e+01 4.05061e+01 6.20616e-01 0.00000e+00 2.53471e+00 1.26763e+01 6.06407e+02 1.29279e+01 6.81321e+01 5.65523e-01
1.66189e-01 -1.59734e+01 2.06575e+02 2.97785e+01 5.26102e+01 5.81701e-01 0.00000e+00 2.64709e+00 1.29933e+01 7.01447e+02 1.33211e+01 8.51052e+01 4.23209e-01
1.63843e-01 -1.59986e+01 2.80805e+02 2.85811e+01 5.06263e+01 6.39924e-01 0.00000e+00 2.47213e+00 1.29052e+01 6.39773e+02 1.29986e+01 6.64707e+01 5.14269e-01
1.65469e-01 -1.60061e+01 2.43082e+02 3.24282e+01 5.01259e+01 5.63838e-01 0.00000e+00 2.70749e+00 1.30499e+01 7.65544e+02 1.34848e+01 9.74942e+01 3.36578e-01
1.59331e-01 -1.59501e+01 2.48283e+02 2.96215e+01 6.03918e+01 7.27813e-01 0.00000e+00 2.15071e+00 1.24573e+01 4.43266e+02 1.17982e+01 2.62751e+01 8.09887e-01
1.51306e-01 -1.59664e+01 2.17940e+02 3.27844e+01 5.07713e+01 7.44213e-01 0.00000e+00 2.11564e+00 1.21432e+01 3.70582e+02 1.14184e+01 2.00330e+01 8.98347e-01
1.49828e-01 -1.60011e+01 2.79844e+02 3.14981e+01 5.12753e+01 6.44195e-01 0.00000e+00 2.56188e+00 1.33320e+01 7.65827e+02 1.34679e+01 8.51739e+01 3.36218e-01
1.59421e-01 -1.59896e+01 2.94574e+02 3.12271e+01 4.38659e+01 7.17709e-01 0.00000e+00 2.21461e+00 1.24749e+01 4.91923e+02 1.21517e+01 3.64790e+01 7.41068e-01
1.61332e-01 -1.59765e+01 2.51710e+02 3.20417e+01 6.75010e+01 7.44490e-01 0.00000e+00 2.06422e+00 1.23408e+01 4.01123e+02 1.12927e+01 1.70818e+01 8.60398e-01
1.66337e-01 -1.60173e+01 2.24017e+02 3.24803e+01 4.25287e+01 6.10010e-01 0.00000e+00 2.54572e+00 1.26463e+01 6.01667e+02 1.29205e+01 6.84111e+01 5.72869e-01
1.56814e-01 -1.59629e+01 2.57363e+02 3.15433e+01 6.47041e+01 6.54788e-01 0.00000e+00 2.45723e+00 1.31431e+01 6.56872e+02 1.30804e+01 6.46226e+01 4.88442e-01
1.54158e-01 -1.59644e+01 2.75579e+02 3.00208e+01 6.28811e+01 6.81971e-01 0.00000e+00 2.38075e+00 1.31383e+01 6.51733e+02 1.29493e+01 5.84743e+01 4.96166e-01
1.56266e-01 -1.59878e+01 2.03123e+02 3.09103e+01 5.36739e+01 6.83189e-01 0.00000e+00 2.34228e+00 1.24936e+01 4.67918e+02 1.23239e+01 4.08385e+01 7.75764e-01
1.60730e-01 -1.59565e+01 2.07219e+02 2.89134e+01 4.50567e+01 7.19790e-01 0.00000e+00 2.16054e+00 1.19403e+01 3.50260e+02 1.14498e+01 2.19344e+01 9.19037e-01
1.52786e-01 -1.60209e+01 2.16133e+02 2.84539e+01 5.33861e+01 6.26656e-01 0.00000e+00 2.60124e+00 1.32469e+01 7.27796e+02 1.34113e+01 8.28883e+01 3.86444e-01
1.58887e-01 -1.59920e+01 2.55666e+02 2.94744e+01 4.10276e+01 7.34213e-01 0.00000e+00 2.13921e+00 1.21887e+01 4.15902e+02 1.16624e+01 2.54226e+01 8.45559e-01
1.67910e-01 -1.60363e+01 2.63848e+02 2.92053e+01 6.49280e+01 6.18238e-01 0.00000e+00 2.51151e+00 1.30666e+01 6.61229e+02 1.31383e+01 6.99418e+01 4.81923e-01
1.64302e-01 -1.60114e+01 2.30476e+02 3.24620e+01 5.37618e+01 5.96525e-01 0.00000e+00 2.60703e+00 1.30224e+01 6.81637e+02 1.32745e+01 8.00012e+01 4.51777e-01
1.49188e-01 -1.60051e+01 2.30541e+02 2.97348e+01 5.68950e+01 6.32705e-01 0.00000e+00 2.60700e+00 1.34055e+01 7.71314e+02 1.35395e+01 8.71670e+01 3.29273e-01
1.49677e-01 -1.59725e+01 2.23595e+02 2.86551e+01 4.54244e+01 6.74919e-01 0.00000e+00 2.43950e+00 1.28768e+01 6.01357e+02 1.28620e+01 5.89962e+01 5.73349e-01
1.65712e-01 -1.60119e+01 2.78984e+02 3.18046e+01 4.44051e+01 6.65709e-01 0.00000e+00 2.35838e+00 1.25365e+01 5.29205e+02 1.25144e+01 4.92187e+01 6.85067e-01
1.58924e-01 -1.59651e+01 2.00482e+02 3.16309e+01 5.00711e+01 7.23254e-01 0.00000e+00 2.14830e+00 1.18853e+01 3.26981e+02 1.13395e+01 1.98043e+01 9.40181e-01
1.46432e-01 -1.59607e+01 2.10851e+02 3.03607e+01 6.20842e+01 6.36304e-01 0.00000e+00 2.61286e+00 1.34825e+01 7.69766e+02 1.35710e+01 8.63385e+01 3.31224e-01
1.65785e-01 -1.60452e+01 2.52410e+02 3.16688e+01 4.53131e+01 6.87721e-01 0.00000e+00 2.26816e+00 1.22971e+01 4.49626e+02 1.20997e+01 3.63705e+01 8.01249e-01
1.50542e-01 -1.59882e+01 2.69427e+02 3.09444e+01 4.75783e+01 6.56114e-01 0.00000e+00 2.51087e+00 1.31509e+01 7.07186e+02 1.32472e+01 7.53750e+01 4.15076e-01
1.50446e-01 -1.59646e+01 2.23045e+02 3.33839e+01 5.96490e+01 7.45725e-01 0.00000e+00 2.11437e+00 1.23275e+01 3.95170e+02 1.15144e+01 2.07578e+01 8.70769e-01
1.49660e-01 -1.59669e+01 2.02227e+02 3.28449e+01 5.01878e+01 7.21691e-01 0.00000e+00 2.22106e+00 1.22360e+01 3.93266e+02 1.18150e+01 2.78389e+01 8.72998e-01
1.52277e-01 -1.60167e+01 2.37307e+02 3.03215e+01 6.06869e+01 7.18406e-01 0.00000e+00 2.23248e+00 1.26982e+01 4.99403e+02 1.22106e+01 3.51766e+01 7.30012e-01
1.58149e-01 -1.59705e+01 2.69310e+02 2.99426e+01 4.77664e+01 6.99604e-01 0.00000e+00 2.28496e+00 1.26166e+01 5.22764e+02 1.23916e+01 4.28614e+01 6.94884e-01
1.65631e-01 -1.60040e+01 2.48579e+02 2.93845e+01 4.07177e+01 7.10699e-01 0.00000e+00 2.18400e+00 1.20931e+01 4.05258e+02 1.17307e+01 2.78215e+01 8.58713e-01
1.56539e-01 -1.59995e+01 2.63978e+02 3.16115e+01 6.21200e+01 6.29398e-01 0.00000e+00 2.55590e+00 1.33010e+01 7.31852e+02 1.33916e+01 7.99181e+01 3.80919e-01
1.55190e-01 -1.59953e+01 2.62913e+02 3.02536e+01 6.16113e+01 7.41123e-01 0.00000e+00 2.13173e+00 1.26133e+01 4.76452e+02 1.18575e+01 2.67032e+01 7.63579e-01
1.57264e-01 -1.59761e+01 2.82579e+02 3.00022e+01 6.38506e+01 7.09156e-01 0.00000e+00 2.25352e+00 1.29003e+01 5.68803e+02 1.24796e+01 4.23629e+01 6.23940e-01
1.55548e-01 -1.59945e+01 2.80854e+02 3.39096e+01 6.57728e+01 6.87356e-01 0.00000e+00 2.34184e+00 1.30314e+01 6.06677e+02 1.27798e+01 5.20783e+01 5.65106e-01
1.55549e-01 -1.60440e+01 2.60866e+02 3.17311e+01 6.94568e+01 6.37766e-01 0.00000e+00 2.53029e+00 1.33857e+01 7.36070e+02 1.33879e+01 7.71558e+01 3.75216e-01
1.61389e-01 -1.59942e+01 2.17900e+02 3.26121e+01 5.64973e+01 6.32941e-01 0.00000e+00 2.49842e+00 1.28627e+01 5.91842e+02 1.29417e+01 6.26836e+01 5.88119e-01
1.64760e-01 -1.60400e+01 2.77584e+02 3.21002e+01 6.48259e+01 7.35299e-01 0.00000e+00 2.09422e+00 1.23878e+01 4.25299e+02 1.15438e+01 2.13620e+01 8.33597e-01
1.49237e-01 -1.60227e+01 2.49597e+02 3.12940e+01 5.92469e+01 6.77990e-01 0.00000e+00 2.42694e+00 1.31487e+01 6.52237e+02 1.30281e+01 6.18217e+01 4.95407e-01
1.67190e-01 -1.59933e+01 2.22086e+02 2.84127e+01 6.31096e+01 5.97011e-01 0.00000e+00 2.58952e+00 1.31231e+01 6.90672e+02 1.32966e+01 7.83457e+01 4.38657e-01
1.67393e-01 -1.59550e+01 2.17217e+02 3.28386e+01 6.60981e+01 6.77812e-01 0.00000e+00 2.27961e+00 1.23907e+01 4.30023e+02 1.20917e+01 3.40741e+01 8.27467e-01
1.64274e-01 -1.59747e+01 2.70852e+02 3.19701e+01 4.81137e+01 6.38789e-01 0.00000e+00 2.46443e+00 1.27803e+01 6.00202e+02 1.28847e+01 6.25833e+01 5.75140e-01
1.54483e-01 -1.59628e+01 2.57625e+02 3.36870e+01 6.38222e+01 6.67999e-01 0.00000e+00 2.42058e+00 1.30818e+01 6.27593e+02 1.29623e+01 5.94615e+01 5.32869e-01
1.62556e-01 -1.59529e+01 2.12439e+02 3.02389e+01 6.23816e+01 6.10499e-01 0.00000e+00 2.57427e+00 1.31137e+01 6.70657e+02 1.32511e+01 7.50510e+01 4.67913e-01
1.61092e-01 -1.59526e+01 2.61635e+02 3.24138e+01 5.97464e+01 6.83113e-01 0.00000e+00 2.31672e+00 1.27158e+01 5.28251e+02 1.24872e+01 4.45870e+01 6.86524e-01
1.58232e-01 -1.59573e+01 2.95844e+02 3.29774e+01 6.08018e+01 6.96863e-01 0.00000e+00 2.29385e+00 1.28688e+01 5.71392e+02 1.25846e+01 4.66522e+01 6.19916e-01
1.63811e-01 -1.60145e+01 2.85349e+02 3.01490e+01 6.85181e+01 6.27968e-01 0.00000e+00 2.50793e+00 1.32357e+01 7.06393e+02 1.32628e+01 7.35296e+01 4.16196e-01
1.62442e-01 -1.59554e+01 2.01676e+02 2.86161e+01 4.15338e+01 6.32726e-01 0.00000e+00 2.50078e+00 1.25762e+01 5.70654e+02 1.27727e+01 6.13955e+01 6.21063e-01
1.54546e-01 -1.59698e+01 2.56802e+02 3.37080e+01 4.14235e+01 6.13583e-01 0.00000e+00 2.62872e+00 1.30934e+01 7.37245e+02 1.34026e+01 8.84756e+01 3.73635e-01
1.50564e-01 -1.60352e+01 2.98399e+02 2.97475e+01 6.25889e+01 6.58602e-01 0.00000e+00 2.50544e+00 1.34931e+01 7.92793e+02 1.34821e+01 8.15921e+01 3.02863e-01
1.50775e-01 -1.60419e+01 2.65245e+02 3.04125e+01 5.62330e+01 6.33319e-01 0.00000e+00 2.59370e+00 1.34262e+01 7.89890e+02 1.35652e+01 8.89039e+01 3.06359e-01
1.43746e-01 -1.60361e+01 2.27082e+02 3.21478e+01 5.59686e+01 7.33088e-01 0.00000e+00 2.22644e+00 1.27142e+01 4.95999e+02 1.22006e+01 3.45672e+01 7.35056e-01
1.55142e-01 -1.59840e+01 2.94287e+02 3.03374e+01 4.07526e+01 6.33766e-01 0.00000e+00 2.56302e+00 1.30664e+01 7.35599e+02 1.33157e+01 8.37516e+01 3.75852e-01
1.46916e-01 -1.59746e+01 2.31252e+02 3.06911e+01 4.38560e+01 6.32099e-01 0.00000e+00 2.63052e+00 1.32784e+01 7.69709e+02 1.35166e+01 9.04256e+01 3.31297e-01
1.46321e-01 -1.59841e+01 2.02395e+02 3.32652e+01 5.43052e+01 6.29344e-01 0.00000e+00 2.63639e+00 1.33361e+01 7.39729e+02 1.35143e+01 8.65927e+01 3.70304e-01
1.55124e-01 -1.60193e+01 2.64295e+02 3.02920e+01 5.84675e+01 6.91877e-01 0.00000e+00 2.33160e+00 1.29072e+01 5.82017e+02 1.26700e+01 4.94819e+01 6.03393e-01
1.59818e-01 -1.59934e+01 2.84211e+02 3.33361e+01 4.48710e+01 6.66588e-01 0.00000e+00 2.39624e+00 1.27233e+01 5.77325e+02 1.27326e+01 5.59633e+01 6.10691e-01
1.66040e-01 -1.60238e+01 2.86994e+02 3.02145e+01 5.56391e+01 6.49138e-01 0.00000e+00 2.41875e+00 1.28406e+01 5.98793e+02 1.28375e+01 5.86971e+01 5.77326e-01
1.65697e-01 -1.60143e+01 2.46013e+02 3.25008e+01 4.87336e+01 6.34224e-01 0.00000e+00 2.46555e+00 1.26921e+01 5.70630e+02 1.28001e+01 5.95806e+01 6.21100e-01
1.66374e-01 -1.59663e+01 2.37559e+02 3.20666e+01 6.80847e+01 7.43863e-01 0.00000e+00 2.02511e+00 1.20616e+01 3.41267e+02 1.07880e+01 1.12559e+01 7.36002e-01
1.47596e-01 -1.60012e+01 2.79831e+02 2.94173e+01 5.48748e+01 6.64780e-01 0.00000e+00 2.50568e+00 1.33938e+01 7.65024e+02 1.34119e+01 7.95928e+01 3.37240e-01
1.45611e-01 -1.59531e+01 2.40412e+02 2.89403e+01 6.80611e+01 7.39992e-01 0.00000e+00 2.19087e+00 1.30601e+01 5.78055e+02 1.23076e+01 3.50199e+01 6.09555e-01
1.54441e-01 -1.59733e+01 2.53909e+02 3.33198e+01 6.81114e+01 6.61309e-01 0.00000e+00 2.44569e+00 1.31908e+01 6.55385e+02 1.30769e+01 6.31724e+01 4.90674e-01
1.55163e-01 -1.60273e+01 2.34850e+02 3.31450e+01 4.51542e+01 6.62649e-01 0.00000e+00 2.43743e+00 1.27372e+01 5.69086e+02 1.27710e+01 5.70043e+01 6.23499e-01
1.43480e-01 -1.59788e+01 2.13655e+02 3.15858e+01 4.89154e+01 7.46449e-01 0.00000e+00 2.16276e+00 1.23831e+01 4.20690e+02 1.17576e+01 2.56314e+01 8.39504e-01
1.40327e-01 -1.60217e+01 2.65415e+02 3.32228e+01 5.76483e+01 6.74533e-01 0.00000e+00 2.51755e+00 1.35391e+01 7.89227e+02 1.35138e+01 8.17428e+01 3.07160e-01
1.61141e-01 -1.60172e+01 2.58780e+02 2.96893e+01 4.98817e+01 6.07132e-01 0.00000e+00 2.60444e+00 1.30985e+01 7.25278e+02 1.33565e+01 8.46056e+01 3.89890e-01
1.42931e-01 -1.59652e+01 2.62382e+02 3.36256e+01 5.78995e+01 6.82617e-01 0.00000e+00 2.46026e+00 1.33618e+01 7.19312e+02 1.32709e+01 7.07823e+01 3.98117e-01
1.65690e-01 -1.59522e+01 2.95059e+02 3.30968e+01 5.50439e+01 7.13685e-01 0.00000e+00 2.18004e+00 1.24088e+01 4.55372e+02 1.19542e+01 3.08507e+01 7.93343e-01
1.46550e-01 -1.59758e+01 2.46965e+02 3.27326e+01 5.33200e+01 7.30822e-01 0.00000e+00 2.22660e+00 1.27217e+01 5.12161e+02 1.22625e+01 3.66733e+01 7.10929e-01
1.57537e-01 -1.59804e+01 2.47298e+02 2.92593e+01 6.30650e+01 6.69596e-01 0.00000e+00 2.39749e+00 1.29996e+01 6.07075e+02 1.28461e+01 5.55881e+01 5.64490e-01
1.60627e-01 -1.60173e+01 2.53404e+02 3.26160e+01 4.79037e+01 5.83602e-01 0.00000e+00 2.68272e+00 1.31443e+01 7.64958e+02 1.35152e+01 9.57338e+01 3.37325e-01
1.55533e-01 -1.60019e+01 2.58338e+02 3.32629e+01 4.02763e+01 6.23388e-01 0.00000e+00 2.58631e+00 1.29911e+01 6.98706e+02 1.32624e+01 8.14408e+01 4.27117e-01
1.41487e-01 -1.59605e+01 2.17591e+02 2.93229e+01 5.77292e+01 6.97815e-01 0.00000e+00 2.40332e+00 1.31311e+01 6.26145e+02 1.29144e+01 5.61804e+01 5.35091e-01
1.47680e-01 -1.60063e+01 2.24982e+02 2.95301e+01 4.09500e+01 6.39012e-01 0.00000e+00 2.59930e+00 1.31496e+01 7.31015e+02 1.33729e+01 8.40597e+01 3.82057e-01
1.65114e-01 -1.60186e+01 2.89030e+02 3.24886e+01 6.79336e+01 6.05132e-01 0.00000e+00 2.57287e+00 1.32736e+01 7.29191e+02 1.34057e+01 8.15533e+01 3.84539e-01
1.45259e-01 -1.59868e+01 2.35035e+02 2.91162e+01 5.09333e+01 6.79407e-01 0.00000e+00 2.45777e+00 1.31342e+01 6.65661e+02 1.30861e+01 6.55571e+01 4.75321e-01
1.55697e-01 -1.59635e+01 2.61883e+02 2.89579e+01 4.66469e+01 6.56456e-01 0.00000e+00 2.47094e+00 1.29689e+01 6.51083e+02 1.30358e+01 6.70046e+01 4.97144e-01
1.45925e-01 -1.60299e+01 2.05415e+02 2.82534e+01 5.48310e+01 6.88741e-01 0.00000e+00 2.40544e+00 1.29149e+01 5.73422e+02 1.27544e+01 5.23589e+01 6.16759e-01
1.49292e-01 -1.59831e+01 2.95679e+02 3.08535e+01 6.30953e+01 7.08908e-01 0.00000e+00 2.31790e+00 1.32268e+01 6.71048e+02 1.29066e+01 5.53065e+01 4.67336e-01
1.47419e-01 -1.60002e+01 2.04953e+02 3.27340e+01 5.85481e+01 7.47356e-01 0.00000e+00 2.11640e+00 1.22064e+01 3.64561e+02 1.13901e+01 1.89567e+01 9.04684e-01
1.48404e-01 -1.60464e+01 2.24608e+02 3.25680e+01 6.54269e+01 7.47142e-01 0.00000e+00 2.12206e+00 1.25333e+01 4.31028e+02 1.16584e+01 2.24350e+01 8.26154e-01
1.44197e-01 -1.59835e+01 2.70606e+02 3.19321e+01 6.89385e+01 7.10877e-01 0.00000e+00 2.33554e+00 1.34013e+01 7.02372e+02 1.30188e+01 5.72601e+01 4.21893e-01
1.50032e-01 -1.59964e+01 2.95241e+02 3.19870e+01 6.82145e+01 7.19398e-01 0.00000e+00 2.26652e+00 1.32033e+01 6.48758e+02 1.27435e+01 4.86386e+01 5.00652e-01
1.58403e-01 -1.59797e+01 2.27889e+02 2.85968e+01 6.65826e+01 7.45074e-01 0.00000e+00 2.07022e+00 1.23692e+01 4.02544e+02 1.12828e+01 1.67994e+01 8.61997e-01
1.67113e-01 -1.59771e+01 2.64291e+02 2.84415e+01 5.39151e+01 6.50363e-01 0.00000e+00 2.40708e+00 1.27408e+01 5.71414e+02 1.27271e+01 5.50814e+01 6.19881e-01
1.69293e-01 -1.59781e+01 2.29797e+02 3.07817e+01 6.74297e+01 6.86711e-01 0.00000e+00 2.23741e+00 1.23962e+01 4.30540e+02 1.19881e+01 3.12445e+01 8.26792e-01
1.45698e-01 -1.60030e+01 2.51126e+02 3.11489e+01 5.56336e+01 6.98765e-01 0.00000e+00 2.37240e+00 1.30893e+01 6.30237e+02 1.28858e+01 5.60508e+01 5.28818e-01
1.68592e-01 -1.59989e+01 2.41775e+02 2.86621e+01 4.81463e+01 7.18790e-01 0.00000e+00 2.12882e+00 1.20045e+01 3.69200e+02 1.14390e+01 2.15604e+01 8.99817e-01
1.51247e-01 -1.59861e+01 2.17035e+02 3.35416e+01 4.01033e+01 7.37789e-01 0.00000e+00 2.14590e+00 1.20448e+01 3.70292e+02 1.15064e+01 2.25372e+01 8.98657e-01
1.67369e-01 -1.60314e+01 2.53407e+02 3.31740e+01 5.55725e+01 6.41786e-01 0.00000e+00 2.42409e+00 1.26932e+01 5.49841e+02 1.27078e+01 5.44908e+01 6.53339e-01
1.53594e-01 -1.59872e+01 2.26974e+02 3.08138e+01 6.92616e+01 6.15496e-01 0.00000e+00 2.62795e+00 1.35297e+01 7.94659e+02 1.36383e+01 8.99733e+01 3.00628e-01
1.67052e-01 -1.60145e+01 2.16352e+02 2.95362e+01 4.77240e+01 6.63592e-01 0.00000e+00 2.34836e+00 1.23471e+01 4.62980e+02 1.22804e+01 4.18473e+01 7.82733e-01
1.54150e-01 -1.59634e+01 2.76260e+02 3.33891e+01 6.64040e+01 7.27923e-01 0.00000e+00 2.19162e+00 1.28225e+01 5.28163e+02 1.22235e+01 3.45811e+01 6.86659e-01
1.42545e-01 -1.59853e+01 2.34445e+02 3.12183e+01 4.39826e+01 7.13413e-01 0.00000e+00 2.33301e+00 1.28225e+01 5.65320e+02 1.26162e+01 4.85686e+01 6.29351e-01
1.57295e-01 -1.59714e+01 2.39135e+02 3.27211e+01 6.41600e+01 5.98237e-01 0.00000e+00 2.65671e+00 1.34295e+01 7.83328e+02 1.36340e+01 9.30389e+01 3.14347e-01
1.63341e-01 -1.60251e+01 2.39769e+02 3.37062e+01 6.73713e+01 6.36487e-01 0.00000e+00 2.46787e+00 1.29766e+01 6.04198e+02 1.29583e+01 6.09661e+01 5.68945e-01
1.52449e-01 -1.60357e+01 2.81801e+02 3.29865e+01 5.50304e+01 7.45652e-01 0.00000e+00 2.14120e+00 1.26046e+01 4.85549e+02 1.19525e+01 2.91851e+01 7.50404e-01
1.41815e-01 -1.60333e+01 2.71749e+02 3.26323e+01 5.49211e+01 6.84389e-01 0.00000e+00 2.46794e+00 1.33996e+01 7.45398e+02 1.33382e+01 7.43740e+01 3.62756e-01
1.59307e-01 -1.59890e+01 2.52010e+02 3.30766e+01 6.83391e+01 6.86396e-01 0.00000e+00 2.31003e+00 1.28271e+01 5.38419e+02 1.25109e+01 4.37165e+01 6.70946e-01
1.40687e-01 -1.59875e+01 2.55027e+02 3.38674e+01 6.33290e+01 6.75099e-01 0.00000e+00 2.50668e+00 1.35573e+01 7.75175e+02 1.34763e+01 7.84074e+01 3.24433e-01
1.61246e-01 -1.59592e+01 2.62381e+02 3.23584e+01 5.27922e+01 6.49036e-01 0.00000e+00 2.44684e+00 1.28506e+01 5.99454e+02 1.28827e+01 6.05159e+01 5.76301e-01
1.42991e-01 -1.59840e+01 2.51794e+02 2.95528e+01 5.17462e+01 7.02985e-01 0.00000e+00 2.38208e+00 1.31413e+01 6.56527e+02 1.29631e+01 5.92046e+01 4.88960e-01
1.41226e-01 -1.59723e+01 2.89607e+02 3.00675e+01 5.11742e+01 6.86156e-01 0.00000e+00 2.47849e+00 1.34705e+01 7.93488e+02 1.34519e+01 8.06275e+01 3.02029e-01
1.60961e-01 -1.60339e+01 2.18891e+02 2.82889e+01 6.08633e+01 6.51432e-01 0.00000e+00 2.43963e+00 1.28784e+01 5.80003e+02 1.28233e+01 5.63545e+01 6.06525e-01
1.64321e-01 -1.60114e+01 2.94775e+02 2.87647e+01 5.27107e+01 6.76006e-01 0.00000e+00 2.33905e+00 1.27431e+01 5.68325e+02 1.26211e+01 5.04947e+01 6.24682e-01
1.63786e-01 -1.59547e+01 2.54857e+02 3.25182e+01 4.80533e+01 7.08256e-01 0.00000e+00 2.20061e+00 1.22431e+01 4.22837e+02 1.18708e+01 2.99244e+01 8.36763e-01
1.48162e-01 -1.59907e+01 2.43161e+02 2.88820e+01 5.29627e+01 6.92049e-01 0.00000e+00 2.38326e+00 1.30101e+01 6.17208e+02 1.28482e+01 5.57636e+01 5.48836e-01
1.57779e-01 -1.59740e+01 2.56679e+02 3.13397e+01 5.55208e+01 7.04200e-01 0.00000e+00 2.25937e+00 1.26161e+01 5.00488e+02 1.22808e+01 3.85102e+01 7.28399e-01
1.52533e-01 -1.60484e+01 2.75781e+02 3.12625e+01 4.89707e+01 7.19836e-01 0.00000e+00 2.24547e+00 1.26942e+01 5.32217e+02 1.23577e+01 4.06542e+01 6.80461e-01
1.54408e-01 -1.59808e+01 2.52940e+02 2.97169e+01 6.59122e+01 6.72746e-01 0.00000e+00 2.40861e+00 1.31553e+01 6.48896e+02 1.29812e+01 5.93943e+01 5.00444e-01
1.45934e-01 -1.59508e+01 2.06986e+02 3.11784e+01 4.28059e+01 6.92567e-01 0.00000e+00 2.38742e+00 1.26567e+01 5.26734e+02 1.25700e+01 4.87498e+01 6.88839e-01
1.60141e-01 -1.60330e+01 2.63056e+02 3.08284e+01 5.44516e+01 6.16528e-01 0.00000e+00 2.57637e+00 1.31520e+01 7.12033e+02 1.33361e+01 8.08453e+01 4.08259e-01
1.60729e-01 -1.60028e+01 2.07257e+02 2.80509e+01 4.38023e+01 6.75358e-01 0.00000e+00 2.34985e+00 1.23756e+01 4.70518e+02 1.22964e+01 4.21449e+01 7.72071e-01
1.61586e-01 -1.60052e+01 2.10317e+02 2.86347e+01 4.20925e+01 6.55200e-01 0.00000e+00 2.42296e+00 1.24979e+01 5.21723e+02 1.25581e+01 5.15900e+01 6.96466e-01
1.65728e-01 -1.60137e+01 2.33491e+02 3.37131e+01 6.18670e+01 6.19629e-01 0.00000e+00 2.51137e+00 1.29242e+01 6.08833e+02 1.30140e+01 6.52978e+01 5.61769e-01
1.61028e-01 -1.60193e+01 2.79802e+02 3.32249e+01 5.42880e+01 6.23689e-01 0.00000e+00 2.54048e+00 1.30716e+01 6.81553e+02 1.32250e+01 7.55624e+01 4.51900e-01
1.56562e-01 -1.59979e+01 2.35932e+02 3.34690e+01 6.45283e+01 6.28172e-01 0.00000e+00 2.55276e+00 1.32297e+01 6.91219e+02 1.33026e+01 7.51418e+01 4.37867e-01
1.69189e-01 -1.60248e+01 2.31075e+02 2.87790e+01 5.87709e+01 6.33603e-01 0.00000e+00 2.44614e+00 1.27477e+01 5.64218e+02 1.27689e+01 5.64467e+01 6.31062e-01
1.50203e-01 -1.60090e+01 2.51152e+02 3.12248e+01 5.45323e+01 7.26924e-01 0.00000e+00 2.21996e+00 1.26843e+01 5.06280e+02 1.22183e+01 3.57780e+01 7.19759e-01
1.53834e-01 -1.59939e+01 2.80542e+02 3.33946e+01 4.13522e+01 6.82799e-01 0.00000e+00 2.38027e+00 1.27682e+01 5.87462e+02 1.27443e+01 5.58219e+01 5.94928e-01
1.43794e-01 -1.59663e+01 2.77511e+02 2.92450e+01 5.39842e+01 6.78150e-01 0.00000e+00 2.48561e+00 1.34429e+01 7.75001e+02 1.34164e+01 7.87067e+01 3.24651e-01
1.58902e-01 -1.59749e+01 2.59676e+02 2.86778e+01 4.49866e+01 6.84267e-01 0.00000e+00 2.33969e+00 1.26400e+01 5.43488e+02 1.25319e+01 4.82597e+01 6.63145e-01
1.63458e-01 -1.59617e+01 2.23601e+02 3.09328e+01 4.93189e+01 6.80454e-01 0.00000e+00 2.30621e+00 1.23527e+01 4.51334e+02 1.21845e+01 3.81524e+01 7.98909e-01
1.50154e-01 -1.59741e+01 2.75180e+02 3.19034e+01 4.70546e+01 6.50356e-01 0.00000e+00 2.53518e+00 1.31964e+01 7.27796e+02 1.33285e+01 7.94846e+01 3.86443e-01
1.55084e-01 -1.59876e+01 2.66692e+02 3.25843e+01 4.24507e+01 6.26829e-01 0.00000e+00 2.57967e+00 1.30563e+01 7.12614e+02 1.33010e+01 8.20741e+01 4.07446e-01
1.45927e-01 -1.59740e+01 2.65055e+02 3.09573e+01 6.76501e+01 6.72314e-01 0.00000e+00 2.47920e+00 1.35435e+01 7.76257e+02 1.34191e+01 7.57028e+01 3.23085e-01
1.64298e-01 -1.59880e+01 2.46342e+02 3.32725e+01 4.60781e+01 5.81882e-01 0.00000e+00 2.65680e+00 1.29582e+01 7.17950e+02 1.33409e+01 8.87346e+01 4.00007e-01
1.61112e-01 -1.60437e+01 2.12823e+02 3.21910e+01 4.23323e+01 5.95376e-01 0.00000e+00 2.63809e+00 1.28601e+01 6.85556e+02 1.32291e+01 8.35722e+01 4.46068e-01
1.46686e-01 -1.60479e+01 2.62663e+02 3.10248e+01 4.93749e+01 6.81148e-01 0.00000e+00 2.44211e+00 1.31337e+01 6.75387e+02 1.30964e+01 6.64611e+01 4.60938e-01
1.49231e-01 -1.60186e+01 2.02187e+02 3.25167e+01 5.20630e+01 7.15552e-01 0.00000e+00 2.25198e+00 1.23446e+01 4.16117e+02 1.19742e+01 3.11088e+01 8.45289e-01
1.42255e-01 -1.59698e+01 2.52924e+02 3.17772e+01 6.76495e+01 7.32979e-01 0.00000e+00 2.25020e+00 1.32144e+01 6.25638e+02 1.26367e+01 4.40017e+01 5.35868e-01
1.66271e-01 -1.60077e+01 2.61873e+02 3.24803e+01 5.69138e+01 5.71319e-01 0.00000e+00 2.67657e+00 1.31982e+01 7.58530e+02 1.35299e+01 9.41551e+01 3.45576e-01
1.61609e-01 -1.60280e+01 2.35661e+02 3.10208e+01 6.80250e+01 7.30116e-01 0.00000e+00 2.11259e+00 1.23610e+01 4.05407e+02 1.15172e+01 2.07477e+01 8.58532e-01
1.59948e-01 -1.59730e+01 2.01193e+02 3.16198e+01 5.15092e+01 6.02255e-01 0.00000e+00 2.62298e+00 1.30391e+01 6.83698e+02 1.32980e+01 8.09156e+01 4.48771e-01
1.61551e-01 -1.60301e+01 2.20616e+02 3.17839e+01 6.79562e+01 6.24899e-01 0.00000e+00 2.52610e+00 1.31093e+01 6.47658e+02 1.31496e+01 6.86351e+01 5.02313e-01
1.40862e-01 -1.60387e+01 2.90628e+02 2.81356e+01 6.32758e+01 7.16966e-01 0.00000e+00 2.35683e+00 1.36034e+01 7.98525e+02 1.32802e+01 6.76789e+01 2.96029e-01
1.58161e-01 -1.60296e+01 2.29504e+02 3.23180e+01 5.97138e+01 7.28078e-01 0.00000e+00 2.14226e+00 1.22718e+01 3.94610e+02 1.16049e+01 2.29410e+01 8.71426e-01
1.45918e-01 -1.60157e+01 2.65219e+02 2.83585e+01 5.08878e+01 6.94806e-01 0.00000e+00 2.39949e+00 1.31675e+01 6.77823e+02 1.30408e+01 6.29472e+01 4.57359e-01
1.50154e-01 -1.60155e+01 2.90776e+02 2.97094e+01 6.26836e+01 6.99599e-01 0.00000e+00 2.34826e+00 1.32517e+01 6.84156e+02 1.29877e+01 5.86882e+01 4.48104e-01
1.53287e-01 -1.59996e+01 2.40819e+02 3.17478e+01 6.38217e+01 6.34918e-01 0.00000e+00 2.55868e+00 1.33378e+01 7.28194e+02 1.33977e+01 7.88467e+01 3.85900e-01
1.56485e-01 -1.59959e+01 2.72202e+02 3.31744e+01 5.23392e+01 7.25757e-01 0.00000e+00 2.18702e+00 1.25049e+01 4.71407e+02 1.20299e+01 3.20219e+01 7.70804e-01
1.61446e-01 -1.60027e+01 2.39048e+02 3.37460e+01 6.55723e+01 6.54942e-01 0.00000e+00 2.41343e+00 1.28732e+01 5.66274e+02 1.27737e+01 5.37827e+01 6.27868e-01
1.45689e-01 -1.59653e+01 2.50188e+02 3.34480e+01 5.83130e+01 7.22263e-01 0.00000e+00 2.26806e+00 1.29060e+01 5.55386e+02 1.24941e+01 4.23207e+01 6.44760e-01
1.59491e-01 -1.59987e+01 2.72429e+02 3.36389e+01 4.39375e+01 6.41938e-01 0.00000e+00 2.48715e+00 1.28364e+01 6.25212e+02 1.29775e+01 6.67248e+01 5.36522e-01
1.41031e-01 -1.60039e+01 2.13616e+02 2.92725e+01 5.91803e+01 6.71219e-01 0.00000e+00 2.52150e+00 1.33846e+01 7.18656e+02 1.33321e+01 7.33461e+01 3.99026e-01
1.59825e-01 -1.60417e+01 2.75717e+02 2.82900e+01 5.66475e+01 6.61910e-01 0.00000e+00 2.41982e+00 1.29949e+01 6.35038e+02 1.29426e+01 6.10746e+01 5.21482e-01
1.61951e-01 -1.59750e+01 2.55816e+02 2.94610e+01 6.68122e+01 6.68540e-01 0.00000e+00 2.36888e+00 1.29432e+01 5.88671e+02 1.27437e+01 5.18832e+01 5.93048e-01
1.42542e-01 -1.60334e+01 2.62238e+02 3.34446e+01 4.39834e+01 7.16653e-01 0.00000e+00 2.32707e+00 1.29225e+01 5.99130e+02 1.27237e+01 5.18708e+01 5.76803e-01
1.52596e-01 -1.60225e+01 2.25022e+02 3.18888e+01 5.88166e+01 7.00556e-01 0.00000e+00 2.29887e+00 1.26767e+01 4.98998e+02 1.23601e+01 4.00000e+01 7.30612e-01
1.48520e-01 -1.59827e+01 2.53240e+02 2.80278e+01 5.96724e+01 7.14177e-01 0.00000e+00 2.29128e+00 1.30333e+01 6.02759e+02 1.26455e+01 4.68344e+01 5.71175e-01
1.44529e-01 -1.60261e+01 2.18709e+02 3.14722e+01 5.76198e+01 7.36215e-01 0.00000e+00 2.20163e+00 1.26170e+01 4.65231e+02 1.20265e+01 3.04055e+01 7.79564e-01
1.43891e-01 -1.59677e+01 2.61393e+02 3.28951e+01 6.47004e+01 7.12359e-01 0.00000e+00 2.32781e+00 1.32443e+01 6.51686e+02 1.28838e+01 5.33419e+01 4.96236e-01
1.58874e-01 -1.60454e+01 2.15307e+02 2.91633e+01 5.22315e+01 7.21781e-01 0.00000e+00 2.16524e+00 1.21446e+01 3.80001e+02 1.15966e+01 2.36486e+01 8.88098e-01
1.45507e-01 -1.59751e+01 2.08164e+02 3.15890e+01 4.37042e+01 7.17544e-01 0.00000e+00 2.27874e+00 1.24424e+01 4.56515e+02 1.21529e+01 3.59519e+01 7.91759e-01
1.67747e-01 -1.59523e+01 2.78177e+02 3.11297e+01 5.53397e+01 6.83074e-01 0.00000e+00 2.27873e+00 1.25199e+01 4.92760e+02 1.22874e+01 4.00525e+01 7.39835e-01
1.41541e-01 -1.60060e+01 2.64108e+02 2.88716e+01 4.84519e+01 7.02920e-01 0.00000e+00 2.40195e+00 1.32310e+01 6.98431e+02 1.31035e+01 6.51026e+01 4.27510e-01
1.67182e-01 -1.60384e+01 2.94287e+02 3.06169e+01 4.87313e+01 6.72884e-01 0.00000e+00 2.32694e+00 1.25728e+01 5.29577e+02 1.24769e+01 4.70125e+01 6.84498e-01
1.45627e-01 -1.60427e+01 2.90591e+02 2.96890e+01 6.39592e+01 7.10282e-01 0.00000e+00 2.34112e+00 1.33988e+01 7.25131e+02 1.30814e+01 6.08291e+01 3.90092e-01
1.47499e-01 -1.59719e+01 2.88296e+02 3.18201e+01 4.93221e+01 6.48137e-01 0.00000e+00 2.56837e+00 1.33852e+01 7.89911e+02 1.35321e+01 8.84412e+01 3.06334e-01
1.65532e-01 -1.60042e+01 2.57349e+02 3.39970e+01 5.25067e+01 6.94270e-01 0.00000e+00 2.23987e+00 1.23333e+01 4.40043e+02 1.20339e+01 3.35829e+01 8.14217e-01
1.69618e-01 -1.60288e+01 2.42074e+02 3.00377e+01 4.20746e+01 6.60360e-01 0.00000e+00 2.34714e+00 1.23040e+01 4.76975e+02 1.22948e+01 4.37039e+01 7.62826e-01
1.50014e-01 -1.60094e+01 2.23184e+02 2.95462e+01 4.15622e+01 6.47371e-01 0.00000e+00 2.54616e+00 1.30054e+01 6.73236e+02 1.31706e+01 7.41689e+01 4.64105e-01
1.56907e-01 -1.60132e+01 2.07616e+02 3.11741e+01 5.98810e+01 6.60890e-01 0.00000e+00 2.42679e+00 1.28008e+01 5.48019e+02 1.27261e+01 5.26911e+01 6.56155e-01
1.63528e-01 -1.60291e+01 2.08216e+02 3.34470e+01 5.65506e+01 6.31615e-01 0.00000e+00 2.48434e+00 1.27497e+01 5.58737e+02 1.28265e+01 5.87189e+01 6.39565e-01
1.53027e-01 -1.60265e+01 2.75324e+02 3.29066e+01 4.32627e+01 6.12263e-01 0.00000e+00 2.64953e+00 1.32394e+01 7.86163e+02 1.35529e+01 9.54005e+01 3.10882e-01
1.44565e-01 -1.60262e+01 2.82027e+02 3.03300e+01 5.87007e+01 7.14526e-01 0.00000e+00 2.32964e+00 1.32532e+01 6.80751e+02 1.29546e+01 5.70731e+01 4.53072e-01
1.59985e-01 -1.59911e+01 2.08604e+02 2.93403e+01 4.23483e+01 7.13182e-01 0.00000e+00 2.19483e+00 1.20002e+01 3.69392e+02 1.16174e+01 2.53159e+01 8.99613e-01
1.69898e-01 -1.60149e+01 2.31725e+02 3.21208e+01 5.04725e+01 6.31128e-01 0.00000e+00 2.44475e+00 1.25660e+01 5.32628e+02 1.26550e+01 5.45275e+01 6.79832e-01
1.48096e-01 -1.60308e+01 2.81862e+02 2.87319e+01 6.98652e+01 7.40580e-01 0.00000e+00 2.19633e+00 1.32909e+01 6.66891e+02 1.25833e+01 4.20931e+01 4.73493e-01
1.44793e-01 -1.60423e+01 2.34910e+02 3.15931e+01 4.82619e+01 6.39395e-01 0.00000e+00 2.61866e+00 1.33686e+01 7.78367e+02 1.35537e+01 8.98429e+01 3.20463e-01
1.63395e-01 -1.60049e+01 2.63285e+02 3.33943e+01 5.31976e+01 5.96893e-01 0.00000e+00 2.61311e+00 1.30931e+01 7.11074e+02 1.33556e+01 8.39919e+01 4.09604e-01
1.49936e-01 -1.60229e+01 2.96804e+02 3.00893e+01 6.34539e+01 7.33746e-01 0.00000e+00 2.21711e+00 1.30901e+01 6.17956e+02 1.25446e+01 4.27502e+01 5.47683e-01
1.56339e-01 -1.60416e+01 2.00574e+02 3.06418e+01 4.97306e+01 7.29876e-01 0.00000e+00 2.13748e+00 1.19185e+01 3.30936e+02 1.13139e+01 1.91792e+01 9.36790e-01
1.56472e-01 -1.59954e+01 2.47635e+02 3.28887e+01 6.34764e+01 7.27052e-01 0.00000e+00 2.16580e+00 1.25275e+01 4.50787e+02 1.18892e+01 2.77694e+01 7.99660e-01
1.59144e-01 -1.60067e+01 2.87830e+02 2.89421e+01 4.29489e+01 6.26224e-01 0.00000e+00 2.55945e+00 1.29887e+01 7.17098e+02 1.32458e+01 8.13542e+01 4.01189e-01
1.43635e-01 -1.60015e+01 2.66096e+02 2.87877e+01 5.70232e+01 7.16115e-01 0.00000e+00 2.32742e+00 1.32156e+01 6.66050e+02 1.29035e+01 5.52743e+01 4.74743e-01
1.42210e-01 -1.59845e+01 2.07495e+02 3.16076e+01 5.55478e+01 6.70181e-01 0.00000e+00 2.51119e+00 1.31964e+01 6.62653e+02 1.31780e+01 6.82306e+01 4.79799e-01
1.53419e-01 -1.59951e+01 2.36221e+02 3.39056e+01 4.51736e+01 6.65750e-01 0.00000e+00 2.43796e+00 1.27685e+01 5.75150e+02 1.27952e+01 5.75609e+01 6.14073e-01
1.62877e-01 -1.59777e+01 2.17638e+02 3.23649e+01 4.98179e+01 6.65388e-01 0.00000e+00 2.36583e+00 1.24490e+01 4.78522e+02 1.23848e+01 4.41658e+01 7.60596e-01
1.42365e-01 -1.60047e+01 2.48045e+02 3.06514e+01 4.50677e+01 6.71533e-01 0.00000e+00 2.51671e+00 1.32497e+01 7.27891e+02 1.33155e+01 7.70002e+01 3.86313e-01
1.53050e-01 -1.59963e+01 2.09615e+02 2.82095e+01 6.14491e+01 7.03223e-01 0.00000e+00 2.28452e+00 1.26500e+01 4.84586e+02 1.22606e+01 3.69050e+01 7.51807e-01
1.65227e-01 -1.59958e+01 2.16697e+02 3.02553e+01 5.63933e+01 7.07286e-01 0.00000e+00 2.18137e+00 1.21057e+01 3.72460e+02 1.16226e+01 2.43881e+01 8.96336e-01
1.47276e-01 -1.60078e+01 2.04712e+02 3.24099e+01 5.44012e+01 7.38471e-01 0.00000e+00 2.16124e+00 1.22449e+01 3.82040e+02 1.16099e+01 2.30152e+01 8.85827e-01
1.64816e-01 -1.59544e+01 2.20406e+02 3.23342e+01 5.72459e+01 6.63371e-01 0.00000e+00 2.35830e+00 1.25158e+01 4.81396e+02 1.24010e+01 4.35835e+01 7.56441e-01
1.64820e-01 -1.60137e+01 2.22623e+02 2.88188e+01 4.87544e+01 6.39401e-01 0.00000e+00 2.45822e+00 1.26710e+01 5.62005e+02 1.27527e+01 5.75420e+01 6.34497e-01
1.62230e-01 -1.60119e+01 2.19210e+02 2.88231e+01 5.03842e+01 6.87556e-01 0.00000e+00 2.28884e+00 1.23619e+01 4.48467e+02 1.21357e+01 3.64083e+01 8.02832e-01
1.41592e-01 -1.59961e+01 2.51986e+02 2.92740e+01 6.61284e+01 7.00348e-01 0.00000e+00 2.39985e+00 1.34994e+01 7.44231e+02 1.32129e+01 6.51517e+01 3.64303e-01
1.62261e-01 -1.60039e+01 2.11645e+02 2.92465e+01 5.25805e+01 6.45788e-01 0.00000e+00 2.45059e+00 1.27109e+01 5.53225e+02 1.27419e+01 5.56978e+01 6.48104e-01
1.55773e-01 -1.60431e+01 2.95617e+02 3.05057e+01 5.25069e+01 7.48699e-01 0.00000e+00 2.11999e+00 1.25414e+01 4.79474e+02 1.18539e+01 2.74151e+01 7.59222e-01
1.44892e-01 -1.60323e+01 2.31013e+02 3.21535e+01 4.02209e+01 7.05060e-01 0.00000e+00 2.34753e+00 1.26994e+01 5.44680e+02 1.25631e+01 4.82921e+01 6.61307e-01
1.60684e-01 -1.59565e+01 2.07914e+02 3.02689e+01 6.61625e+01 6.46516e-01 0.00000e+00 2.45406e+00 1.29136e+01 5.77779e+02 1.28554e+01 5.67718e+01 6.09985e-01
1.44491e-01 -1.59991e+01 2.09879e+02 3.24132e+01 4.67770e+01 6.51572e-01 0.00000e+00 2.56883e+00 1.31394e+01 6.84783e+02 1.32751e+01 7.63338e+01 4.47192e-01
1.54042e-01 -1.60132e+01 2.68255e+02 3.00523e+01 6.66478e+01 7.22834e-01 0.00000e+00 2.21469e+00 1.29228e+01 5.59829e+02 1.23518e+01 3.77158e+01 6.37873e-01
1.50376e-01 -1.59531e+01 2.11829e+02 3.06033e+01 5.65946e+01 6.41090e-01 0.00000e+00 2.56072e+00 1.32034e+01 6.89942e+02 1.32911e+01 7.53422e+01 4.39712e-01
1.49238e-01 -1.60346e+01 2.36841e+02 3.03102e+01 4.83639e+01 6.87314e-01 0.00000e+00 2.39063e+00 1.28670e+01 5.85636e+02 1.27633e+01 5.42637e+01 5.97767e-01
1.64564e-01 -1.60248e+01 2.19790e+02 3.36271e+01 4.27949e+01 6.18737e-01 0.00000e+00 2.52589e+00 1.26471e+01 5.82305e+02 1.28749e+01 6.50337e+01 6.02946e-01
1.44679e-01 -1.59984e+01 2.29786e+02 2.84425e+01 5.14047e+01 7.33934e-01 0.00000e+00 2.22616e+00 1.27094e+01 5.10349e+02 1.22235e+01 3.56883e+01 7.13655e-01
1.63563e-01 -1.60069e+01 2.75481e+02 3.16027e+01 6.19870e+01 5.83036e-01 0.00000e+00 2.66177e+00 1.33511e+01 7.86862e+02 1.36144e+01 9.51652e+01 3.10030e-01
1.69463e-01 -1.60382e+01 2.33065e+02 3.38751e+01 5.78948e+01 6.44852e-01 0.00000e+00 2.39329e+00 1.25517e+01 5.01257e+02 1.25189e+01 4.79723e+01 7.27255e-01
1.69877e-01 -1.59709e+01 2.47519e+02 3.10910e+01 6.30892e+01 5.97838e-01 0.00000e+00 2.56184e+00 1.30335e+01 6.62812e+02 1.31978e+01 7.41982e+01 4.79563e-01
1.58655e-01 -1.59573e+01 2.65633e+02 3.29856e+01 4.84959e+01 6.94347e-01 0.00000e+00 2.29401e+00 1.25695e+01 5.07549e+02 1.23681e+01 4.23667e+01 7.17858e-01
1.58263e-01 -1.60355e+01 2.59923e+02 3.09107e+01 5.77763e+01 7.48245e-01 0.00000e+00 2.08055e+00 1.23367e+01 4.14057e+02 1.14454e+01 1.97984e+01 8.47870e-01
1.63475e-01 -1.59510e+01 2.39092e+02 2.96173e+01 4.55456e+01 7.18806e-01 0.00000e+00 2.16009e+00 1.21061e+01 3.91961e+02 1.16283e+01 2.49867e+01 8.74517e-01
1.45429e-01 -1.60430e+01 2.76883e+02 2.95529e+01 5.73909e+01 7.24990e-01 0.00000e+00 2.27991e+00 1.31251e+01 6.36320e+02 1.27383e+01 4.95561e+01 5.19527e-01
1.55438e-01 -1.60112e+01 2.05112e+02 2.81376e+01 5.87300e+01 6.03438e-01 0.00000e+00 2.66307e+00 1.33844e+01 7.79825e+02 1.36020e+01 9.24963e+01 3.18659e-01
1.67509e-01 -1.60165e+01 2.56053e+02 2.88599e+01 4.77332e+01 6.90461e-01 0.00000e+00 2.25228e+00 1.23233e+01 4.54217e+02 1.20774e+01 3.54414e+01 7.94939e-01
1.47835e-01 -1.60178e+01 2.48801e+02 3.06708e+01 6.54954e+01 6.78599e-01 0.00000e+00 2.43488e+00 1.33166e+01 6.92958e+02 1.31473e+01 6.47702e+01 4.35361e-01
1.64524e-01 -1.60136e+01 2.99807e+02 3.29440e+01 5.61616e+01 6.54743e-01 0.00000e+00 2.40605e+00 1.28519e+01 5.97341e+02 1.28274e+01 5.78381e+01 5.79580e-01
1.62242e-01 -1.60287e+01 2.67115e+02 3.13839e+01 4.80147e+01 6.44530e-01 0.00000e+00 2.45959e+00 1.28088e+01 6.05748e+02 1.28941e+01 6.24541e+01 5.66545e-01
1.61244e-01 -1.60299e+01 2.24437e+02 3.24978e+01 5.56065e+01 6.90822e-01 0.00000e+00 2.27544e+00 1.23899e+01 4.41445e+02 1.21125e+01 3.50542e+01 8.12338e-01
1.56100e-01 -1.59955e+01 2.53881e+02 3.04271e+01 4.37700e+01 6.16909e-01 0.00000e+00 2.61030e+00 1.30893e+01 7.32772e+02 1.33689e+01 8.62310e+01 3.79673e-01
1.44183e-01 -1.59979e+01 2.40937e+02 3.36459e+01 4.73674e+01 6.47665e-01 0.00000e+00 2.58842e+00 1.33019e+01 7.48084e+02 1.34597e+01 8.48371e+01 3.59206e-01
1.56569e-01 -1.60463e+01 2.74056e+02 3.36568e+01 6.48478e+01 7.39436e-01 0.00000e+00 2.12753e+00 1.25998e+01 4.68914e+02 1.18364e+01 2.62039e+01 7.74351e-01
1.62538e-01 -1.60086e+01 2.33770e+02 3.22621e+01 6.67813e+01 6.38145e-01 0.00000e+00 2.47021e+00 1.29903e+01 6.08747e+02 1.29690e+01 6.12768e+01 5.61902e-01
1.49941e-01 -1.59528e+01 2.89999e+02 3.32848e+01 5.17251e+01 7.05576e-01 0.00000e+00 2.32262e+00 1.29554e+01 6.06367e+02 1.27446e+01 5.22804e+01 5.65587e-01
1.58006e-01 -1.60028e+01 2.40479e+02 3.34565e+01 5.09078e+01 6.27758e-01 0.00000e+00 2.54588e+00 1.29946e+01 6.55076e+02 1.31551e+01 7.27221e+01 4.91138e-01
1.55882e-01 -1.60028e+01 2.15191e+02 3.02669e+01 5.84845e+01 6.74348e-01 0.00000e+00 2.38379e+00 1.27559e+01 5.33725e+02 1.26102e+01 4.85140e+01 6.78151e-01
1.56998e-01 -1.59608e+01 2.61585e+02 3.25956e+01 5.66525e+01 6.82117e-01 0.00000e+00 2.35131e+00 1.28195e+01 5.62394e+02 1.26509e+01 4.98118e+01 6.33893e-01
1.55778e-01 -1.59798e+01 2.03762e+02 3.27683e+01 4.70150e+01 5.88858e-01 0.00000e+00 2.70353e+00 1.31888e+01 7.62831e+02 1.35498e+01 9.60778e+01 3.40043e-01
1.60623e-01 -1.59680e+01 2.49608e+02 2.95367e+01 6.25565e+01 7.24675e-01 0.00000e+00 2.15459e+00 1.24836e+01 4.48211e+02 1.18231e+01 2.66662e+01 8.03182e-01
1.67573e-01 -1.59965e+01 2.74608e+02 3.28224e+01 6.64544e+01 5.65675e-01 0.00000e+00 2.68287e+00 1.33508e+01 7.85626e+02 1.36375e+01 9.66651e+01 3.11536e-01
1.50758e-01 -1.60179e+01 2.13222e+02 2.87049e+01 4.76818e+01 6.82131e-01 0.00000e+00 2.39754e+00 1.27421e+01 5.49223e+02 1.26534e+01 5.11069e+01 6.54293e-01
1.63114e-01 -1.59520e+01 2.38518e+02 2.85289e+01 6.20737e+01 7.10988e-01 0.00000e+00 2.19028e+00 1.24435e+01 4.42837e+02 1.19000e+01 2.87902e+01 8.10465e-01
1.65241e-01 -1.59632e+01 2.06542e+02 3.08052e+01 4.22975e+01 7.47575e-01 0.00000e+00 2.00514e+00 1.14317e+01 2.57253e+02 1.01816e+01 7.06928e+00 6.07900e-01
1.66735e-01 -1.60187e+01 2.53028e+02 3.24108e+01 6.69283e+01 6.38954e-01 0.00000e+00 2.43784e+00 1.29046e+01 5.88066e+02 1.28612e+01 5.77184e+01 5.93988e-01
1.64550e-01 -1.59802e+01 2.85258e+02 3.39446e+01 5.11251e+01 6.97257e-01 0.00000e+00 2.24493e+00 1.24480e+01 4.74617e+02 1.21695e+01 3.69122e+01 7.66214e-01
1.68237e-01 -1.59552e+01 2.18399e+02 3.08070e+01 6.95114e+01 6.04844e-01 0.00000e+00 2.54765e+00 1.30737e+01 6.47883e+02 1.31675e+01 7.06666e+01 5.01974e-01
1.49314e-01 -1.60292e+01 2.28650e+02 3.35476e+01 4.87755e+01 6.37035e-01 0.00000e+00 2.58285e+00 1.31646e+01 7.03663e+02 1.33352e+01 7.98774e+01 4.20061e-01
1.44572e-01 -1.60409e+01 2.56063e+02 3.33805e+01 6.58950e+01 6.89648e-01 0.00000e+00 2.41312e+00 1.33512e+01 6.92459e+02 1.31348e+01 6.32556e+01 4.36079e-01
1.59233e-01 -1.60440e+01 2.86439e+02 2.90229e+01 5.67061e+01 6.20727e-01 0.00000e+00 2.57506e+00 1.32796e+01 7.56454e+02 1.34428e+01 8.49340e+01 3.48262e-01
1.44707e-01 -1.60343e+01 2.54691e+02 2.86429e+01 6.75569e+01 7.38462e-01 0.00000e+00 2.21419e+00 1.32144e+01 6.32314e+02 1.25323e+01 4.07937e+01 5.25641e-01
1.59206e-01 -1.59878e+01 2.17281e+02 2.90784e+01 6.06765e+01 6.04182e-01 0.00000e+00 2.62702e+00 1.32871e+01 7.40865e+02 1.34762e+01 8.59299e+01 3.68785e-01
1.43815e-01 -1.59755e+01 2.36533e+02 3.14449e+01 6.43958e+01 6.82023e-01 0.00000e+00 2.45030e+00 1.33548e+01 6.96849e+02 1.31896e+01 6.59340e+01 4.29774e-01
1.50431e-01 -1.60141e+01 2.48372e+02 3.19857e+01 6.45658e+01 7.01260e-01 0.00000e+00 2.31848e+00 1.29983e+01 5.82648e+02 1.26591e+01 4.73111e+01 6.02412e-01
1.56540e-01 -1.60450e+01 2.32160e+02 2.88135e+01 6.33935e+01 6.59335e-01 0.00000e+00 2.44306e+00 1.30594e+01 6.26256e+02 1.29653e+01 6.01402e+01 5.34920e-01
1.49858e-01 -1.60317e+01 2.40175e+02 3.19357e+01 5.30474e+01 6.32697e-01 0.00000e+00 2.59832e+00 1.33097e+01 7.48855e+02 1.34704e+01 8.52102e+01 3.58191e-01
1.53076e-01 -1.60432e+01 2.30699e+02 3.04105e+01 4.87674e+01 7.20416e-01 0.00000e+00 2.21892e+00 1.24180e+01 4.50023e+02 1.20055e+01 3.19532e+01 8.00706e-01
1.64528e-01 -1.60073e+01 2.69202e+02 3.20662e+01 4.91654e+01 7.33932e-01 0.00000e+00 2.10245e+00 1.21255e+01 3.89402e+02 1.14556e+01 2.12176e+01 8.77474e-01
1.61472e-01 -1.59686e+01 2.04429e+02 3.02141e+01 6.23782e+01 6.15430e-01 0.00000e+00 2.56467e+00 1.30875e+01 6.57907e+02 1.32071e+01 7.28255e+01 4.86891e-01
1.68329e-01 -1.59579e+01 2.79233e+02 3.22299e+01 4.04168e+01 6.37286e-01 0.00000e+00 2.44186e+00 1.25346e+01 5.64080e+02 1.26934e+01 5.84650e+01 6.31275e-01
1.56464e-01 -1.59779e+01 2.60904e+02 3.14326e+01 6.44864e+01 6.66807e-01 0.00000e+00 2.41472e+00 1.30853e+01 6.33994e+02 1.29569e+01 5.94124e+01 5.23076e-01
1.52513e-01 -1.59632e+01 2.47219e+02 2.94902e+01 6.19064e+01 7.37203e-01 0.00000e+00 2.15836e+00 1.26722e+01 4.87447e+02 1.19674e+01 2.88564e+01 7.47632e-01
1.68145e-01 -1.59796e+01 2.89877e+02 2.97711e+01 4.69269e+01 5.98220e-01 0.00000e+00 2.58275e+00 1.28347e+01 6.92504e+02 1.31662e+01 8.08112e+01 4.36014e-01
1.57259e-01 -1.59816e+01 2.05166e+02 3.10404e+01 4.07434e+01 6.38399e-01 0.00000e+00 2.51582e+00 1.27008e+01 5.88106e+02 1.28830e+01 6.41385e+01 5.93926e-01
1.49643e-01 -1.59863e+01 2.61245e+02 2.93012e+01 4.28576e+01 6.57148e-01 0.00000e+00 2.51761e+00 1.31174e+01 7.07566e+02 1.32406e+01 7.61891e+01 4.14539e-01
1.61601e-01 -1.59596e+01 2.11775e+02 3.01251e+01 5.86783e+01 6.17416e-01 0.00000e+00 2.55796e+00 1.30383e+01 6.52153e+02 1.31731e+01 7.22519e+01 4.95532e-01
1.45787e-01 -1.60391e+01 2.72307e+02 2.91444e+01 4.75800e+01 6.90787e-01 0.00000e+00 2.41846e+00 1.31599e+01 6.87780e+02 1.30927e+01 6.60463e+01 4.42840e-01
1.51238e-01 -1.60214e+01 2.26413e+02 3.28265e+01 4.23921e+01 6.51753e-01 0.00000e+00 2.51198e+00 1.28892e+01 6.27393e+02 1.30218e+01 6.75678e+01 5.33176e-01
1.69722e-01 -1.59896e+01 2.55027e+02 3.33748e+01 5.87957e+01 6.62892e-01 0.00000e+00 2.32920e+00 1.25122e+01 4.85499e+02 1.23659e+01 4.25816e+01 7.50477e-01
1.41072e-01 -1.59933e+01 2.13525e+02 3.30889e+01 6.02610e+01 7.18658e-01 0.00000e+00 2.30347e+00 1.28676e+01 5.26309e+02 1.24698e+01 4.12776e+01 6.89487e-01
1.40965e-01 -1.60118e+01 2.16356e+02 3.30412e+01 6.09216e+01 7.13666e-01 0.00000e+00 2.32801e+00 1.29569e+01 5.53197e+02 1.25995e+01 4.49557e+01 6.48148e-01
1.45363e-01 -1.59995e+01 2.58332e+02 3.27953e+01 4.38250e+01 7.39700e-01 0.00000e+00 2.20817e+00 1.26329e+01 5.08246e+02 1.22073e+01 3.62428e+01 7.16813e-01
1.62954e-01 -1.59999e+01 2.10032e+02 3.27755e+01 4.14514e+01 6.25617e-01 0.00000e+00 2.51494e+00 1.26087e+01 5.69181e+02 1.28222e+01 6.29276e+01 6.23352e-01
1.56849e-01 -1.60015e+01 2.50085e+02 3.03369e+01 4.16281e+01 6.63150e-01 0.00000e+00 2.43179e+00 1.27370e+01 5.87018e+02 1.27904e+01 5.86949e+01 5.95617e-01
1.63260e-01 -1.60399e+01 2.94960e+02 2.98682e+01 6.98932e+01 7.26771e-01 0.00000e+00 2.14796e+00 1.27626e+01 5.22756e+02 1.20416e+01 3.04167e+01 6.94896e-01
1.49637e-01 -1.60205e+01 2.50552e+02 3.08083e+01 5.29727e+01 7.00328e-01 0.00000e+00 2.33572e+00 1.28849e+01 5.76982e+02 1.26627e+01 4.94677e+01 6.11223e-01
1.58793e-01 -1.59816e+01 2.71662e+02 3.02147e+01 5.01754e+01 6.76452e-01 0.00000e+00 2.36916e+00 1.27898e+01 5.76617e+02 1.27014e+01 5.30640e+01 6.11792e-01
1.46676e-01 -1.59616e+01 2.24707e+02 2.92661e+01 6.90750e+01 7.10322e-01 0.00000e+00 2.30319e+00 1.30995e+01 5.93484e+02 1.26246e+01 4.46381e+01 5.85569e-01
1.53494e-01 -1.59891e+01 2.28035e+02 3.13017e+01 4.12860e+01 6.95349e-01 0.00000e+00 2.32137e+00 1.24765e+01 4.90612e+02 1.23347e+01 4.23593e+01 7.42995e-01
1.51010e-01 -1.60286e+01 2.29069e+02 2.87066e+01 4.77924e+01 6.36160e-01 0.00000e+00 2.58234e+00 1.31900e+01 7.23008e+02 1.33609e+01 8.15654e+01 3.93012e-01
1.54853e-01 -1.60380e+01 2.03082e+02 2.96951e+01 5.87577e+01 7.45496e-01 0.00000e+00 2.07512e+00 1.19923e+01 3.26969e+02 1.10399e+01 1.44476e+01 9.40192e-01
1.67730e-01 -1.59870e+01 2.99575e+02 2.88785e+01 6.86515e+01 6.47127e-01 0.00000e+00 2.41578e+00 1.30547e+01 6.44931e+02 1.29686e+01 6.11699e+01 5.06440e-01
1.61600e-01 -1.59905e+01 2.41692e+02 2.98161e+01 6.39499e+01 6.02602e-01 0.00000e+00 2.61224e+00 1.33065e+01 7.45217e+02 1.34760e+01 8.55019e+01 3.62995e-01
1.55550e-01 -1.59527e+01 2.12101e+02 2.94675e+01 4.35126e+01 6.15161e-01 0.00000e+00 2.62003e+00 1.30149e+01 7.05190e+02 1.33019e+01 8.32755e+01 4.17896e-01
1.69573e-01 -1.60222e+01 2.93779e+02 2.88838e+01 5.15881e+01 6.94415e-01 0.00000e+00 2.23502e+00 1.24284e+01 4.80076e+02 1.21419e+01 3.65453e+01 7.58352e-01
1.62365e-01 -1.60170e+01 2.15680e+02 2.95471e+01 5.37487e+01 6.49026e-01 0.00000e+00 2.43712e+00 1.27069e+01 5.48455e+02 1.27118e+01 5.42610e+01 6.55481e-01
1.67537e-01 -1.59784e+01 2.79391e+02 3.13471e+01 6.71935e+01 6.55061e-01 0.00000e+00 2.37979e+00 1.28822e+01 5.81583e+02 1.27489e+01 5.31401e+01 6.04069e-01
1.62350e-01 -1.60177e+01 2.99821e+02 3.39894e+01 6.34780e+01 5.88376e-01 0.00000e+00 2.64994e+00 1.33837e+01 7.91216e+02 1.36267e+01 9.47837e+01 3.04760e-01
1.44554e-01 -1.59879e+01 2.34297e+02 3.08654e+01 5.43544e+01 6.83118e-01 0.00000e+00 2.44336e+00 1.31494e+01 6.54514e+02 1.30543e+01 6.31145e+01 4.91982e-01
1.52714e-01 -1.59780e+01 2.76182e+02 3.10848e+01 6.33780e+01 6.82345e-01 0.00000e+00 2.38820e+00 1.31731e+01 6.60070e+02 1.29899e+01 5.97716e+01 4.83655e-01
1.58055e-01 -1.59696e+01 2.65642e+02 3.05458e+01 6.98406e+01 6.62850e-01 0.00000e+00 2.41888e+00 1.31859e+01 6.60615e+02 1.30306e+01 6.13342e+01 4.82840e-01
1.57024e-01 -1.59623e+01 2.01026e+02 3.15870e+01 4.49325e+01 5.90482e-01 0.00000e+00 2.68994e+00 1.30846e+01 7.45723e+02 1.34605e+01 9.31879e+01 3.62325e-01
1.69508e-01 -1.60267e+01 2.20077e+02 2.87761e+01 4.26345e+01 7.38812e-01 0.00000e+00 2.02973e+00 1.15682e+01 2.86036e+02 1.05882e+01 1.05461e+01 8.05364e-01
1.57513e-01 -1.60426e+01 2.34197e+02 3.03905e+01 6.70168e+01 6.16362e-01 0.00000e+00 2.59380e+00 1.33714e+01 7.47220e+02 1.34761e+01 8.32409e+01 3.60347e-01
1.46125e-01 -1.59525e+01 2.75291e+02 2.98336e+01 4.84050e+01 6.89988e-01 0.00000e+00 2.41839e+00 1.31643e+01 6.87527e+02 1.30963e+01 6.61181e+01 4.43208e-01
1.54406e-01 -1.60300e+01 2.01725e+02 3.13406e+01 4.71623e+01 5.87607e-01 0.00000e+00 2.72279e+00 1.32558e+01 7.93280e+02 1.36300e+01 1.00699e+02 3.02279e-01
1.59843e-01 -1.59612e+01 2.20123e+02 3.23458e+01 5.42036e+01 5.86479e-01 0.00000e+00 2.67765e+00 1.32249e+01 7.51456e+02 1.35311e+01 9.26470e+01 3.54776e-01
1.57736e-01 -1.60232e+01 2.72262e+02 3.38645e+01 4.52643e+01 7.03967e-01 0.00000e+00 2.26417e+00 1.25032e+01 4.93138e+02 1.22655e+01 3.96402e+01 7.39278e-01
1.63943e-01 -1.59809e+01 2.43011e+02 3.32997e+01 4.36382e+01 6.18374e-01 0.00000e+00 2.53459e+00 1.27502e+01 6.14249e+02 1.29801e+01 6.89991e+01 5.53400e-01
1.69405e-01 -1.60228e+01 2.12499e+02 3.02244e+01 5.46237e+01 5.62313e-01 0.00000e+00 2.68370e+00 1.29740e+01 7.26808e+02 1.33774e+01 9.11781e+01 3.87795e-01
1.42876e-01 -1.60300e+01 2.69322e+02 3.05720e+01 5.80792e+01 6.82748e-01 0.00000e+00 2.46808e+00 1.34528e+01 7.61122e+02 1.33670e+01 7.49393e+01 3.42235e-01
1.50002e-01 -1.60089e+01 2.60480e+02 3.15956e+01 4.79192e+01 6.97354e-01 0.00000e+00 2.34854e+00 1.28530e+01 5.83089e+02 1.26993e+01 5.18257e+01 6.01727e-01
1.55961e-01 -1.59699e+01 2.66690e+02 3.21517e+01 5.69114e+01 6.65487e-01 0.00000e+00 2.42572e+00 1.30034e+01 6.26151e+02 1.29467e+01 6.06691e+01 5.35081e-01
1.54525e-01 -1.59595e+01 2.66186e+02 3.00273e+01 6.95297e+01 6.31954e-01 0.00000e+00 2.56499e+00 1.35195e+01 7.93495e+02 1.35553e+01 8.51571e+01 3.02021e-01
1.49624e-01 -1.60405e+01 2.86282e+02 2.98103e+01 6.30918e+01 7.14263e-01 0.00000e+00 2.29213e+00 1.31714e+01 6.49136e+02 1.27907e+01 5.10714e+01 5.00081e-01
1.58401e-01 -1.59761e+01 2.23667e+02 3.12199e+01 6.34343e+01 6.30858e-01 0.00000e+00 2.53160e+00 1.31290e+01 6.60575e+02 1.31847e+01 7.04944e+01 4.82901e-01
1.56080e-01 -1.59941e+01 2.40817e+02 2.99637e+01 6.25208e+01 6.12953e-01 0.00000e+00 2.62088e+00 1.34068e+01 7.75192e+02 1.35633e+01 8.88000e+01 3.24413e-01
1.65156e-01 -1.59871e+01 2.11161e+02 3.03313e+01 5.72161e+01 7.17679e-01 0.00000e+00 2.13510e+00 1.19664e+01 3.38373e+02 1.13465e+01 1.95264e+01 9.30188e-01
1.68331e-01 -1.59947e+01 2.07453e+02 3.30495e+01 5.02492e+01 6.38962e-01 0.00000e+00 2.42364e+00 1.24487e+01 4.91378e+02 1.25063e+01 4.92809e+01 7.41869e-01
1.68225e-01 -1.60488e+01 2.72783e+02 3.20537e+01 5.04136e+01 5.93318e-01 0.00000e+00 2.59118e+00 1.29265e+01 6.79484e+02 1.32146e+01 7.98535e+01 4.54925e-01
1.64986e-01 -1.60479e+01 2.82386e+02 3.31639e+01 6.47777e+01 6.40061e-01 0.00000e+00 2.44978e+00 1.29967e+01 6.25495e+02 1.29813e+01 6.24306e+01 5.36087e-01
1.68923e-01 -1.60073e+01 2.05087e+02 3.23707e+01 4.40320e+01 6.62772e-01 0.00000e+00 2.33194e+00 1.21333e+01 4.17527e+02 1.20901e+01 3.76456e+01 8.43513e-01
1.50383e-01 -1.60243e+01 2.68374e+02 3.03879e+01 6.24621e+01 7.14664e-01 0.00000e+00 2.27583e+00 1.30202e+01 5.97344e+02 1.26121e+01 4.56770e+01 5.79574e-01
1.67244e-01 -1.60316e+01 2.95330e+02 3.33664e+01 4.08258e+01 6.65520e-01 0.00000e+00 2.34921e+00 1.24601e+01 5.20415e+02 1.24621e+01 4.84464e+01 6.98452e-01
1.51187e-01 -1.59801e+01 2.36211e+02 3.27428e+01 6.49657e+01 6.35129e-01 0.00000e+00 2.57286e+00 1.33994e+01 7.40138e+02 1.34591e+01 8.10285e+01 3.69756e-01
1.47769e-01 -1.59753e+01 2.83719e+02 3.20487e+01 4.65139e+01 7.46690e-01 0.00000e+00 2.17751e+00 1.26777e+01 5.21010e+02 1.21772e+01 3.50508e+01 6.97548e-01
1.50935e-01 -1.60190e+01 2.95471e+02 3.34280e+01 6.60384e+01 6.67492e-01 0.00000e+00 2.45904e+00 1.33955e+01 7.36787e+02 1.33073e+01 7.24729e+01 3.74251e-01
1.61087e-01 -1.59568e+01 2.32876e+02 2.91532e+01 5.84813e+01 7.03104e-01 0.00000e+00 2.23450e+00 1.24648e+01 4.53790e+02 1.20548e+01 3.27749e+01 7.95529e-01
1.65300e-01 -1.59738e+01 2.35815e+02 3.38528e+01 4.51417e+01 7.17691e-01 0.00000e+00 2.14275e+00 1.19419e+01 3.55760e+02 1.14480e+01 2.19994e+01 9.13635e-01
1.49679e-01 -1.60157e+01 2.06627e+02 2.88607e+01 4.60798e+01 6.37099e-01 0.00000e+00 2.58790e+00 1.31174e+01 6.96746e+02 1.32986e+01 7.90469e+01 4.29921e-01
1.41938e-01 -1.59574e+01 2.25164e+02 3.19725e+01 6.16512e+01 6.49059e-01 0.00000e+00 2.60102e+00 1.35767e+01 7.97677e+02 1.36301e+01 8.79403e+01 2.97034e-01
1.58204e-01 -1.60352e+01 2.71046e+02 3.16709e+01 5.48473e+01 6.02991e-01 0.00000e+00 2.63866e+00 1.33069e+01 7.77290e+02 1.35567e+01 9.23389e+01 3.21800e-01
1.40003e-01 -1.59629e+01 2.22843e+02 3.18592e+01 6.50520e+01 7.41377e-01 0.00000e+00 2.21272e+00 1.29391e+01 5.30909e+02 1.22640e+01 3.42447e+01 6.82462e-01
1.61597e-01 -1.60104e+01 2.41250e+02 3.04173e+01 4.09212e+01 6.53404e-01 0.00000e+00 2.43090e+00 1.25907e+01 5.55930e+02 1.26765e+01 5.59027e+01 6.43916e-01
1.58528e-01 -1.60051e+01 2.19386e+02 2.84861e+01 5.25281e+01 6.40477e-01 0.00000e+00 2.50225e+00 1.29300e+01 6.22848e+02 1.30078e+01 6.54286e+01 5.40154e-01
1.68760e-01 -1.59507e+01 2.75248e+02 3.18915e+01 6.88973e+01 6.55798e-01 0.00000e+00 2.36623e+00 1.28377e+01 5.64588e+02 1.26784e+01 5.06119e+01 6.30486e-01
1.52479e-01 -1.60241e+01 2.90830e+02 3.05796e+01 4.22770e+01 7.08935e-01 0.00000e+00 2.29888e+00 1.27555e+01 5.73861e+02 1.25784e+01 4.87406e+01 6.16077e-01
1.57722e-01 -1.60297e+01 2.11884e+02 3.22644e+01 5.80137e+01 7.06271e-01 0.00000e+00 2.23180e+00 1.23077e+01 4.07840e+02 1.19009e+01 2.94768e+01 8.55562e-01
1.46029e-01 -1.59664e+01 2.02446e+02 3.16350e+01 6.45094e+01 6.49046e-01 0.00000e+00 2.56165e+00 1.33566e+01 7.06385e+02 1.33681e+01 7.55712e+01 4.16207e-01
1.46283e-01 -1.60002e+01 2.42778e+02 2.88702e+01 6.64599e+01 6.81375e-01 0.00000e+00 2.43804e+00 1.33988e+01 7.17162e+02 1.32022e+01 6.62509e+01 4.01101e-01
1.69965e-01 -1.59543e+01 2.92195e+02 3.11044e+01 6.41309e+01 6.41396e-01 0.00000e+00 2.41513e+00 1.28789e+01 5.97510e+02 1.28392e+01 5.77055e+01 5.79316e-01
1.65678e-01 -1.59901e+01 2.91708e+02 2.94194e+01 6.00466e+01 6.56207e-01 0.00000e+00 2.39756e+00 1.29039e+01 6.06935e+02 1.28353e+01 5.73398e+01 5.64707e-01
1.56614e-01 -1.59858e+01 2.25101e+02 3.22573e+01 5.67442e+01 6.25561e-01 0.00000e+00 2.56528e+00 1.31208e+01 6.77012e+02 1.32557e+01 7.53866e+01 4.58550e-01
1.54718e-01 -1.60424e+01 2.15017e+02 2.95883e+01 5.16812e+01 7.12532e-01 0.00000e+00 2.23439e+00 1.23567e+01 4.29750e+02 1.19641e+01 3.11009e+01 8.27824e-01
1.52476e-01 -1.60142e+01 2.29506e+02 3.01303e+01 4.24186e+01 6.97738e-01 0.00000e+00 2.32160e+00 1.25442e+01 5.04732e+02 1.23825e+01 4.32699e+01 7.22073e-01
1.50494e-01 -1.60483e+01 2.05249e+02 3.29714e+01 4.91872e+01 7.06357e-01 0.00000e+00 2.28453e+00 1.23763e+01 4.34384e+02 1.21032e+01 3.47695e+01 8.21741e-01
1.49638e-01 -1.59682e+01 2.59659e+02 2.87637e+01 4.35878e+01 6.53204e-01 0.00000e+00 2.53383e+00 1.31592e+01 7.24451e+02 1.32972e+01 7.87964e+01 3.91026e-01
1.46799e-01 -1.60158e+01 2.29540e+02 3.38873e+01 6.97813e+01 6.46286e-01 0.00000e+00 2.56305e+00 1.35111e+01 7.55525e+02 1.35007e+01 8.03816e+01 3.49469e-01
1.50686e-01 -1.59625e+01 2.01216e+02 3.23758e+01 5.77625e+01 6.67148e-01 0.00000e+00 2.44876e+00 1.28742e+01 5.63562e+02 1.28157e+01 5.53958e+01 6.32080e-01
1.52993e-01 -1.60366e+01 2.69008e+02 3.13023e+01 4.01765e+01 6.15656e-01 0.00000e+00 2.64121e+00 1.31531e+01 7.78058e+02 1.34860e+01 9.39422e+01 3.20847e-01
1.48219e-01 -1.59792e+01 2.96815e+02 2.86297e+01 4.61472e+01 6.82071e-01 0.00000e+00 2.44228e+00 1.32006e+01 7.20550e+02 1.32021e+01 7.19131e+01 3.96404e-01
1.48032e-01 -1.60246e+01 2.01672e+02 3.33361e+01 6.37596e+01 6.75256e-01 0.00000e+00 2.43312e+00 1.29564e+01 5.67188e+02 1.28211e+01 5.38797e+01 6.26449e-01
1.59862e-01 -1.60444e+01 2.33949e+02 3.21672e+01 4.41777e+01 6.33701e-01 0.00000e+00 2.51250e+00 1.27879e+01 6.08970e+02 1.29569e+01 6.64050e+01 5.61557e-01
1.40590e-01 -1.60430e+01 2.37744e+02 3.02353e+01 6.70305e+01 7.28897e-01 0.00000e+00 2.27491e+00 1.32437e+01 6.32061e+02 1.26901e+01 4.55362e+01 5.26028e-01
1.51971e-01 -1.59755e+01 2.54427e+02 3.02183e+01 5.87928e+01 6.50890e-01 0.00000e+00 2.51507e+00 1.32731e+01 7.15537e+02 1.32986e+01 7.47406e+01 4.03363e-01
1.64996e-01 -1.59741e+01 2.14843e+02 3.29125e+01 5.98283e+01 5.68770e-01 0.00000e+00 2.69189e+00 1.32290e+01 7.49222e+02 1.35474e+01 9.34274e+01 3.57709e-01
1.66354e-01 -1.60157e+01 2.37248e+02 2.84615e+01 6.70925e+01 6.57100e-01 0.00000e+00 2.37873e+00 1.28212e+01 5.56536e+02 1.26582e+01 4.98904e+01 6.42977e-01
1.46958e-01 -1.59678e+01 2.38320e+02 2.84399e+01 4.71616e+01 6.44107e-01 0.00000e+00 2.58884e+00 1.33143e+01 7.65181e+02 1.34738e+01 8.60843e+01 3.37041e-01
1.59807e-01 -1.60058e+01 2.30010e+02 3.18650e+01 4.32091e+01 6.74485e-01 0.00000e+00 2.35731e+00 1.24548e+01 4.93968e+02 1.24011e+01 4.52380e+01 7.38056e-01
1.63627e-01 -1.60243e+01 2.65127e+02 3.31433e+01 6.07102e+01 6.60253e-01 0.00000e+00 2.38418e+00 1.27999e+01 5.61427e+02 1.26992e+01 5.21424e+01 6.35394e-01
1.64160e-01 -1.59895e+01 2.32811e+02 3.09410e+01 6.31482e+01 7.26371e-01 0.00000e+00 2.11225e+00 1.21899e+01 3.76793e+02 1.14199e+01 1.98176e+01 8.91634e-01
1.56448e-01 -1.59632e+01 2.03489e+02 3.17370e+01 6.89717e+01 6.99766e-01 0.00000e+00 2.26391e+00 1.25236e+01 4.39475e+02 1.20906e+01 3.25302e+01 8.14977e-01
1.63962e-01 -1.59638e+01 2.70399e+02 3.17252e+01 4.75573e+01 6.97409e-01 0.00000e+00 2.24895e+00 1.23995e+01 4.68678e+02 1.21410e+01 3.66243e+01 7.74687e-01
1.64062e-01 -1.59662e+01 2.57926e+02 3.06790e+01 6.80259e+01 7.36426e-01 0.00000e+00 2.08499e+00 1.24017e+01 4.20201e+02 1.14568e+01 1.96241e+01 8.40127e-01
1.55121e-01 -1.60441e+01 2.36684e+02 3.36322e+01 4.84930e+01 7.27978e-01 0.00000e+00 2.16923e+00 1.22590e+01 4.09738e+02 1.17502e+01 2.65031e+01 8.53229e-01
1.50592e-01 -1.60069e+01 2.77916e+02 2.89556e+01 6.14787e+01 6.47751e-01 0.00000e+00 2.54472e+00 1.34952e+01 7.96426e+02 1.35342e+01 8.48931e+01 2.98520e-01
1.64383e-01 -1.59713e+01 2.89738e+02 3.13524e+01 5.51797e+01 6.85197e-01 0.00000e+00 2.29689e+00 1.26542e+01 5.29203e+02 1.24436e+01 4.41819e+01 6.85070e-01
1.63658e-01 -1.59816e+01 2.42771e+02 3.18346e+01 5.89103e+01 7.24377e-01 0.00000e+00 2.12918e+00 1.22087e+01 3.89422e+02 1.15419e+01 2.21548e+01 8.77452e-01
1.54772e-01 -1.60054e+01 2.93211e+02 2.81707e+01 4.74758e+01 7.24624e-01 0.00000e+00 2.22621e+00 1.27050e+01 5.44507e+02 1.23469e+01 4.04983e+01 6.61573e-01
1.48918e-01 -1.59821e+01 2.46556e+02 3.36076e+01 6.30036e+01 6.77348e-01 0.00000e+00 2.42581e+00 1.31653e+01 6.43272e+02 1.30209e+01 6.07306e+01 5.08954e-01
1.53473e-01 -1.60046e+01 2.06185e+02 3.39032e+01 4.75462e+01 6.35671e-01 0.00000e+00 2.55037e+00 1.29163e+01 6.24289e+02 1.30813e+01 6.97707e+01 5.37940e-01
1.45611e-01 -1.60498e+01 2.68205e+02 3.00685e+01 6.27450e+01 6.74839e-01 0.00000e+00 2.47576e+00 1.34803e+01 7.65611e+02 1.33850e+01 7.53489e+01 3.36493e-01
1.47025e-01 -1.60488e+01 2.34837e+02 2.82216e+01 5.90259e+01 7.10192e-01 0.00000e+00 2.31114e+00 1.29811e+01 5.83012e+02 1.26223e+01 4.63291e+01 6.01846e-01
1.57168e-01 -1.59545e+01 2.77035e+02 3.05369e+01 5.92973e+01 6.75106e-01 0.00000e+00 2.38477e+00 1.30058e+01 6.21724e+02 1.28715e+01 5.70489e+01 5.41881e-01
1.62464e-01 -1.59943e+01 2.50420e+02 3.33345e+01 4.06819e+01 6.58017e-01 0.00000e+00 2.40256e+00 1.25144e+01 5.29966e+02 1.25704e+01 5.20216e+01 6.83904e-01
1.46962e-01 -1.60032e+01 2.55601e+02 3.30754e+01 6.51730e+01 7.34892e-01 0.00000e+00 2.20574e+00 1.29260e+01 5.45910e+02 1.23128e+01 3.61477e+01 6.59410e-01
1.53448e-01 -1.59740e+01 2.00909e+02 3.03710e+01 5.70631e+01 6.77957e-01 0.00000e+00 2.38555e+00 1.26907e+01 5.12439e+02 1.25489e+01 4.67096e+01 7.10510e-01
1.42620e-01 -1.60252e+01 2.88337e+02 3.09838e+01 4.26789e+01 7.24865e-01 0.00000e+00 2.31097e+00 1.30111e+01 6.39201e+02 1.28057e+01 5.47279e+01 5.15140e-01
1.45514e-01 -1.60421e+01 2.42936e+02 3.04850e+01 6.59961e+01 6.82153e-01 0.00000e+00 2.43811e+00 1.33695e+01 7.04179e+02 1.31809e+01 6.54605e+01 4.19329e-01
1.60677e-01 -1.60056e+01 2.25119e+02 3.32794e+01 6.46340e+01 5.77553e-01 0.00000e+00 2.69736e+00 1.34140e+01 7.92101e+02 1.36820e+01 9.73457e+01 3.03694e-01
1.50341e-01 -1.60209e+01 2.08130e+02 2.80190e+01 4.38300e+01 6.21508e-01 0.00000e+00 2.64409e+00 1.31867e+01 7.52721e+02 1.34595e+01 8.94413e+01 3.53122e-01
1.46405e-01 -1.59869e+01 2.32531e+02 3.08242e+01 6.22428e+01 7.35635e-01 0.00000e+00 2.19797e+00 1.27768e+01 5.04801e+02 1.21427e+01 3.24109e+01 7.21971e-01
1.47883e-01 -1.59690e+01 2.53702e+02 3.01737e+01 5.21574e+01 6.65760e-01 0.00000e+00 2.49292e+00 1.32177e+01 7.03115e+02 1.32348e+01 7.24425e+01 4.20838e-01
1.47629e-01 -1.59651e+01 2.71040e+02 2.82968e+01 4.35102e+01 7.30690e-01 0.00000e+00 2.24526e+00 1.27717e+01 5.60443e+02 1.24375e+01 4.28804e+01 6.36920e-01
1.62872e-01 -1.60326e+01 2.40226e+02 3.00066e+01 6.32442e+01 7.39586e-01 0.00000e+00 2.07171e+00 1.22176e+01 3.80450e+02 1.12482e+01 1.68828e+01 8.87600e-01
1.48307e-01 -1.60052e+01 2.29856e+02 2.89597e+01 6.49083e+01 7.06194e-01 0.00000e+00 2.31250e+00 1.30181e+01 5.82311e+02 1.26200e+01 4.55623e+01 6.02937e-01
1.43712e-01 -1.60159e+01 2.04588e+02 3.24711e+01 4.84242e+01 6.82930e-01 0.00000e+00 2.44332e+00 1.28714e+01 5.72237e+02 1.28212e+01 5.61102e+01 6.18602e-01
1.63332e-01 -1.60011e+01 2.78243e+02 2.82605e+01 6.67366e+01 6.82499e-01 0.00000e+00 2.31381e+00 1.29246e+01 5.86969e+02 1.26334e+01 4.79383e+01 5.95694e-01
1.47675e-01 -1.60263e+01 2.75598e+02 2.89610e+01 5.17840e+01 6.69413e-01 0.00000e+00 2.48776e+00 1.33082e+01 7.40770e+02 1.33210e+01 7.60235e+01 3.68912e-01
1.47617e-01 -1.60124e+01 2.67246e+02 3.39003e+01 5.96273e+01 6.40742e-01 0.00000e+00 2.58494e+00 1.34916e+01 7.91536e+02 1.35884e+01 8.81154e+01 3.04374e-01
1.50067e-01 -1.60001e+01 2.54453e+02 2.89288e+01 5.81657e+01 6.65415e-01 0.00000e+00 2.47697e+00 1.32657e+01 7.05715e+02 1.32240e+01 7.05382e+01 4.17154e-01
1.60759e-01 -1.60244e+01 2.53031e+02 3.02412e+01 5.79408e+01 6.27947e-01 0.00000e+00 2.52990e+00 1.30970e+01 6.75737e+02 1.31984e+01 7.28993e+01 4.60423e-01
1.54481e-01 -1.59674e+01 2.01768e+02 3.01108e+01 6.89064e+01 6.74313e-01 0.00000e+00 2.38937e+00 1.28897e+01 5.45054e+02 1.26668e+01 4.84031e+01 6.60731e-01
1.54857e-01 -1.60420e+01 2.78865e+02 3.18106e+01 6.42093e+01 7.43893e-01 0.00000e+00 2.12810e+00 1.26990e+01 4.96975e+02 1.19201e+01 2.76467e+01 7.33612e-01
1.49361e-01 -1.60142e+01 2.28888e+02 3.04217e+01 6.15971e+01 6.41645e-01 0.00000e+00 2.56809e+00 1.33860e+01 7.41986e+02 1.34416e+01 8.05207e+01 3.67288e-01
1.42850e-01 -1.60043e+01 2.96183e+02 3.24152e+01 6.58671e+01 6.93289e-01 0.00000e+00 2.42782e+00 1.35985e+01 7.96050e+02 1.34104e+01 7.43937e+01 2.98968e-01
1.63008e-01 -1.60417e+01 2.43829e+02 3.05883e+01 6.77295e+01 6.97215e-01 0.00000e+00 2.24253e+00 1.26251e+01 4.83338e+02 1.21764e+01 3.47705e+01 7.53623e-01
1.55432e-01 -1.60245e+01 2.45572e+02 3.14654e+01 5.21328e+01 6.56567e-01 0.00000e+00 2.46265e+00 1.29476e+01 6.20372e+02 1.29684e+01 6.29222e+01 5.43962e-01
1.52257e-01 -1.59538e+01 2.10633e+02 3.29634e+01 5.00441e+01 6.36795e-01 0.00000e+00 2.55805e+00 1.30235e+01 6.51706e+02 1.31710e+01 7.25274e+01 4.96206e-01
1.57436e-01 -1.60088e+01 2.36654e+02 2.89235e+01 6.67559e+01 6.77050e-01 0.00000e+00 2.36533e+00 1.29710e+01 5.85697e+02 1.27273e+01 5.05483e+01 5.97671e-01
1.63236e-01 -1.60356e+01 2.31421e+02 2.95417e+01 6.04228e+01 6.52451e-01 0.00000e+00 2.41789e+00 1.28121e+01 5.64913e+02 1.27465e+01 5.39754e+01 6.29982e-01
1.56169e-01 -1.59640e+01 2.14335e+02 2.87648e+01 6.48938e+01 7.08619e-01 0.00000e+00 2.23724e+00 1.25738e+01 4.59862e+02 1.20726e+01 3.19931e+01 7.87100e-01
1.57882e-01 -1.59867e+01 2.47752e+02 2.85927e+01 4.71033e+01 6.68854e-01 0.00000e+00 2.40390e+00 1.27679e+01 5.78098e+02 1.27400e+01 5.52865e+01 6.09489e-01
1.55041e-01 -1.59699e+01 2.12386e+02 3.34460e+01 5.91167e+01 6.95966e-01 0.00000e+00 2.29360e+00 1.25046e+01 4.53657e+02 1.22066e+01 3.64921e+01 7.95712e-01
1.68008e-01 -1.60071e+01 2.13898e+02 3.24465e+01 4.92566e+01 6.24592e-01 0.00000e+00 2.47999e+00 1.25951e+01 5.42927e+02 1.27334e+01 5.78107e+01 6.64009e-01
1.68997e-01 -1.60132e+01 2.01689e+02 2.99228e+01 4.36227e+01 6.78487e-01 0.00000e+00 2.27390e+00 1.19974e+01 3.82935e+02 1.18442e+01 3.13096e+01 8.84823e-01
1.48416e-01 -1.59779e+01 2.64174e+02 3.08120e+01 6.07082e+01 6.96016e-01 0.00000e+00 2.36536e+00 1.31594e+01 6.48817e+02 1.29249e+01 5.68128e+01 5.00562e-01
1.68658e-01 -1.59861e+01 2.84169e+02 2.82293e+01 6.77777e+01 6.88367e-01 0.00000e+00 2.25660e+00 1.27451e+01 5.36310e+02 1.23633e+01 4.01613e+01 6.74186e-01
1.45359e-01 -1.60146e+01 2.35794e+02 3.02119e+01 5.31735e+01 6.91756e-01 0.00000e+00 2.40225e+00 1.30501e+01 6.23913e+02 1.29039e+01 5.75047e+01 5.38517e-01
1.46311e-01 -1.60204e+01 2.55051e+02 3.16925e+01 4.73552e+01 7.37519e-01 0.00000e+00 2.20894e+00 1.26612e+01 5.10547e+02 1.22102e+01 3.59745e+01 7.13357e-01
1.60174e-01 -1.59987e+01 2.53636e+02 3.38104e+01 5.88168e+01 7.01629e-01 0.00000e+00 2.24550e+00 1.25315e+01 4.71072e+02 1.21651e+01 3.54097e+01 7.71282e-01
1.52491e-01 -1.60476e+01 2.06212e+02 2.80621e+01 4.00294e+01 6.56393e-01 0.00000e+00 2.49087e+00 1.27625e+01 5.97652e+02 1.28778e+01 6.25820e+01 5.79097e-01
1.50934e-01 -1.60024e+01 2.44057e+02 3.06874e+01 6.07429e+01 6.33915e-01 0.00000e+00 2.58589e+00 1.34161e+01 7.65202e+02 1.35137e+01 8.49569e+01 3.37015e-01
1.64510e-01 -1.59977e+01 2.42278e+02 2.89765e+01 5.84697e+01 7.26315e-01 0.00000e+00 2.12077e+00 1.22257e+01 3.94958e+02 1.15170e+01 2.16573e+01 8.71018e-01
1.58539e-01 -1.60389e+01 2.26645e+02 3.34022e+01 6.58747e+01 7.24412e-01 0.00000e+00 2.14953e+00 1.23306e+01 3.97992e+02 1.16434e+01 2.32498e+01 8.67437e-01
1.66620e-01 -1.60460e+01 2.09996e+02 3.08089e+01 6.34062e+01 7.24429e-01 0.00000e+00 2.09234e+00 1.19072e+01 3.17036e+02 1.10958e+01 1.55477e+01 9.48331e-01
1.69111e-01 -1.60422e+01 2.53720e+02 3.04134e+01 5.19334e+01 6.65782e-01 0.00000e+00 2.32987e+00 1.24674e+01 4.90184e+02 1.23545e+01 4.31628e+01 7.43624e-01
1.47262e-01 -1.60133e+01 2.78582e+02 3.25622e+01 5.39291e+01 6.51296e-01 0.00000e+00 2.55370e+00 1.34080e+01 7.76731e+02 1.35015e+01 8.50017e+01 3.22495e-01
1.62264e-01 -1.59729e+01 2.42729e+02 3.07294e+01 4.72168e+01 6.30531e-01 0.00000e+00 2.50890e+00 1.28274e+01 6.18442e+02 1.29821e+01 6.69946e+01 5.46933e-01
1.51565e-01 -1.59978e+01 2.41829e+02 2.91312e+01 6.34485e+01 7.28654e-01 0.00000e+00 2.19765e+00 1.27755e+01 5.12739e+02 1.21540e+01 3.29430e+01 7.10059e-01
1.68853e-01 -1.59833e+01 2.25385e+02 3.37934e+01 5.51241e+01 6.86512e-01 0.00000e+00 2.23827e+00 1.21497e+01 3.92034e+02 1.18529e+01 2.97749e+01 8.74432e-01
1.54451e-01 -1.60169e+01 2.26754e+02 3.38399e+01 5.56351e+01 7.39780e-01 0.00000e+00 2.11510e+00 1.21923e+01 3.76871e+02 1.14526e+01 2.03685e+01 8.91549e-01
1.58216e-01 -1.60220e+01 2.68199e+02 3.17877e+01 5.17919e+01 6.45085e-01 0.00000e+00 2.48708e+00 1.29973e+01 6.48899e+02 1.30739e+01 6.81177e+01 5.00440e-01
1.63265e-01 -1.59972e+01 2.43671e+02 2.82109e+01 4.25959e+01 6.69247e-01 0.00000e+00 2.36304e+00 1.24951e+01 5.20189e+02 1.24673e+01 4.79256e+01 6.98795e-01
1.69409e-01 -1.59888e+01 2.67672e+02 3.09062e+01 5.77847e+01 6.38979e-01 0.00000e+00 2.42572e+00 1.27605e+01 5.72239e+02 1.27694e+01 5.64753e+01 6.18599e-01
1.54876e-01 -1.60380e+01 2.26952e+02 2.80532e+01 6.67177e+01 6.25228e-01 0.00000e+00 2.58752e+00 1.34333e+01 7.63079e+02 1.35032e+01 8.35674e+01 3.39725e-01
1.58825e-01 -1.60065e+01 2.61716e+02 2.87792e+01 6.89938e+01 6.15986e-01 0.00000e+00 2.59032e+00 1.34659e+01 7.86119e+02 1.35590e+01 8.70152e+01 3.10934e-01
1.40443e-01 -1.60265e+01 2.85471e+02 2.94206e+01 5.49434e+01 6.99555e-01 0.00000e+00 2.42971e+00 1.34854e+01 7.79866e+02 1.33582e+01 7.42649e+01 3.18608e-01
1.44538e-01 -1.59952e+01 2.12216e+02 3.38565e+01 6.90968e+01 7.36778e-01 0.00000e+00 2.18632e+00 1.26730e+01 4.53470e+02 1.19480e+01 2.76315e+01 7.95970e-01
1.63204e-01 -1.60068e+01 2.02331e+02 2.95715e+01 6.49987e+01 7.46796e-01 0.00000e+00 2.01074e+00 1.17728e+01 2.82209e+02 1.03666e+01 7.78397e+00 6.49831e-01
1.68626e-01 -1.59749e+01 2.69405e+02 3.31471e+01 4.83845e+01 5.99742e-01 0.00000e+00 2.56443e+00 1.28329e+01 6.48483e+02 1.31014e+01 7.46675e+01 5.01067e-01
1.41328e-01 -1.59775e+01 2.91636e+02 3.19808e+01 6.26119e+01 7.15329e-01 0.00000e+00 2.35245e+00 1.34640e+01 7.41607e+02 1.31635e+01 6.36072e+01 3.67795e-01
1.52222e-01 -1.59867e+01 2.93876e+02 3.08561e+01 6.80579e+01 6.70990e-01 0.00000e+00 2.43975e+00 1.34158e+01 7.43599e+02 1.32820e+01 7.08295e+01 3.65143e-01
1.68479e-01 -1.60288e+01 2.75955e+02 2.84020e+01 5.70309e+01 6.49877e-01 0.00000e+00 2.40027e+00 1.27768e+01 5.79055e+02 1.27422e+01 5.51694e+01 6.08000e-01
1.61526e-01 -1.59828e+01 2.17157e+02 3.12198e+01 5.48852e+01 5.75451e-01 0.00000e+00 2.70304e+00 1.32523e+01 7.76880e+02 1.35933e+01 9.71774e+01 3.22309e-01
1.66054e-01 -1.59596e+01 2.99300e+02 3.39740e+01 6.87734e+01 6.69247e-01 0.00000e+00 2.33719e+00 1.28753e+01 5.72391e+02 1.26647e+01 4.95841e+01 6.18362e-01
1.60628e-01 -1.60112e+01 2.09251e+02 3.29950e+01 5.40015e+01 7.07312e-01 0.00000e+00 2.20598e+00 1.21052e+01 3.70988e+02 1.16950e+01 2.59318e+01 8.97914e-01
1.42023e-01 -1.60112e+01 2.83887e+02 3.29264e+01 4.82493e+01 6.69981e-01 0.00000e+00 2.52854e+00 1.34171e+01 7.86024e+02 1.34918e+01 8.44612e+01 3.11050e-01
1.50353e-01 -1.59825e+01 2.46882e+02 3.30798e+01 5.65479e+01 7.49020e-01 0.00000e+00 2.11982e+00 1.24728e+01 4.38557e+02 1.17076e+01 2.40685e+01 8.16203e-01
1.43552e-01 -1.60287e+01 2.31581e+02 2.86723e+01 5.66546e+01 6.84239e-01 0.00000e+00 2.45001e+00 1.32469e+01 6.82314e+02 1.31282e+01 6.52678e+01 4.50789e-01
1.67746e-01 -1.60230e+01 2.19733e+02 3.02379e+01 4.68566e+01 5.95253e-01 0.00000e+00 2.58942e+00 1.27459e+01 6.43784e+02 1.30675e+01 7.56522e+01 5.08178e-01
1.64126e-01 -1.60319e+01 2.05181e+02 2.90572e+01 5.24735e+01 6.64129e-01 0.00000e+00 2.36529e+00 1.24518e+01 4.74546e+02 1.23647e+01 4.32439e+01 7.66315e-01
1.67774e-01 -1.60183e+01 2.82483e+02 3.27573e+01 6.24864e+01 6.63715e-01 0.00000e+00 2.34552e+00 1.27267e+01 5.42098e+02 1.25758e+01 4.80913e+01 6.65286e-01
1.56476e-01 -1.60397e+01 2.03398e+02 3.21609e+01 5.13904e+01 6.85971e-01 0.00000e+00 2.32723e+00 1.24021e+01 4.47921e+02 1.22296e+01 3.86393e+01 8.03577e-01
1.68197e-01 -1.60016e+01 2.25847e+02 3.04279e+01 5.86245e+01 6.69632e-01 0.00000e+00 2.31426e+00 1.24354e+01 4.59788e+02 1.22431e+01 3.89512e+01 7.87204e-01
1.52025e-01 -1.59632e+01 2.13901e+02 3.22598e+01 4.16640e+01 6.93189e-01 0.00000e+00 2.33588e+00 1.24402e+01 4.76920e+02 1.23174e+01 4.19120e+01 7.62905e-01
1.67656e-01 -1.59982e+01 2.44784e+02 3.17613e+01 5.62992e+01 6.70404e-01 0.00000e+00 2.31699e+00 1.24785e+01 4.77914e+02 1.23085e+01 4.09483e+01 7.61473e-01
1.49846e-01 -1.60406e+01 2.74144e+02 2.87751e+01 5.82321e+01 7.27350e-01 0.00000e+00 2.23631e+00 1.29564e+01 5.84192e+02 1.24880e+01 4.21366e+01 6.00011e-01
1.46947e-01 -1.60155e+01 2.44691e+02 2.96503e+01 6.03068e+01 6.61607e-01 0.00000e+00 2.51407e+00 1.33884e+01 7.40297e+02 1.33654e+01 7.59385e+01 3.69544e-01
1.47839e-01 -1.60428e+01 2.31547e+02 3.31824e+01 4.60395e+01 6.92437e-01 0.00000e+00 2.37385e+00 1.27588e+01 5.52140e+02 1.26449e+01 5.04918e+01 6.49784e-01
1.46847e-01 -1.60163e+01 2.76452e+02 2.87648e+01 6.36268e+01 7.37733e-01 0.00000e+00 2.21581e+00 1.31454e+01 6.26772e+02 1.25498e+01 4.22726e+01 5.34128e-01
1.49377e-01 -1.59598e+01 2.95273e+02 3.20062e+01 6.55666e+01 6.58350e-01 0.00000e+00 2.51009e+00 1.35312e+01 7.94297e+02 1.35055e+01 8.17997e+01 3.01061e-01
1.58699e-01 -1.59957e+01 2.44135e+02 3.30241e+01 5.25978e+01 6.00342e-01 0.00000e+00 2.63917e+00 1.31903e+01 7.38957e+02 1.34587e+01 8.84179e+01 3.71337e-01
1.55714e-01 -1.60255e+01 2.02008e+02 3.20205e+01 5.61736e+01 7.28915e-01 0.00000e+00 2.14269e+00 1.20210e+01 3.40051e+02 1.13859e+01 1.98150e+01 9.28658e-01
1.63081e-01 -1.60309e+01 2.60057e+02 2.85009e+01 5.46317e+01 5.88916e-01 0.00000e+00 2.65346e+00 1.32251e+01 7.73452e+02 1.35237e+01 9.33664e+01 3.26589e-01
1.40175e-01 -1.59639e+01 2.27768e+02 3.03695e+01 6.62271e+01 6.70911e-01 0.00000e+00 2.52870e+00 1.36073e+01 7.83687e+02 1.35085e+01 7.90632e+01 3.13907e-01
1.69676e-01 -1.60140e+01 2.07426e+02 3.17961e+01 4.23325e+01 7.22978e-01 0.00000e+00 2.08326e+00 1.15199e+01 2.78744e+02 1.08713e+01 1.40828e+01 9.74443e-01
1.41886e-01 -1.59925e+01 2.43014e+02 2.94008e+01 5.66005e+01 6.70650e-01 0.00000e+00 2.52283e+00 1.34628e+01 7.66316e+02 1.34444e+01 7.92660e+01 3.35596e-01
1.48051e-01 -1.60207e+01 2.06454e+02 2.86393e+01 5.26623e+01 6.94645e-01 0.00000e+00 2.36257e+00 1.27413e+01 5.27621e+02 1.25433e+01 4.60834e+01 6.87486e-01
1.63264e-01 -1.59843e+01 2.69451e+02 3.10420e+01 6.53514e+01 6.39569e-01 0.00000e+00 2.46711e+00 1.30755e+01 6.47390e+02 1.30615e+01 6.51833e+01 5.02720e-01
1.50473e-01 -1.60286e+01 2.26928e+02 3.17899e+01 4.28987e+01 7.28458e-01 0.00000e+00 2.20074e+00 1.23109e+01 4.30270e+02 1.18886e+01 2.97456e+01 8.27145e-01
1.51345e-01 -1.59915e+01 2.63123e+02 3.06623e+01 6.24098e+01 7.34471e-01 0.00000e+00 2.18503e+00 1.28116e+01 5.28239e+02 1.21901e+01 3.38096e+01 6.86543e-01
1.47943e-01 -1.59592e+01 2.86481e+02 3.32605e+01 5.65483e+01 6.48578e-01 0.00000e+00 2.55749e+00 1.34512e+01 7.88549e+02 1.35398e+01 8.63650e+01 3.07982e-01
1.57291e-01 -1.59887e+01 2.16085e+02 2.80883e+01 5.29606e+01 6.40823e-01 0.00000e+00 2.51123e+00 1.29725e+01 6.33259e+02 1.30506e+01 6.69031e+01 5.24198e-01
1.58842e-01 -1.59799e+01 2.82447e+02 2.91161e+01 4.93247e+01 6.33403e-01 0.00000e+00 2.53379e+00 1.30920e+01 7.06093e+02 1.32506e+01 7.74283e+01 4.16619e-01
1.68825e-01 -1.59875e+01 2.28228e+02 3.02787e+01 6.19645e+01 6.50091e-01 0.00000e+00 2.38401e+00 1.26376e+01 5.15624e+02 1.25454e+01 4.77518e+01 7.05706e-01
1.51351e-01 -1.60078e+01 2.91554e+02 3.31907e+01 4.26572e+01 6.55381e-01 0.00000e+00 2.50728e+00 1.30803e+01 7.01460e+02 1.32191e+01 7.58483e+01 4.23191e-01
1.58436e-01 -1.60448e+01 2.32413e+02 3.24852e+01 6.18161e+01 7.35666e-01 0.00000e+00 2.10865e+00 1.22498e+01 3.84970e+02 1.14488e+01 2.00142e+01 8.82531e-01
1.63908e-01 -1.59511e+01 2.81581e+02 3.10539e+01 6.13778e+01 6.10273e-01 0.00000e+00 2.56849e+00 1.32008e+01 7.19532e+02 1.33559e+01 8.05966e+01 3.97812e-01
1.49393e-01 -1.60332e+01 2.63599e+02 2.94233e+01 6.34773e+01 7.17935e-01 0.00000e+00 2.26927e+00 1.30646e+01 6.06023e+02 1.26148e+01 4.52517e+01 5.66119e-01
1.42748e-01 -1.60266e+01 2.71576e+02 3.04066e+01 6.44412e+01 7.09598e-01 0.00000e+00 2.35761e+00 1.34223e+01 7.22641e+02 1.31046e+01 6.12285e+01 3.93516e-01
1.45978e-01 -1.60377e+01 2.08005e+02 3.35457e+01 6.69446e+01 7.47763e-01 0.00000e+00 2.12218e+00 1.24188e+01 3.94901e+02 1.15259e+01 2.02618e+01 8.71085e-01
1.61493e-01 -1.60070e+01 2.70784e+02 2.87530e+01 5.30699e+01 6.66174e-01 0.00000e+00 2.39027e+00 1.28301e+01 5.89179e+02 1.27661e+01 5.53931e+01 5.92258e-01
1.49736e-01 -1.60001e+01 2.00980e+02 3.02698e+01 4.15424e+01 6.11128e-01 0.00000e+00 2.68314e+00 1.31782e+01 7.63896e+02 1.35168e+01 9.42930e+01 3.38681e-01
1.53063e-01 -1.60444e+01 2.10304e+02 3.05871e+01 5.39857e+01 7.13551e-01 0.00000e+00 2.23762e+00 1.23725e+01 4.25805e+02 1.19656e+01 3.08212e+01 8.32945e-01
1.52329e-01 -1.59703e+01 2.25065e+02 3.24586e+01 4.55846e+01 6.31214e-01 0.00000e+00 2.58176e+00 1.30569e+01 6.86298e+02 1.32626e+01 7.83881e+01 4.44990e-01
1.60628e-01 -1.59549e+01 2.26502e+02 2.88251e+01 6.73354e+01 6.07240e-01 0.00000e+00 2.60424e+00 1.33460e+01 7.45032e+02 1.34729e+01 8.37901e+01 3.63240e-01
1.51531e-01 -1.59578e+01 2.15070e+02 3.22379e+01 5.47081e+01 6.49376e-01 0.00000e+00 2.51612e+00 1.30441e+01 6.36850e+02 1.30992e+01 6.74486e+01 5.18719e-01
1.64780e-01 -1.59595e+01 2.88344e+02 3.25903e+01 6.58403e+01 5.86268e-01 0.00000e+00 2.63930e+00 1.33514e+01 7.74172e+02 1.35769e+01 9.18833e+01 3.25688e-01
1.50119e-01 -1.60204e+01 2.60783e+02 3.25977e+01 6.77731e+01 7.33945e-01 0.00000e+00 2.18880e+00 1.29030e+01 5.39790e+02 1.22389e+01 3.42342e+01 6.68838e-01
1.60861e-01 -1.60346e+01 2.45485e+02 2.87560e+01 6.98251e+01 6.07464e-01 0.00000e+00 2.60240e+00 1.34214e+01 7.70855e+02 1.35338e+01 8.62477e+01 3.29851e-01
1.66027e-01 -1.60377e+01 2.42779e+02 2.96938e+01 5.45739e+01 7.23155e-01 0.00000e+00 2.12388e+00 1.21239e+01 3.80456e+02 1.14781e+01 2.14942e+01 8.87592e-01
1.47421e-01 -1.59549e+01 2.14144e+02 3.11905e+01 6.70454e+01 6.91320e-01 0.00000e+00 2.37457e+00 1.30332e+01 5.79933e+02 1.27475e+01 4.98519e+01 6.06635e-01
1.58515e-01 -1.59944e+01 2.42426e+02 3.20034e+01 6.53994e+01 6.26641e-01 0.00000e+00 2.54607e+00 1.32299e+01 6.95706e+02 1.32963e+01 7.50421e+01 4.31411e-01
1.68228e-01 -1.59771e+01 2.45869e+02 3.30285e+01 5.26820e+01 7.02823e-01 0.00000e+00 2.18645e+00 1.21393e+01 3.92346e+02 1.17250e+01 2.68028e+01 8.74069e-01
1.40523e-01 -1.60109e+01 2.57352e+02 3.16582e+01 4.98317e+01 6.94820e-01 0.00000e+00 2.43541e+00 1.32576e+01 7.00507e+02 1.31694e+01 6.77141e+01 4.24547e-01
1.42140e-01 -1.59930e+01 2.10368e+02 2.97669e+01 5.05070e+01 6.64651e-01 0.00000e+00 2.54064e+00 1.32288e+01 6.95481e+02 1.32770e+01 7.40545e+01 4.31735e-01
1.53994e-01 -1.59621e+01 2.51450e+02 2.96716e+01 4.70930e+01 6.30859e-01 0.00000e+00 2.57782e+00 1.31572e+01 7.26624e+02 1.33523e+01 8.22689e+01 3.88046e-01
1.46593e-01 -1.60421e+01 2.63943e+02 3.36774e+01 5.91537e+01 7.44776e-01 0.00000e+00 2.17358e+00 1.27976e+01 5.19657e+02 1.21610e+01 3.29744e+01 6.99601e-01
1.68061e-01 -1.60399e+01 2.79226e+02 3.04685e+01 5.25348e+01 5.91144e-01 0.00000e+00 2.60363e+00 1.30065e+01 7.07656e+02 1.32959e+01 8.32887e+01 4.14413e-01
1.53093e-01 -1.59777e+01 2.84023e+02 3.19670e+01 4.87129e+01 7.24660e-01 0.00000e+00 2.22510e+00 1.26638e+01 5.23482e+02 1.22928e+01 3.88081e+01 6.93792e-01
1.46952e-01 -1.60464e+01 2.33446e+02 2.91756e+01 6.38751e+01 6.50846e-01 0.00000e+00 2.55508e+00 1.34899e+01 7.69736e+02 1.34924e+01 8.13784e+01 3.31263e-01
1.56519e-01 -1.59592e+01 2.55713e+02 3.09329e+01 6.26819e+01 6.62116e-01 0.00000e+00 2.43299e+00 1.30770e+01 6.36137e+02 1.29877e+01 6.11542e+01 5.19805e-01
1.60621e-01 -1.59655e+01 2.88392e+02 3.07646e+01 6.94419e+01 6.49732e-01 0.00000e+00 2.45268e+00 1.32326e+01 6.90905e+02 1.31579e+01 6.74428e+01 4.38320e-01
1.54871e-01 -1.59522e+01 2.71902e+02 3.33518e+01 4.39580e+01 7.11139e-01 0.00000e+00 2.25853e+00 1.25457e+01 5.03640e+02 1.22900e+01 4.00498e+01 7.23703e-01
1.53592e-01 -1.60011e+01 2.07642e+02 3.25372e+01 6.98586e+01 6.26945e-01 0.00000e+00 2.58016e+00 1.33472e+01 7.10597e+02 1.34004e+01 7.78339e+01 4.10273e-01
1.68193e-01 -1.60196e+01 2.00707e+02 3.35891e+01 6.62988e+01 7.16029e-01 0.00000e+00 2.10982e+00 1.18012e+01 2.94686e+02 1.10965e+01 1.58074e+01 9.64615e-01
1.57442e-01 -1.60232e+01 2.16624e+02 3.21778e+01 4.70396e+01 5.82067e-01 0.00000e+00 2.71436e+00 1.31885e+01 7.82272e+02 1.35788e+01 9.92142e+01 3.15643e-01
1.68095e-01 -1.59955e+01 2.12553e+02 3.31644e+01 5.28508e+01 6.73229e-01 0.00000e+00 2.29488e+00 1.22030e+01 4.10667e+02 1.20319e+01 3.44864e+01 8.52082e-01
1.42402e-01 -1.60153e+01 2.43954e+02 3.22498e+01 5.87149e+01 6.63376e-01 0.00000e+00 2.54163e+00 1.34758e+01 7.65137e+02 1.34799e+01 8.07859e+01 3.37097e-01
1.56403e-01 -1.59797e+01 2.47010e+02 3.19846e+01 4.14386e+01 6.13182e-01 0.00000e+00 2.61738e+00 1.30186e+01 7.19358e+02 1.33276e+01 8.55003e+01 3.98054e-01
1.61509e-01 -1.60368e+01 2.56484e+02 3.37746e+01 5.01608e+01 5.82740e-01 0.00000e+00 2.67548e+00 1.31642e+01 7.55943e+02 1.35112e+01 9.40283e+01 3.48926e-01
1.67799e-01 -1.59834e+01 2.67268e+02 3.12524e+01 6.24806e+01 6.68512e-01 0.00000e+00 2.32747e+00 1.26758e+01 5.23526e+02 1.24826e+01 4.49909e+01 6.93726e-01
1.69735e-01 -1.59685e+01 2.83289e+02 3.13301e+01 4.50091e+01 7.30735e-01 0.00000e+00 2.09186e+00 1.20048e+01 3.76810e+02 1.13584e+01 2.01781e+01 8.91615e-01
1.48936e-01 -1.59919e+01 2.29381e+02 3.32103e+01 5.24539e+01 6.83455e-01 0.00000e+00 2.40033e+00 1.28739e+01 5.72668e+02 1.27630e+01 5.35468e+01 6.17932e-01
1.66213e-01 -1.60134e+01 2.33985e+02 3.07256e+01 6.38393e+01 5.97323e-01 0.00000e+00 2.59145e+00 1.31469e+01 6.93516e+02 1.33204e+01 7.90717e+01 4.34558e-01
1.46437e-01 -1.60153e+01 2.72495e+02 3.36772e+01 5.18005e+01 6.86476e-01 0.00000e+00 2.41934e+00 1.31342e+01 6.65330e+02 1.30556e+01 6.40146e+01 4.75813e-01
1.41468e-01 -1.59787e+01 2.34213e+02 3.24669e+01 6.61876e+01 6.92243e-01 0.00000e+00 2.42375e+00 1.33667e+01 6.86172e+02 1.31316e+01 6.25010e+01 4.45173e-01
1.65870e-01 -1.60012e+01 2.35989e+02 3.05501e+01 4.86764e+01 6.46089e-01 0.00000e+00 2.42380e+00 1.26029e+01 5.39793e+02 1.26455e+01 5.35452e+01 6.68834e-01
1.42226e-01 -1.59674e+01 2.08406e+02 3.20000e+01 6.74746e+01 7.13505e-01 0.00000e+00 2.31450e+00 1.29695e+01 5.42354e+02 1.25306e+01 4.20909e+01 6.64892e-01
1.44928e-01 -1.59825e+01 2.81051e+02 3.04289e+01 4.64351e+01 6.72467e-01 0.00000e+00 2.49884e+00 1.33006e+01 7.51557e+02 1.33575e+01 7.88214e+01 3.54644e-01
1.68695e-01 -1.60082e+01 2.41009e+02 2.89485e+01 6.14967e+01 7.19491e-01 0.00000e+00 2.11950e+00 1.21747e+01 3.83132e+02 1.14630e+01 2.08476e+01 8.84603e-01
1.63461e-01 -1.60132e+01 2.68526e+02 3.14450e+01 4.45711e+01 7.27371e-01 0.00000e+00 2.13715e+00 1.21585e+01 4.06971e+02 1.16357e+01 2.49414e+01 8.56626e-01
1.60598e-01 -1.60363e+01 2.21508e+02 3.20572e+01 6.64968e+01 7.18395e-01 0.00000e+00 2.16053e+00 1.23099e+01 3.94824e+02 1.16567e+01 2.36413e+01 8.71176e-01
1.66942e-01 -1.59933e+01 2.12727e+02 3.26796e+01 6.51263e+01 6.34909e-01 0.00000e+00 2.44673e+00 1.27579e+01 5.42032e+02 1.27436e+01 5.41893e+01 6.65388e-01
1.54694e-01 -1.60253e+01 2.46249e+02 2.83307e+01 4.77093e+01 7.33213e-01 0.00000e+00 2.16681e+00 1.24030e+01 4.49812e+02 1.18687e+01 2.86496e+01 8.00994e-01
1.62010e-01 -1.59563e+01 2.51882e+02 3.33796e+01 4.15997e+01 6.54005e-01 0.00000e+00 2.42108e+00 1.25764e+01 5.46618e+02 1.26516e+01 5.47110e+01 6.58317e-01
1.65131e-01 -1.59964e+01 2.01316e+02 3.18333e+01 4.47446e+01 6.50941e-01 0.00000e+00 2.40491e+00 1.23635e+01 4.74952e+02 1.24094e+01 4.66998e+01 7.65733e-01
1.53239e-01 -1.60043e+01 2.16838e+02 3.24915e+01 4.89197e+01 6.16623e-01 0.00000e+00 2.62710e+00 1.31565e+01 7.16160e+02 1.33996e+01 8.48029e+01 4.02494e-01
1.47769e-01 -1.59764e+01 2.56243e+02 2.84955e+01 6.93647e+01 7.07231e-01 0.00000e+00 2.32268e+00 1.33355e+01 6.84788e+02 1.29130e+01 5.37593e+01 4.47185e-01
1.68305e-01 -1.60267e+01 2.98679e+02 3.11144e+01 6.22740e+01 6.90720e-01 0.00000e+00 2.25045e+00 1.26263e+01 5.10133e+02 1.22932e+01 3.90295e+01 7.13980e-01
1.65398e-01 -1.59759e+01 2.33513e+02 3.28251e+01 4.79073e+01 6.38644e-01 0.00000e+00 2.44987e+00 1.26139e+01 5.45001e+02 1.27040e+01 5.60758e+01 6.60813e-01
1.56891e-01 -1.60284e+01 2.54883e+02 3.27793e+01 4.35514e+01 7.07081e-01 0.00000e+00 2.25394e+00 1.24221e+01 4.72590e+02 1.21636e+01 3.70771e+01 7.69115e-01
1.54809e-01 -1.60155e+01 2.00448e+02 3.16376e+01 6.68451e+01 6.96990e-01 0.00000e+00 2.28807e+00 1.25484e+01 4.48100e+02 1.21748e+01 3.47565e+01 8.03333e-01
1.52291e-01 -1.59785e+01 2.34130e+02 2.96030e+01 6.82929e+01 6.39238e-01 0.00000e+00 2.55304e+00 1.34400e+01 7.51234e+02 1.34459e+01 7.94282e+01 3.55067e-01
1.50572e-01 -1.60070e+01 2.51539e+02 2.90325e+01 5.80935e+01 7.06739e-01 0.00000e+00 2.30417e+00 1.29353e+01 5.79112e+02 1.26084e+01 4.65642e+01 6.07912e-01
1.65016e-01 -1.59920e+01 2.55211e+02 3.12768e+01 4.62868e+01 6.43048e-01 0.00000e+00 2.44304e+00 1.26667e+01 5.68064e+02 1.27533e+01 5.79851e+01 6.25087e-01
1.55200e-01 -1.59978e+01 2.79061e+02 2.85113e+01 5.74141e+01 6.33949e-01 0.00000e+00 2.56029e+00 1.33526e+01 7.66548e+02 1.34659e+01 8.42921e+01 3.35301e-01
1.69562e-01 -1.60400e+01 2.36182e+02 2.94394e+01 4.77701e+01 6.03376e-01 0.00000e+00 2.55074e+00 1.27120e+01 6.26695e+02 1.29832e+01 7.09837e+01 5.34246e-01
1.65867e-01 -1.60190e+01 2.05742e+02 2.94635e+01 6.30299e+01 6.66112e-01 0.00000e+00 2.34134e+00 1.25131e+01 4.68519e+02 1.23256e+01 4.05920e+01 7.74912e-01
1.65392e-01 -1.59625e+01 2.83969e+02 3.27433e+01 5.11561e+01 5.98370e-01 0.00000e+00 2.59568e+00 1.30295e+01 7.03312e+02 1.32989e+01 8.24312e+01 4.20559e-01
1.48629e-01 -1.59567e+01 2.08765e+02 3.26060e+01 4.72515e+01 6.47459e-01 0.00000e+00 2.54855e+00 1.30244e+01 6.50306e+02 1.31550e+01 7.15927e+01 4.98316e-01
1.66742e-01 -1.60289e+01 2.39297e+02 3.23174e+01 4.09491e+01 6.81959e-01 0.00000e+00 2.28004e+00 1.21772e+01 4.31349e+02 1.20402e+01 3.58449e+01 8.25734e-01
1.60967e-01 -1.60430e+01 2.31761e+02 3.26830e+01 4.77230e+01 6.20519e-01 0.00000e+00 2.54976e+00 1.28823e+01 6.36014e+02 1.30834e+01 7.14854e+01 5.19994e-01
1.68210e-01 -1.59805e+01 2.65332e+02 3.08152e+01 6.64367e+01 6.23620e-01 0.00000e+00 2.48688e+00 1.30188e+01 6.37794e+02 1.30533e+01 6.58852e+01 5.17281e-01
1.66467e-01 -1.59615e+01 2.78258e+02 3.33201e+01 6.37761e+01 7.30299e-01 0.00000e+00 2.10134e+00 1.23160e+01 4.11907e+02 1.15353e+01 2.15476e+01 8.50547e-01
1.60644e-01 -1.59836e+01 2.04924e+02 3.03724e+01 6.09347e+01 7.37457e-01 0.00000e+00 2.07274e+00 1.19024e+01 3.12510e+02 1.09782e+01 1.38994e+01 9.51859e-01
1.46453e-01 -1.60153e+01 2.42584e+02 3.02883e+01 6.49424e+01 7.05154e-01 0.00000e+00 2.33423e+00 1.31480e+01 6.23442e+02 1.27927e+01 5.08066e+01 5.39240e-01
1.45198e-01 -1.60423e+01 2.86579e+02 2.98586e+01 5.43675e+01 6.66432e-01 0.00000e+00 2.52038e+00 1.34815e+01 7.99520e+02 1.35132e+01 8.41373e+01 2.94851e-01
1.68536e-01 -1.60013e+01 2.51026e+02 3.00128e+01 4.76100e+01 6.86332e-01 0.00000e+00 2.25738e+00 1.22734e+01 4.42501e+02 1.20480e+01 3.49510e+01 8.10918e-01
1.56267e-01 -1.59914e+01 2.60099e+02 3.09287e+01 4.47584e+01 6.49872e-01 0.00000e+00 2.48687e+00 1.29196e+01 6.42619e+02 1.30293e+01 6.77679e+01 5.09945e-01
1.60602e-01 -1.59859e+01 2.24324e+02 2.90365e+01 6.08156e+01 5.95801e-01 0.00000e+00 2.64548e+00 1.33135e+01 7.59982e+02 1.35334e+01 8.96703e+01 3.43702e-01
1.58781e-01 -1.60427e+01 2.15668e+02 3.38249e+01 5.95199e+01 6.37277e-01 0.00000e+00 2.49941e+00 1.29257e+01 5.97092e+02 1.29770e+01 6.28898e+01 5.79966e-01
1.43445e-01 -1.60021e+01 2.09293e+02 2.82287e+01 4.70267e+01 7.17898e-01 0.00000e+00 2.29920e+00 1.26488e+01 5.03588e+02 1.23412e+01 4.00068e+01 7.23782e-01
1.49374e-01 -1.60143e+01 2.89281e+02 3.05850e+01 4.50326e+01 7.44390e-01 0.00000e+00 2.18154e+00 1.26689e+01 5.25808e+02 1.21970e+01 3.58803e+01 6.90251e-01
1.67245e-01 -1.60482e+01 2.37252e+02 2.86153e+01 4.13653e+01 6.62584e-01 0.00000e+00 2.35767e+00 1.23503e+01 4.91703e+02 1.23497e+01 4.53684e+01 7.41391e-01
1.63271e-01 -1.59544e+01 2.06639e+02 3.03589e+01 5.58467e+01 6.86947e-01 0.00000e+00 2.27667e+00 1.22836e+01 4.16184e+02 1.20166e+01 3.30824e+01 8.45205e-01
1.41503e-01 -1.60025e+01 2.56077e+02 3.16735e+01 6.77893e+01 7.14803e-01 0.00000e+00 2.33555e+00 1.33945e+01 6.92500e+02 1.29918e+01 5.59539e+01 4.36020e-01
1.44495e-01 -1.59574e+01 2.27307e+02 2.91230e+01 4.83568e+01 7.36321e-01 0.00000e+00 2.21556e+00 1.26132e+01 4.89648e+02 1.21318e+01 3.38601e+01 7.44409e-01
1.43173e-01 -1.60164e+01 2.97334e+02 3.25617e+01 4.79933e+01 7.26063e-01 0.00000e+00 2.30073e+00 1.30762e+01 6.43884e+02 1.28187e+01 5.39876e+01 5.08027e-01
1.57921e-01 -1.59688e+01 2.22223e+02 3.09806e+01 6.45106e+01 6.25392e-01 0.00000e+00 2.55591e+00 1.32056e+01 6.85534e+02 1.32818e+01 7.45882e+01 4.46100e-01
1.62874e-01 -1.59715e+01 2.18304e+02 3.28227e+01 5.61747e+01 6.01578e-01 0.00000e+00 2.59907e+00 1.30420e+01 6.70755e+02 1.32605e+01 7.80278e+01 4.67768e-01
1.64478e-01 -1.59878e+01 2.69861e+02 3.10153e+01 5.23204e+01 7.47213e-01 0.00000e+00 2.05294e+00 1.20959e+01 3.75048e+02 1.11623e+01 1.62516e+01 8.64180e-01
1.63791e-01 -1.60063e+01 2.36830e+02 3.03598e+01 4.95183e+01 6.31667e-01 0.00000e+00 2.49262e+00 1.27923e+01 6.00244e+02 1.29162e+01 6.37648e+01 5.75075e-01
1.65862e-01 -1.59624e+01 2.81724e+02 3.19066e+01 6.12991e+01 6.42974e-01 0.00000e+00 2.43643e+00 1.29229e+01 6.09636e+02 1.29108e+01 6.04162e+01 5.60528e-01
1.42685e-01 -1.59554e+01 2.59036e+02 2.90153e+01 6.09702e+01 7.34866e-01 0.00000e+00 2.25062e+00 1.31637e+01 6.30385e+02 1.26456e+01 4.52998e+01 5.28593e-01
1.41448e-01 -1.60363e+01 2.80438e+02 3.35167e+01 6.78354e+01 7.41986e-01 0.00000e+00 2.23139e+00 1.33066e+01 6.57688e+02 1.27047e+01 4.56532e+01 4.87220e-01
1.68953e-01 -1.60421e+01 2.41307e+02 2.95309e+01 6.11344e+01 6.05202e-01 0.00000e+00 2.54705e+00 1.30007e+01 6.53719e+02 1.31483e+01 7.21015e+01 4.93177e-01
1.47765e-01 -1.60386e+01 2.02997e+02 3.19982e+01 6.77024e+01 7.46729e-01 0.00000e+00 2.11180e+00 1.23434e+01 3.78213e+02 1.14048e+01 1.84795e+01 8.90075e-01
1.52883e-01 -1.60481e+01 2.50800e+02 3.31854e+01 4.44677e+01 6.91765e-01 0.00000e+00 2.34295e+00 1.26611e+01 5.37031e+02 1.25402e+01 4.79003e+01 6.73078e-01
1.60840e-01 -1.60072e+01 2.15550e+02 3.00978e+01 5.94348e+01 6.72790e-01 0.00000e+00 2.35281e+00 1.26162e+01 4.97823e+02 1.24417e+01 4.37427e+01 7.32356e-01
1.61774e-01 -1.60175e+01 2.81985e+02 2.96798e+01 5.74029e+01 5.95609e-01 0.00000e+00 2.63988e+00 1.33151e+01 7.83956e+02 1.35694e+01 9.33554e+01 3.13577e-01
1.58182e-01 -1.60230e+01 2.05033e+02 2.84494e+01 5.37865e+01 6.31740e-01 0.00000e+00 2.53642e+00 1.29783e+01 6.35982e+02 1.30912e+01 6.89205e+01 5.20042e-01
1.63208e-01 -1.59911e+01 2.09274e+02 3.11137e+01 6.30418e+01 5.93400e-01 0.00000e+00 2.62669e+00 1.31995e+01 7.10439e+02 1.34047e+01 8.31580e+01 4.10496e-01
1.64775e-01 -1.60446e+01 2.38159e+02 3.14705e+01 4.20681e+01 6.08444e-01 0.00000e+00 2.56652e+00 1.27222e+01 6.38949e+02 1.30266e+01 7.36978e+01 5.15522e-01
1.66262e-01 -1.60289e+01 2.35060e+02 3.36084e+01 5.09773e+01 5.65220e-01 0.00000e+00 2.69336e+00 1.30473e+01 7.37689e+02 1.34488e+01 9.36761e+01 3.73039e-01
1.68840e-01 -1.60408e+01 2.15265e+02 3.15375e+01 5.35818e+01 6.17949e-01 0.00000e+00 2.49849e+00 1.27022e+01 5.67780e+02 1.28387e+01 6.09824e+01 6.25529e-01
1.60465e-01 -1.60348e+01 2.43459e+02 3.17063e+01 6.59466e+01 6.78646e-01 0.00000e+00 2.33314e+00 1.27928e+01 5.36185e+02 1.25382e+01 4.52279e+01 6.74377e-01
1.55795e-01 -1.60103e+01 2.85069e+02 3.20678e+01 4.12155e+01 6.15971e-01 0.00000e+00 2.61611e+00 1.30993e+01 7.52663e+02 1.34121e+01 8.97980e+01 3.53198e-01
1.50573e-01 -1.60485e+01 2.41392e+02 3.32954e+01 4.05713e+01 6.79136e-01 0.00000e+00 2.41032e+00 1.27363e+01 5.72292e+02 1.27358e+01 5.55827e+01 6.18516e-01
1.65311e-01 -1.59827e+01 2.07294e+02 3.05292e+01 6.81539e+01 6.86902e-01 0.00000e+00 2.25826e+00 1.23902e+01 4.21298e+02 1.20051e+01 3.14871e+01 8.38729e-01
1.45741e-01 -1.59896e+01 2.56302e+02 3.07239e+01 5.18433e+01 6.79676e-01 0.00000e+00 2.45442e+00 1.31992e+01 6.88715e+02 1.31531e+01 6.80334e+01 4.41486e-01
1.57960e-01 -1.60346e+01 2.62991e+02 2.98484e+01 6.98211e+01 6.48042e-01 0.00000e+00 2.47665e+00 1.32903e+01 7.02973e+02 1.32201e+01 6.95120e+01 4.21040e-01
1.66035e-01 -1.59740e+01 2.40551e+02 3.21687e+01 6.71486e+01 7.27913e-01 0.00000e+00 2.09442e+00 1.22035e+01 3.75679e+02 1.13477e+01 1.84741e+01 8.92851e-01
1.51150e-01 -1.59738e+01 2.23868e+02 3.35639e+01 6.79900e+01 6.69874e-01 0.00000e+00 2.43201e+00 1.30965e+01 6.10737e+02 1.29414e+01 5.75065e+01 5.58826e-01
1.48175e-01 -1.59603e+01 2.67724e+02 2.92064e+01 6.25771e+01 7.37735e-01 0.00000e+00 2.20059e+00 1.30004e+01 5.81309e+02 1.23850e+01 3.81336e+01 6.04495e-01
1.64469e-01 -1.60448e+01 2.73476e+02 2.88663e+01 4.23860e+01 6.61984e-01 0.00000e+00 2.38670e+00 1.25875e+01 5.58630e+02 1.26185e+01 5.35264e+01 6.39732e-01
1.45077e-01 -1.60238e+01 2.12140e+02 3.16518e+01 6.03098e+01 6.80731e-01 0.00000e+00 2.44047e+00 1.30847e+01 6.11336e+02 1.29478e+01 5.81371e+01 5.57900e-01
1.66828e-01 -1.60250e+01 2.36039e+02 3.37043e+01 4.47121e+01 6.99726e-01 0.00000e+00 2.20515e+00 1.20394e+01 3.83210e+02 1.17222e+01 2.76530e+01 8.84516e-01
1.41119e-01 -1.59706e+01 2.71166e+02 2.97028e+01 5.16364e+01 6.82915e-01 0.00000e+00 2.48759e+00 1.34437e+01 7.76461e+02 1.34219e+01 7.90347e+01 3.22831e-01
1.56269e-01 -1.59758e+01 2.07998e+02 2.97692e+01 6.83276e+01 7.12235e-01 0.00000e+00 2.21513e+00 1.25041e+01 4.33669e+02 1.19303e+01 2.85933e+01 8.22684e-01
1.65279e-01 -1.59884e+01 2.58669e+02 3.31964e+01 5.72682e+01 5.99479e-01 0.00000e+00 2.58895e+00 1.30728e+01 6.88686e+02 1.32888e+01 7.94948e+01 4.41527e-01
1.63692e-01 -1.59699e+01 2.96750e+02 3.35533e+01 5.37069e+01 5.99524e-01 0.00000e+00 2.60414e+00 1.31346e+01 7.27471e+02 1.33895e+01 8.54754e+01 3.86888e-01
1.69771e-01 -1.59645e+01 2.77774e+02 2.83991e+01 6.37601e+01 6.35725e-01 0.00000e+00 2.44029e+00 1.29279e+01 6.17387e+02 1.29173e+01 6.08892e+01 5.48559e-01
1.65218e-01 -1.59834e+01 2.06829e+02 3.03998e+01 5.13822e+01 6.83900e-01 0.00000e+00 2.27654e+00 1.21918e+01 4.06173e+02 1.19676e+01 3.26967e+01 8.57599e-01
1.42849e-01 -1.59585e+01 2.45988e+02 2.85997e+01 4.61979e+01 6.77948e-01 0.00000e+00 2.49001e+00 1.32407e+01 7.17980e+02 1.32566e+01 7.35697e+01 3.99965e-01
1.57620e-01 -1.59893e+01 2.08092e+02 3.10075e+01 5.09101e+01 5.90004e-01 0.00000e+00 2.68709e+00 1.32186e+01 7.59548e+02 1.35423e+01 9.41382e+01 3.44262e-01
1.48975e-01 -1.60252e+01 2.27531e+02 3.33930e+01 6.90486e+01 7.14884e-01 0.00000e+00 2.25936e+00 1.28483e+01 5.16171e+02 1.23400e+01 3.72444e+01 7.04879e-01
1.41965e-01 -1.60473e+01 2.95817e+02 2.92643e+01 4.34038e+01 7.25171e-01 0.00000e+00 2.32241e+00 1.31222e+01 6.74783e+02 1.29246e+01 5.85858e+01 4.61826e-01
1.51479e-01 -1.59737e+01 2.30321e+02 3.08741e+01 5.08897e+01 7.16084e-01 0.00000e+00 2.24797e+00 1.25339e+01 4.74233e+02 1.21620e+01 3.53995e+01 7.66764e-01
1.57841e-01 -1.59898e+01 2.22115e+02 3.38569e+01 4.46719e+01 6.24639e-01 0.00000e+00 2.55749e+00 1.28641e+01 6.31457e+02 1.30808e+01 7.17505e+01 5.26953e-01
1.66367e-01 -1.59818e+01 2.39345e+02 2.95649e+01 6.86719e+01 5.98098e-01 0.00000e+00 2.58964e+00 1.32423e+01 7.15870e+02 1.33814e+01 8.04623e+01 4.02899e-01
1.49721e-01 -1.60003e+01 2.14322e+02 3.03113e+01 6.16283e+01 6.93857e-01 0.00000e+00 2.34857e+00 1.28484e+01 5.39393e+02 1.25738e+01 4.55762e+01 6.69450e-01
1.64703e-01 -1.60147e+01 2.18666e+02 3.37923e+01 5.91446e+01 7.27661e-01 0.00000e+00 2.09239e+00 1.19028e+01 3.20925e+02 1.11313e+01 1.61531e+01 9.45209e-01
1.65124e-01 -1.60492e+01 2.17845e+02 3.17415e+01 4.91669e+01 5.72128e-01 0.00000e+00 2.68387e+00 1.29814e+01 7.31351e+02 1.33873e+01 9.16985e+01 3.81600e-01
1.59775e-01 -1.60365e+01 2.72668e+02 3.29006e+01 4.59872e+01 7.09568e-01 0.00000e+00 2.22974e+00 1.24209e+01 4.70824e+02 1.21146e+01 3.55600e+01 7.71635e-01
1.59381e-01 -1.59515e+01 2.90518e+02 3.14882e+01 4.31636e+01 6.28506e-01 0.00000e+00 2.54388e+00 1.29706e+01 6.92098e+02 1.31978e+01 7.78286e+01 4.36600e-01
1.53261e-01 -1.60299e+01 2.45401e+02 3.34290e+01 5.13109e+01 7.02138e-01 0.00000e+00 2.29378e+00 1.26308e+01 5.06128e+02 1.23741e+01 4.14530e+01 7.19985e-01
1.67731e-01 -1.60394e+01 2.01544e+02 3.03832e+01 6.72325e+01 7.20111e-01 0.00000e+00 2.09930e+00 1.18864e+01 3.08134e+02 1.10863e+01 1.53845e+01 9.55160e-01
1.59625e-01 -1.60483e+01 2.54583e+02 3.13229e+01 4.82438e+01 6.71874e-01 0.00000e+00 2.37421e+00 1.26748e+01 5.46698e+02 1.26118e+01 5.07823e+01 6.58193e-01
1.53198e-01 -1.59530e+01 2.72605e+02 3.35657e+01 4.30148e+01 7.28071e-01 0.00000e+00 2.20387e+00 1.24734e+01 4.80174e+02 1.20965e+01 3.45304e+01 7.58210e-01
1.44899e-01 -1.59769e+01 2.94569e+02 2.86314e+01 6.64239e+01 7.36132e-01 0.00000e+00 2.24701e+00 1.34103e+01 7.17029e+02 1.28605e+01 5.11398e+01 4.01285e-01
1.55331e-01 -1.59723e+01 2.47228e+02 3.24292e+01 4.26297e+01 6.15716e-01 0.00000e+00 2.61614e+00 1.30678e+01 7.21365e+02 1.33559e+01 8.56478e+01 3.95278e-01
1.61266e-01 -1.59693e+01 2.41138e+02 3.27340e+01 4.83717e+01 6.23837e-01 0.00000e+00 2.53618e+00 1.28831e+01 6.34166e+02 1.30662e+01 7.04284e+01 5.22812e-01
1.68962e-01 -1.60226e+01 2.70808e+02 2.87970e+01 4.45043e+01 7.27841e-01 0.00000e+00 2.10669e+00 1.20317e+01 3.84607e+02 1.14301e+01 2.14616e+01 8.82941e-01
1.45139e-01 -1.60152e+01 2.56368e+02 2.86424e+01 6.65542e+01 7.42913e-01 0.00000e+00 2.19371e+00 1.31513e+01 6.12984e+02 1.24296e+01 3.81050e+01 5.55353e-01
1.64065e-01 -1.59713e+01 2.61782e+02 2.86299e+01 4.26161e+01 6.73037e-01 0.00000e+00 2.34637e+00 1.25069e+01 5.24559e+02 1.24607e+01 4.75890e+01 6.92153e-01
1.65295e-01 -1.59591e+01 2.87775e+02 3.27049e+01 5.23043e+01 6.48382e-01 0.00000e+00 2.42257e+00 1.27816e+01 5.86163e+02 1.28081e+01 5.83224e+01 5.96947e-01
1.63207e-01 -1.60085e+01 2.77065e+02 3.37214e+01 6.77910e+01 7.28041e-01 0.00000e+00 2.12808e+00 1.25000e+01 4.47538e+02 1.17594e+01 2.50893e+01 8.04099e-01
1.51578e-01 -1.59777e+01 2.41945e+02 2.82858e+01 4.80550e+01 6.30920e-01 0.00000e+00 2.59990e+00 1.32598e+01 7.56849e+02 1.34558e+01 8.65128e+01 3.47750e-01
1.47788e-01 -1.60132e+01 2.69397e+02 3.05555e+01 4.60196e+01 6.39592e-01 0.00000e+00 2.59871e+00 1.33498e+01 7.91092e+02 1.35470e+01 9.07974e+01 3.04908e-01
1.64020e-01 -1.59739e+01 2.63244e+02 3.06705e+01 4.46086e+01 7.39465e-01 0.00000e+00 2.08542e+00 1.20382e+01 3.76835e+02 1.13268e+01 1.93511e+01 8.91588e-01
1.55104e-01 -1.59911e+01 2.79857e+02 3.35883e+01 4.43504e+01 6.64613e-01 0.00000e+00 2.43861e+00 1.28756e+01 6.21908e+02 1.29251e+01 6.28251e+01 5.41599e-01
1.66659e-01 -1.59663e+01 2.06377e+02 3.05501e+01 5.62014e+01 6.22343e-01 0.00000e+00 2.50022e+00 1.27687e+01 5.75075e+02 1.28753e+01 6.12601e+01 6.14190e-01
1.61004e-01 -1.59656e+01 2.19862e+02 3.06041e+01 4.78360e+01 5.93785e-01 0.00000e+00 2.64759e+00 1.30376e+01 7.17550e+02 1.33648e+01 8.72462e+01 4.00562e-01
1.60077e-01 -1.60068e+01 2.38224e+02 3.19431e+01 6.46862e+01 5.85899e-01 0.00000e+00 2.67753e+00 1.34277e+01 7.93242e+02 1.36679e+01 9.60463e+01 3.02324e-01
1.54455e-01 -1.60427e+01 2.13938e+02 3.24178e+01 5.23352e+01 6.15317e-01 0.00000e+00 2.62061e+00 1.31699e+01 7.09727e+02 1.33890e+01 8.32808e+01 4.11496e-01
1.49458e-01 -1.60255e+01 2.71339e+02 3.16680e+01 5.57430e+01 6.68344e-01 0.00000e+00 2.46897e+00 1.32333e+01 7.01072e+02 1.32101e+01 7.05407e+01 4.23744e-01
1.57089e-01 -1.60027e+01 2.76172e+02 3.11540e+01 6.70654e+01 6.19942e-01 0.00000e+00 2.58690e+00 1.34536e+01 7.84944e+02 1.35575e+01 8.71788e+01 3.12369e-01
1.45938e-01 -1.60481e+01 2.54121e+02 3.14096e+01 4.00309e+01 6.76833e-01 0.00000e+00 2.46521e+00 1.30050e+01 6.62733e+02 1.30618e+01 6.78292e+01 4.79679e-01
1.63611e-01 -1.60342e+01 2.55332e+02 2.82721e+01 6.05898e+01 5.86296e-01 0.00000e+00 2.65732e+00 1.33324e+01 7.86235e+02 1.35902e+01 9.41705e+01 3.10794e-01
1.44488e-01 -1.60019e+01 2.13078e+02 3.13381e+01 6.33464e+01 6.77513e-01 0.00000e+00 2.45898e+00 1.32025e+01 6.43544e+02 1.30636e+01 6.17536e+01 5.08542e-01
1.65796e-01 -1.60101e+01 2.54592e+02 3.03291e+01 6.33709e+01 6.47032e-01 0.00000e+00 2.42062e+00 1.28777e+01 5.86354e+02 1.28169e+01 5.63009e+01 5.96650e-01
1.43595e-01 -1.60078e+01 2.30836e+02 3.14535e+01 5.82860e+01 6.92276e-01 0.00000e+00 2.40910e+00 1.31432e+01 6.33848e+02 1.29592e+01 5.81331e+01 5.23297e-01
1.65078e-01 -1.59672e+01 2.47560e+02 2.93477e+01 6.87830e+01 7.46503e-01 0.00000e+00 2.03366e+00 1.22990e+01 3.92500e+02 1.10207e+01 1.34606e+01 7.50974e-01
1.42523e-01 -1.59713e+01 2.21790e+02 3.25906e+01 4.05105e+01 6.89953e-01 0.00000e+00 2.42897e+00 1.28522e+01 5.92234e+02 1.28297e+01 5.77665e+01 5.87511e-01
1.52112e-01 -1.60494e+01 2.69933e+02 3.19624e+01 4.80509e+01 6.20787e-01 0.00000e+00 2.62735e+00 1.33087e+01 7.82208e+02 1.35546e+01 9.25327e+01 3.15722e-01
1.62038e-01 -1.59951e+01 2.06956e+02 3.16480e+01 6.09006e+01 6.51534e-01 0.00000e+00 2.42302e+00 1.27111e+01 5.27638e+02 1.26580e+01 5.10714e+01 6.87460e-01
1.49582e-01 -1.60031e+01 2.72599e+02 2.96441e+01 6.37909e+01 6.90825e-01 0.00000e+00 2.38102e+00 1.32734e+01 6.87098e+02 1.30445e+01 6.08326e+01 4.43829e-01
1.42529e-01 -1.59777e+01 2.78724e+02 2.99643e+01 4.86631e+01 6.82232e-01 0.00000e+00 2.48055e+00 1.33699e+01 7.61422e+02 1.33712e+01 7.78299e+01 3.41850e-01
1.65183e-01 -1.59667e+01 2.69751e+02 3.27764e+01 6.47084e+01 6.06288e-01 0.00000e+00 2.56675e+00 1.31758e+01 6.97970e+02 1.33173e+01 7.81368e+01 4.28169e-01
1.40341e-01 -1.59746e+01 2.02563e+02 2.81787e+01 5.99261e+01 7.11190e-01 0.00000e+00 2.34833e+00 1.29836e+01 5.63368e+02 1.26328e+01 4.60306e+01 6.32381e-01
1.49502e-01 -1.59623e+01 2.30540e+02 3.12991e+01 5.52511e+01 6.99766e-01 0.00000e+00 2.33054e+00 1.28026e+01 5.40626e+02 1.25491e+01 4.56018e+01 6.67552e-01
1.41740e-01 -1.60272e+01 2.02069e+02 2.86891e+01 4.02703e+01 6.81137e-01 0.00000e+00 2.47716e+00 1.29083e+01 6.11982e+02 1.29349e+01 6.20374e+01 5.56901e-01
1.43104e-01 -1.60465e+01 2.99964e+02 2.98831e+01 4.82932e+01 6.81805e-01 0.00000e+00 2.48347e+00 1.34205e+01 7.88102e+02 1.34404e+01 8.13993e+01 3.08524e-01
1.64621e-01 -1.59633e+01 2.41632e+02 3.15674e+01 5.72410e+01 6.16915e-01 0.00000e+00 2.53561e+00 1.29756e+01 6.43207e+02 1.31138e+01 7.05441e+01 5.09053e-01
1.41711e-01 -1.59690e+01 2.99590e+02 2.81875e+01 5.57681e+01 7.37121e-01 0.00000e+00 2.27638e+00 1.33209e+01 7.06631e+02 1.29248e+01 5.51747e+01 4.15859e-01
1.59787e-01 -1.60087e+01 2.38454e+02 3.25923e+01 4.66546e+01 5.88836e-01 0.00000e+00 2.67135e+00 1.31009e+01 7.47255e+02 1.34592e+01 9.25960e+01 3.60299e-01
1.55203e-01 -1.60196e+01 2.91861e+02 2.86346e+01 6.68393e+01 6.76621e-01 0.00000e+00 2.39932e+00 1.33009e+01 7.08051e+02 1.31186e+01 6.44218e+01 4.13856e-01
1.59519e-01 -1.60042e+01 2.76556e+02 3.27039e+01 5.54731e+01 6.83028e-01 0.00000e+00 2.33317e+00 1.27637e+01 5.53570e+02 1.25911e+01 4.83342e+01 6.47571e-01
1.68473e-01 -1.59891e+01 2.23930e+02 3.00864e+01 4.29102e+01 6.23748e-01 0.00000e+00 2.48626e+00 1.25137e+01 5.59984e+02 1.27197e+01 6.01011e+01 6.37632e-01
1.68067e-01 -1.59578e+01 2.46063e+02 3.12242e+01 4.67554e+01 7.09460e-01 0.00000e+00 2.16666e+00 1.20540e+01 3.83558e+02 1.16213e+01 2.51686e+01 8.84124e-01
1.61597e-01 -1.60334e+01 2.00507e+02 3.06149e+01 4.25346e+01 7.06353e-01 0.00000e+00 2.20767e+00 1.19063e+01 3.51172e+02 1.15809e+01 2.50275e+01 9.18152e-01
1.46385e-01 -1.59876e+01 2.63895e+02 2.96637e+01 4.36769e+01 7.10169e-01 0.00000e+00 2.33187e+00 1.28978e+01 6.02934e+02 1.27219e+01 5.24739e+01 5.70904e-01
1.55474e-01 -1.59778e+01 2.66500e+02 3.05106e+01 4.10829e+01 6.76510e-01 0.00000e+00 2.39452e+00 1.27478e+01 5.87297e+02 1.27453e+01 5.63518e+01 5.95184e-01
1.50560e-01 -1.60403e+01 2.36247e+02 3.25535e+01 6.23099e+01 6.45146e-01 0.00000e+00 2.54043e+00 1.33094e+01 7.09653e+02 1.33402e+01 7.56795e+01 4.11601e-01
1.53372e-01 -1.60463e+01 2.79467e+02 2.90432e+01 6.21663e+01 6.42875e-01 0.00000e+00 2.53964e+00 1.34325e+01 7.76437e+02 1.34774e+01 8.26766e+01 3.22861e-01
1.58676e-01 -1.59837e+01 2.30012e+02 3.00012e+01 4.42612e+01 6.83274e-01 0.00000e+00 2.33428e+00 1.24774e+01 4.92898e+02 1.23615e+01 4.33371e+01 7.39633e-01
1.60684e-01 -1.60035e+01 2.99198e+02 2.96698e+01 6.72129e+01 6.31121e-01 0.00000e+00 2.52419e+00 1.33490e+01 7.48684e+02 1.33916e+01 7.91525e+01 3.58416e-01
1.64887e-01 -1.59828e+01 2.86774e+02 2.94371e+01 4.26451e+01 7.03664e-01 0.00000e+00 2.23109e+00 1.23639e+01 4.75848e+02 1.21093e+01 3.64218e+01 7.64446e-01
1.55577e-01 -1.60034e+01 2.50077e+02 3.32034e+01 4.53149e+01 6.42388e-01 0.00000e+00 2.51403e+00 1.29282e+01 6.43498e+02 1.30711e+01 6.97247e+01 5.08612e-01
1.59835e-01 -1.60167e+01 2.29143e+02 3.02785e+01 4.79714e+01 5.89679e-01 0.00000e+00 2.67257e+00 1.31156e+01 7.55336e+02 1.34695e+01 9.30831e+01 3.49713e-01
1.59184e-01 -1.60039e+01 2.31966e+02 3.16023e+01 5.83067e+01 7.27806e-01 0.00000e+00 2.13972e+00 1.22541e+01 3.94806e+02 1.15941e+01 2.28908e+01 8.71197e-01


==> anc/Fig5/posterior_zeta_0.010.dat <==
#r'$n_0$', r'$E_{sat}$', r'$K$',r'$J$',r'$L$',r'$\frac{m^*}{m_N}$',r'$\zeta$',r'$M_{\rm max}$',r'$R_{1.4M_{\odot}}$',r'${\Lambda}_{1.4M_{\odot}}$',r'$R_{2M_{\odot}}$',r'${\Lambda}_{2M_{\odot}}$',S.Weight
1.56984e-01 -1.60428e+01 2.69045e+02 3.03558e+01 6.43751e+01 7.05337e-01 1.00000e-02 2.03922e+00 1.27158e+01 5.04119e+02 1.16833e+01 2.25713e+01 6.48489e-01
1.55443e-01 -1.60293e+01 2.75221e+02 3.16655e+01 5.77581e+01 7.05561e-01 1.00000e-02 2.04754e+00 1.26485e+01 4.98399e+02 1.17397e+01 2.41675e+01 6.90348e-01
1.64837e-01 -1.59513e+01 2.82795e+02 3.15395e+01 6.32597e+01 6.30494e-01 1.00000e-02 2.17642e+00 1.28767e+01 5.84029e+02 1.25267e+01 4.47600e+01 6.00266e-01
1.54550e-01 -1.59780e+01 2.55137e+02 3.18951e+01 5.18316e+01 6.39713e-01 1.00000e-02 2.19879e+00 1.29047e+01 6.05095e+02 1.26382e+01 4.90198e+01 5.67556e-01
1.62470e-01 -1.60323e+01 2.74389e+02 3.14328e+01 5.38748e+01 6.18737e-01 1.00000e-02 2.21159e+00 1.28517e+01 6.03175e+02 1.26547e+01 5.06881e+01 5.70530e-01
1.57550e-01 -1.59697e+01 2.09298e+02 2.80386e+01 5.84292e+01 6.01586e-01 1.00000e-02 2.26853e+00 1.30994e+01 6.62450e+02 1.29629e+01 6.03901e+01 4.80102e-01
1.65265e-01 -1.59862e+01 2.12161e+02 2.94860e+01 6.89834e+01 6.81092e-01 1.00000e-02 2.03935e+00 1.23667e+01 4.10432e+02 1.13972e+01 1.86540e+01 7.65243e-01
1.58954e-01 -1.59719e+01 2.45857e+02 3.34143e+01 5.87352e+01 6.68377e-01 1.00000e-02 2.10484e+00 1.26075e+01 4.90804e+02 1.20198e+01 3.09106e+01 7.42713e-01
1.48352e-01 -1.60167e+01 2.31938e+02 3.10192e+01 5.80667e+01 6.23609e-01 1.00000e-02 2.26164e+00 1.32726e+01 7.04206e+02 1.30726e+01 6.26732e+01 4.19290e-01
1.47709e-01 -1.59684e+01 2.14684e+02 3.24367e+01 5.43795e+01 6.91464e-01 1.00000e-02 2.09228e+00 1.26082e+01 4.77902e+02 1.19264e+01 2.83029e+01 7.61491e-01
1.52781e-01 -1.60286e+01 2.07640e+02 2.98604e+01 6.08404e+01 6.92607e-01 1.00000e-02 2.06492e+00 1.25139e+01 4.45177e+02 1.16768e+01 2.31652e+01 8.04917e-01
1.56926e-01 -1.59741e+01 2.48739e+02 2.83436e+01 6.42607e+01 7.12764e-01 1.00000e-02 2.01446e+00 1.26205e+01 4.73753e+02 1.13387e+01 1.69454e+01 5.38615e-01
1.43964e-01 -1.60085e+01 2.29615e+02 2.84641e+01 4.19984e+01 6.66584e-01 1.00000e-02 2.19155e+00 1.29336e+01 6.17120e+02 1.26296e+01 4.85327e+01 5.48971e-01
1.50622e-01 -1.60120e+01 2.43382e+02 2.93744e+01 4.07840e+01 7.07312e-01 1.00000e-02 2.05909e+00 1.24415e+01 4.71276e+02 1.16992e+01 2.47803e+01 7.60528e-01
1.50634e-01 -1.59568e+01 2.71083e+02 3.11679e+01 5.89253e+01 6.82435e-01 1.00000e-02 2.12518e+00 1.29755e+01 5.92098e+02 1.23843e+01 3.86644e+01 5.87721e-01
1.53979e-01 -1.60405e+01 2.64488e+02 3.04205e+01 6.89416e+01 5.96804e-01 1.00000e-02 2.29674e+00 1.34996e+01 7.83333e+02 1.33397e+01 7.29437e+01 3.14341e-01
1.43231e-01 -1.60491e+01 2.83707e+02 3.17809e+01 4.28312e+01 6.55658e-01 1.00000e-02 2.22873e+00 1.31842e+01 7.12824e+02 1.29853e+01 6.11489e+01 4.07152e-01
1.68196e-01 -1.59567e+01 2.10971e+02 3.09607e+01 5.98883e+01 6.31681e-01 1.00000e-02 2.14668e+00 1.25038e+01 4.76628e+02 1.21192e+01 3.45982e+01 7.63326e-01
1.44596e-01 -1.60432e+01 2.06315e+02 3.10884e+01 4.69968e+01 6.53247e-01 1.00000e-02 2.20787e+00 1.29149e+01 5.96426e+02 1.26451e+01 4.88226e+01 5.80999e-01
1.59852e-01 -1.59680e+01 2.77282e+02 3.08884e+01 6.48334e+01 6.46395e-01 1.00000e-02 2.16503e+00 1.29804e+01 6.01721e+02 1.25441e+01 4.40719e+01 5.72785e-01
1.44192e-01 -1.59595e+01 2.12482e+02 3.28627e+01 6.44108e+01 6.83456e-01 1.00000e-02 2.12805e+00 1.29512e+01 5.46994e+02 1.22948e+01 3.52660e+01 6.57736e-01
1.47081e-01 -1.59568e+01 2.69883e+02 3.08891e+01 6.62874e+01 7.30385e-01 1.00000e-02 2.02685e+00 1.29872e+01 5.62994e+02 1.17382e+01 2.22954e+01 5.11164e-01
1.66191e-01 -1.59707e+01 2.35696e+02 2.90776e+01 5.80811e+01 5.97678e-01 1.00000e-02 2.23789e+00 1.28689e+01 6.05785e+02 1.27249e+01 5.32713e+01 5.66487e-01
1.69263e-01 -1.60434e+01 2.54363e+02 2.84610e+01 4.27700e+01 6.71043e-01 1.00000e-02 2.06785e+00 1.21402e+01 4.26461e+02 1.15712e+01 2.41249e+01 8.31656e-01
1.69317e-01 -1.60130e+01 2.70595e+02 2.91274e+01 6.44812e+01 6.81349e-01 1.00000e-02 2.04368e+00 1.24677e+01 4.56759e+02 1.15659e+01 2.16109e+01 7.30927e-01
1.50388e-01 -1.60090e+01 2.21632e+02 3.01487e+01 5.59322e+01 6.52173e-01 1.00000e-02 2.18578e+00 1.29421e+01 5.88942e+02 1.25727e+01 4.53818e+01 5.92626e-01
1.61814e-01 -1.60403e+01 2.97467e+02 3.05211e+01 5.57074e+01 6.76230e-01 1.00000e-02 2.09761e+00 1.26783e+01 5.28924e+02 1.20850e+01 3.26226e+01 6.85497e-01
1.47816e-01 -1.60266e+01 2.70160e+02 3.16678e+01 6.21159e+01 6.38106e-01 1.00000e-02 2.23820e+00 1.33754e+01 7.30636e+02 1.30856e+01 6.16847e+01 3.82572e-01
1.49325e-01 -1.60454e+01 2.83107e+02 2.96613e+01 4.84242e+01 6.86605e-01 1.00000e-02 2.13234e+00 1.29184e+01 6.00857e+02 1.24229e+01 4.10031e+01 5.74125e-01
1.49472e-01 -1.59890e+01 2.64430e+02 3.10281e+01 5.02647e+01 6.41227e-01 1.00000e-02 2.22457e+00 1.31021e+01 6.69258e+02 1.28750e+01 5.66293e+01 4.69984e-01
1.57324e-01 -1.59903e+01 2.71746e+02 3.30653e+01 4.09363e+01 6.23937e-01 1.00000e-02 2.22182e+00 1.27308e+01 6.06482e+02 1.26412e+01 5.29429e+01 5.65408e-01
1.53133e-01 -1.59999e+01 2.91154e+02 3.27202e+01 4.18751e+01 6.68918e-01 1.00000e-02 2.15016e+00 1.27465e+01 5.77083e+02 1.24028e+01 4.25582e+01 6.11067e-01
1.49928e-01 -1.60205e+01 2.71185e+02 3.25153e+01 4.03932e+01 6.72375e-01 1.00000e-02 2.15207e+00 1.27501e+01 5.74436e+02 1.24001e+01 4.23359e+01 6.15184e-01
1.69083e-01 -1.59538e+01 2.82458e+02 3.18239e+01 4.44943e+01 6.89406e-01 1.00000e-02 2.02812e+00 1.21281e+01 4.10078e+02 1.12995e+01 1.87011e+01 6.97298e-01
1.65812e-01 -1.59924e+01 2.02268e+02 3.35618e+01 5.44801e+01 6.44416e-01 1.00000e-02 2.12113e+00 1.23134e+01 4.32346e+02 1.18907e+01 2.97507e+01 8.24425e-01
1.53963e-01 -1.59662e+01 2.09775e+02 3.35527e+01 5.27521e+01 6.91381e-01 1.00000e-02 2.05804e+00 1.23029e+01 4.09973e+02 1.15366e+01 2.15894e+01 8.39050e-01
1.59199e-01 -1.60263e+01 2.68698e+02 3.07920e+01 6.27832e+01 6.74987e-01 1.00000e-02 2.10055e+00 1.27753e+01 5.33258e+02 1.21152e+01 3.23169e+01 6.78867e-01
1.42846e-01 -1.60102e+01 2.21654e+02 3.02967e+01 6.72828e+01 6.51588e-01 1.00000e-02 2.22387e+00 1.34301e+01 7.11222e+02 1.30110e+01 5.65244e+01 4.09396e-01
1.63741e-01 -1.60482e+01 2.78398e+02 2.91139e+01 6.59033e+01 6.27444e-01 1.00000e-02 2.19256e+00 1.30095e+01 6.21374e+02 1.26666e+01 4.85546e+01 5.42420e-01
1.66080e-01 -1.59807e+01 2.05113e+02 3.12186e+01 6.04366e+01 6.05313e-01 1.00000e-02 2.21341e+00 1.27483e+01 5.51197e+02 1.25374e+01 4.64863e+01 6.51243e-01
1.55401e-01 -1.60376e+01 2.29392e+02 2.86920e+01 4.71457e+01 7.01841e-01 1.00000e-02 2.04266e+00 1.23277e+01 4.31025e+02 1.14721e+01 2.05771e+01 7.58230e-01
1.48719e-01 -1.59931e+01 2.12822e+02 3.27152e+01 6.79034e+01 7.18143e-01 1.00000e-02 2.00773e+00 1.25285e+01 4.23863e+02 1.11248e+01 1.39221e+01 5.35330e-01
1.61318e-01 -1.59824e+01 2.65413e+02 2.85917e+01 6.21259e+01 5.55011e-01 1.00000e-02 2.34776e+00 1.33536e+01 7.89897e+02 1.34047e+01 8.14835e+01 3.06350e-01
1.53489e-01 -1.60496e+01 2.89388e+02 3.08592e+01 5.00439e+01 5.98531e-01 1.00000e-02 2.29917e+00 1.32211e+01 7.52054e+02 1.32115e+01 7.30545e+01 3.53993e-01
1.60742e-01 -1.59758e+01 2.71200e+02 2.89069e+01 5.89695e+01 6.79689e-01 1.00000e-02 2.08827e+00 1.26856e+01 5.18163e+02 1.20049e+01 3.02198e+01 7.01865e-01
1.66687e-01 -1.60472e+01 2.21399e+02 2.95928e+01 4.73057e+01 6.89887e-01 1.00000e-02 2.01654e+00 1.19800e+01 3.61973e+02 1.10215e+01 1.46928e+01 6.53593e-01
1.51406e-01 -1.60296e+01 2.61843e+02 2.90663e+01 4.81074e+01 6.30665e-01 1.00000e-02 2.24261e+00 1.30851e+01 6.81055e+02 1.29267e+01 5.97748e+01 4.52628e-01
1.44287e-01 -1.60142e+01 2.07713e+02 3.17094e+01 4.67050e+01 6.66603e-01 1.00000e-02 2.17529e+00 1.28048e+01 5.58008e+02 1.24481e+01 4.25290e+01 6.40697e-01
1.68125e-01 -1.60332e+01 2.60585e+02 2.88116e+01 6.74629e+01 5.92047e-01 1.00000e-02 2.24402e+00 1.30456e+01 6.44042e+02 1.28578e+01 5.62825e+01 5.07788e-01
1.42967e-01 -1.60031e+01 2.46108e+02 3.36272e+01 4.92657e+01 6.94205e-01 1.00000e-02 2.12117e+00 1.28692e+01 5.62268e+02 1.22958e+01 3.67939e+01 6.34089e-01
1.54120e-01 -1.59644e+01 2.10248e+02 3.38666e+01 6.85123e+01 6.82334e-01 1.00000e-02 2.07858e+00 1.26060e+01 4.56426e+02 1.18120e+01 2.53019e+01 7.91882e-01
1.66001e-01 -1.59887e+01 2.45298e+02 3.05592e+01 5.15744e+01 6.61081e-01 1.00000e-02 2.09707e+00 1.23786e+01 4.56782e+02 1.18501e+01 2.85910e+01 7.91388e-01
1.42919e-01 -1.59665e+01 2.76258e+02 3.36534e+01 5.56291e+01 6.87335e-01 1.00000e-02 2.14998e+00 1.31644e+01 6.47765e+02 1.26401e+01 4.54978e+01 5.02152e-01
1.63295e-01 -1.59774e+01 2.12794e+02 2.80692e+01 4.65047e+01 6.29239e-01 1.00000e-02 2.18272e+00 1.25130e+01 5.21680e+02 1.23010e+01 4.15197e+01 6.96531e-01
1.63469e-01 -1.59600e+01 2.86329e+02 2.88196e+01 5.87359e+01 6.26739e-01 1.00000e-02 2.19822e+00 1.29330e+01 6.16265e+02 1.26585e+01 4.96184e+01 5.50290e-01
1.47723e-01 -1.59568e+01 2.55364e+02 3.07080e+01 6.33974e+01 6.55657e-01 1.00000e-02 2.19758e+00 1.32711e+01 6.79704e+02 1.28521e+01 5.23700e+01 4.54603e-01
1.62540e-01 -1.60190e+01 2.33786e+02 3.15510e+01 4.80419e+01 6.79757e-01 1.00000e-02 2.06192e+00 1.22348e+01 4.18483e+02 1.15581e+01 2.27742e+01 8.36017e-01
1.40542e-01 -1.60463e+01 2.00631e+02 3.02522e+01 5.17074e+01 6.74982e-01 1.00000e-02 2.17309e+00 1.29391e+01 5.74019e+02 1.25010e+01 4.25027e+01 6.15832e-01
1.52218e-01 -1.59954e+01 2.92093e+02 2.82439e+01 5.47109e+01 6.42736e-01 1.00000e-02 2.22085e+00 1.32058e+01 7.02447e+02 1.29440e+01 5.83857e+01 4.21787e-01
1.49380e-01 -1.60376e+01 2.16505e+02 3.21620e+01 4.41938e+01 7.05882e-01 1.00000e-02 2.04780e+00 1.22941e+01 4.20182e+02 1.14841e+01 2.08773e+01 7.93943e-01
1.49528e-01 -1.60065e+01 2.39743e+02 3.33245e+01 5.82588e+01 6.61031e-01 1.00000e-02 2.16623e+00 1.29625e+01 5.84953e+02 1.25213e+01 4.31095e+01 5.98828e-01
1.61433e-01 -1.59604e+01 2.66913e+02 2.92316e+01 6.48819e+01 5.52890e-01 1.00000e-02 2.34955e+00 1.34072e+01 7.95471e+02 1.34407e+01 8.21361e+01 2.99658e-01
1.61373e-01 -1.60335e+01 2.62243e+02 3.01825e+01 5.89738e+01 5.83627e-01 1.00000e-02 2.28875e+00 1.31456e+01 7.00275e+02 1.30898e+01 6.67616e+01 4.24878e-01
1.43219e-01 -1.60368e+01 2.38886e+02 3.20700e+01 4.49913e+01 6.35608e-01 1.00000e-02 2.26127e+00 1.31690e+01 7.03428e+02 1.30379e+01 6.36844e+01 4.20394e-01
1.53757e-01 -1.59613e+01 2.22961e+02 2.91303e+01 4.05312e+01 6.74322e-01 1.00000e-02 2.12012e+00 1.24547e+01 4.87605e+02 1.20140e+01 3.26536e+01 7.47401e-01
1.60713e-01 -1.59514e+01 2.45868e+02 2.91443e+01 5.62867e+01 6.00159e-01 1.00000e-02 2.25912e+00 1.30272e+01 6.56263e+02 1.29114e+01 5.95898e+01 4.89355e-01
1.57690e-01 -1.59697e+01 2.32894e+02 3.39913e+01 5.84628e+01 6.62759e-01 1.00000e-02 2.11945e+00 1.26183e+01 4.92118e+02 1.20872e+01 3.25730e+01 7.40781e-01
1.65384e-01 -1.59927e+01 2.02408e+02 3.02984e+01 4.84167e+01 6.84302e-01 1.00000e-02 2.02885e+00 1.19459e+01 3.50938e+02 1.11082e+01 1.59803e+01 7.56153e-01
1.50999e-01 -1.60408e+01 2.36879e+02 3.06765e+01 4.74153e+01 6.14265e-01 1.00000e-02 2.27160e+00 1.30811e+01 6.84321e+02 1.30027e+01 6.36106e+01 4.47864e-01
1.47292e-01 -1.60118e+01 2.67059e+02 3.18800e+01 6.86972e+01 6.31694e-01 1.00000e-02 2.25354e+00 1.35324e+01 7.71445e+02 1.32274e+01 6.59019e+01 3.29109e-01
1.66860e-01 -1.60349e+01 2.80931e+02 3.21769e+01 6.28677e+01 6.87477e-01 1.00000e-02 2.03751e+00 1.24582e+01 4.52827e+02 1.15297e+01 2.09342e+01 7.05925e-01
1.43074e-01 -1.59668e+01 2.62812e+02 3.15872e+01 5.22688e+01 6.49150e-01 1.00000e-02 2.23737e+00 1.33085e+01 7.23332e+02 1.30570e+01 6.17801e+01 3.92565e-01
1.64719e-01 -1.60271e+01 2.76553e+02 3.24251e+01 5.26730e+01 6.39275e-01 1.00000e-02 2.15576e+00 1.26382e+01 5.34450e+02 1.23069e+01 3.99476e+01 6.77039e-01
1.40715e-01 -1.59755e+01 2.92290e+02 3.33029e+01 5.06787e+01 7.41896e-01 1.00000e-02 2.04729e+00 1.29410e+01 5.76948e+02 1.19912e+01 2.81893e+01 5.76141e-01
1.51842e-01 -1.59960e+01 2.12038e+02 3.07499e+01 4.52907e+01 6.44460e-01 1.00000e-02 2.19529e+00 1.27345e+01 5.60234e+02 1.24901e+01 4.53537e+01 6.37243e-01
1.45686e-01 -1.60399e+01 2.94115e+02 3.20838e+01 4.45710e+01 6.26492e-01 1.00000e-02 2.27965e+00 1.32827e+01 7.64980e+02 1.32159e+01 7.19857e+01 3.37297e-01
1.49392e-01 -1.60461e+01 2.57979e+02 2.88679e+01 6.77097e+01 6.94974e-01 1.00000e-02 2.09995e+00 1.31296e+01 6.14410e+02 1.23133e+01 3.50005e+01 5.53152e-01
1.47634e-01 -1.59551e+01 2.11986e+02 3.24546e+01 5.09262e+01 6.94643e-01 1.00000e-02 2.08363e+00 1.25137e+01 4.59535e+02 1.18248e+01 2.65762e+01 7.87556e-01
1.58255e-01 -1.59695e+01 2.95581e+02 2.96475e+01 4.63992e+01 7.05807e-01 1.00000e-02 2.05132e+00 1.25122e+01 4.93276e+02 1.17385e+01 2.53274e+01 7.10059e-01
1.49105e-01 -1.59882e+01 2.85141e+02 2.84036e+01 5.79915e+01 6.98459e-01 1.00000e-02 2.10854e+00 1.30623e+01 6.19995e+02 1.23836e+01 3.80500e+01 5.44542e-01
1.50683e-01 -1.59690e+01 2.22603e+02 2.97271e+01 4.07158e+01 6.76340e-01 1.00000e-02 2.12848e+00 1.25357e+01 5.04405e+02 1.21036e+01 3.44795e+01 7.22561e-01
1.46574e-01 -1.60131e+01 2.16098e+02 2.82096e+01 6.51129e+01 7.09757e-01 1.00000e-02 2.05436e+00 1.28136e+01 5.06437e+02 1.17688e+01 2.34921e+01 6.99602e-01
1.69198e-01 -1.59650e+01 2.70524e+02 3.20166e+01 4.30211e+01 6.46393e-01 1.00000e-02 2.12105e+00 1.22908e+01 4.71070e+02 1.19523e+01 3.27341e+01 7.71283e-01
1.56243e-01 -1.59825e+01 2.13825e+02 2.96801e+01 6.55358e+01 6.33967e-01 1.00000e-02 2.19894e+00 1.30057e+01 5.96788e+02 1.26392e+01 4.68349e+01 5.80439e-01
1.52564e-01 -1.59559e+01 2.13413e+02 3.04669e+01 4.26526e+01 6.61308e-01 1.00000e-02 2.15235e+00 1.25528e+01 5.09404e+02 1.22066e+01 3.74322e+01 7.15075e-01
1.64761e-01 -1.59748e+01 2.99864e+02 3.13637e+01 5.22313e+01 6.28368e-01 1.00000e-02 2.18630e+00 1.27631e+01 5.82561e+02 1.25248e+01 4.68089e+01 6.02548e-01
1.51826e-01 -1.59704e+01 2.56434e+02 3.14995e+01 5.95540e+01 7.11391e-01 1.00000e-02 2.04093e+00 1.26817e+01 4.94481e+02 1.16797e+01 2.26220e+01 6.69140e-01
1.42802e-01 -1.59770e+01 2.00753e+02 3.39299e+01 5.57252e+01 6.08366e-01 1.00000e-02 2.31227e+00 1.33958e+01 7.47091e+02 1.33058e+01 7.27007e+01 3.60516e-01
1.59834e-01 -1.59922e+01 2.65459e+02 2.91248e+01 6.08248e+01 6.86530e-01 1.00000e-02 2.07310e+00 1.26771e+01 5.07561e+02 1.19008e+01 2.75971e+01 7.17840e-01
1.41399e-01 -1.60156e+01 2.25060e+02 2.80549e+01 6.46411e+01 6.48238e-01 1.00000e-02 2.24564e+00 1.35342e+01 7.60793e+02 1.31686e+01 6.27499e+01 3.42659e-01
1.61067e-01 -1.60191e+01 2.54745e+02 3.15648e+01 6.03852e+01 5.78330e-01 1.00000e-02 2.29640e+00 1.31665e+01 7.02076e+02 1.31215e+01 6.78764e+01 4.22314e-01
1.50594e-01 -1.60435e+01 2.04747e+02 3.39597e+01 5.05033e+01 6.99057e-01 1.00000e-02 2.05061e+00 1.22660e+01 4.00250e+02 1.14601e+01 2.03027e+01 8.28224e-01
1.57539e-01 -1.60278e+01 2.55079e+02 3.05605e+01 4.88784e+01 7.15952e-01 1.00000e-02 2.00544e+00 1.22952e+01 4.21099e+02 1.10695e+01 1.43204e+01 5.19970e-01
1.40984e-01 -1.59775e+01 2.47859e+02 3.08131e+01 5.13544e+01 7.35496e-01 1.00000e-02 2.03301e+00 1.27718e+01 5.17874e+02 1.16903e+01 2.24413e+01 6.00229e-01
1.56711e-01 -1.59635e+01 2.98610e+02 2.96559e+01 5.19505e+01 6.02496e-01 1.00000e-02 2.28011e+00 1.31604e+01 7.27428e+02 1.31128e+01 6.85994e+01 3.86946e-01
1.46409e-01 -1.60188e+01 2.51140e+02 3.34030e+01 4.41865e+01 7.04221e-01 1.00000e-02 2.08227e+00 1.26232e+01 5.08159e+02 1.19596e+01 2.95903e+01 7.16943e-01
1.64802e-01 -1.59736e+01 2.87511e+02 2.86165e+01 4.07487e+01 6.47878e-01 1.00000e-02 2.15019e+00 1.24352e+01 5.34440e+02 1.21991e+01 3.98546e+01 6.77055e-01
1.41656e-01 -1.60435e+01 2.47607e+02 2.83710e+01 4.65653e+01 6.99565e-01 1.00000e-02 2.12774e+00 1.29628e+01 5.99864e+02 1.23976e+01 3.94722e+01 5.75665e-01
1.40706e-01 -1.59548e+01 2.01194e+02 3.37479e+01 4.21747e+01 7.09349e-01 1.00000e-02 2.07221e+00 1.23876e+01 4.36769e+02 1.16855e+01 2.43382e+01 8.18584e-01
1.61890e-01 -1.59548e+01 2.12386e+02 3.18739e+01 6.49564e+01 6.34128e-01 1.00000e-02 2.16724e+00 1.27476e+01 5.25263e+02 1.23508e+01 3.93030e+01 6.91082e-01
1.61448e-01 -1.59649e+01 2.93297e+02 3.07838e+01 6.31174e+01 6.66603e-01 1.00000e-02 2.11778e+00 1.28421e+01 5.62171e+02 1.22667e+01 3.63271e+01 6.34239e-01
1.52422e-01 -1.60392e+01 2.39569e+02 3.30043e+01 6.06983e+01 6.34907e-01 1.00000e-02 2.21313e+00 1.30765e+01 6.29558e+02 1.27727e+01 5.15864e+01 5.29858e-01
1.65665e-01 -1.59679e+01 2.27116e+02 2.85215e+01 4.01243e+01 6.69410e-01 1.00000e-02 2.07958e+00 1.21047e+01 4.19384e+02 1.15975e+01 2.49174e+01 8.41164e-01
1.45265e-01 -1.60048e+01 2.54189e+02 3.19476e+01 4.75243e+01 7.18407e-01 1.00000e-02 2.05682e+00 1.26712e+01 5.08845e+02 1.18307e+01 2.60749e+01 7.01781e-01
1.62534e-01 -1.60287e+01 2.94729e+02 3.35550e+01 5.13500e+01 6.48454e-01 1.00000e-02 2.14788e+00 1.26708e+01 5.44549e+02 1.23143e+01 3.99319e+01 6.61509e-01
1.42221e-01 -1.60395e+01 2.38593e+02 3.07335e+01 6.23180e+01 6.51047e-01 1.00000e-02 2.23187e+00 1.34282e+01 7.28094e+02 1.30695e+01 5.96314e+01 3.86035e-01
1.61557e-01 -1.60481e+01 2.94340e+02 2.84701e+01 6.62153e+01 6.18264e-01 1.00000e-02 2.22666e+00 1.31867e+01 6.84917e+02 1.29198e+01 5.71837e+01 4.46997e-01
1.63922e-01 -1.60193e+01 2.09640e+02 3.39163e+01 5.52895e+01 6.90877e-01 1.00000e-02 2.01163e+00 1.19913e+01 3.45415e+02 1.09435e+01 1.33651e+01 6.24704e-01
1.63983e-01 -1.59964e+01 2.95863e+02 3.35954e+01 4.18538e+01 6.90552e-01 1.00000e-02 2.05035e+00 1.22671e+01 4.46194e+02 1.15820e+01 2.34847e+01 7.70986e-01
1.42011e-01 -1.60108e+01 2.03393e+02 2.98115e+01 5.35782e+01 6.43187e-01 1.00000e-02 2.24678e+00 1.32140e+01 6.74423e+02 1.29653e+01 5.81744e+01 4.62356e-01
1.69473e-01 -1.59741e+01 2.60290e+02 2.93597e+01 5.13449e+01 6.21238e-01 1.00000e-02 2.17746e+00 1.25652e+01 5.34504e+02 1.23369e+01 4.22105e+01 6.76957e-01
1.41203e-01 -1.59742e+01 2.29315e+02 2.84502e+01 5.84813e+01 6.57728e-01 1.00000e-02 2.22456e+00 1.33669e+01 7.13054e+02 1.30008e+01 5.75601e+01 4.06830e-01
1.45397e-01 -1.60408e+01 2.59647e+02 3.01554e+01 4.85065e+01 7.28682e-01 1.00000e-02 2.03787e+00 1.26843e+01 5.10448e+02 1.17042e+01 2.33303e+01 6.33776e-01
1.67076e-01 -1.59923e+01 2.88269e+02 3.14323e+01 6.46357e+01 5.94186e-01 1.00000e-02 2.24201e+00 1.30225e+01 6.43732e+02 1.28575e+01 5.68306e+01 5.08257e-01
1.43381e-01 -1.60474e+01 2.78020e+02 3.10795e+01 4.60150e+01 7.29067e-01 1.00000e-02 2.05874e+00 1.28044e+01 5.52918e+02 1.19750e+01 2.88252e+01 6.39209e-01
1.67345e-01 -1.60341e+01 2.65422e+02 3.11208e+01 6.44085e+01 5.55677e-01 1.00000e-02 2.31293e+00 1.31520e+01 7.08676e+02 1.31585e+01 7.04470e+01 4.12975e-01
1.49376e-01 -1.60423e+01 2.16634e+02 3.06347e+01 6.68546e+01 5.90869e-01 1.00000e-02 2.32481e+00 1.35611e+01 7.97289e+02 1.34436e+01 7.72830e+01 2.97495e-01
1.57566e-01 -1.59735e+01 2.47639e+02 3.16155e+01 5.97515e+01 6.69988e-01 1.00000e-02 2.11170e+00 1.27040e+01 5.15324e+02 1.21132e+01 3.27383e+01 7.06159e-01
1.47891e-01 -1.60328e+01 2.91540e+02 2.85826e+01 4.43899e+01 6.96235e-01 1.00000e-02 2.12523e+00 1.29134e+01 6.09073e+02 1.24137e+01 4.09929e+01 5.61398e-01
1.46232e-01 -1.59512e+01 2.16496e+02 3.05261e+01 6.61477e+01 7.12314e-01 1.00000e-02 2.04411e+00 1.27512e+01 4.84662e+02 1.16575e+01 2.15206e+01 6.96031e-01
1.60332e-01 -1.59595e+01 2.16395e+02 3.34248e+01 4.75287e+01 6.41140e-01 1.00000e-02 2.15767e+00 1.24754e+01 4.89508e+02 1.21764e+01 3.71064e+01 7.44614e-01
1.63316e-01 -1.60160e+01 2.09834e+02 3.19398e+01 4.79829e+01 6.48623e-01 1.00000e-02 2.12794e+00 1.23288e+01 4.49901e+02 1.19471e+01 3.14996e+01 8.00872e-01
1.54575e-01 -1.60262e+01 2.74725e+02 3.32055e+01 5.57611e+01 6.80225e-01 1.00000e-02 2.10824e+00 1.27674e+01 5.39820e+02 1.21776e+01 3.42638e+01 6.68793e-01
1.66793e-01 -1.60499e+01 2.57866e+02 3.24706e+01 6.76735e+01 5.75225e-01 1.00000e-02 2.27440e+00 1.31033e+01 6.65101e+02 1.29964e+01 6.19075e+01 4.76153e-01
1.45415e-01 -1.60322e+01 2.88716e+02 3.18413e+01 6.65104e+01 6.44889e-01 1.00000e-02 2.23961e+00 1.35622e+01 7.87950e+02 1.32269e+01 6.56795e+01 3.08708e-01
1.40547e-01 -1.60291e+01 2.81145e+02 3.00115e+01 5.45847e+01 6.66835e-01 1.00000e-02 2.21972e+00 1.34444e+01 7.62853e+02 1.31059e+01 6.20501e+01 3.40014e-01
1.47274e-01 -1.59839e+01 2.06012e+02 3.31051e+01 5.25087e+01 6.48995e-01 1.00000e-02 2.19963e+00 1.28984e+01 5.77965e+02 1.25935e+01 4.65696e+01 6.09695e-01
1.44645e-01 -1.59760e+01 2.69364e+02 3.15457e+01 4.75424e+01 6.68300e-01 1.00000e-02 2.18854e+00 1.30842e+01 6.56245e+02 1.27506e+01 5.14265e+01 4.89382e-01
1.53761e-01 -1.60050e+01 2.67077e+02 3.12513e+01 5.10220e+01 6.92306e-01 1.00000e-02 2.08590e+00 1.26607e+01 5.15651e+02 1.19983e+01 3.02916e+01 7.05665e-01
1.45877e-01 -1.59562e+01 2.84731e+02 3.13085e+01 5.50968e+01 6.65952e-01 1.00000e-02 2.19209e+00 1.32334e+01 6.90711e+02 1.28601e+01 5.38159e+01 4.38600e-01
1.69624e-01 -1.59892e+01 2.73833e+02 2.91552e+01 4.85853e+01 6.19178e-01 1.00000e-02 2.18438e+00 1.25378e+01 5.45889e+02 1.23630e+01 4.40094e+01 6.59442e-01
1.42182e-01 -1.59962e+01 2.68741e+02 3.25679e+01 4.01261e+01 7.47885e-01 1.00000e-02 2.01201e+00 1.25686e+01 4.91342e+02 1.14113e+01 1.85812e+01 5.04336e-01
1.49877e-01 -1.60128e+01 2.15365e+02 2.95792e+01 5.75578e+01 6.97693e-01 1.00000e-02 2.06979e+00 1.25895e+01 4.68592e+02 1.17703e+01 2.48305e+01 7.74804e-01
1.66935e-01 -1.60168e+01 2.70516e+02 3.04967e+01 5.86663e+01 5.74799e-01 1.00000e-02 2.28085e+00 1.29955e+01 6.65740e+02 1.29686e+01 6.35064e+01 4.75204e-01
1.63315e-01 -1.59559e+01 2.11285e+02 3.32304e+01 5.34926e+01 6.92923e-01 1.00000e-02 2.01122e+00 1.19979e+01 3.49212e+02 1.09456e+01 1.34086e+01 6.18834e-01
1.58364e-01 -1.59512e+01 2.16213e+02 3.02885e+01 6.70538e+01 6.66652e-01 1.00000e-02 2.10854e+00 1.26936e+01 4.94586e+02 1.20392e+01 3.04650e+01 7.37144e-01
1.66557e-01 -1.60013e+01 2.06562e+02 3.06493e+01 4.63900e+01 6.32686e-01 1.00000e-02 2.15324e+00 1.23303e+01 4.66518e+02 1.20614e+01 3.51796e+01 7.77746e-01
1.47092e-01 -1.60414e+01 2.43545e+02 2.90383e+01 4.23667e+01 6.58521e-01 1.00000e-02 2.19760e+00 1.29239e+01 6.24094e+02 1.26597e+01 5.00945e+01 5.38238e-01
1.49420e-01 -1.60411e+01 2.41413e+02 3.24915e+01 4.48657e+01 7.09725e-01 1.00000e-02 2.04967e+00 1.24430e+01 4.58423e+02 1.16235e+01 2.29560e+01 7.52545e-01
1.65098e-01 -1.60168e+01 2.06080e+02 3.27418e+01 4.40410e+01 6.43307e-01 1.00000e-02 2.13069e+00 1.22256e+01 4.37748e+02 1.19022e+01 3.13489e+01 8.17281e-01
1.63134e-01 -1.60144e+01 2.90053e+02 2.93616e+01 4.88653e+01 6.31667e-01 1.00000e-02 2.19001e+00 1.27462e+01 5.89672e+02 1.25315e+01 4.76250e+01 5.91493e-01
1.61390e-01 -1.60332e+01 2.23357e+02 2.85842e+01 6.48088e+01 6.84453e-01 1.00000e-02 2.05448e+00 1.24949e+01 4.46310e+02 1.16047e+01 2.19532e+01 7.83795e-01
1.50691e-01 -1.59648e+01 2.06501e+02 3.37721e+01 5.28032e+01 6.62715e-01 1.00000e-02 2.14763e+00 1.26536e+01 5.04233e+02 1.22240e+01 3.62510e+01 7.22818e-01
1.42412e-01 -1.60492e+01 2.40904e+02 2.91463e+01 5.75637e+01 6.93175e-01 1.00000e-02 2.13236e+00 1.30975e+01 6.14683e+02 1.24630e+01 3.98573e+01 5.52730e-01
1.62929e-01 -1.60145e+01 2.00286e+02 3.34444e+01 4.24152e+01 6.10083e-01 1.00000e-02 2.21369e+00 1.24530e+01 5.22919e+02 1.23819e+01 4.55838e+01 6.94648e-01
1.67166e-01 -1.59878e+01 2.14717e+02 2.97486e+01 5.96215e+01 5.99730e-01 1.00000e-02 2.22495e+00 1.27904e+01 5.71948e+02 1.26130e+01 4.92530e+01 6.19052e-01
1.68351e-01 -1.60281e+01 2.38084e+02 2.95475e+01 5.56191e+01 6.36947e-01 1.00000e-02 2.14256e+00 1.25176e+01 4.93522e+02 1.21367e+01 3.54009e+01 7.38713e-01
1.45823e-01 -1.60219e+01 2.87071e+02 2.90391e+01 5.29591e+01 7.20777e-01 1.00000e-02 2.07434e+00 1.29709e+01 5.92952e+02 1.21646e+01 3.24717e+01 5.86395e-01
1.67026e-01 -1.60087e+01 2.29102e+02 2.99814e+01 6.77814e+01 6.31516e-01 1.00000e-02 2.15684e+00 1.27432e+01 5.27453e+02 1.23098e+01 3.81724e+01 6.87742e-01
1.47431e-01 -1.60262e+01 2.18060e+02 3.19578e+01 4.27799e+01 7.23745e-01 1.00000e-02 2.00899e+00 1.22132e+01 3.97916e+02 1.10524e+01 1.42771e+01 5.65888e-01
1.45367e-01 -1.59993e+01 2.81772e+02 3.14747e+01 6.02124e+01 6.98027e-01 1.00000e-02 2.11911e+00 1.31538e+01 6.37717e+02 1.24885e+01 4.03498e+01 5.17397e-01
1.58899e-01 -1.59971e+01 2.79488e+02 2.89494e+01 5.32338e+01 7.07063e-01 1.00000e-02 2.03711e+00 1.25319e+01 4.80691e+02 1.16015e+01 2.21351e+01 6.69015e-01
1.44661e-01 -1.60160e+01 2.88065e+02 3.02456e+01 5.43388e+01 6.76812e-01 1.00000e-02 2.17784e+00 1.32500e+01 6.94001e+02 1.28249e+01 5.21278e+01 4.33860e-01
1.63496e-01 -1.60232e+01 2.53102e+02 3.31832e+01 6.93382e+01 6.14070e-01 1.00000e-02 2.20814e+00 1.29973e+01 6.05445e+02 1.26941e+01 4.93073e+01 5.67014e-01
1.51337e-01 -1.60306e+01 2.37357e+02 2.82210e+01 5.73773e+01 5.99797e-01 1.00000e-02 2.30546e+00 1.33739e+01 7.63056e+02 1.32866e+01 7.29767e+01 3.39755e-01
1.65095e-01 -1.60038e+01 2.35284e+02 3.14283e+01 4.78633e+01 6.54599e-01 1.00000e-02 2.11252e+00 1.23424e+01 4.56132e+02 1.19043e+01 3.03748e+01 7.92291e-01
1.51490e-01 -1.59735e+01 2.13089e+02 2.99236e+01 5.48599e+01 6.36109e-01 1.00000e-02 2.21734e+00 1.29761e+01 6.10052e+02 1.27112e+01 5.05674e+01 5.59884e-01
1.58817e-01 -1.60007e+01 2.49076e+02 2.87046e+01 6.28821e+01 5.90012e-01 1.00000e-02 2.28960e+00 1.32740e+01 7.23001e+02 1.31641e+01 6.78791e+01 3.93021e-01
1.60908e-01 -1.59977e+01 2.74707e+02 3.33953e+01 6.23158e+01 6.68498e-01 1.00000e-02 2.10400e+00 1.27119e+01 5.19267e+02 1.21011e+01 3.24066e+01 7.00193e-01
1.51625e-01 -1.59815e+01 2.25722e+02 2.85165e+01 5.05430e+01 6.67906e-01 1.00000e-02 2.14696e+00 1.27560e+01 5.43608e+02 1.23059e+01 3.83211e+01 6.62960e-01
1.67873e-01 -1.60454e+01 2.31095e+02 3.34312e+01 4.06970e+01 6.40009e-01 1.00000e-02 2.12972e+00 1.21875e+01 4.46047e+02 1.19009e+01 3.20698e+01 8.06125e-01
1.50967e-01 -1.59823e+01 2.85971e+02 3.15737e+01 5.33058e+01 6.72891e-01 1.00000e-02 2.15102e+00 1.29806e+01 6.13289e+02 1.25304e+01 4.39132e+01 5.54882e-01
1.56288e-01 -1.60017e+01 2.30038e+02 2.83229e+01 6.85110e+01 6.75570e-01 1.00000e-02 2.10466e+00 1.28699e+01 5.39863e+02 1.21329e+01 3.17917e+01 6.68726e-01
1.68028e-01 -1.60102e+01 2.39459e+02 3.16840e+01 6.17355e+01 6.45582e-01 1.00000e-02 2.11896e+00 1.25209e+01 4.76156e+02 1.20212e+01 3.16691e+01 7.64005e-01
1.63476e-01 -1.60052e+01 2.83668e+02 2.96102e+01 5.87910e+01 6.10661e-01 1.00000e-02 2.22912e+00 1.29923e+01 6.40998e+02 1.28047e+01 5.51416e+01 5.12406e-01
1.41571e-01 -1.59990e+01 2.05994e+02 3.05143e+01 6.28531e+01 6.30796e-01 1.00000e-02 2.27606e+00 1.34858e+01 7.45488e+02 1.32311e+01 6.63640e+01 3.62636e-01
1.47018e-01 -1.60041e+01 2.65616e+02 3.00800e+01 6.48586e+01 7.04517e-01 1.00000e-02 2.08951e+00 1.31017e+01 6.07500e+02 1.22625e+01 3.38018e+01 5.63833e-01
1.55838e-01 -1.59753e+01 2.00570e+02 2.81934e+01 4.85650e+01 6.36000e-01 1.00000e-02 2.19909e+00 1.27203e+01 5.54343e+02 1.24784e+01 4.49943e+01 6.46375e-01
1.49561e-01 -1.59700e+01 2.31784e+02 2.81138e+01 6.65639e+01 6.77134e-01 1.00000e-02 2.13473e+00 1.30886e+01 6.02463e+02 1.24273e+01 3.86099e+01 5.71635e-01
1.57383e-01 -1.60051e+01 2.07124e+02 3.19456e+01 6.92815e+01 6.18215e-01 1.00000e-02 2.22327e+00 1.30700e+01 6.12443e+02 1.27645e+01 5.08076e+01 5.56189e-01
1.47561e-01 -1.60274e+01 2.67952e+02 2.93722e+01 5.20936e+01 7.04544e-01 1.00000e-02 2.09188e+00 1.28775e+01 5.67963e+02 1.21740e+01 3.33712e+01 6.25245e-01
1.65528e-01 -1.59770e+01 2.05761e+02 2.89552e+01 5.47352e+01 6.24584e-01 1.00000e-02 2.17895e+00 1.25865e+01 5.13332e+02 1.23098e+01 4.02557e+01 7.09165e-01
1.49934e-01 -1.59705e+01 2.49474e+02 3.36671e+01 6.25445e+01 6.34519e-01 1.00000e-02 2.22662e+00 1.32228e+01 6.70431e+02 1.29234e+01 5.60210e+01 4.68248e-01
1.67400e-01 -1.60020e+01 2.29376e+02 3.04076e+01 5.94946e+01 6.57226e-01 1.00000e-02 2.09484e+00 1.24105e+01 4.47513e+02 1.18261e+01 2.74436e+01 8.04133e-01
1.59515e-01 -1.59919e+01 2.63400e+02 3.29591e+01 6.97253e+01 6.60466e-01 1.00000e-02 2.12594e+00 1.28949e+01 5.56605e+02 1.22961e+01 3.63044e+01 6.42871e-01
1.67830e-01 -1.59774e+01 2.06581e+02 3.01507e+01 4.44265e+01 6.10987e-01 1.00000e-02 2.19743e+00 1.23484e+01 5.08843e+02 1.22601e+01 4.27122e+01 7.15917e-01
1.48967e-01 -1.60114e+01 2.41319e+02 3.33520e+01 5.77930e+01 6.82383e-01 1.00000e-02 2.11723e+00 1.28325e+01 5.40074e+02 1.22217e+01 3.46234e+01 6.68402e-01
1.56511e-01 -1.59577e+01 2.46798e+02 3.03535e+01 5.61696e+01 6.97966e-01 1.00000e-02 2.05045e+00 1.25201e+01 4.64630e+02 1.16473e+01 2.28666e+01 7.46913e-01
1.51310e-01 -1.60159e+01 2.81301e+02 2.89765e+01 6.61835e+01 6.56796e-01 1.00000e-02 2.18884e+00 1.33206e+01 7.03088e+02 1.28694e+01 5.27592e+01 4.20877e-01
1.58556e-01 -1.59603e+01 2.51745e+02 2.81718e+01 4.44263e+01 6.22728e-01 1.00000e-02 2.22613e+00 1.27586e+01 6.16201e+02 1.26574e+01 5.33367e+01 5.50389e-01
1.53932e-01 -1.60192e+01 2.95038e+02 3.22490e+01 4.70433e+01 6.21907e-01 1.00000e-02 2.24776e+00 1.30434e+01 6.83585e+02 1.29404e+01 6.15272e+01 4.48936e-01
1.66511e-01 -1.60105e+01 2.04490e+02 3.00195e+01 6.53154e+01 6.19634e-01 1.00000e-02 2.18207e+00 1.27253e+01 5.27128e+02 1.23907e+01 4.10135e+01 6.88238e-01
1.55634e-01 -1.60274e+01 2.83029e+02 3.10556e+01 4.04263e+01 6.52322e-01 1.00000e-02 2.17620e+00 1.27103e+01 5.85907e+02 1.24761e+01 4.61258e+01 5.97345e-01
1.46895e-01 -1.59806e+01 2.47897e+02 3.30255e+01 4.91397e+01 6.49886e-01 1.00000e-02 2.20955e+00 1.30276e+01 6.36682e+02 1.27620e+01 5.24300e+01 5.18975e-01
1.57453e-01 -1.59754e+01 2.40638e+02 3.39962e+01 5.50130e+01 6.57975e-01 1.00000e-02 2.13459e+00 1.26453e+01 5.10258e+02 1.21893e+01 3.55250e+01 7.13791e-01
1.62868e-01 -1.59542e+01 2.72614e+02 3.19863e+01 5.12009e+01 6.11988e-01 1.00000e-02 2.22248e+00 1.28150e+01 6.03525e+02 1.26734e+01 5.22761e+01 5.69988e-01
1.41259e-01 -1.60219e+01 2.02287e+02 3.29080e+01 4.08798e+01 6.89494e-01 1.00000e-02 2.12753e+00 1.25666e+01 4.93469e+02 1.20936e+01 3.34859e+01 7.38791e-01
1.63085e-01 -1.60160e+01 2.78846e+02 3.22319e+01 4.73863e+01 6.71684e-01 1.00000e-02 2.09293e+00 1.24416e+01 4.81272e+02 1.19111e+01 2.99298e+01 7.56621e-01
1.41869e-01 -1.60490e+01 2.35687e+02 2.83147e+01 6.67973e+01 6.78333e-01 1.00000e-02 2.17191e+00 1.34048e+01 6.99695e+02 1.28029e+01 4.85315e+01 4.25705e-01
1.57629e-01 -1.59657e+01 2.01974e+02 3.12088e+01 6.84675e+01 5.92190e-01 1.00000e-02 2.27926e+00 1.32378e+01 6.80729e+02 1.30704e+01 6.25502e+01 4.53104e-01
1.68248e-01 -1.59800e+01 2.53150e+02 2.98707e+01 4.87852e+01 6.83321e-01 1.00000e-02 2.03813e+00 1.21644e+01 4.07379e+02 1.13648e+01 1.95310e+01 7.61913e-01
1.43477e-01 -1.60491e+01 2.15329e+02 3.32569e+01 4.78742e+01 6.21080e-01 1.00000e-02 2.28516e+00 1.32032e+01 7.06518e+02 1.31145e+01 6.66524e+01 4.16018e-01
1.49295e-01 -1.60042e+01 2.44702e+02 2.86580e+01 4.39320e+01 6.63513e-01 1.00000e-02 2.17582e+00 1.28515e+01 5.95404e+02 1.25253e+01 4.55558e+01 5.82586e-01
1.68048e-01 -1.60320e+01 2.44663e+02 3.34930e+01 6.59353e+01 5.91150e-01 1.00000e-02 2.23355e+00 1.29076e+01 5.97217e+02 1.27273e+01 5.22028e+01 5.79773e-01
1.57613e-01 -1.59599e+01 2.17627e+02 3.33149e+01 5.35150e+01 6.06043e-01 1.00000e-02 2.24821e+00 1.29038e+01 6.11646e+02 1.27836e+01 5.51753e+01 5.57420e-01
1.53049e-01 -1.60071e+01 2.94479e+02 3.29286e+01 4.60033e+01 6.24912e-01 1.00000e-02 2.24428e+00 1.30335e+01 6.79515e+02 1.29244e+01 6.08797e+01 4.54880e-01
1.51848e-01 -1.60236e+01 2.54511e+02 3.08139e+01 6.00831e+01 7.19863e-01 1.00000e-02 2.01947e+00 1.26381e+01 4.80110e+02 1.14419e+01 1.85131e+01 5.65667e-01
1.68863e-01 -1.59716e+01 2.17093e+02 3.39374e+01 6.61105e+01 5.94385e-01 1.00000e-02 2.21934e+00 1.27978e+01 5.57945e+02 1.25910e+01 4.77610e+01 6.40793e-01
1.43730e-01 -1.59746e+01 2.39712e+02 3.13865e+01 6.29348e+01 7.12120e-01 1.00000e-02 2.06979e+00 1.29525e+01 5.49608e+02 1.20166e+01 2.82194e+01 6.53695e-01
1.49203e-01 -1.59893e+01 2.65714e+02 3.27212e+01 6.28025e+01 6.81287e-01 1.00000e-02 2.12874e+00 1.30460e+01 5.99844e+02 1.24302e+01 3.92278e+01 5.75696e-01
1.57156e-01 -1.60137e+01 2.39859e+02 3.39063e+01 6.65039e+01 6.33802e-01 1.00000e-02 2.19065e+00 1.29921e+01 5.92639e+02 1.26210e+01 4.62966e+01 5.86881e-01
1.69179e-01 -1.60079e+01 2.83497e+02 3.25473e+01 5.12938e+01 6.87111e-01 1.00000e-02 2.03033e+00 1.22218e+01 4.18269e+02 1.13586e+01 1.91448e+01 7.03331e-01
1.57946e-01 -1.60076e+01 2.08419e+02 3.15159e+01 5.40364e+01 6.02196e-01 1.00000e-02 2.25760e+00 1.29365e+01 6.21329e+02 1.28291e+01 5.67838e+01 5.42489e-01
1.56297e-01 -1.60230e+01 2.34374e+02 3.30097e+01 5.31785e+01 6.41806e-01 1.00000e-02 2.17865e+00 1.27616e+01 5.52826e+02 1.24469e+01 4.30785e+01 6.48722e-01
1.54428e-01 -1.60463e+01 2.58158e+02 3.30929e+01 5.42070e+01 7.18667e-01 1.00000e-02 2.00850e+00 1.24264e+01 4.38652e+02 1.11928e+01 1.54975e+01 5.28671e-01
1.59248e-01 -1.59837e+01 2.37863e+02 2.97083e+01 5.28505e+01 6.64510e-01 1.00000e-02 2.11937e+00 1.25818e+01 4.99272e+02 1.20775e+01 3.29756e+01 7.30207e-01
1.45318e-01 -1.60158e+01 2.28620e+02 3.22082e+01 4.50936e+01 7.03014e-01 1.00000e-02 2.08192e+00 1.25711e+01 4.86634e+02 1.18883e+01 2.80009e+01 7.48821e-01
1.54925e-01 -1.60113e+01 2.72174e+02 3.27588e+01 4.44036e+01 6.05214e-01 1.00000e-02 2.27220e+00 1.29662e+01 6.80645e+02 1.29578e+01 6.43260e+01 4.53226e-01
1.48287e-01 -1.60133e+01 2.91412e+02 3.24440e+01 5.09071e+01 7.27834e-01 1.00000e-02 2.04035e+00 1.27391e+01 5.28494e+02 1.17940e+01 2.49648e+01 6.20293e-01
1.69008e-01 -1.59737e+01 2.19575e+02 3.24043e+01 6.66664e+01 6.15200e-01 1.00000e-02 2.17774e+00 1.26963e+01 5.20670e+02 1.23660e+01 4.04902e+01 6.98066e-01
1.68706e-01 -1.60186e+01 2.51204e+02 3.39527e+01 5.44715e+01 6.19264e-01 1.00000e-02 2.17274e+00 1.25581e+01 5.14344e+02 1.23012e+01 4.04794e+01 7.07638e-01
1.61029e-01 -1.60028e+01 2.58512e+02 3.10476e+01 5.94632e+01 6.41175e-01 1.00000e-02 2.16672e+00 1.28244e+01 5.64943e+02 1.24443e+01 4.22753e+01 6.29936e-01
1.57624e-01 -1.59558e+01 2.57654e+02 3.32028e+01 5.28609e+01 6.25350e-01 1.00000e-02 2.21319e+00 1.28852e+01 6.04797e+02 1.26761e+01 5.08831e+01 5.68017e-01
1.61958e-01 -1.59783e+01 2.73957e+02 3.08472e+01 5.71716e+01 6.55549e-01 1.00000e-02 2.13481e+00 1.27264e+01 5.40997e+02 1.22649e+01 3.74153e+01 6.66982e-01
1.57663e-01 -1.60114e+01 2.82979e+02 2.83880e+01 5.08678e+01 6.20736e-01 1.00000e-02 2.23913e+00 1.30212e+01 6.70584e+02 1.28795e+01 5.87954e+01 4.68021e-01
1.59970e-01 -1.60011e+01 2.60687e+02 3.20535e+01 4.75561e+01 6.51722e-01 1.00000e-02 2.14773e+00 1.26039e+01 5.27222e+02 1.22525e+01 3.85532e+01 6.88094e-01
1.54064e-01 -1.60185e+01 2.14747e+02 3.22757e+01 6.54915e+01 6.30933e-01 1.00000e-02 2.21081e+00 1.30523e+01 6.07919e+02 1.27180e+01 4.92142e+01 5.63183e-01
1.55664e-01 -1.60129e+01 2.72833e+02 3.25567e+01 6.65785e+01 5.99428e-01 1.00000e-02 2.27953e+00 1.33593e+01 7.37268e+02 1.31995e+01 6.78448e+01 3.73605e-01
1.48008e-01 -1.59688e+01 2.59140e+02 3.30756e+01 5.49567e+01 6.29352e-01 1.00000e-02 2.25142e+00 1.32411e+01 7.04302e+02 1.30465e+01 6.22336e+01 4.19155e-01
1.53465e-01 -1.59795e+01 2.85804e+02 3.06973e+01 6.54034e+01 6.15019e-01 1.00000e-02 2.26477e+00 1.34093e+01 7.54610e+02 1.31981e+01 6.70665e+01 3.50658e-01
1.66257e-01 -1.59830e+01 2.74086e+02 3.04513e+01 6.03118e+01 5.67892e-01 1.00000e-02 2.29737e+00 1.30834e+01 6.94338e+02 1.30777e+01 6.76586e+01 4.33375e-01
1.56505e-01 -1.59564e+01 2.02805e+02 3.01697e+01 6.79181e+01 5.81402e-01 1.00000e-02 2.30926e+00 1.33622e+01 7.31626e+02 1.32518e+01 7.01681e+01 3.81227e-01
1.41307e-01 -1.60156e+01 2.57718e+02 3.26499e+01 6.55880e+01 7.05907e-01 1.00000e-02 2.10540e+00 1.32261e+01 6.31659e+02 1.24188e+01 3.70721e+01 5.26644e-01
1.46693e-01 -1.60293e+01 2.21716e+02 3.33016e+01 4.35174e+01 7.17179e-01 1.00000e-02 2.03057e+00 1.23055e+01 4.19744e+02 1.13626e+01 1.86405e+01 7.03302e-01
1.41682e-01 -1.59825e+01 2.49909e+02 3.37323e+01 6.57176e+01 6.31688e-01 1.00000e-02 2.27452e+00 1.36123e+01 7.93735e+02 1.33454e+01 7.04312e+01 3.01733e-01
1.64401e-01 -1.59693e+01 2.05051e+02 2.82106e+01 4.59937e+01 6.74589e-01 1.00000e-02 2.06495e+00 1.20976e+01 3.92213e+02 1.14670e+01 2.17047e+01 8.71669e-01
1.40670e-01 -1.59722e+01 2.48891e+02 3.23528e+01 4.48096e+01 6.56597e-01 1.00000e-02 2.22847e+00 1.31676e+01 6.89502e+02 1.29374e+01 5.85396e+01 4.40348e-01
1.64756e-01 -1.60119e+01 2.31137e+02 3.27465e+01 6.27034e+01 6.64783e-01 1.00000e-02 2.08331e+00 1.24406e+01 4.44024e+02 1.17781e+01 2.59510e+01 8.08864e-01
1.42404e-01 -1.60151e+01 2.56343e+02 2.99747e+01 4.13048e+01 7.25164e-01 1.00000e-02 2.06253e+00 1.27025e+01 5.30480e+02 1.19154e+01 2.80903e+01 6.78758e-01
1.64729e-01 -1.60046e+01 2.79238e+02 3.08051e+01 5.56445e+01 5.67607e-01 1.00000e-02 2.30467e+00 1.30269e+01 7.00910e+02 1.30767e+01 6.95508e+01 4.23974e-01
1.66189e-01 -1.60500e+01 2.92099e+02 3.13122e+01 5.90524e+01 5.51428e-01 1.00000e-02 2.32778e+00 1.31031e+01 7.29813e+02 1.31948e+01 7.49421e+01 3.83691e-01
1.44929e-01 -1.60441e+01 2.61376e+02 3.02273e+01 5.76173e+01 7.13159e-01 1.00000e-02 2.07731e+00 1.29612e+01 5.73854e+02 1.21217e+01 3.11149e+01 6.16088e-01
1.64055e-01 -1.60481e+01 2.52609e+02 2.91360e+01 4.30456e+01 6.58029e-01 1.00000e-02 2.11967e+00 1.23743e+01 4.83569e+02 1.19855e+01 3.28610e+01 7.53287e-01
1.40834e-01 -1.60289e+01 2.64795e+02 3.23484e+01 6.85740e+01 6.70440e-01 1.00000e-02 2.19752e+00 1.35561e+01 7.54519e+02 1.30438e+01 5.65443e+01 3.50777e-01
1.68293e-01 -1.60339e+01 2.01103e+02 2.93634e+01 6.86418e+01 6.63841e-01 1.00000e-02 2.06801e+00 1.23446e+01 4.11084e+02 1.15846e+01 2.21840e+01 8.51180e-01
1.65602e-01 -1.59706e+01 2.66797e+02 2.88646e+01 5.36944e+01 7.00107e-01 1.00000e-02 2.01636e+00 1.22943e+01 4.24906e+02 1.12333e+01 1.67204e+01 5.99500e-01
1.52281e-01 -1.60192e+01 2.77207e+02 3.02880e+01 4.66549e+01 7.00156e-01 1.00000e-02 2.08247e+00 1.26677e+01 5.27341e+02 1.20110e+01 3.07854e+01 6.87914e-01
1.53767e-01 -1.59661e+01 2.27216e+02 3.15350e+01 5.01249e+01 6.03848e-01 1.00000e-02 2.27658e+00 1.30506e+01 6.70825e+02 1.29871e+01 6.31277e+01 4.67666e-01
1.41924e-01 -1.60297e+01 2.46453e+02 3.13961e+01 4.49730e+01 7.28622e-01 1.00000e-02 2.04490e+00 1.26552e+01 5.03375e+02 1.17341e+01 2.40740e+01 6.73585e-01
1.53939e-01 -1.60026e+01 2.07068e+02 3.16811e+01 4.94280e+01 6.27861e-01 1.00000e-02 2.22017e+00 1.28093e+01 5.79863e+02 1.26213e+01 4.94576e+01 6.06743e-01
1.51457e-01 -1.59709e+01 2.89405e+02 2.80356e+01 4.51239e+01 7.23469e-01 1.00000e-02 2.04553e+00 1.26454e+01 5.22108e+02 1.17884e+01 2.56351e+01 6.49660e-01
1.57128e-01 -1.60188e+01 2.47119e+02 3.39853e+01 4.19431e+01 6.62728e-01 1.00000e-02 2.12859e+00 1.24588e+01 4.92907e+02 1.20785e+01 3.45404e+01 7.39619e-01
1.67823e-01 -1.59780e+01 2.57692e+02 2.93701e+01 6.18832e+01 5.94467e-01 1.00000e-02 2.23902e+00 1.29372e+01 6.21449e+02 1.27784e+01 5.45720e+01 5.42305e-01
1.61258e-01 -1.60415e+01 2.42244e+02 3.01094e+01 5.50520e+01 5.50960e-01 1.00000e-02 2.35001e+00 1.30808e+01 7.54663e+02 1.32409e+01 7.94354e+01 3.50589e-01
1.54476e-01 -1.60104e+01 2.09637e+02 3.13557e+01 4.51054e+01 7.04989e-01 1.00000e-02 2.02354e+00 1.20981e+01 3.77124e+02 1.11531e+01 1.60873e+01 6.95676e-01
1.49780e-01 -1.60153e+01 2.65729e+02 3.37915e+01 5.79771e+01 7.10916e-01 1.00000e-02 2.05275e+00 1.27381e+01 5.10679e+02 1.18242e+01 2.53245e+01 6.89212e-01
1.60045e-01 -1.59896e+01 2.52535e+02 3.03908e+01 4.40392e+01 6.15417e-01 1.00000e-02 2.22957e+00 1.27104e+01 6.03465e+02 1.26369e+01 5.31095e+01 5.70081e-01
1.68911e-01 -1.59568e+01 2.46144e+02 3.37067e+01 6.92676e+01 6.05618e-01 1.00000e-02 2.19958e+00 1.28441e+01 5.64342e+02 1.25582e+01 4.58812e+01 6.30869e-01
1.69415e-01 -1.59589e+01 2.90864e+02 2.89730e+01 6.75866e+01 6.82400e-01 1.00000e-02 2.04919e+00 1.26025e+01 4.91330e+02 1.17031e+01 2.37300e+01 7.05961e-01
1.65810e-01 -1.60132e+01 2.89774e+02 3.28956e+01 4.91620e+01 6.87107e-01 1.00000e-02 2.04757e+00 1.23177e+01 4.44168e+02 1.15670e+01 2.26778e+01 7.63293e-01
1.63048e-01 -1.60133e+01 2.46915e+02 3.09465e+01 4.24969e+01 6.32594e-01 1.00000e-02 2.17645e+00 1.24877e+01 5.28407e+02 1.22951e+01 4.19869e+01 6.86286e-01
1.48704e-01 -1.59641e+01 2.65739e+02 3.31198e+01 5.63230e+01 6.69811e-01 1.00000e-02 2.15834e+00 1.30208e+01 6.10479e+02 1.25596e+01 4.41523e+01 5.59223e-01
1.67750e-01 -1.59874e+01 2.60804e+02 2.97687e+01 6.70939e+01 6.54061e-01 1.00000e-02 2.10968e+00 1.26768e+01 5.10127e+02 1.20783e+01 3.20484e+01 7.13990e-01
1.47364e-01 -1.59615e+01 2.53878e+02 3.23893e+01 4.57785e+01 6.22496e-01 1.00000e-02 2.27106e+00 1.31532e+01 7.07847e+02 1.30667e+01 6.57176e+01 4.14144e-01
1.66602e-01 -1.59927e+01 2.80244e+02 3.02646e+01 6.02459e+01 7.00912e-01 1.00000e-02 2.01168e+00 1.23870e+01 4.37683e+02 1.12218e+01 1.61380e+01 5.53180e-01
1.48819e-01 -1.60427e+01 2.02484e+02 3.06758e+01 6.25046e+01 6.82028e-01 1.00000e-02 2.10964e+00 1.27296e+01 4.94803e+02 1.20551e+01 3.04486e+01 7.36823e-01
1.61540e-01 -1.60289e+01 2.29011e+02 3.37982e+01 6.66870e+01 6.47206e-01 1.00000e-02 2.13728e+00 1.27105e+01 5.08039e+02 1.22077e+01 3.50763e+01 7.17123e-01
1.45593e-01 -1.59993e+01 2.67352e+02 3.12210e+01 5.77371e+01 6.44710e-01 1.00000e-02 2.23564e+00 1.33494e+01 7.28232e+02 1.30685e+01 6.14492e+01 3.85847e-01
1.58107e-01 -1.59869e+01 2.13843e+02 3.09923e+01 6.79448e+01 6.36796e-01 1.00000e-02 2.18047e+00 1.29271e+01 5.67598e+02 1.25123e+01 4.28843e+01 6.25812e-01
1.44957e-01 -1.59810e+01 2.20693e+02 3.16642e+01 5.92916e+01 6.96408e-01 1.00000e-02 2.09585e+00 1.28118e+01 5.18253e+02 1.20645e+01 3.02518e+01 7.01730e-01
1.53026e-01 -1.60024e+01 2.62860e+02 3.17461e+01 6.93303e+01 7.11910e-01 1.00000e-02 2.03532e+00 1.28498e+01 5.25180e+02 1.17101e+01 2.23198e+01 6.02079e-01
1.61118e-01 -1.59890e+01 2.31867e+02 3.27517e+01 6.15566e+01 6.62200e-01 1.00000e-02 2.10666e+00 1.25697e+01 4.76719e+02 1.19850e+01 3.01449e+01 7.63195e-01
1.66400e-01 -1.59868e+01 2.55656e+02 2.80624e+01 6.39064e+01 6.65391e-01 1.00000e-02 2.09196e+00 1.26192e+01 4.96915e+02 1.19517e+01 2.92240e+01 7.33701e-01
1.49801e-01 -1.59943e+01 2.70092e+02 2.97984e+01 6.45368e+01 6.80111e-01 1.00000e-02 2.13690e+00 1.31549e+01 6.36514e+02 1.25377e+01 4.19052e+01 5.19231e-01
1.48207e-01 -1.60181e+01 2.70578e+02 2.95628e+01 4.58212e+01 7.21243e-01 1.00000e-02 2.05117e+00 1.26635e+01 5.17622e+02 1.18144e+01 2.59486e+01 6.74660e-01
1.56829e-01 -1.60220e+01 2.00262e+02 3.24960e+01 5.86053e+01 5.94720e-01 1.00000e-02 2.27525e+00 1.30574e+01 6.46726e+02 1.29555e+01 6.04735e+01 5.03723e-01
1.42840e-01 -1.59724e+01 2.21278e+02 2.87560e+01 4.07545e+01 6.12990e-01 1.00000e-02 2.31827e+00 1.32207e+01 7.69570e+02 1.32540e+01 7.62222e+01 3.31472e-01
1.41891e-01 -1.59520e+01 2.41469e+02 3.29962e+01 4.99293e+01 7.33404e-01 1.00000e-02 2.02440e+00 1.26311e+01 4.81083e+02 1.15147e+01 1.97858e+01 5.96182e-01
1.68938e-01 -1.59911e+01 2.47114e+02 2.97098e+01 4.66961e+01 6.37031e-01 1.00000e-02 2.14250e+00 1.23736e+01 4.85977e+02 1.20735e+01 3.54540e+01 7.49780e-01
1.52595e-01 -1.60401e+01 2.66244e+02 2.86044e+01 6.83058e+01 6.40598e-01 1.00000e-02 2.21542e+00 1.33588e+01 7.14716e+02 1.29733e+01 5.66201e+01 4.04507e-01
1.55809e-01 -1.60175e+01 2.83028e+02 3.30570e+01 5.20510e+01 6.50112e-01 1.00000e-02 2.17384e+00 1.28700e+01 5.94277e+02 1.25432e+01 4.58087e+01 5.84336e-01
1.65581e-01 -1.60142e+01 2.55120e+02 3.05646e+01 6.71170e+01 5.85357e-01 1.00000e-02 2.26399e+00 1.31138e+01 6.64037e+02 1.29686e+01 6.03634e+01 4.77737e-01
1.63794e-01 -1.60239e+01 2.81000e+02 2.81976e+01 5.09621e+01 6.80653e-01 1.00000e-02 2.07877e+00 1.25029e+01 4.91181e+02 1.18674e+01 2.83569e+01 7.42159e-01
1.47550e-01 -1.59699e+01 2.52073e+02 3.23067e+01 4.15638e+01 6.27099e-01 1.00000e-02 2.26053e+00 1.30430e+01 6.86026e+02 1.29671e+01 6.29149e+01 4.45386e-01
1.67799e-01 -1.60482e+01 2.39642e+02 3.34923e+01 5.77573e+01 5.85912e-01 1.00000e-02 2.24513e+00 1.28045e+01 5.91898e+02 1.27118e+01 5.36546e+01 5.88032e-01
1.59941e-01 -1.59704e+01 2.46193e+02 2.89444e+01 5.70429e+01 6.82403e-01 1.00000e-02 2.07602e+00 1.25514e+01 4.78987e+02 1.18278e+01 2.66603e+01 7.59926e-01
1.66891e-01 -1.60280e+01 2.03979e+02 3.37421e+01 5.13661e+01 5.97179e-01 1.00000e-02 2.22232e+00 1.25816e+01 5.34493e+02 1.24810e+01 4.71307e+01 6.76974e-01
1.63755e-01 -1.59712e+01 2.45843e+02 3.20072e+01 5.97622e+01 6.93948e-01 1.00000e-02 2.02209e+00 1.23064e+01 4.11644e+02 1.12680e+01 1.69992e+01 6.53793e-01
1.65409e-01 -1.60235e+01 2.87159e+02 2.94184e+01 5.01801e+01 6.30743e-01 1.00000e-02 2.18066e+00 1.26914e+01 5.70652e+02 1.24538e+01 4.51771e+01 6.21065e-01
1.51842e-01 -1.59946e+01 2.98303e+02 2.86742e+01 4.78719e+01 7.06884e-01 1.00000e-02 2.08378e+00 1.27894e+01 5.63243e+02 1.21224e+01 3.29873e+01 6.32575e-01
1.49568e-01 -1.60009e+01 2.29596e+02 2.82577e+01 4.46351e+01 6.90457e-01 1.00000e-02 2.10290e+00 1.25983e+01 5.05770e+02 1.20173e+01 3.13254e+01 7.20522e-01
1.61384e-01 -1.60193e+01 2.30038e+02 2.97869e+01 6.89128e+01 6.82433e-01 1.00000e-02 2.05936e+00 1.25941e+01 4.65696e+02 1.16972e+01 2.32444e+01 7.68851e-01
1.66014e-01 -1.59558e+01 2.81004e+02 3.00197e+01 6.21396e+01 6.37767e-01 1.00000e-02 2.15869e+00 1.28067e+01 5.64764e+02 1.24109e+01 4.14491e+01 6.30214e-01
1.49236e-01 -1.59521e+01 2.43806e+02 3.39688e+01 5.34573e+01 6.66691e-01 1.00000e-02 2.15473e+00 1.28630e+01 5.66843e+02 1.24257e+01 4.10577e+01 6.26985e-01
1.69436e-01 -1.60378e+01 2.04006e+02 2.95604e+01 4.13576e+01 6.89034e-01 1.00000e-02 2.00117e+00 1.17077e+01 3.19376e+02 1.06012e+01 1.04043e+01 5.49459e-01
1.40316e-01 -1.59901e+01 2.77107e+02 2.81091e+01 4.27099e+01 7.10221e-01 1.00000e-02 2.12710e+00 1.30526e+01 6.42857e+02 1.25150e+01 4.29507e+01 5.09585e-01
1.56002e-01 -1.59646e+01 2.77543e+02 3.04475e+01 6.28121e+01 6.52175e-01 1.00000e-02 2.17171e+00 1.30621e+01 6.27161e+02 1.26316e+01 4.64436e+01 5.33531e-01
1.63847e-01 -1.59803e+01 2.12945e+02 3.20575e+01 6.58245e+01 5.99504e-01 1.00000e-02 2.23456e+00 1.29470e+01 5.96881e+02 1.27381e+01 5.18065e+01 5.80294e-01
1.44744e-01 -1.59623e+01 2.80850e+02 3.16056e+01 4.42006e+01 7.04074e-01 1.00000e-02 2.11091e+00 1.28712e+01 5.87675e+02 1.23121e+01 3.78783e+01 5.94596e-01
1.51254e-01 -1.59720e+01 2.59136e+02 2.92518e+01 6.16842e+01 6.57615e-01 1.00000e-02 2.18014e+00 1.31482e+01 6.47291e+02 1.27084e+01 4.82742e+01 5.02869e-01
1.62021e-01 -1.60052e+01 2.93359e+02 3.06693e+01 5.55025e+01 6.10194e-01 1.00000e-02 2.23618e+00 1.29899e+01 6.50187e+02 1.28404e+01 5.70683e+01 4.98496e-01
1.49878e-01 -1.60413e+01 2.93335e+02 2.82668e+01 4.83614e+01 6.70956e-01 1.00000e-02 2.17232e+00 1.30477e+01 6.53360e+02 1.26828e+01 4.94127e+01 4.93717e-01
1.40923e-01 -1.60030e+01 2.57650e+02 2.84510e+01 5.49323e+01 7.49371e-01 1.00000e-02 2.01093e+00 1.28862e+01 5.43010e+02 1.15067e+01 1.86919e+01 4.44785e-01
1.46443e-01 -1.59982e+01 2.11872e+02 2.84855e+01 4.59932e+01 6.55100e-01 1.00000e-02 2.20140e+00 1.29042e+01 5.99524e+02 1.26192e+01 4.81467e+01 5.76191e-01
1.54780e-01 -1.59815e+01 2.78069e+02 2.94293e+01 5.67795e+01 6.68913e-01 1.00000e-02 2.14313e+00 1.29377e+01 5.95903e+02 1.24483e+01 4.13950e+01 5.81812e-01
1.59529e-01 -1.60140e+01 2.77835e+02 3.13023e+01 4.11418e+01 6.87855e-01 1.00000e-02 2.07522e+00 1.23880e+01 4.75827e+02 1.18002e+01 2.77044e+01 7.64477e-01
1.61043e-01 -1.60057e+01 2.28468e+02 3.37198e+01 4.63442e+01 6.56957e-01 1.00000e-02 2.11901e+00 1.23625e+01 4.58857e+02 1.19467e+01 3.12900e+01 7.88503e-01
1.42797e-01 -1.60462e+01 2.84002e+02 3.12322e+01 6.16052e+01 6.49818e-01 1.00000e-02 2.24276e+00 1.35501e+01 7.90885e+02 1.32385e+01 6.66636e+01 3.05158e-01
1.53206e-01 -1.59777e+01 2.57795e+02 3.11896e+01 4.26136e+01 6.47653e-01 1.00000e-02 2.19107e+00 1.27851e+01 5.92515e+02 1.25539e+01 4.78017e+01 5.87073e-01
1.54580e-01 -1.59954e+01 2.78270e+02 3.06098e+01 5.55452e+01 5.86131e-01 1.00000e-02 2.31698e+00 1.33263e+01 7.72457e+02 1.33171e+01 7.65157e+01 3.27836e-01
1.51458e-01 -1.60211e+01 2.96503e+02 2.83479e+01 4.26865e+01 6.35958e-01 1.00000e-02 2.24135e+00 1.30324e+01 7.03132e+02 1.29334e+01 6.22231e+01 4.20815e-01
1.57123e-01 -1.59601e+01 2.02827e+02 2.96852e+01 4.51021e+01 6.89664e-01 1.00000e-02 2.05441e+00 1.21381e+01 3.91952e+02 1.14191e+01 2.04456e+01 8.50467e-01
1.62145e-01 -1.60402e+01 2.31224e+02 2.96368e+01 6.26037e+01 6.79420e-01 1.00000e-02 2.06494e+00 1.24874e+01 4.51181e+02 1.16892e+01 2.37637e+01 7.96773e-01
1.66644e-01 -1.60153e+01 2.40771e+02 3.29923e+01 6.07055e+01 5.75831e-01 1.00000e-02 2.27118e+00 1.29543e+01 6.33729e+02 1.28923e+01 5.96478e+01 5.23481e-01
1.52098e-01 -1.59886e+01 2.05642e+02 3.01664e+01 6.45170e+01 6.65284e-01 1.00000e-02 2.13959e+00 1.28300e+01 5.28973e+02 1.22667e+01 3.56666e+01 6.85422e-01
1.56526e-01 -1.60239e+01 2.01714e+02 2.86570e+01 6.49308e+01 7.02776e-01 1.00000e-02 2.01709e+00 1.23372e+01 3.95408e+02 1.11476e+01 1.48807e+01 6.31262e-01
1.46730e-01 -1.59751e+01 2.32314e+02 2.86780e+01 4.84381e+01 6.60797e-01 1.00000e-02 2.19073e+00 1.29804e+01 6.17532e+02 1.26442e+01 4.81687e+01 5.48336e-01
1.64299e-01 -1.60323e+01 2.61107e+02 3.39464e+01 4.38628e+01 6.42573e-01 1.00000e-02 2.14471e+00 1.24293e+01 4.96562e+02 1.21343e+01 3.67334e+01 7.34223e-01
1.67595e-01 -1.59800e+01 2.29535e+02 3.37054e+01 6.71908e+01 6.61768e-01 1.00000e-02 2.07510e+00 1.24100e+01 4.31169e+02 1.17033e+01 2.43617e+01 8.25969e-01
1.49630e-01 -1.60387e+01 2.32058e+02 2.84205e+01 5.05477e+01 6.69593e-01 1.00000e-02 2.15476e+00 1.28473e+01 5.69657e+02 1.24051e+01 4.07312e+01 6.22613e-01
1.58418e-01 -1.60220e+01 2.06087e+02 2.87599e+01 4.05536e+01 6.82128e-01 1.00000e-02 2.07261e+00 1.21412e+01 4.08080e+02 1.15501e+01 2.32935e+01 8.55267e-01
1.48333e-01 -1.59836e+01 2.78360e+02 3.00848e+01 5.66997e+01 6.96839e-01 1.00000e-02 2.10897e+00 1.30042e+01 6.00641e+02 1.23433e+01 3.72266e+01 5.74459e-01
1.55979e-01 -1.59559e+01 2.71123e+02 3.23288e+01 6.85233e+01 7.14518e-01 1.00000e-02 2.01816e+00 1.27338e+01 4.98065e+02 1.14791e+01 1.87195e+01 5.37703e-01
1.40327e-01 -1.59519e+01 2.15872e+02 2.94481e+01 6.46441e+01 7.32038e-01 1.00000e-02 2.01948e+00 1.28413e+01 4.99640e+02 1.14652e+01 1.78666e+01 5.44363e-01
1.50259e-01 -1.60020e+01 2.75535e+02 2.86177e+01 6.45560e+01 6.53718e-01 1.00000e-02 2.20013e+00 1.33360e+01 7.10367e+02 1.29206e+01 5.47561e+01 4.10597e-01
1.62848e-01 -1.60319e+01 2.28940e+02 3.02851e+01 6.42039e+01 6.09340e-01 1.00000e-02 2.22428e+00 1.29659e+01 6.05961e+02 1.27240e+01 5.11587e+01 5.66215e-01
1.48169e-01 -1.59657e+01 2.05924e+02 2.80851e+01 5.03362e+01 6.12752e-01 1.00000e-02 2.29014e+00 1.32082e+01 7.11330e+02 1.31194e+01 6.69465e+01 4.09244e-01
1.58144e-01 -1.60481e+01 2.00077e+02 2.84918e+01 6.70643e+01 6.35016e-01 1.00000e-02 2.18751e+00 1.29309e+01 5.69389e+02 1.25298e+01 4.34975e+01 6.23029e-01
1.68244e-01 -1.60153e+01 2.62716e+02 2.95316e+01 4.38052e+01 6.36669e-01 1.00000e-02 2.15048e+00 1.23754e+01 5.04232e+02 1.21292e+01 3.76679e+01 7.22820e-01
1.66500e-01 -1.60131e+01 2.34826e+02 3.22002e+01 5.66598e+01 6.65145e-01 1.00000e-02 2.07764e+00 1.23250e+01 4.29548e+02 1.16918e+01 2.49216e+01 8.28087e-01
1.41591e-01 -1.59583e+01 2.33523e+02 3.01633e+01 4.67790e+01 6.35708e-01 1.00000e-02 2.27260e+00 1.32890e+01 7.35022e+02 1.31471e+01 6.70456e+01 3.76630e-01
1.54575e-01 -1.59775e+01 2.31029e+02 2.84653e+01 6.31965e+01 6.90097e-01 1.00000e-02 2.07562e+00 1.27202e+01 5.01942e+02 1.18912e+01 2.68306e+01 7.26235e-01
1.66659e-01 -1.59846e+01 2.23891e+02 2.98459e+01 6.23472e+01 6.93699e-01 1.00000e-02 2.00399e+00 1.21685e+01 3.75747e+02 1.08943e+01 1.22766e+01 5.41414e-01
1.48361e-01 -1.60436e+01 2.21592e+02 3.02793e+01 5.77169e+01 6.35153e-01 1.00000e-02 2.23535e+00 1.31676e+01 6.61768e+02 1.29029e+01 5.60759e+01 4.81119e-01
1.51630e-01 -1.60016e+01 2.44015e+02 3.09551e+01 6.52797e+01 6.38040e-01 1.00000e-02 2.21504e+00 1.32191e+01 6.65440e+02 1.28668e+01 5.35833e+01 4.75650e-01
1.51081e-01 -1.59669e+01 2.89891e+02 3.02098e+01 6.51937e+01 6.49855e-01 1.00000e-02 2.20468e+00 1.33414e+01 7.15576e+02 1.29535e+01 5.61645e+01 4.03308e-01
1.59969e-01 -1.60353e+01 2.02884e+02 3.25581e+01 6.49791e+01 6.21401e-01 1.00000e-02 2.20225e+00 1.28636e+01 5.59105e+02 1.25583e+01 4.53361e+01 6.38996e-01
1.68872e-01 -1.60339e+01 2.80916e+02 2.99654e+01 4.69075e+01 6.70631e-01 1.00000e-02 2.07518e+00 1.22988e+01 4.54356e+02 1.17258e+01 2.64831e+01 7.94747e-01
1.68149e-01 -1.59802e+01 2.71862e+02 3.18881e+01 5.79555e+01 5.69499e-01 1.00000e-02 2.28234e+00 1.29442e+01 6.56516e+02 1.29413e+01 6.31294e+01 4.88976e-01
1.69496e-01 -1.59767e+01 2.99883e+02 3.10612e+01 5.02295e+01 6.62024e-01 1.00000e-02 2.09448e+00 1.24179e+01 4.81554e+02 1.19121e+01 3.02508e+01 7.56212e-01
1.45015e-01 -1.59716e+01 2.44711e+02 2.92930e+01 4.22712e+01 7.16863e-01 1.00000e-02 2.06373e+00 1.26141e+01 5.06037e+02 1.18401e+01 2.68203e+01 7.16879e-01
1.50450e-01 -1.59693e+01 2.34461e+02 3.24403e+01 4.48274e+01 6.77593e-01 1.00000e-02 2.12377e+00 1.26003e+01 5.10672e+02 1.21289e+01 3.44456e+01 7.13170e-01
1.52555e-01 -1.59579e+01 2.76109e+02 3.21210e+01 4.11648e+01 7.20809e-01 1.00000e-02 2.02899e+00 1.24097e+01 4.65312e+02 1.14971e+01 2.09067e+01 6.42612e-01
1.64669e-01 -1.60281e+01 2.27696e+02 3.21844e+01 5.43007e+01 6.16051e-01 1.00000e-02 2.19797e+00 1.26701e+01 5.42101e+02 1.24550e+01 4.46721e+01 6.65282e-01
1.46238e-01 -1.60045e+01 2.32945e+02 3.21384e+01 5.18699e+01 6.13553e-01 1.00000e-02 2.29232e+00 1.32895e+01 7.34447e+02 1.31996e+01 6.96840e+01 3.77407e-01
1.55876e-01 -1.59727e+01 2.71385e+02 2.96914e+01 6.95999e+01 6.97834e-01 1.00000e-02 2.06581e+00 1.29474e+01 5.63406e+02 1.20084e+01 2.83384e+01 6.31050e-01
1.48020e-01 -1.60117e+01 2.30173e+02 3.07434e+01 6.38867e+01 7.22265e-01 1.00000e-02 2.01539e+00 1.26669e+01 4.69521e+02 1.13538e+01 1.68463e+01 5.49273e-01
1.49847e-01 -1.60290e+01 2.15537e+02 3.05459e+01 5.78922e+01 6.99074e-01 1.00000e-02 2.06407e+00 1.25625e+01 4.59490e+02 1.17177e+01 2.38198e+01 7.84446e-01
1.55237e-01 -1.60054e+01 2.67194e+02 3.15465e+01 6.04696e+01 6.21203e-01 1.00000e-02 2.23808e+00 1.31644e+01 6.76721e+02 1.29405e+01 5.82912e+01 4.58977e-01
1.62285e-01 -1.60216e+01 2.18774e+02 2.91219e+01 5.77101e+01 6.01566e-01 1.00000e-02 2.24522e+00 1.29275e+01 6.15131e+02 1.27788e+01 5.45895e+01 5.52039e-01
1.45354e-01 -1.60015e+01 2.91241e+02 3.27869e+01 6.28282e+01 7.02300e-01 1.00000e-02 2.11064e+00 1.31917e+01 6.43606e+02 1.24775e+01 3.95765e+01 5.08449e-01
1.55118e-01 -1.59682e+01 2.63017e+02 3.00317e+01 5.18483e+01 5.89573e-01 1.00000e-02 2.30735e+00 1.32006e+01 7.41115e+02 1.32030e+01 7.27680e+01 3.68451e-01
1.67025e-01 -1.59922e+01 2.81878e+02 3.16327e+01 6.15485e+01 6.67569e-01 1.00000e-02 2.08447e+00 1.25655e+01 4.88634e+02 1.19106e+01 2.86311e+01 7.45896e-01
1.58823e-01 -1.60333e+01 2.71802e+02 2.98363e+01 5.15418e+01 6.91971e-01 1.00000e-02 2.06763e+00 1.25443e+01 4.89256e+02 1.18190e+01 2.67337e+01 7.44503e-01
1.44188e-01 -1.59815e+01 2.12669e+02 2.86429e+01 5.02973e+01 7.29454e-01 1.00000e-02 2.01011e+00 1.24165e+01 4.26349e+02 1.11462e+01 1.47971e+01 5.51374e-01
1.61827e-01 -1.59671e+01 2.37801e+02 2.97766e+01 4.77705e+01 6.35166e-01 1.00000e-02 2.17661e+00 1.26119e+01 5.37689e+02 1.23550e+01 4.21035e+01 6.72068e-01
1.54147e-01 -1.60365e+01 2.33474e+02 3.18523e+01 6.46400e+01 5.91841e-01 1.00000e-02 2.29879e+00 1.33560e+01 7.36035e+02 1.32382e+01 6.98132e+01 3.75264e-01
1.45980e-01 -1.60414e+01 2.61826e+02 2.99095e+01 6.92740e+01 6.98613e-01 1.00000e-02 2.10772e+00 1.32631e+01 6.50348e+02 1.24451e+01 3.77787e+01 4.98253e-01
1.62674e-01 -1.60000e+01 2.48702e+02 2.81563e+01 6.76421e+01 6.78478e-01 1.00000e-02 2.07454e+00 1.27040e+01 5.05100e+02 1.18859e+01 2.69372e+01 7.21523e-01
1.42382e-01 -1.60358e+01 2.38814e+02 3.20367e+01 4.04850e+01 7.19347e-01 1.00000e-02 2.06102e+00 1.25667e+01 4.92347e+02 1.17913e+01 2.59460e+01 7.33621e-01
1.49879e-01 -1.60370e+01 2.41795e+02 2.84120e+01 5.81099e+01 7.13201e-01 1.00000e-02 2.04428e+00 1.27080e+01 5.00210e+02 1.16995e+01 2.28951e+01 6.75521e-01
1.52408e-01 -1.59789e+01 2.81127e+02 3.36613e+01 5.91580e+01 7.09224e-01 1.00000e-02 2.05227e+00 1.27476e+01 5.18589e+02 1.18428e+01 2.57675e+01 6.76370e-01
1.61620e-01 -1.60297e+01 2.45558e+02 3.08150e+01 6.82798e+01 5.90742e-01 1.00000e-02 2.26954e+00 1.32112e+01 6.85240e+02 1.30451e+01 6.22683e+01 4.46527e-01
1.42178e-01 -1.60401e+01 2.47886e+02 3.13926e+01 5.20097e+01 7.11698e-01 1.00000e-02 2.08604e+00 1.28771e+01 5.53949e+02 1.21170e+01 3.15729e+01 6.46984e-01
1.42583e-01 -1.60028e+01 2.47782e+02 3.37272e+01 5.85204e+01 7.04742e-01 1.00000e-02 2.09526e+00 1.29639e+01 5.64181e+02 1.22032e+01 3.29921e+01 6.31120e-01
1.49914e-01 -1.59785e+01 2.04196e+02 3.15004e+01 4.92700e+01 6.67334e-01 1.00000e-02 2.14431e+00 1.26193e+01 5.02736e+02 1.21900e+01 3.57216e+01 7.25052e-01
1.49179e-01 -1.60203e+01 2.35666e+02 3.35889e+01 6.17455e+01 7.05629e-01 1.00000e-02 2.05257e+00 1.26752e+01 4.80170e+02 1.17289e+01 2.34098e+01 7.32232e-01
1.47787e-01 -1.59913e+01 2.52262e+02 3.12536e+01 6.98595e+01 6.57986e-01 1.00000e-02 2.18950e+00 1.33478e+01 6.88881e+02 1.28528e+01 5.11477e+01 4.41246e-01
1.60416e-01 -1.59677e+01 2.09168e+02 2.92104e+01 6.14126e+01 5.78016e-01 1.00000e-02 2.30091e+00 1.31716e+01 6.93903e+02 1.31131e+01 6.69438e+01 4.34001e-01
1.58259e-01 -1.60429e+01 2.80247e+02 3.29515e+01 4.39562e+01 7.04215e-01 1.00000e-02 2.03975e+00 1.23523e+01 4.52919e+02 1.15413e+01 2.20234e+01 7.17291e-01
1.47083e-01 -1.60322e+01 2.84810e+02 2.98929e+01 4.12360e+01 6.19836e-01 1.00000e-02 2.29030e+00 1.31756e+01 7.64230e+02 1.31809e+01 7.32851e+01 3.38254e-01
1.48554e-01 -1.60218e+01 2.47977e+02 3.07689e+01 4.45612e+01 6.44728e-01 1.00000e-02 2.21881e+00 1.29751e+01 6.40596e+02 1.27688e+01 5.39780e+01 5.13017e-01
1.62360e-01 -1.59697e+01 2.31165e+02 2.94480e+01 6.47624e+01 5.96629e-01 1.00000e-02 2.25557e+00 1.30936e+01 6.51520e+02 1.29178e+01 5.80854e+01 4.96486e-01
1.64901e-01 -1.60248e+01 2.63813e+02 3.38551e+01 6.49376e+01 5.70976e-01 1.00000e-02 2.28859e+00 1.31244e+01 6.80626e+02 1.30649e+01 6.52996e+01 4.53255e-01
1.49701e-01 -1.59977e+01 2.83497e+02 3.39987e+01 4.91091e+01 5.89344e-01 1.00000e-02 2.32745e+00 1.33216e+01 7.87974e+02 1.33634e+01 8.00375e+01 3.08679e-01
1.66771e-01 -1.60420e+01 2.64201e+02 3.12838e+01 4.37724e+01 6.21826e-01 1.00000e-02 2.18520e+00 1.24735e+01 5.35923e+02 1.23289e+01 4.36883e+01 6.74780e-01
1.68423e-01 -1.59649e+01 2.77368e+02 3.32455e+01 6.57615e+01 6.21775e-01 1.00000e-02 2.17374e+00 1.27955e+01 5.58020e+02 1.24538e+01 4.28765e+01 6.40678e-01
1.47915e-01 -1.60074e+01 2.95440e+02 3.26569e+01 4.53149e+01 5.99529e-01 1.00000e-02 2.32141e+00 1.33094e+01 7.99967e+02 1.33559e+01 8.05041e+01 2.94324e-01
1.49910e-01 -1.59769e+01 2.86275e+02 3.38544e+01 5.23052e+01 6.60228e-01 1.00000e-02 2.17944e+00 1.30267e+01 6.33329e+02 1.26766e+01 4.89659e+01 5.24091e-01
1.50887e-01 -1.60256e+01 2.47985e+02 3.26347e+01 4.05163e+01 7.03466e-01 1.00000e-02 2.06256e+00 1.24106e+01 4.64868e+02 1.17108e+01 2.52039e+01 7.75135e-01
1.46165e-01 -1.59988e+01 2.87981e+02 3.35781e+01 4.24742e+01 6.95700e-01 1.00000e-02 2.12176e+00 1.28329e+01 5.83982e+02 1.23456e+01 3.94195e+01 6.00338e-01
1.53855e-01 -1.59724e+01 2.13345e+02 3.09289e+01 6.16330e+01 5.67674e-01 1.00000e-02 2.34854e+00 1.34325e+01 7.86186e+02 1.34384e+01 8.06645e+01 3.10853e-01
1.66206e-01 -1.60284e+01 2.76314e+02 3.14961e+01 6.12492e+01 6.77265e-01 1.00000e-02 2.06431e+00 1.25119e+01 4.71052e+02 1.17535e+01 2.52477e+01 7.68448e-01
1.61957e-01 -1.60345e+01 2.68162e+02 3.16490e+01 5.78285e+01 5.53112e-01 1.00000e-02 2.34123e+00 1.31955e+01 7.53636e+02 1.32891e+01 7.83512e+01 3.51927e-01
1.47581e-01 -1.60133e+01 2.02664e+02 3.08144e+01 6.76482e+01 6.70915e-01 1.00000e-02 2.14478e+00 1.29698e+01 5.54346e+02 1.23648e+01 3.72075e+01 6.46369e-01
1.59049e-01 -1.60463e+01 2.42743e+02 3.02173e+01 6.78612e+01 6.76930e-01 1.00000e-02 2.08795e+00 1.27529e+01 5.11694e+02 1.19895e+01 2.89505e+01 7.11632e-01
1.67553e-01 -1.59955e+01 2.63042e+02 3.05866e+01 5.05686e+01 5.87832e-01 1.00000e-02 2.25207e+00 1.27205e+01 6.13154e+02 1.27109e+01 5.64483e+01 5.55091e-01
1.44233e-01 -1.60075e+01 2.60617e+02 3.32101e+01 5.92001e+01 7.40700e-01 1.00000e-02 2.00526e+00 1.27736e+01 5.03777e+02 1.13235e+01 1.61345e+01 4.47201e-01
1.64903e-01 -1.60336e+01 2.91859e+02 3.24456e+01 6.29693e+01 7.03284e-01 1.00000e-02 2.01395e+00 1.24744e+01 4.53504e+02 1.13111e+01 1.71409e+01 5.54960e-01
1.41064e-01 -1.60277e+01 2.54362e+02 2.88293e+01 5.16735e+01 6.80078e-01 1.00000e-02 2.17972e+00 1.32182e+01 6.77092e+02 1.27803e+01 5.05290e+01 4.58432e-01
1.65566e-01 -1.60239e+01 2.00980e+02 3.17746e+01 4.88152e+01 6.73493e-01 1.00000e-02 2.05333e+00 1.20065e+01 3.65951e+02 1.13345e+01 1.94844e+01 8.74880e-01
1.43707e-01 -1.60486e+01 2.67075e+02 3.33816e+01 6.20129e+01 6.64374e-01 1.00000e-02 2.19533e+00 1.33381e+01 6.97491e+02 1.29062e+01 5.36972e+01 4.28855e-01
1.49161e-01 -1.60105e+01 2.34596e+02 3.14453e+01 6.40951e+01 6.79996e-01 1.00000e-02 2.12284e+00 1.29506e+01 5.61754e+02 1.22975e+01 3.57150e+01 6.34886e-01
1.69486e-01 -1.60236e+01 2.88727e+02 2.99866e+01 6.38933e+01 6.86769e-01 1.00000e-02 2.03546e+00 1.24735e+01 4.60576e+02 1.15248e+01 2.08559e+01 6.85500e-01
1.48807e-01 -1.59682e+01 2.76784e+02 3.26076e+01 4.57269e+01 6.49382e-01 1.00000e-02 2.20995e+00 1.30097e+01 6.52672e+02 1.27849e+01 5.43002e+01 4.94752e-01
1.53511e-01 -1.60245e+01 2.11866e+02 3.06992e+01 4.16021e+01 7.09972e-01 1.00000e-02 2.01733e+00 1.20715e+01 3.77374e+02 1.10798e+01 1.51886e+01 6.48015e-01
1.55114e-01 -1.59669e+01 2.50496e+02 3.09568e+01 4.92005e+01 6.86124e-01 1.00000e-02 2.08842e+00 1.25531e+01 4.91007e+02 1.19279e+01 2.92528e+01 7.42414e-01
1.42366e-01 -1.60160e+01 2.67317e+02 3.34989e+01 4.05808e+01 6.88841e-01 1.00000e-02 2.14859e+00 1.28987e+01 6.04745e+02 1.24885e+01 4.36433e+01 5.68099e-01
1.56004e-01 -1.60144e+01 2.22453e+02 2.81114e+01 4.50083e+01 7.06618e-01 1.00000e-02 2.02514e+00 1.22049e+01 4.04934e+02 1.12429e+01 1.71820e+01 6.81911e-01
1.55601e-01 -1.60113e+01 2.77257e+02 2.99436e+01 6.10941e+01 6.38919e-01 1.00000e-02 2.20408e+00 1.31305e+01 6.58706e+02 1.28033e+01 5.26369e+01 4.85695e-01
1.42159e-01 -1.59986e+01 2.30775e+02 2.90588e+01 5.09055e+01 6.75927e-01 1.00000e-02 2.17499e+00 1.30622e+01 6.25451e+02 1.26297e+01 4.63305e+01 5.36154e-01
1.64075e-01 -1.60290e+01 2.86816e+02 3.22581e+01 4.69410e+01 6.80015e-01 1.00000e-02 2.07227e+00 1.23836e+01 4.66613e+02 1.17699e+01 2.68413e+01 7.77612e-01
1.53773e-01 -1.59926e+01 2.18591e+02 2.92308e+01 4.15773e+01 6.20866e-01 1.00000e-02 2.24504e+00 1.27735e+01 6.19053e+02 1.27141e+01 5.55611e+01 5.45992e-01
1.59976e-01 -1.60140e+01 2.74593e+02 3.34273e+01 4.31720e+01 6.22540e-01 1.00000e-02 2.21171e+00 1.26975e+01 5.89027e+02 1.25787e+01 5.04533e+01 5.92494e-01
1.50206e-01 -1.59841e+01 2.72520e+02 3.03427e+01 6.23161e+01 6.15442e-01 1.00000e-02 2.27840e+00 1.34502e+01 7.72135e+02 1.32684e+01 7.01549e+01 3.28241e-01
1.49256e-01 -1.60200e+01 2.33585e+02 3.05292e+01 4.78436e+01 7.25098e-01 1.00000e-02 2.00851e+00 1.23657e+01 4.28054e+02 1.11404e+01 1.49922e+01 5.37787e-01
1.62964e-01 -1.60359e+01 2.96729e+02 3.14766e+01 4.98953e+01 6.22831e-01 1.00000e-02 2.20526e+00 1.27959e+01 6.02782e+02 1.26194e+01 5.04534e+01 5.71140e-01
1.52064e-01 -1.60227e+01 2.99505e+02 2.89401e+01 4.01591e+01 6.58385e-01 1.00000e-02 2.19058e+00 1.28736e+01 6.42632e+02 1.26611e+01 5.18139e+01 5.09926e-01
1.55325e-01 -1.59755e+01 2.31709e+02 3.22740e+01 6.17798e+01 7.04029e-01 1.00000e-02 2.02758e+00 1.24627e+01 4.33065e+02 1.13894e+01 1.81986e+01 6.69807e-01
1.54585e-01 -1.59636e+01 2.21678e+02 3.21951e+01 5.17459e+01 6.53586e-01 1.00000e-02 2.15830e+00 1.26812e+01 5.25580e+02 1.23037e+01 3.88808e+01 6.90599e-01
1.57150e-01 -1.60477e+01 2.59507e+02 2.91272e+01 6.95255e+01 7.02169e-01 1.00000e-02 2.04427e+00 1.28324e+01 5.27806e+02 1.17629e+01 2.35390e+01 6.36917e-01
1.47783e-01 -1.59881e+01 2.43890e+02 3.25002e+01 5.80459e+01 6.26644e-01 1.00000e-02 2.25654e+00 1.32820e+01 7.06407e+02 1.30721e+01 6.25039e+01 4.16176e-01
1.47476e-01 -1.60347e+01 2.88364e+02 3.25775e+01 6.44295e+01 7.05264e-01 1.00000e-02 2.09160e+00 1.31119e+01 6.15309e+02 1.23154e+01 3.52794e+01 5.51765e-01
1.60045e-01 -1.59759e+01 2.11844e+02 3.24076e+01 4.46839e+01 6.58431e-01 1.00000e-02 2.11903e+00 1.23060e+01 4.46829e+02 1.18997e+01 3.04746e+01 8.05063e-01
1.53949e-01 -1.60185e+01 2.07887e+02 3.08037e+01 6.19233e+01 6.19196e-01 1.00000e-02 2.24034e+00 1.30931e+01 6.35324e+02 1.28542e+01 5.47416e+01 5.21045e-01
1.43636e-01 -1.59769e+01 2.06251e+02 3.06433e+01 6.77260e+01 6.84600e-01 1.00000e-02 2.12973e+00 1.30390e+01 5.64823e+02 1.23354e+01 3.56841e+01 6.30123e-01
1.62641e-01 -1.59597e+01 2.14609e+02 3.01989e+01 6.89310e+01 5.61045e-01 1.00000e-02 2.32191e+00 1.33109e+01 7.29899e+02 1.32619e+01 7.21499e+01 3.83575e-01
1.62675e-01 -1.60401e+01 2.69809e+02 3.05052e+01 6.24443e+01 6.00897e-01 1.00000e-02 2.24819e+00 1.30819e+01 6.60314e+02 1.29129e+01 5.84425e+01 4.83291e-01
1.56297e-01 -1.60427e+01 2.93136e+02 3.17581e+01 4.66483e+01 6.64196e-01 1.00000e-02 2.14735e+00 1.27563e+01 5.72206e+02 1.23845e+01 4.16168e+01 6.18650e-01
1.58164e-01 -1.59712e+01 2.53608e+02 3.24078e+01 6.71498e+01 5.58224e-01 1.00000e-02 2.34612e+00 1.34578e+01 7.93330e+02 1.34572e+01 8.12603e+01 3.02219e-01
1.49230e-01 -1.59516e+01 2.98791e+02 2.95187e+01 6.44662e+01 7.21063e-01 1.00000e-02 2.06039e+00 1.31088e+01 6.18266e+02 1.21385e+01 3.06983e+01 5.41435e-01
1.45569e-01 -1.59544e+01 2.36955e+02 3.10673e+01 4.74925e+01 6.28578e-01 1.00000e-02 2.26663e+00 1.31878e+01 7.05557e+02 1.30597e+01 6.43177e+01 4.17377e-01
1.59783e-01 -1.60088e+01 2.96439e+02 3.34586e+01 5.74510e+01 6.22848e-01 1.00000e-02 2.21451e+00 1.29902e+01 6.34574e+02 1.27664e+01 5.33150e+01 5.22189e-01
1.57682e-01 -1.60080e+01 2.65200e+02 2.96908e+01 5.32797e+01 6.58244e-01 1.00000e-02 2.14947e+00 1.27903e+01 5.63174e+02 1.23722e+01 4.04111e+01 6.32683e-01
1.53215e-01 -1.60072e+01 2.28033e+02 3.14153e+01 5.74169e+01 7.13730e-01 1.00000e-02 2.01210e+00 1.23854e+01 4.18204e+02 1.11710e+01 1.52015e+01 5.73500e-01
1.42343e-01 -1.60481e+01 2.02352e+02 2.86789e+01 6.48877e+01 6.45094e-01 1.00000e-02 2.24157e+00 1.34030e+01 7.07068e+02 1.30428e+01 5.83462e+01 4.15242e-01
1.56901e-01 -1.60457e+01 2.99850e+02 3.24697e+01 6.56354e+01 5.75632e-01 1.00000e-02 2.32380e+00 1.34625e+01 7.99038e+02 1.34204e+01 7.91797e+01 2.95421e-01
1.62328e-01 -1.59828e+01 2.99925e+02 3.18700e+01 6.67225e+01 5.85701e-01 1.00000e-02 2.28060e+00 1.32615e+01 7.22368e+02 1.31480e+01 6.73224e+01 3.93893e-01
1.53984e-01 -1.60092e+01 2.75863e+02 3.35227e+01 5.34019e+01 7.02494e-01 1.00000e-02 2.05906e+00 1.26200e+01 4.97124e+02 1.18171e+01 2.60610e+01 7.23385e-01
1.44301e-01 -1.60025e+01 2.41558e+02 3.00781e+01 5.10218e+01 6.77008e-01 1.00000e-02 2.16272e+00 1.30071e+01 6.10772e+02 1.25564e+01 4.43051e+01 5.58771e-01
1.69957e-01 -1.59662e+01 2.82539e+02 2.91500e+01 5.94658e+01 6.67063e-01 1.00000e-02 2.07892e+00 1.24943e+01 4.78800e+02 1.18386e+01 2.75079e+01 7.60196e-01
1.62372e-01 -1.59649e+01 2.35969e+02 2.92239e+01 6.60712e+01 6.11989e-01 1.00000e-02 2.22416e+00 1.30372e+01 6.24760e+02 1.27707e+01 5.21769e+01 5.37216e-01
1.61112e-01 -1.60412e+01 2.23269e+02 3.16397e+01 5.46063e+01 5.80066e-01 1.00000e-02 2.28974e+00 1.29949e+01 6.61369e+02 1.29818e+01 6.39341e+01 4.81714e-01
1.58737e-01 -1.59710e+01 2.78907e+02 3.14941e+01 5.30731e+01 6.86288e-01 1.00000e-02 2.08037e+00 1.26007e+01 5.02995e+02 1.19339e+01 2.91055e+01 7.24666e-01
1.69873e-01 -1.59651e+01 2.07830e+02 3.09155e+01 5.35801e+01 5.70681e-01 1.00000e-02 2.26904e+00 1.26726e+01 5.95024e+02 1.27043e+01 5.66335e+01 5.83177e-01
1.40157e-01 -1.60173e+01 2.95171e+02 3.05381e+01 5.13434e+01 7.10368e-01 1.00000e-02 2.12950e+00 1.32179e+01 6.78797e+02 1.26347e+01 4.51934e+01 4.55932e-01
1.41709e-01 -1.60102e+01 2.11126e+02 3.25307e+01 6.58346e+01 7.09627e-01 1.00000e-02 2.06794e+00 1.28368e+01 5.00808e+02 1.18763e+01 2.53520e+01 7.27568e-01
1.62213e-01 -1.60048e+01 2.57331e+02 3.18653e+01 6.22945e+01 6.53327e-01 1.00000e-02 2.13116e+00 1.27266e+01 5.27670e+02 1.22228e+01 3.58065e+01 6.87411e-01
1.53366e-01 -1.59792e+01 2.32637e+02 2.99474e+01 5.80396e+01 5.77574e-01 1.00000e-02 2.33584e+00 1.33881e+01 7.81098e+02 1.33861e+01 7.88382e+01 3.17088e-01
1.44546e-01 -1.60479e+01 2.03316e+02 2.99452e+01 5.65678e+01 7.12472e-01 1.00000e-02 2.04772e+00 1.25241e+01 4.41122e+02 1.15586e+01 2.07757e+01 7.67755e-01
1.62021e-01 -1.59712e+01 2.05399e+02 2.81231e+01 6.82838e+01 6.51216e-01 1.00000e-02 2.13229e+00 1.27211e+01 5.06454e+02 1.21589e+01 3.35556e+01 7.19499e-01
1.57905e-01 -1.59936e+01 2.83397e+02 3.04799e+01 4.77089e+01 6.45490e-01 1.00000e-02 2.18071e+00 1.28085e+01 5.94093e+02 1.25376e+01 4.67672e+01 5.84622e-01
1.56746e-01 -1.59737e+01 2.39897e+02 2.88673e+01 6.95303e+01 6.52588e-01 1.00000e-02 2.16060e+00 1.30569e+01 6.04179e+02 1.25288e+01 4.23516e+01 5.68975e-01
1.58431e-01 -1.59997e+01 2.73694e+02 3.37286e+01 5.66908e+01 6.02013e-01 1.00000e-02 2.25913e+00 1.30713e+01 6.68179e+02 1.29584e+01 6.10987e+01 4.71583e-01
1.57570e-01 -1.59808e+01 2.26415e+02 3.03927e+01 5.28825e+01 6.18867e-01 1.00000e-02 2.22853e+00 1.28946e+01 6.06238e+02 1.27133e+01 5.22667e+01 5.65786e-01
1.69967e-01 -1.59754e+01 2.66584e+02 3.25165e+01 5.17415e+01 5.68775e-01 1.00000e-02 2.27402e+00 1.26971e+01 6.21527e+02 1.27666e+01 6.00079e+01 5.42185e-01
1.41277e-01 -1.59864e+01 2.12242e+02 2.86992e+01 6.99755e+01 7.17683e-01 1.00000e-02 2.05581e+00 1.30525e+01 5.54303e+02 1.18908e+01 2.46744e+01 6.31667e-01
1.55132e-01 -1.60473e+01 2.42890e+02 3.25447e+01 6.88126e+01 6.68354e-01 1.00000e-02 2.12257e+00 1.29067e+01 5.50238e+02 1.22677e+01 3.51824e+01 6.52725e-01
1.65378e-01 -1.60173e+01 2.94796e+02 3.11231e+01 6.78626e+01 5.52982e-01 1.00000e-02 2.32921e+00 1.33243e+01 7.62489e+02 1.33298e+01 7.68424e+01 3.40481e-01
1.61703e-01 -1.60339e+01 2.98002e+02 3.06497e+01 5.17866e+01 6.22777e-01 1.00000e-02 2.21323e+00 1.28886e+01 6.24277e+02 1.27064e+01 5.27466e+01 5.37958e-01
1.45878e-01 -1.59887e+01 2.40634e+02 3.09447e+01 5.56729e+01 7.02487e-01 1.00000e-02 2.08693e+00 1.28202e+01 5.34210e+02 1.20604e+01 3.03923e+01 6.77407e-01
1.64848e-01 -1.60057e+01 2.92154e+02 3.27606e+01 5.98588e+01 6.25721e-01 1.00000e-02 2.18580e+00 1.28484e+01 5.85839e+02 1.25573e+01 4.64548e+01 5.97451e-01
1.46290e-01 -1.59728e+01 2.76017e+02 3.00438e+01 5.99744e+01 6.98100e-01 1.00000e-02 2.11489e+00 1.31252e+01 6.28775e+02 1.24407e+01 3.90898e+01 5.31057e-01
1.48349e-01 -1.59956e+01 2.58953e+02 2.97646e+01 5.75669e+01 7.17493e-01 1.00000e-02 2.04883e+00 1.27991e+01 5.28317e+02 1.18245e+01 2.50773e+01 6.52004e-01
1.62716e-01 -1.60215e+01 2.34008e+02 2.81982e+01 5.17276e+01 6.81497e-01 1.00000e-02 2.06343e+00 1.23376e+01 4.36830e+02 1.16181e+01 2.34118e+01 8.14456e-01
1.55511e-01 -1.59782e+01 2.80378e+02 2.98308e+01 5.95605e+01 5.94512e-01 1.00000e-02 2.29792e+00 1.33458e+01 7.61309e+02 1.32653e+01 7.25782e+01 3.41995e-01
1.42934e-01 -1.59641e+01 2.07722e+02 2.92515e+01 6.40444e+01 6.31812e-01 1.00000e-02 2.26979e+00 1.34795e+01 7.44769e+02 1.32039e+01 6.51600e+01 3.63588e-01
1.59352e-01 -1.59687e+01 2.75620e+02 3.27178e+01 5.37261e+01 7.07635e-01 1.00000e-02 2.02280e+00 1.24181e+01 4.47689e+02 1.13957e+01 1.88004e+01 6.22501e-01
1.62493e-01 -1.60485e+01 2.44484e+02 3.35027e+01 5.53686e+01 5.87030e-01 1.00000e-02 2.26740e+00 1.29379e+01 6.36728e+02 1.28814e+01 5.96756e+01 5.18905e-01
1.63191e-01 -1.60422e+01 2.97082e+02 3.30023e+01 6.06246e+01 6.23814e-01 1.00000e-02 2.19764e+00 1.29303e+01 6.09557e+02 1.26578e+01 4.94049e+01 5.60650e-01
1.44442e-01 -1.60250e+01 2.09624e+02 3.26722e+01 6.98573e+01 6.11278e-01 1.00000e-02 2.30094e+00 1.36050e+01 7.82002e+02 1.33860e+01 7.22740e+01 3.15975e-01
1.66890e-01 -1.59504e+01 2.85407e+02 2.96792e+01 5.75396e+01 5.99751e-01 1.00000e-02 2.23602e+00 1.29118e+01 6.29046e+02 1.27770e+01 5.53779e+01 5.30643e-01
1.62853e-01 -1.59775e+01 2.41331e+02 2.96816e+01 6.93887e+01 6.26986e-01 1.00000e-02 2.18895e+00 1.29856e+01 5.96684e+02 1.26023e+01 4.58811e+01 5.80600e-01
1.66198e-01 -1.60270e+01 2.19958e+02 3.18407e+01 6.34757e+01 5.53240e-01 1.00000e-02 2.31735e+00 1.31103e+01 6.88271e+02 1.31278e+01 6.92562e+01 4.42128e-01
1.53504e-01 -1.60036e+01 2.67178e+02 3.36082e+01 4.17396e+01 6.63281e-01 1.00000e-02 2.15135e+00 1.26625e+01 5.50080e+02 1.23287e+01 4.07221e+01 6.52969e-01
1.42368e-01 -1.60258e+01 2.24607e+02 3.39546e+01 6.61567e+01 6.87322e-01 1.00000e-02 2.12916e+00 1.30719e+01 5.78690e+02 1.23886e+01 3.70854e+01 6.08568e-01
1.48967e-01 -1.60161e+01 2.45794e+02 3.21284e+01 6.72952e+01 6.80369e-01 1.00000e-02 2.12529e+00 1.30573e+01 5.89288e+02 1.23834e+01 3.73929e+01 5.92088e-01
1.58042e-01 -1.60375e+01 2.99469e+02 3.31057e+01 4.78167e+01 7.12222e-01 1.00000e-02 2.03099e+00 1.24466e+01 4.69559e+02 1.15388e+01 2.14489e+01 6.49475e-01
1.60478e-01 -1.59890e+01 2.04889e+02 3.36260e+01 5.72451e+01 6.67811e-01 1.00000e-02 2.08728e+00 1.23256e+01 4.17893e+02 1.17183e+01 2.52279e+01 8.43051e-01
1.51113e-01 -1.60447e+01 2.07106e+02 2.89833e+01 4.90610e+01 5.92704e-01 1.00000e-02 2.31643e+00 1.31747e+01 7.28160e+02 1.31874e+01 7.21602e+01 3.85946e-01
1.52866e-01 -1.60224e+01 2.63860e+02 3.17691e+01 5.44691e+01 6.49840e-01 1.00000e-02 2.18624e+00 1.29754e+01 6.15249e+02 1.26397e+01 4.80095e+01 5.51857e-01
1.52561e-01 -1.59850e+01 2.93391e+02 2.97975e+01 6.73359e+01 6.21351e-01 1.00000e-02 2.25980e+00 1.34827e+01 7.76552e+02 1.32349e+01 6.77464e+01 3.22718e-01
1.58575e-01 -1.59565e+01 2.37748e+02 2.82826e+01 5.22760e+01 5.99990e-01 1.00000e-02 2.27083e+00 1.30187e+01 6.70159e+02 1.29492e+01 6.20826e+01 4.68650e-01
1.53747e-01 -1.60221e+01 2.47501e+02 2.86790e+01 6.48306e+01 6.07739e-01 1.00000e-02 2.27697e+00 1.33832e+01 7.42599e+02 1.31931e+01 6.70739e+01 3.66472e-01
1.61153e-01 -1.59565e+01 2.80372e+02 3.23670e+01 5.98067e+01 5.83192e-01 1.00000e-02 2.28751e+00 1.31601e+01 7.03794e+02 1.31041e+01 6.72097e+01 4.19875e-01
1.43161e-01 -1.59769e+01 2.75911e+02 2.94368e+01 4.17606e+01 7.43804e-01 1.00000e-02 2.02947e+00 1.26931e+01 5.26474e+02 1.16910e+01 2.32203e+01 5.70794e-01
1.59808e-01 -1.60496e+01 2.89050e+02 3.19982e+01 5.93869e+01 6.98629e-01 1.00000e-02 2.04862e+00 1.26179e+01 4.93794e+02 1.17363e+01 2.42984e+01 7.00572e-01
1.50569e-01 -1.60450e+01 2.01123e+02 3.25503e+01 6.80581e+01 6.85220e-01 1.00000e-02 2.08731e+00 1.26640e+01 4.66510e+02 1.18825e+01 2.64759e+01 7.77758e-01
1.55105e-01 -1.60428e+01 2.15790e+02 2.86881e+01 6.35876e+01 6.45859e-01 1.00000e-02 2.17902e+00 1.29562e+01 5.80662e+02 1.25306e+01 4.34170e+01 6.05500e-01
1.40157e-01 -1.59608e+01 2.09787e+02 2.85819e+01 5.61489e+01 7.38202e-01 1.00000e-02 2.00089e+00 1.25748e+01 4.45229e+02 1.09832e+01 1.22132e+01 4.66558e-01
1.67293e-01 -1.59534e+01 2.36383e+02 3.38816e+01 5.17533e+01 5.81051e-01 1.00000e-02 2.25619e+00 1.27234e+01 5.92511e+02 1.27069e+01 5.54082e+01 5.87081e-01
1.63511e-01 -1.60290e+01 2.37834e+02 3.20753e+01 6.79106e+01 6.08270e-01 1.00000e-02 2.22063e+00 1.29927e+01 6.07420e+02 1.27287e+01 5.08256e+01 5.63955e-01
1.62432e-01 -1.59990e+01 2.95235e+02 3.00011e+01 5.94144e+01 6.18600e-01 1.00000e-02 2.21872e+00 1.30158e+01 6.44593e+02 1.27915e+01 5.41583e+01 5.06952e-01
1.53902e-01 -1.59820e+01 2.55460e+02 2.95330e+01 4.87630e+01 6.82101e-01 1.00000e-02 2.10940e+00 1.26700e+01 5.26462e+02 1.21170e+01 3.35577e+01 6.89254e-01
1.62824e-01 -1.59868e+01 2.41486e+02 3.06298e+01 5.10052e+01 6.76456e-01 1.00000e-02 2.07302e+00 1.23485e+01 4.42386e+02 1.16965e+01 2.50591e+01 8.11072e-01
1.64822e-01 -1.60075e+01 2.49002e+02 3.12723e+01 5.37069e+01 6.76246e-01 1.00000e-02 2.06512e+00 1.23436e+01 4.37700e+02 1.16466e+01 2.39525e+01 8.15114e-01
1.55763e-01 -1.60063e+01 2.88774e+02 3.13413e+01 6.69775e+01 6.90935e-01 1.00000e-02 2.08632e+00 1.29554e+01 5.75036e+02 1.21688e+01 3.24226e+01 6.14250e-01
1.48704e-01 -1.60243e+01 2.98875e+02 3.25169e+01 6.11063e+01 6.63098e-01 1.00000e-02 2.18499e+00 1.32641e+01 6.91978e+02 1.28498e+01 5.27779e+01 4.36773e-01
1.43195e-01 -1.60083e+01 2.58751e+02 2.82010e+01 6.07936e+01 6.43959e-01 1.00000e-02 2.25447e+00 1.35457e+01 7.89039e+02 1.32507e+01 6.73234e+01 3.07389e-01
1.57444e-01 -1.59693e+01 2.57764e+02 3.12481e+01 5.66616e+01 5.87229e-01 1.00000e-02 2.29706e+00 1.31934e+01 7.17493e+02 1.31517e+01 6.92633e+01 4.00640e-01
1.66446e-01 -1.60096e+01 2.71883e+02 3.32895e+01 6.88238e+01 6.41344e-01 1.00000e-02 2.13896e+00 1.27784e+01 5.38227e+02 1.22886e+01 3.72757e+01 6.71242e-01
1.51880e-01 -1.60493e+01 2.12851e+02 3.15889e+01 5.92605e+01 6.31335e-01 1.00000e-02 2.22213e+00 1.30341e+01 6.16083e+02 1.27583e+01 5.14338e+01 5.50571e-01
1.52994e-01 -1.59633e+01 2.62290e+02 3.27708e+01 6.27624e+01 6.96464e-01 1.00000e-02 2.07187e+00 1.27893e+01 5.22904e+02 1.19609e+01 2.81005e+01 6.94671e-01
1.64132e-01 -1.60460e+01 2.47889e+02 3.19713e+01 4.14852e+01 6.30228e-01 1.00000e-02 2.17469e+00 1.24346e+01 5.18885e+02 1.22566e+01 4.12974e+01 7.00772e-01
1.53339e-01 -1.60343e+01 2.59534e+02 2.99452e+01 6.92627e+01 6.99326e-01 1.00000e-02 2.06765e+00 1.29548e+01 5.59819e+02 1.20094e+01 2.82175e+01 6.37484e-01
1.50098e-01 -1.60301e+01 2.51042e+02 3.03947e+01 6.76346e+01 6.08488e-01 1.00000e-02 2.28969e+00 1.35262e+01 7.84155e+02 1.33302e+01 7.16718e+01 3.13333e-01
1.62978e-01 -1.59796e+01 2.01830e+02 3.11496e+01 6.95862e+01 6.68165e-01 1.00000e-02 2.07724e+00 1.24537e+01 4.29591e+02 1.17046e+01 2.39543e+01 8.28032e-01
1.56102e-01 -1.60249e+01 2.24243e+02 3.25803e+01 6.62124e+01 7.07347e-01 1.00000e-02 2.00932e+00 1.24131e+01 4.12191e+02 1.11170e+01 1.42604e+01 5.57143e-01
1.61803e-01 -1.59552e+01 2.46823e+02 3.11001e+01 4.22637e+01 6.77536e-01 1.00000e-02 2.07757e+00 1.22667e+01 4.42390e+02 1.16999e+01 2.59823e+01 8.11068e-01
1.54059e-01 -1.60497e+01 2.55211e+02 3.15696e+01 4.37552e+01 7.21884e-01 1.00000e-02 2.00627e+00 1.22814e+01 4.24830e+02 1.10971e+01 1.48039e+01 5.23365e-01
1.43642e-01 -1.60276e+01 2.35698e+02 3.06449e+01 6.57578e+01 6.42983e-01 1.00000e-02 2.24266e+00 1.34798e+01 7.41013e+02 1.31315e+01 6.16673e+01 3.68587e-01
1.54805e-01 -1.60029e+01 2.14624e+02 3.32125e+01 4.56517e+01 6.83892e-01 1.00000e-02 2.07779e+00 1.22842e+01 4.24521e+02 1.16697e+01 2.47444e+01 8.34601e-01
1.57792e-01 -1.60320e+01 2.46928e+02 2.86398e+01 4.66054e+01 6.76539e-01 1.00000e-02 2.10348e+00 1.25177e+01 4.94711e+02 1.19838e+01 3.11890e+01 7.36960e-01
1.60928e-01 -1.59864e+01 2.89844e+02 3.37588e+01 6.31084e+01 5.90049e-01 1.00000e-02 2.27311e+00 1.31775e+01 6.96718e+02 1.30702e+01 6.47308e+01 4.29961e-01
1.53889e-01 -1.60427e+01 2.20639e+02 3.39262e+01 6.56833e+01 7.06823e-01 1.00000e-02 2.01698e+00 1.24266e+01 4.12712e+02 1.12304e+01 1.57370e+01 6.15251e-01
1.67303e-01 -1.59675e+01 2.38548e+02 3.13373e+01 5.17050e+01 6.64588e-01 1.00000e-02 2.07920e+00 1.22723e+01 4.28581e+02 1.16822e+01 2.52225e+01 8.29347e-01
1.54030e-01 -1.60102e+01 2.33639e+02 3.01335e+01 5.87722e+01 6.85368e-01 1.00000e-02 2.08861e+00 1.26649e+01 4.96880e+02 1.19520e+01 2.87090e+01 7.33752e-01
1.47099e-01 -1.60101e+01 2.64220e+02 3.01479e+01 5.54509e+01 6.84520e-01 1.00000e-02 2.13806e+00 1.30337e+01 6.12241e+02 1.24833e+01 4.14318e+01 5.56501e-01
1.54311e-01 -1.60418e+01 2.68299e+02 3.35690e+01 6.41446e+01 6.74971e-01 1.00000e-02 2.11745e+00 1.29061e+01 5.61732e+02 1.22829e+01 3.58925e+01 6.34919e-01
1.52097e-01 -1.60367e+01 2.12960e+02 3.06599e+01 6.31848e+01 6.71822e-01 1.00000e-02 2.12378e+00 1.27808e+01 5.16679e+02 1.21720e+01 3.33800e+01 7.04111e-01
1.61922e-01 -1.59750e+01 2.31798e+02 3.26646e+01 5.89653e+01 6.10362e-01 1.00000e-02 2.22177e+00 1.28693e+01 5.88518e+02 1.26661e+01 5.02636e+01 5.93286e-01
1.67373e-01 -1.59703e+01 2.21662e+02 2.94700e+01 5.25671e+01 6.14294e-01 1.00000e-02 2.19508e+00 1.25985e+01 5.33013e+02 1.23969e+01 4.36561e+01 6.79241e-01
1.53893e-01 -1.59934e+01 2.16329e+02 3.11295e+01 5.89863e+01 5.67678e-01 1.00000e-02 2.34834e+00 1.33837e+01 7.79863e+02 1.34115e+01 8.03966e+01 3.18612e-01
1.49692e-01 -1.60068e+01 2.92802e+02 3.07468e+01 4.36337e+01 6.85814e-01 1.00000e-02 2.13477e+00 1.28505e+01 5.95852e+02 1.24120e+01 4.16061e+01 5.81891e-01
1.57073e-01 -1.59518e+01 2.36463e+02 2.92566e+01 4.44482e+01 7.05348e-01 1.00000e-02 2.02875e+00 1.22418e+01 4.17711e+02 1.13224e+01 1.84000e+01 6.93664e-01
1.54804e-01 -1.60130e+01 2.46170e+02 3.08911e+01 6.73656e+01 7.02904e-01 1.00000e-02 2.04230e+00 1.27216e+01 4.93851e+02 1.16721e+01 2.21576e+01 6.75992e-01
1.65535e-01 -1.59659e+01 2.93432e+02 3.39432e+01 4.35574e+01 6.46195e-01 1.00000e-02 2.13887e+00 1.24572e+01 5.09797e+02 1.21532e+01 3.72615e+01 7.14485e-01
1.53123e-01 -1.60414e+01 2.32156e+02 3.10297e+01 5.48532e+01 7.17537e-01 1.00000e-02 2.00591e+00 1.23598e+01 4.17028e+02 1.10664e+01 1.39155e+01 5.26812e-01
1.45379e-01 -1.59795e+01 2.89840e+02 3.08798e+01 6.48589e+01 7.22840e-01 1.00000e-02 2.06710e+00 1.31725e+01 6.30113e+02 1.22151e+01 3.21333e+01 5.28499e-01
1.40430e-01 -1.59613e+01 2.60709e+02 3.00192e+01 4.40544e+01 7.07949e-01 1.00000e-02 2.11744e+00 1.29538e+01 6.02562e+02 1.23752e+01 3.89650e+01 5.71481e-01
1.44394e-01 -1.60072e+01 2.84264e+02 2.83432e+01 6.18315e+01 6.65231e-01 1.00000e-02 2.20775e+00 1.34899e+01 7.65859e+02 1.30747e+01 5.96743e+01 3.36177e-01
1.40320e-01 -1.59686e+01 2.91531e+02 2.82762e+01 5.82391e+01 7.16164e-01 1.00000e-02 2.11796e+00 1.33672e+01 7.09759e+02 1.26549e+01 4.41710e+01 4.11451e-01
1.51461e-01 -1.59603e+01 2.65470e+02 2.90551e+01 6.80880e+01 6.26926e-01 1.00000e-02 2.24966e+00 1.34561e+01 7.54521e+02 1.31598e+01 6.40080e+01 3.50773e-01
1.46274e-01 -1.60080e+01 2.17213e+02 3.05558e+01 5.85645e+01 6.44903e-01 1.00000e-02 2.22144e+00 1.31651e+01 6.49951e+02 1.28445e+01 5.32929e+01 4.98852e-01
1.47032e-01 -1.59538e+01 2.32832e+02 3.28675e+01 5.93408e+01 7.12325e-01 1.00000e-02 2.04610e+00 1.26671e+01 4.78856e+02 1.16786e+01 2.24752e+01 7.11876e-01
1.48834e-01 -1.60285e+01 2.68355e+02 3.36529e+01 4.58770e+01 6.65340e-01 1.00000e-02 2.16917e+00 1.28775e+01 5.98198e+02 1.25368e+01 4.55389e+01 5.78249e-01
1.42026e-01 -1.60472e+01 2.67297e+02 2.92574e+01 5.94149e+01 7.43505e-01 1.00000e-02 2.02424e+00 1.30054e+01 5.74188e+02 1.17484e+01 2.24856e+01 4.84051e-01
1.49958e-01 -1.60498e+01 2.44437e+02 3.06500e+01 5.46997e+01 5.94109e-01 1.00000e-02 2.31919e+00 1.33735e+01 7.74422e+02 1.33398e+01 7.63858e+01 3.25375e-01
1.64095e-01 -1.60107e+01 2.32192e+02 3.24151e+01 5.92677e+01 6.04401e-01 1.00000e-02 2.22516e+00 1.28434e+01 5.85332e+02 1.26606e+01 5.04772e+01 5.98238e-01
1.69135e-01 -1.60213e+01 2.00725e+02 3.25284e+01 5.32922e+01 6.77294e-01 1.00000e-02 2.02513e+00 1.18994e+01 3.36506e+02 1.10440e+01 1.50993e+01 7.39592e-01
1.47000e-01 -1.60453e+01 2.05152e+02 3.05539e+01 5.47321e+01 6.34206e-01 1.00000e-02 2.24104e+00 1.31072e+01 6.46115e+02 1.28760e+01 5.57310e+01 5.04647e-01
1.44380e-01 -1.60013e+01 2.58880e+02 2.98011e+01 4.77919e+01 6.84596e-01 1.00000e-02 2.15190e+00 1.29979e+01 6.18027e+02 1.25359e+01 4.39414e+01 5.47574e-01
1.44935e-01 -1.60279e+01 2.63992e+02 2.86957e+01 6.59033e+01 7.43782e-01 1.00000e-02 2.00620e+00 1.30552e+01 5.78395e+02 1.14760e+01 1.75682e+01 3.81702e-01
1.48608e-01 -1.60337e+01 2.64953e+02 3.15710e+01 6.57807e+01 6.72082e-01 1.00000e-02 2.15548e+00 1.31976e+01 6.46335e+02 1.26388e+01 4.48468e+01 5.04314e-01
1.58181e-01 -1.60107e+01 2.12147e+02 3.07536e+01 4.54589e+01 6.20357e-01 1.00000e-02 2.22016e+00 1.26849e+01 5.68012e+02 1.25530e+01 4.89699e+01 6.25169e-01
1.58458e-01 -1.59713e+01 2.86290e+02 2.82074e+01 6.53828e+01 6.81819e-01 1.00000e-02 2.10125e+00 1.29536e+01 5.85730e+02 1.22468e+01 3.48001e+01 5.97619e-01
1.47696e-01 -1.60026e+01 2.74792e+02 3.27921e+01 6.41109e+01 6.89282e-01 1.00000e-02 2.12087e+00 1.31180e+01 6.18328e+02 1.24495e+01 3.92156e+01 5.47110e-01
1.48959e-01 -1.60310e+01 2.83057e+02 3.06868e+01 5.83881e+01 6.59816e-01 1.00000e-02 2.19062e+00 1.32159e+01 6.80592e+02 1.28281e+01 5.25577e+01 4.53304e-01
1.66473e-01 -1.60140e+01 2.41844e+02 3.37196e+01 6.26427e+01 6.12931e-01 1.00000e-02 2.19461e+00 1.27678e+01 5.52327e+02 1.24994e+01 4.47693e+01 6.49495e-01
1.55922e-01 -1.60474e+01 2.25347e+02 2.99754e+01 5.75418e+01 5.89234e-01 1.00000e-02 2.29936e+00 1.32123e+01 7.12251e+02 1.31513e+01 6.84744e+01 4.07954e-01
1.45869e-01 -1.59742e+01 2.97977e+02 3.23422e+01 5.74656e+01 7.46775e-01 1.00000e-02 2.01293e+00 1.28721e+01 5.46932e+02 1.15801e+01 2.00472e+01 4.52642e-01
1.53169e-01 -1.59922e+01 2.32921e+02 2.80010e+01 4.01852e+01 6.75298e-01 1.00000e-02 2.12656e+00 1.25307e+01 5.12361e+02 1.21047e+01 3.48016e+01 7.10628e-01
1.47863e-01 -1.60196e+01 2.66550e+02 3.20902e+01 5.81873e+01 7.13293e-01 1.00000e-02 2.06071e+00 1.28408e+01 5.38958e+02 1.19453e+01 2.75053e+01 6.63512e-01
1.55939e-01 -1.59969e+01 2.07113e+02 3.29281e+01 5.19388e+01 6.63931e-01 1.00000e-02 2.12119e+00 1.24649e+01 4.61646e+02 1.19879e+01 3.11357e+01 7.84605e-01
1.56372e-01 -1.59536e+01 2.54291e+02 3.34508e+01 6.28202e+01 7.09655e-01 1.00000e-02 2.01731e+00 1.25206e+01 4.48907e+02 1.13410e+01 1.72642e+01 5.83317e-01
1.47154e-01 -1.60201e+01 2.77513e+02 3.19527e+01 4.19459e+01 7.05544e-01 1.00000e-02 2.09284e+00 1.27149e+01 5.47836e+02 1.21184e+01 3.34943e+01 6.56437e-01
1.69384e-01 -1.59642e+01 2.97689e+02 3.09950e+01 4.57180e+01 6.10802e-01 1.00000e-02 2.20254e+00 1.25264e+01 5.67157e+02 1.24449e+01 4.80349e+01 6.26497e-01
1.62153e-01 -1.59596e+01 2.25761e+02 3.06956e+01 6.78267e+01 6.03015e-01 1.00000e-02 2.23941e+00 1.30718e+01 6.31770e+02 1.28393e+01 5.44751e+01 5.26473e-01
1.45747e-01 -1.59789e+01 2.46243e+02 2.93407e+01 5.97078e+01 7.36923e-01 1.00000e-02 2.00392e+00 1.27479e+01 4.99059e+02 1.12417e+01 1.50997e+01 4.42547e-01
1.58226e-01 -1.59922e+01 2.87701e+02 3.37532e+01 4.41862e+01 6.60091e-01 1.00000e-02 2.14131e+00 1.26236e+01 5.40916e+02 1.22709e+01 3.92007e+01 6.67106e-01
1.61713e-01 -1.59818e+01 2.97456e+02 3.11059e+01 6.02669e+01 6.53474e-01 1.00000e-02 2.14610e+00 1.28615e+01 5.78540e+02 1.24152e+01 4.10771e+01 6.08801e-01
1.49045e-01 -1.60308e+01 2.02742e+02 2.94129e+01 5.88632e+01 5.84544e-01 1.00000e-02 2.34111e+00 1.34692e+01 7.90722e+02 1.34384e+01 7.97032e+01 3.05355e-01
1.66985e-01 -1.60256e+01 2.13438e+02 3.18701e+01 5.50535e+01 5.65219e-01 1.00000e-02 2.29073e+00 1.28429e+01 6.32772e+02 1.28824e+01 6.20808e+01 5.24942e-01
1.69026e-01 -1.59797e+01 2.88630e+02 3.25659e+01 5.41900e+01 5.65123e-01 1.00000e-02 2.28693e+00 1.28396e+01 6.54860e+02 1.29037e+01 6.41320e+01 4.91463e-01
1.45624e-01 -1.60102e+01 2.81195e+02 3.36143e+01 4.33513e+01 7.15393e-01 1.00000e-02 2.07560e+00 1.27256e+01 5.41048e+02 1.20343e+01 3.09553e+01 6.66902e-01
1.62927e-01 -1.60302e+01 2.60356e+02 3.30379e+01 5.84509e+01 5.50272e-01 1.00000e-02 2.33806e+00 1.31604e+01 7.35389e+02 1.32510e+01 7.65021e+01 3.76135e-01
1.57936e-01 -1.60112e+01 2.27819e+02 3.39429e+01 6.43161e+01 6.12513e-01 1.00000e-02 2.23210e+00 1.30361e+01 6.18798e+02 1.27998e+01 5.31524e+01 5.46386e-01
1.68156e-01 -1.60165e+01 2.87154e+02 3.01578e+01 6.75927e+01 5.51430e-01 1.00000e-02 2.32120e+00 1.32435e+01 7.37572e+02 1.32474e+01 7.37146e+01 3.73196e-01
1.63994e-01 -1.60165e+01 2.19605e+02 3.20511e+01 5.59425e+01 5.73466e-01 1.00000e-02 2.28827e+00 1.29429e+01 6.45553e+02 1.29389e+01 6.26413e+01 5.05498e-01
1.57700e-01 -1.60174e+01 2.20271e+02 2.92622e+01 5.66903e+01 6.60138e-01 1.00000e-02 2.13266e+00 1.26514e+01 5.06675e+02 1.21565e+01 3.44164e+01 7.19167e-01
1.45897e-01 -1.59851e+01 2.94901e+02 3.36137e+01 5.46853e+01 6.63547e-01 1.00000e-02 2.19522e+00 1.32302e+01 6.91706e+02 1.28792e+01 5.46746e+01 4.37164e-01
1.66561e-01 -1.59519e+01 2.26442e+02 2.81803e+01 5.99472e+01 6.05206e-01 1.00000e-02 2.22114e+00 1.28413e+01 5.86108e+02 1.26376e+01 4.96737e+01 5.97032e-01
1.40118e-01 -1.60311e+01 2.34736e+02 3.25067e+01 6.18467e+01 6.28522e-01 1.00000e-02 2.28960e+00 1.36025e+01 7.97226e+02 1.33831e+01 7.28304e+01 2.97569e-01
1.59069e-01 -1.59624e+01 2.13382e+02 3.06638e+01 5.47974e+01 6.88215e-01 1.00000e-02 2.04909e+00 1.22684e+01 4.05331e+02 1.14514e+01 2.02236e+01 8.16596e-01
1.67857e-01 -1.59908e+01 2.78357e+02 2.95579e+01 5.59045e+01 6.24793e-01 1.00000e-02 2.17944e+00 1.27213e+01 5.62234e+02 1.24472e+01 4.41131e+01 6.34141e-01
1.61089e-01 -1.60377e+01 2.36351e+02 2.88090e+01 4.68173e+01 5.97463e-01 1.00000e-02 2.26335e+00 1.27514e+01 6.36008e+02 1.27668e+01 5.91177e+01 5.20001e-01
1.49060e-01 -1.59582e+01 2.91882e+02 3.23266e+01 6.36277e+01 7.08856e-01 1.00000e-02 2.07803e+00 1.30388e+01 5.96297e+02 1.21977e+01 3.25946e+01 5.81201e-01
1.53823e-01 -1.60182e+01 2.42274e+02 3.25124e+01 4.41366e+01 6.68586e-01 1.00000e-02 2.13181e+00 1.25684e+01 5.11766e+02 1.21542e+01 3.56733e+01 7.11524e-01
1.69802e-01 -1.60037e+01 2.66177e+02 3.07133e+01 4.11292e+01 6.95163e-01 1.00000e-02 2.00750e+00 1.19735e+01 3.80707e+02 1.09566e+01 1.40627e+01 5.66696e-01
1.57932e-01 -1.59936e+01 2.02307e+02 3.07551e+01 5.64248e+01 6.32172e-01 1.00000e-02 2.19170e+00 1.27510e+01 5.42794e+02 1.24583e+01 4.33530e+01 6.64214e-01
1.41198e-01 -1.59541e+01 2.30919e+02 3.33358e+01 4.59711e+01 6.28434e-01 1.00000e-02 2.28322e+00 1.32593e+01 7.29471e+02 1.31630e+01 6.84670e+01 3.84157e-01
1.52844e-01 -1.60036e+01 2.17844e+02 3.11669e+01 6.77517e+01 5.80788e-01 1.00000e-02 2.32731e+00 1.35016e+01 7.80555e+02 1.34109e+01 7.66736e+01 3.17758e-01
1.60695e-01 -1.60023e+01 2.80384e+02 2.96151e+01 6.63489e+01 6.31358e-01 1.00000e-02 2.19753e+00 1.30952e+01 6.43382e+02 1.27443e+01 5.05341e+01 5.08788e-01
1.60379e-01 -1.60404e+01 2.51894e+02 3.17698e+01 5.82839e+01 5.82022e-01 1.00000e-02 2.29163e+00 1.31274e+01 6.92188e+02 1.30832e+01 6.66231e+01 4.36469e-01
1.54843e-01 -1.60498e+01 2.21467e+02 2.92855e+01 6.39586e+01 7.05172e-01 1.00000e-02 2.02694e+00 1.25120e+01 4.40035e+02 1.13821e+01 1.78689e+01 6.58136e-01
1.48561e-01 -1.60237e+01 2.30208e+02 3.36962e+01 6.95073e+01 5.93520e-01 1.00000e-02 2.31822e+00 1.35906e+01 7.96830e+02 1.34479e+01 7.65976e+01 2.98040e-01
1.68757e-01 -1.60034e+01 2.04106e+02 2.88385e+01 6.86170e+01 6.70681e-01 1.00000e-02 2.05017e+00 1.23008e+01 4.00216e+02 1.14389e+01 1.96724e+01 8.26624e-01
1.67487e-01 -1.60164e+01 2.59479e+02 3.16856e+01 4.45674e+01 6.11357e-01 1.00000e-02 2.20218e+00 1.24914e+01 5.46534e+02 1.23989e+01 4.62699e+01 6.58447e-01
1.50302e-01 -1.60335e+01 2.77890e+02 3.31827e+01 6.01394e+01 6.09498e-01 1.00000e-02 2.28459e+00 1.33933e+01 7.59976e+02 1.32576e+01 7.07226e+01 3.43709e-01
1.52457e-01 -1.60048e+01 2.43665e+02 3.32336e+01 4.25603e+01 6.08760e-01 1.00000e-02 2.27175e+00 1.29358e+01 6.64485e+02 1.29224e+01 6.27837e+01 4.77071e-01
1.57999e-01 -1.59650e+01 2.08020e+02 3.20080e+01 5.42170e+01 6.77221e-01 1.00000e-02 2.07896e+00 1.23325e+01 4.22274e+02 1.16803e+01 2.44436e+01 8.37482e-01
1.47573e-01 -1.60240e+01 2.34714e+02 3.21616e+01 5.31094e+01 6.22009e-01 1.00000e-02 2.26736e+00 1.32146e+01 7.00429e+02 1.30664e+01 6.37347e+01 4.24659e-01
1.48918e-01 -1.60132e+01 2.41903e+02 3.23751e+01 5.26335e+01 5.83936e-01 1.00000e-02 2.34051e+00 1.33887e+01 7.94178e+02 1.34180e+01 8.12514e+01 3.01203e-01
1.51957e-01 -1.59787e+01 2.77699e+02 3.31430e+01 6.43168e+01 6.11714e-01 1.00000e-02 2.27182e+00 1.33921e+01 7.47119e+02 1.32070e+01 6.76647e+01 3.60479e-01
1.62612e-01 -1.60472e+01 2.96931e+02 3.11275e+01 6.47365e+01 5.64383e-01 1.00000e-02 2.32112e+00 1.33192e+01 7.62091e+02 1.33111e+01 7.59256e+01 3.40991e-01
1.53115e-01 -1.59878e+01 2.55745e+02 3.15752e+01 6.44594e+01 7.01325e-01 1.00000e-02 2.05835e+00 1.27779e+01 5.14844e+02 1.18505e+01 2.56038e+01 6.95957e-01
1.50106e-01 -1.59827e+01 2.26608e+02 2.85082e+01 5.89783e+01 7.21021e-01 1.00000e-02 2.01204e+00 1.25419e+01 4.49625e+02 1.12428e+01 1.57181e+01 5.44883e-01
1.55367e-01 -1.59958e+01 2.49175e+02 2.88211e+01 4.69977e+01 6.74276e-01 1.00000e-02 2.12092e+00 1.26297e+01 5.23266e+02 1.21422e+01 3.47422e+01 6.94120e-01
1.50583e-01 -1.59669e+01 2.99858e+02 3.27721e+01 5.90149e+01 6.38709e-01 1.00000e-02 2.22779e+00 1.32789e+01 7.14473e+02 1.30152e+01 6.02388e+01 4.04847e-01
1.54376e-01 -1.60083e+01 2.86459e+02 3.30053e+01 5.44796e+01 6.39124e-01 1.00000e-02 2.20516e+00 1.30285e+01 6.42006e+02 1.27629e+01 5.26047e+01 5.10876e-01
1.55173e-01 -1.60106e+01 2.50214e+02 3.22832e+01 4.69201e+01 6.91648e-01 1.00000e-02 2.07178e+00 1.24495e+01 4.67262e+02 1.17747e+01 2.62701e+01 7.76693e-01
1.49645e-01 -1.60195e+01 2.55462e+02 2.86889e+01 5.89671e+01 6.42503e-01 1.00000e-02 2.22322e+00 1.32515e+01 6.93582e+02 1.29413e+01 5.69246e+01 4.34463e-01
1.58557e-01 -1.60154e+01 2.77165e+02 3.03965e+01 5.28976e+01 7.11758e-01 1.00000e-02 2.02297e+00 1.24668e+01 4.61228e+02 1.14295e+01 1.92218e+01 6.09137e-01
1.50317e-01 -1.60470e+01 2.17081e+02 3.20092e+01 4.42489e+01 6.71544e-01 1.00000e-02 2.13493e+00 1.25562e+01 4.99700e+02 1.21329e+01 3.48956e+01 7.29571e-01
1.56204e-01 -1.59842e+01 2.54466e+02 3.03159e+01 5.96216e+01 6.07604e-01 1.00000e-02 2.26293e+00 1.31928e+01 6.92914e+02 1.30343e+01 6.24950e+01 4.35424e-01
1.58927e-01 -1.59867e+01 2.97761e+02 2.95651e+01 5.62155e+01 5.95209e-01 1.00000e-02 2.28367e+00 1.31991e+01 7.29012e+02 1.31376e+01 6.88194e+01 3.84783e-01
1.40593e-01 -1.60286e+01 2.95153e+02 3.11084e+01 4.33179e+01 7.21154e-01 1.00000e-02 2.10351e+00 1.30070e+01 6.24693e+02 1.23964e+01 3.93478e+01 5.37319e-01
1.63357e-01 -1.59929e+01 2.07625e+02 2.99913e+01 6.55164e+01 6.25500e-01 1.00000e-02 2.18355e+00 1.27979e+01 5.43130e+02 1.24433e+01 4.20200e+01 6.63697e-01
1.53854e-01 -1.59829e+01 2.01025e+02 3.23546e+01 5.73174e+01 6.31688e-01 1.00000e-02 2.20850e+00 1.28731e+01 5.70412e+02 1.25990e+01 4.70227e+01 6.21439e-01
1.47377e-01 -1.60146e+01 2.24876e+02 2.99898e+01 4.83556e+01 6.91864e-01 1.00000e-02 2.10338e+00 1.26478e+01 5.06368e+02 1.20368e+01 3.12257e+01 7.19627e-01
1.61708e-01 -1.59792e+01 2.72554e+02 3.24839e+01 6.08499e+01 6.01483e-01 1.00000e-02 2.24730e+00 1.30542e+01 6.53062e+02 1.28975e+01 5.81566e+01 4.94165e-01
1.65725e-01 -1.60254e+01 2.68257e+02 3.18213e+01 5.90769e+01 5.76205e-01 1.00000e-02 2.28015e+00 1.30153e+01 6.65363e+02 1.29777e+01 6.33588e+01 4.75764e-01
1.57638e-01 -1.59937e+01 2.17868e+02 2.95519e+01 6.56547e+01 5.74261e-01 1.00000e-02 2.32123e+00 1.33699e+01 7.49747e+02 1.33061e+01 7.36080e+01 3.57017e-01
1.67787e-01 -1.60209e+01 2.94660e+02 2.93226e+01 4.41016e+01 6.32311e-01 1.00000e-02 2.16924e+00 1.24834e+01 5.45646e+02 1.22982e+01 4.27166e+01 6.59817e-01
1.61247e-01 -1.59873e+01 2.40535e+02 3.35500e+01 6.39325e+01 6.12227e-01 1.00000e-02 2.21996e+00 1.29623e+01 6.02635e+02 1.27167e+01 5.08125e+01 5.71367e-01
1.47038e-01 -1.60332e+01 2.96983e+02 3.33188e+01 6.29767e+01 6.62560e-01 1.00000e-02 2.19198e+00 1.33385e+01 7.10381e+02 1.29214e+01 5.47031e+01 4.10577e-01
1.51258e-01 -1.60005e+01 2.81535e+02 3.33090e+01 6.02506e+01 6.57549e-01 1.00000e-02 2.17753e+00 1.31120e+01 6.41449e+02 1.27012e+01 4.84850e+01 5.11722e-01
1.65416e-01 -1.59765e+01 2.23073e+02 3.09361e+01 6.24505e+01 5.60299e-01 1.00000e-02 2.30978e+00 1.31061e+01 6.87499e+02 1.31044e+01 6.80622e+01 4.43248e-01
1.54737e-01 -1.60026e+01 2.06827e+02 3.20565e+01 6.70364e+01 6.38030e-01 1.00000e-02 2.19008e+00 1.29699e+01 5.75639e+02 1.25742e+01 4.45016e+01 6.13313e-01
1.42813e-01 -1.59859e+01 2.33119e+02 3.16215e+01 6.09767e+01 6.23518e-01 1.00000e-02 2.28847e+00 1.35247e+01 7.78718e+02 1.33271e+01 7.13750e+01 3.20029e-01
1.58133e-01 -1.59907e+01 2.87627e+02 2.87249e+01 6.01019e+01 6.80324e-01 1.00000e-02 2.10579e+00 1.28622e+01 5.68219e+02 1.22263e+01 3.50321e+01 6.24848e-01
1.43281e-01 -1.59681e+01 2.07239e+02 3.14189e+01 5.83869e+01 6.71060e-01 1.00000e-02 2.16756e+00 1.29954e+01 5.77606e+02 1.25092e+01 4.19522e+01 6.10254e-01
1.44275e-01 -1.59845e+01 2.85475e+02 3.00274e+01 4.15916e+01 7.25981e-01 1.00000e-02 2.07010e+00 1.27877e+01 5.62319e+02 1.20596e+01 3.13076e+01 6.34009e-01
1.64889e-01 -1.59852e+01 2.33995e+02 3.02983e+01 5.71188e+01 5.95923e-01 1.00000e-02 2.24445e+00 1.28783e+01 6.09929e+02 1.27549e+01 5.44662e+01 5.60074e-01
1.58903e-01 -1.60161e+01 2.09223e+02 2.91034e+01 5.96917e+01 5.61052e-01 1.00000e-02 2.34164e+00 1.32804e+01 7.52219e+02 1.33166e+01 7.70728e+01 3.53777e-01
1.65572e-01 -1.59535e+01 2.56612e+02 3.03475e+01 5.10682e+01 6.40396e-01 1.00000e-02 2.15003e+00 1.25599e+01 5.15918e+02 1.22209e+01 3.79363e+01 7.05262e-01
1.54894e-01 -1.60158e+01 2.75214e+02 2.84288e+01 6.05300e+01 7.09950e-01 1.00000e-02 2.04687e+00 1.27811e+01 5.29617e+02 1.18055e+01 2.48699e+01 6.43671e-01
1.64223e-01 -1.59721e+01 2.54195e+02 3.37539e+01 4.30921e+01 6.22841e-01 1.00000e-02 2.18735e+00 1.25032e+01 5.31260e+02 1.23484e+01 4.36640e+01 6.81925e-01
1.57332e-01 -1.60146e+01 2.98547e+02 3.26623e+01 5.94006e+01 6.84373e-01 1.00000e-02 2.09544e+00 1.28042e+01 5.50385e+02 1.21518e+01 3.33023e+01 6.52497e-01
1.44803e-01 -1.60252e+01 2.49512e+02 3.18951e+01 6.95769e+01 6.30759e-01 1.00000e-02 2.26457e+00 1.36001e+01 7.85276e+02 1.32935e+01 6.78838e+01 3.11963e-01
1.52180e-01 -1.60435e+01 2.08833e+02 2.83115e+01 4.42467e+01 6.56918e-01 1.00000e-02 2.16840e+00 1.26453e+01 5.33317e+02 1.23223e+01 4.03106e+01 6.78776e-01
1.46651e-01 -1.60359e+01 2.54072e+02 3.14304e+01 5.61165e+01 6.52679e-01 1.00000e-02 2.20855e+00 1.31845e+01 6.69082e+02 1.28516e+01 5.38026e+01 4.70245e-01
1.49896e-01 -1.60116e+01 2.14696e+02 3.05393e+01 4.44290e+01 6.21768e-01 1.00000e-02 2.25791e+00 1.29579e+01 6.45800e+02 1.28661e+01 5.88610e+01 5.05125e-01
1.67406e-01 -1.60080e+01 2.29165e+02 3.35289e+01 4.29640e+01 6.28131e-01 1.00000e-02 2.15780e+00 1.23056e+01 4.74536e+02 1.20892e+01 3.66413e+01 7.66330e-01
1.49395e-01 -1.60392e+01 2.97960e+02 2.82984e+01 5.45434e+01 7.15384e-01 1.00000e-02 2.07615e+00 1.29561e+01 5.93421e+02 1.21697e+01 3.28025e+01 5.85667e-01
1.63822e-01 -1.60173e+01 2.81086e+02 3.23650e+01 4.18884e+01 6.19573e-01 1.00000e-02 2.20395e+00 1.25652e+01 5.70534e+02 1.24731e+01 4.84557e+01 6.21249e-01
1.53076e-01 -1.60481e+01 2.39805e+02 3.03055e+01 4.47640e+01 6.30858e-01 1.00000e-02 2.22700e+00 1.28787e+01 6.21959e+02 1.27253e+01 5.36746e+01 5.41520e-01
1.51067e-01 -1.60458e+01 2.61983e+02 2.96740e+01 4.73482e+01 6.94744e-01 1.00000e-02 2.09528e+00 1.26968e+01 5.31563e+02 1.20771e+01 3.22525e+01 6.81462e-01
1.62924e-01 -1.59602e+01 2.82202e+02 3.18551e+01 6.46854e+01 5.50877e-01 1.00000e-02 2.34134e+00 1.33307e+01 7.70912e+02 1.33715e+01 7.94778e+01 3.29779e-01
1.53153e-01 -1.60093e+01 2.83685e+02 2.95850e+01 4.57975e+01 6.74619e-01 1.00000e-02 2.14158e+00 1.28090e+01 5.83471e+02 1.23933e+01 4.13506e+01 6.01133e-01
1.60974e-01 -1.59861e+01 2.93632e+02 2.95790e+01 5.22982e+01 5.83931e-01 1.00000e-02 2.29581e+00 1.30593e+01 7.17297e+02 1.30887e+01 6.99114e+01 4.00912e-01
1.44366e-01 -1.59625e+01 2.10137e+02 2.85041e+01 5.45647e+01 6.11497e-01 1.00000e-02 2.31107e+00 1.34328e+01 7.72883e+02 1.33321e+01 7.40707e+01 3.27302e-01
1.56293e-01 -1.60242e+01 2.53653e+02 2.99237e+01 4.83724e+01 6.55239e-01 1.00000e-02 2.15994e+00 1.27352e+01 5.58368e+02 1.23807e+01 4.14565e+01 6.40137e-01
1.56545e-01 -1.59764e+01 2.07906e+02 2.92696e+01 5.28705e+01 6.10147e-01 1.00000e-02 2.25224e+00 1.29548e+01 6.27662e+02 1.28230e+01 5.62921e+01 5.32763e-01
1.61968e-01 -1.60169e+01 2.21490e+02 2.80525e+01 6.71125e+01 6.89628e-01 1.00000e-02 2.03839e+00 1.24863e+01 4.39404e+02 1.14650e+01 1.94012e+01 7.26752e-01
1.41777e-01 -1.60460e+01 2.35483e+02 3.36769e+01 4.97306e+01 6.55611e-01 1.00000e-02 2.21766e+00 1.31295e+01 6.56241e+02 1.28472e+01 5.43893e+01 4.89389e-01
1.61698e-01 -1.60474e+01 2.31455e+02 2.98817e+01 6.15139e+01 5.75887e-01 1.00000e-02 2.29977e+00 1.31703e+01 6.99597e+02 1.31200e+01 6.75541e+01 4.25845e-01
1.43406e-01 -1.59659e+01 2.81251e+02 2.92728e+01 6.13870e+01 6.80752e-01 1.00000e-02 2.17428e+00 1.34049e+01 7.26436e+02 1.28905e+01 5.25921e+01 3.88303e-01
1.67584e-01 -1.60127e+01 2.41147e+02 3.13419e+01 5.31052e+01 6.46322e-01 1.00000e-02 2.12152e+00 1.24189e+01 4.68523e+02 1.19885e+01 3.19306e+01 7.74907e-01
1.46912e-01 -1.60066e+01 2.23636e+02 2.88661e+01 5.76565e+01 6.41259e-01 1.00000e-02 2.23215e+00 1.32179e+01 6.75231e+02 1.29253e+01 5.63787e+01 4.61167e-01
1.64157e-01 -1.60176e+01 2.05094e+02 2.83902e+01 6.79963e+01 6.11541e-01 1.00000e-02 2.21429e+00 1.29429e+01 5.86895e+02 1.26480e+01 4.80630e+01 5.95808e-01
1.50763e-01 -1.59945e+01 2.47874e+02 3.33207e+01 5.71980e+01 5.78960e-01 1.00000e-02 2.33948e+00 1.34193e+01 7.93460e+02 1.34300e+01 8.09140e+01 3.02062e-01
1.49967e-01 -1.59557e+01 2.85630e+02 3.39698e+01 5.99657e+01 6.31705e-01 1.00000e-02 2.23968e+00 1.32927e+01 7.13896e+02 1.30510e+01 6.15183e+01 4.05653e-01
1.43382e-01 -1.59691e+01 2.07904e+02 3.32070e+01 4.81104e+01 6.35075e-01 1.00000e-02 2.25292e+00 1.30862e+01 6.55302e+02 1.29222e+01 5.85934e+01 4.90797e-01
1.58943e-01 -1.59562e+01 2.02731e+02 3.21856e+01 4.34545e+01 6.14163e-01 1.00000e-02 2.22601e+00 1.26082e+01 5.56462e+02 1.25240e+01 4.90273e+01 6.43092e-01
1.44903e-01 -1.60434e+01 2.01623e+02 3.15535e+01 4.45479e+01 6.56753e-01 1.00000e-02 2.19606e+00 1.28031e+01 5.68481e+02 1.25280e+01 4.56905e+01 6.24440e-01
1.68170e-01 -1.59666e+01 2.83240e+02 2.95939e+01 4.25182e+01 6.39522e-01 1.00000e-02 2.14925e+00 1.23859e+01 5.15928e+02 1.21510e+01 3.85449e+01 7.05247e-01
1.69328e-01 -1.59900e+01 2.51096e+02 2.96951e+01 5.34445e+01 5.79037e-01 1.00000e-02 2.26206e+00 1.27376e+01 6.18066e+02 1.27442e+01 5.77166e+01 5.47513e-01
1.44781e-01 -1.59925e+01 2.58153e+02 3.28824e+01 5.06423e+01 6.84042e-01 1.00000e-02 2.14321e+00 1.29604e+01 5.96582e+02 1.24657e+01 4.15991e+01 5.80757e-01
1.42975e-01 -1.60061e+01 2.30898e+02 3.29759e+01 4.22358e+01 6.93244e-01 1.00000e-02 2.11965e+00 1.26879e+01 5.28490e+02 1.21701e+01 3.48576e+01 6.86159e-01
1.64189e-01 -1.60285e+01 2.88379e+02 3.17320e+01 5.65490e+01 6.02392e-01 1.00000e-02 2.23844e+00 1.29426e+01 6.36128e+02 1.28100e+01 5.63153e+01 5.19819e-01
1.66168e-01 -1.59651e+01 2.32908e+02 3.24609e+01 6.66213e+01 5.83371e-01 1.00000e-02 2.25853e+00 1.30191e+01 6.31513e+02 1.28786e+01 5.73330e+01 5.26867e-01
1.66294e-01 -1.60297e+01 2.55239e+02 3.19295e+01 6.25719e+01 5.57728e-01 1.00000e-02 2.31105e+00 1.31170e+01 6.98302e+02 1.31292e+01 6.94821e+01 4.27694e-01
1.67281e-01 -1.59978e+01 2.82370e+02 3.05029e+01 5.66537e+01 6.27116e-01 1.00000e-02 2.17556e+00 1.27309e+01 5.61396e+02 1.24399e+01 4.36452e+01 6.35441e-01
1.64050e-01 -1.59949e+01 2.97005e+02 3.35083e+01 4.54934e+01 6.93299e-01 1.00000e-02 2.04391e+00 1.23063e+01 4.46922e+02 1.15520e+01 2.25261e+01 7.44439e-01
1.61217e-01 -1.59822e+01 2.83676e+02 3.03369e+01 4.07290e+01 7.16994e-01 1.00000e-02 2.00481e+00 1.22015e+01 4.24160e+02 1.10619e+01 1.47399e+01 5.12708e-01
1.55049e-01 -1.59726e+01 2.78508e+02 2.89984e+01 6.47352e+01 7.25228e-01 1.00000e-02 2.00984e+00 1.27844e+01 5.19723e+02 1.14101e+01 1.75508e+01 4.61710e-01
1.49172e-01 -1.59536e+01 2.63052e+02 2.95104e+01 4.76870e+01 6.56945e-01 1.00000e-02 2.19459e+00 1.30090e+01 6.39885e+02 1.27110e+01 5.08697e+01 5.14098e-01
1.56209e-01 -1.60080e+01 2.15666e+02 3.34943e+01 5.50308e+01 6.35715e-01 1.00000e-02 2.18824e+00 1.27599e+01 5.46320e+02 1.24654e+01 4.35247e+01 6.58778e-01
1.49451e-01 -1.59853e+01 2.16468e+02 3.34495e+01 5.02544e+01 6.49762e-01 1.00000e-02 2.18880e+00 1.28172e+01 5.64185e+02 1.25140e+01 4.47917e+01 6.31113e-01
1.58608e-01 -1.60198e+01 2.31746e+02 3.36200e+01 6.59754e+01 5.86347e-01 1.00000e-02 2.28461e+00 1.32175e+01 6.88368e+02 1.30976e+01 6.46986e+01 4.41988e-01
1.48222e-01 -1.60329e+01 2.63542e+02 3.13196e+01 4.10818e+01 6.22058e-01 1.00000e-02 2.27241e+00 1.30688e+01 7.10183e+02 1.30335e+01 6.64544e+01 4.10855e-01
1.58676e-01 -1.59762e+01 2.32664e+02 3.08159e+01 5.48759e+01 6.42265e-01 1.00000e-02 2.17062e+00 1.27434e+01 5.45677e+02 1.23965e+01 4.14755e+01 6.59769e-01
1.46075e-01 -1.60115e+01 2.62772e+02 3.36832e+01 4.32610e+01 7.29220e-01 1.00000e-02 2.02863e+00 1.25232e+01 4.78006e+02 1.15451e+01 2.10848e+01 6.25549e-01
1.48520e-01 -1.59703e+01 2.78858e+02 2.96828e+01 6.18964e+01 7.19853e-01 1.00000e-02 2.05415e+00 1.29827e+01 5.77290e+02 1.19940e+01 2.78676e+01 5.93385e-01
1.65725e-01 -1.59731e+01 2.10489e+02 3.34710e+01 5.81041e+01 6.43511e-01 1.00000e-02 2.12496e+00 1.24101e+01 4.49476e+02 1.19675e+01 3.09677e+01 8.01455e-01
1.61344e-01 -1.59811e+01 2.72495e+02 3.15876e+01 4.10601e+01 6.39778e-01 1.00000e-02 2.17274e+00 1.25469e+01 5.47505e+02 1.23420e+01 4.31352e+01 6.56948e-01
1.59741e-01 -1.60282e+01 2.98569e+02 3.03776e+01 4.57449e+01 7.25116e-01 1.00000e-02 2.00029e+00 1.23387e+01 4.45641e+02 1.09875e+01 1.32581e+01 4.61799e-01
1.65652e-01 -1.60428e+01 2.05476e+02 3.02560e+01 6.99931e+01 6.82417e-01 1.00000e-02 2.02988e+00 1.22857e+01 3.88787e+02 1.12618e+01 1.67213e+01 7.30036e-01
1.67404e-01 -1.60135e+01 2.17193e+02 3.28092e+01 5.52081e+01 5.94633e-01 1.00000e-02 2.22840e+00 1.26923e+01 5.58470e+02 1.25736e+01 4.92584e+01 6.39979e-01
1.47531e-01 -1.60391e+01 2.97231e+02 3.32790e+01 5.07912e+01 6.47400e-01 1.00000e-02 2.22368e+00 1.31980e+01 7.02452e+02 1.29657e+01 5.95383e+01 4.21780e-01
1.68070e-01 -1.59977e+01 2.71744e+02 3.12274e+01 6.38594e+01 6.10300e-01 1.00000e-02 2.20301e+00 1.28697e+01 5.89147e+02 1.26116e+01 4.81653e+01 5.92308e-01
1.53384e-01 -1.60245e+01 2.77977e+02 2.99400e+01 4.88468e+01 6.54221e-01 1.00000e-02 2.18288e+00 1.29326e+01 6.19566e+02 1.26241e+01 4.84028e+01 5.45203e-01
1.60046e-01 -1.59586e+01 2.86803e+02 3.07957e+01 4.96559e+01 6.22630e-01 1.00000e-02 2.21898e+00 1.28803e+01 6.26390e+02 1.27196e+01 5.35315e+01 5.34714e-01
1.53691e-01 -1.59555e+01 2.42824e+02 3.11216e+01 6.28344e+01 6.41096e-01 1.00000e-02 2.19765e+00 1.30761e+01 6.25047e+02 1.27115e+01 4.90802e+01 5.36775e-01
1.48553e-01 -1.60310e+01 2.20168e+02 3.06434e+01 4.44379e+01 6.80351e-01 1.00000e-02 2.12506e+00 1.25965e+01 5.06643e+02 1.21149e+01 3.40033e+01 7.19215e-01
1.66135e-01 -1.60003e+01 2.75351e+02 2.84362e+01 6.79440e+01 6.28156e-01 1.00000e-02 2.18116e+00 1.29663e+01 6.05951e+02 1.25877e+01 4.59886e+01 5.66231e-01
1.43260e-01 -1.59655e+01 2.59815e+02 2.91401e+01 5.08723e+01 6.57864e-01 1.00000e-02 2.22188e+00 1.32725e+01 7.11161e+02 1.29792e+01 5.87055e+01 4.09481e-01
1.43411e-01 -1.59890e+01 2.90678e+02 3.36439e+01 5.04577e+01 7.11782e-01 1.00000e-02 2.09924e+00 1.29829e+01 6.00962e+02 1.23238e+01 3.69329e+01 5.73961e-01
1.63033e-01 -1.60313e+01 2.31043e+02 2.86973e+01 5.95716e+01 6.74522e-01 1.00000e-02 2.07587e+00 1.24692e+01 4.55004e+02 1.17526e+01 2.53437e+01 7.93852e-01
1.41533e-01 -1.60338e+01 2.19252e+02 3.37560e+01 5.48146e+01 6.84358e-01 1.00000e-02 2.14150e+00 1.29158e+01 5.57416e+02 1.23688e+01 3.81810e+01 6.41613e-01
1.46578e-01 -1.59741e+01 2.33402e+02 3.02483e+01 4.30649e+01 6.34474e-01 1.00000e-02 2.25021e+00 1.30426e+01 6.71400e+02 1.29142e+01 5.98937e+01 4.66815e-01
1.60912e-01 -1.59817e+01 2.99067e+02 3.00545e+01 5.91671e+01 7.17055e-01 1.00000e-02 2.01108e+00 1.25633e+01 4.80179e+02 1.13446e+01 1.74266e+01 5.09011e-01
1.67990e-01 -1.60060e+01 2.30589e+02 2.89840e+01 5.65402e+01 6.37612e-01 1.00000e-02 2.14230e+00 1.25260e+01 4.92487e+02 1.21327e+01 3.51205e+01 7.40237e-01
1.46454e-01 -1.60081e+01 2.74957e+02 2.82115e+01 5.64087e+01 6.97225e-01 1.00000e-02 2.12056e+00 1.31016e+01 6.31276e+02 1.24610e+01 4.01360e+01 5.27229e-01
1.62911e-01 -1.60214e+01 2.97448e+02 3.39110e+01 6.86000e+01 5.76311e-01 1.00000e-02 2.29092e+00 1.32709e+01 7.23423e+02 1.31813e+01 6.87800e+01 3.92440e-01
1.61546e-01 -1.60154e+01 2.30992e+02 3.34147e+01 6.86057e+01 6.42742e-01 1.00000e-02 2.14878e+00 1.27883e+01 5.28325e+02 1.23059e+01 3.73715e+01 6.86412e-01
1.40803e-01 -1.60035e+01 2.14688e+02 3.10301e+01 5.37980e+01 6.45550e-01 1.00000e-02 2.24695e+00 1.32726e+01 6.91810e+02 1.30159e+01 5.96541e+01 4.37014e-01
1.50264e-01 -1.59530e+01 2.93137e+02 3.38530e+01 5.97294e+01 6.70211e-01 1.00000e-02 2.15688e+00 1.31009e+01 6.35908e+02 1.26264e+01 4.58057e+01 5.20155e-01
1.60638e-01 -1.60111e+01 2.42765e+02 3.27552e+01 6.73137e+01 6.51510e-01 1.00000e-02 2.13661e+00 1.27978e+01 5.32352e+02 1.22691e+01 3.62738e+01 6.80254e-01
1.50590e-01 -1.60405e+01 2.58399e+02 3.35551e+01 5.13270e+01 6.72079e-01 1.00000e-02 2.14092e+00 1.28193e+01 5.61012e+02 1.23570e+01 3.93953e+01 6.36037e-01
1.45264e-01 -1.60285e+01 2.87548e+02 3.03549e+01 6.91042e+01 7.14594e-01 1.00000e-02 2.08671e+00 1.33264e+01 6.75633e+02 1.24168e+01 3.66105e+01 4.60575e-01
1.62045e-01 -1.60138e+01 2.05010e+02 3.25468e+01 4.84447e+01 5.97428e-01 1.00000e-02 2.24649e+00 1.27023e+01 5.78718e+02 1.26492e+01 5.28665e+01 6.08524e-01
1.48604e-01 -1.59753e+01 2.96670e+02 3.21076e+01 4.68148e+01 7.29944e-01 1.00000e-02 2.03919e+00 1.26821e+01 5.23260e+02 1.17698e+01 2.48918e+01 6.22472e-01
1.54546e-01 -1.59689e+01 2.90230e+02 3.26992e+01 6.86495e+01 7.02015e-01 1.00000e-02 2.06418e+00 1.29423e+01 5.63542e+02 1.20268e+01 2.88026e+01 6.29657e-01
1.46174e-01 -1.59905e+01 2.97709e+02 3.16367e+01 6.17246e+01 6.63733e-01 1.00000e-02 2.19819e+00 1.33838e+01 7.30914e+02 1.29807e+01 5.68639e+01 3.82194e-01
1.52534e-01 -1.59767e+01 2.44046e+02 2.83500e+01 5.08238e+01 6.26864e-01 1.00000e-02 2.24325e+00 1.30789e+01 6.68304e+02 1.29038e+01 5.84354e+01 4.71397e-01
1.64303e-01 -1.60183e+01 2.65199e+02 3.35691e+01 5.98580e+01 6.87730e-01 1.00000e-02 2.03965e+00 1.23971e+01 4.37417e+02 1.15039e+01 2.06940e+01 7.35677e-01
1.67041e-01 -1.60164e+01 2.24175e+02 2.90367e+01 6.44974e+01 6.80047e-01 1.00000e-02 2.03971e+00 1.23246e+01 4.11639e+02 1.14000e+01 1.90159e+01 7.65828e-01
1.57377e-01 -1.59504e+01 2.32685e+02 2.90691e+01 6.98801e+01 6.17293e-01 1.00000e-02 2.23586e+00 1.32349e+01 6.72764e+02 1.29331e+01 5.62683e+01 4.64802e-01
1.58533e-01 -1.59519e+01 2.82396e+02 3.26951e+01 5.51936e+01 6.24869e-01 1.00000e-02 2.21545e+00 1.29697e+01 6.29782e+02 1.27519e+01 5.30112e+01 5.29516e-01
1.57993e-01 -1.60036e+01 2.17102e+02 3.25396e+01 5.40882e+01 6.77497e-01 1.00000e-02 2.07998e+00 1.23728e+01 4.33114e+02 1.17205e+01 2.51369e+01 8.23416e-01
1.67125e-01 -1.59778e+01 2.39662e+02 2.90590e+01 6.03596e+01 6.59358e-01 1.00000e-02 2.09653e+00 1.24903e+01 4.67855e+02 1.18901e+01 2.85385e+01 7.75854e-01
1.54098e-01 -1.59539e+01 2.78271e+02 3.38382e+01 4.30956e+01 7.24135e-01 1.00000e-02 2.01047e+00 1.23438e+01 4.42761e+02 1.12392e+01 1.67048e+01 5.39671e-01
1.45087e-01 -1.59654e+01 2.32671e+02 3.34903e+01 6.35696e+01 6.72110e-01 1.00000e-02 2.15842e+00 1.30997e+01 6.04128e+02 1.25572e+01 4.25550e+01 5.69054e-01
1.55215e-01 -1.59574e+01 2.75479e+02 3.16565e+01 5.88763e+01 7.02464e-01 1.00000e-02 2.05620e+00 1.26959e+01 5.09835e+02 1.18282e+01 2.58021e+01 6.98980e-01
1.45983e-01 -1.60212e+01 2.93116e+02 3.34160e+01 5.66966e+01 6.60899e-01 1.00000e-02 2.20016e+00 1.32709e+01 7.00397e+02 1.29176e+01 5.56996e+01 4.24705e-01
1.41446e-01 -1.60272e+01 2.56341e+02 3.34792e+01 6.48614e+01 6.79651e-01 1.00000e-02 2.16680e+00 1.33384e+01 6.78139e+02 1.27752e+01 4.80974e+01 4.56896e-01
1.68356e-01 -1.59796e+01 2.72158e+02 2.91623e+01 5.82950e+01 6.55510e-01 1.00000e-02 2.10920e+00 1.25602e+01 4.99164e+02 1.20326e+01 3.20377e+01 7.30367e-01
1.64662e-01 -1.59666e+01 2.73466e+02 3.14454e+01 4.96417e+01 6.13915e-01 1.00000e-02 2.21184e+00 1.27271e+01 5.85151e+02 1.25822e+01 4.98400e+01 5.98521e-01
1.67608e-01 -1.59878e+01 2.88635e+02 3.17798e+01 5.42799e+01 5.75127e-01 1.00000e-02 2.27623e+00 1.28814e+01 6.53841e+02 1.28973e+01 6.26152e+01 4.92994e-01
1.53974e-01 -1.60124e+01 2.09527e+02 3.22523e+01 4.94002e+01 6.95250e-01 1.00000e-02 2.05039e+00 1.22432e+01 4.02553e+02 1.14529e+01 2.03986e+01 8.24765e-01
1.52773e-01 -1.59555e+01 2.43081e+02 3.08853e+01 5.61517e+01 6.02999e-01 1.00000e-02 2.28627e+00 1.32430e+01 7.18478e+02 1.31448e+01 6.75406e+01 3.99273e-01
1.59931e-01 -1.59537e+01 2.32854e+02 3.06604e+01 5.09006e+01 6.14777e-01 1.00000e-02 2.22695e+00 1.28201e+01 5.95594e+02 1.26680e+01 5.16700e+01 5.82291e-01
1.52186e-01 -1.59564e+01 2.73083e+02 3.09806e+01 6.07887e+01 7.20620e-01 1.00000e-02 2.02737e+00 1.27401e+01 5.10868e+02 1.16147e+01 2.11774e+01 5.78655e-01
1.64709e-01 -1.60494e+01 2.57453e+02 2.88569e+01 4.94904e+01 6.24083e-01 1.00000e-02 2.19352e+00 1.26714e+01 5.65088e+02 1.24696e+01 4.59833e+01 6.29710e-01
1.69528e-01 -1.60428e+01 2.16227e+02 2.81028e+01 5.77057e+01 6.52490e-01 1.00000e-02 2.09889e+00 1.23440e+01 4.37430e+02 1.17973e+01 2.72801e+01 8.17705e-01
1.56656e-01 -1.60360e+01 2.91757e+02 3.21612e+01 4.27689e+01 6.17648e-01 1.00000e-02 2.24356e+00 1.28635e+01 6.54009e+02 1.28134e+01 5.90875e+01 4.92741e-01
1.65880e-01 -1.60234e+01 2.50235e+02 2.92638e+01 4.78657e+01 6.28030e-01 1.00000e-02 2.17756e+00 1.25558e+01 5.35177e+02 1.23326e+01 4.22731e+01 6.75924e-01
1.48319e-01 -1.60160e+01 2.38533e+02 3.34190e+01 4.69825e+01 6.39777e-01 1.00000e-02 2.22276e+00 1.29658e+01 6.28228e+02 1.27640e+01 5.35648e+01 5.31897e-01
1.52551e-01 -1.59589e+01 2.72309e+02 2.82933e+01 6.96772e+01 6.47135e-01 1.00000e-02 2.20393e+00 1.33852e+01 7.21895e+02 1.29524e+01 5.53830e+01 3.94546e-01
1.52450e-01 -1.60059e+01 2.35026e+02 2.93027e+01 5.84522e+01 6.01065e-01 1.00000e-02 2.29439e+00 1.33169e+01 7.37176e+02 1.32096e+01 6.95228e+01 3.73729e-01
1.58666e-01 -1.60254e+01 2.28619e+02 2.83444e+01 5.80221e+01 6.01614e-01 1.00000e-02 2.26508e+00 1.30941e+01 6.66680e+02 1.29607e+01 6.05831e+01 4.73807e-01
1.58951e-01 -1.60097e+01 2.08801e+02 3.23381e+01 4.70922e+01 6.41101e-01 1.00000e-02 2.16502e+00 1.24995e+01 4.96544e+02 1.22162e+01 3.81698e+01 7.34250e-01
1.47490e-01 -1.59693e+01 2.59358e+02 3.11734e+01 6.08403e+01 6.98419e-01 1.00000e-02 2.09696e+00 1.29767e+01 5.76518e+02 1.22265e+01 3.37268e+01 6.11946e-01
1.41659e-01 -1.60439e+01 2.51004e+02 3.21407e+01 6.31563e+01 7.33111e-01 1.00000e-02 2.03162e+00 1.29638e+01 5.47122e+02 1.17537e+01 2.25495e+01 5.55254e-01
1.47255e-01 -1.60059e+01 2.64426e+02 2.81046e+01 6.56943e+01 6.65051e-01 1.00000e-02 2.18728e+00 1.33878e+01 7.15877e+02 1.28934e+01 5.27679e+01 4.02888e-01
1.62411e-01 -1.60239e+01 2.18738e+02 3.38295e+01 6.23392e+01 6.34873e-01 1.00000e-02 2.16038e+00 1.26700e+01 5.09529e+02 1.22847e+01 3.79846e+01 7.14888e-01
1.42134e-01 -1.60357e+01 2.97385e+02 3.27700e+01 5.15795e+01 6.45194e-01 1.00000e-02 2.25711e+00 1.34368e+01 7.83172e+02 1.32438e+01 6.96887e+01 3.14538e-01
1.51870e-01 -1.59547e+01 2.46872e+02 3.20778e+01 5.39011e+01 6.61819e-01 1.00000e-02 2.15828e+00 1.28602e+01 5.71018e+02 1.24388e+01 4.16538e+01 6.20496e-01
1.60424e-01 -1.60399e+01 2.63996e+02 3.27816e+01 6.05823e+01 6.59895e-01 1.00000e-02 2.12432e+00 1.27257e+01 5.27630e+02 1.22014e+01 3.51940e+01 6.87472e-01
1.48894e-01 -1.59934e+01 2.10772e+02 3.12083e+01 5.00439e+01 6.26836e-01 1.00000e-02 2.24860e+00 1.30258e+01 6.41583e+02 1.28650e+01 5.69953e+01 5.11519e-01
1.67027e-01 -1.60042e+01 2.29679e+02 2.87018e+01 5.73291e+01 5.85009e-01 1.00000e-02 2.26023e+00 1.28835e+01 6.23821e+02 1.28099e+01 5.72914e+01 5.38658e-01
1.51600e-01 -1.59812e+01 2.90704e+02 3.34684e+01 5.26049e+01 7.04904e-01 1.00000e-02 2.07296e+00 1.27483e+01 5.35235e+02 1.20089e+01 2.99328e+01 6.75836e-01
1.64329e-01 -1.59810e+01 2.88546e+02 2.83149e+01 6.18477e+01 5.68076e-01 1.00000e-02 2.31256e+00 1.32295e+01 7.44010e+02 1.32269e+01 7.33137e+01 3.64596e-01
1.56676e-01 -1.60457e+01 2.96157e+02 3.08309e+01 5.18076e+01 6.06046e-01 1.00000e-02 2.26984e+00 1.31254e+01 7.08260e+02 1.30545e+01 6.58680e+01 4.13561e-01
1.68146e-01 -1.60057e+01 2.23225e+02 3.36285e+01 4.47192e+01 6.72214e-01 1.00000e-02 2.04851e+00 1.19774e+01 3.71409e+02 1.13158e+01 1.94884e+01 8.51128e-01
1.54564e-01 -1.60452e+01 2.69051e+02 3.20993e+01 4.50701e+01 6.54451e-01 1.00000e-02 2.16960e+00 1.27596e+01 5.75039e+02 1.24583e+01 4.42139e+01 6.14246e-01
1.64611e-01 -1.60494e+01 2.69803e+02 3.03400e+01 5.38196e+01 7.01858e-01 1.00000e-02 2.01442e+00 1.22999e+01 4.24200e+02 1.12160e+01 1.64083e+01 5.85733e-01
1.63019e-01 -1.60153e+01 2.53818e+02 3.29719e+01 4.93345e+01 6.19392e-01 1.00000e-02 2.20108e+00 1.26812e+01 5.60810e+02 1.25010e+01 4.68034e+01 6.36351e-01
1.67128e-01 -1.59754e+01 2.32619e+02 2.80732e+01 5.60091e+01 6.54921e-01 1.00000e-02 2.10820e+00 1.24490e+01 4.67513e+02 1.19271e+01 2.99252e+01 7.76338e-01
1.69008e-01 -1.60016e+01 2.16605e+02 3.00072e+01 6.62381e+01 5.68190e-01 1.00000e-02 2.27995e+00 1.30260e+01 6.45041e+02 1.29454e+01 6.07089e+01 5.06274e-01
1.59821e-01 -1.60460e+01 2.28210e+02 2.90786e+01 4.78156e+01 5.91472e-01 1.00000e-02 2.27974e+00 1.28345e+01 6.55527e+02 1.28668e+01 6.24727e+01 4.90461e-01
1.62571e-01 -1.59737e+01 2.94614e+02 3.25620e+01 6.35477e+01 6.47182e-01 1.00000e-02 2.15133e+00 1.28785e+01 5.77910e+02 1.24376e+01 4.14994e+01 6.09781e-01
1.62486e-01 -1.60481e+01 2.61579e+02 3.11817e+01 6.71420e+01 5.64897e-01 1.00000e-02 2.31703e+00 1.33166e+01 7.44305e+02 1.32762e+01 7.33409e+01 3.64204e-01
1.68989e-01 -1.59823e+01 2.74812e+02 3.37930e+01 5.37210e+01 5.69308e-01 1.00000e-02 2.27514e+00 1.28041e+01 6.31106e+02 1.28359e+01 6.07787e+01 5.27490e-01
1.41426e-01 -1.59796e+01 2.72256e+02 3.15866e+01 4.80851e+01 7.49517e-01 1.00000e-02 2.01520e+00 1.27526e+01 5.22882e+02 1.15448e+01 1.99735e+01 4.92150e-01
1.68381e-01 -1.60451e+01 2.84895e+02 3.03089e+01 5.52711e+01 6.50819e-01 1.00000e-02 2.12061e+00 1.25570e+01 5.07942e+02 1.21024e+01 3.42193e+01 7.17269e-01
1.42540e-01 -1.59903e+01 2.97511e+02 3.22592e+01 4.92279e+01 6.41380e-01 1.00000e-02 2.26464e+00 1.34163e+01 7.84959e+02 1.32580e+01 7.10831e+01 3.12350e-01
1.49219e-01 -1.60397e+01 2.98012e+02 3.29341e+01 5.98972e+01 6.35287e-01 1.00000e-02 2.24085e+00 1.33528e+01 7.37451e+02 1.31064e+01 6.34742e+01 3.73358e-01
1.47755e-01 -1.59709e+01 2.35128e+02 3.06326e+01 4.20571e+01 6.42897e-01 1.00000e-02 2.22476e+00 1.29312e+01 6.33905e+02 1.27557e+01 5.41804e+01 5.23212e-01
1.49782e-01 -1.60323e+01 2.22578e+02 2.97271e+01 5.82971e+01 7.17024e-01 1.00000e-02 2.01960e+00 1.24983e+01 4.39928e+02 1.13147e+01 1.69055e+01 6.08408e-01
1.44100e-01 -1.59891e+01 2.67097e+02 3.24883e+01 5.52029e+01 7.03216e-01 1.00000e-02 2.10462e+00 1.29967e+01 5.90402e+02 1.23105e+01 3.61191e+01 5.90357e-01
1.47244e-01 -1.59991e+01 2.90947e+02 3.12066e+01 4.10655e+01 6.63177e-01 1.00000e-02 2.19577e+00 1.29989e+01 6.59089e+02 1.27541e+01 5.34744e+01 4.85122e-01
1.46304e-01 -1.60245e+01 2.17226e+02 3.12693e+01 5.46491e+01 6.12914e-01 1.00000e-02 2.29267e+00 1.33120e+01 7.30111e+02 1.31984e+01 6.88030e+01 3.83286e-01
1.54722e-01 -1.59992e+01 2.92410e+02 2.96572e+01 5.81262e+01 6.48005e-01 1.00000e-02 2.19345e+00 1.31151e+01 6.60032e+02 1.27751e+01 5.18909e+01 4.83712e-01
1.58127e-01 -1.59673e+01 2.25632e+02 2.81068e+01 5.33555e+01 6.31008e-01 1.00000e-02 2.20403e+00 1.28474e+01 5.86529e+02 1.25899e+01 4.77155e+01 5.96378e-01
1.68320e-01 -1.59647e+01 2.01677e+02 3.14069e+01 6.12366e+01 6.41117e-01 1.00000e-02 2.12125e+00 1.23929e+01 4.41719e+02 1.19259e+01 2.99196e+01 8.11970e-01
1.65409e-01 -1.60132e+01 2.15723e+02 2.85215e+01 5.11008e+01 5.84770e-01 1.00000e-02 2.26738e+00 1.27201e+01 6.18255e+02 1.27396e+01 5.79770e+01 5.47223e-01
1.53003e-01 -1.59574e+01 2.42651e+02 3.21696e+01 6.74170e+01 6.08989e-01 1.00000e-02 2.26897e+00 1.33568e+01 7.20346e+02 1.31431e+01 6.44652e+01 3.96685e-01
1.49034e-01 -1.59502e+01 2.86751e+02 3.22813e+01 6.92311e+01 6.52125e-01 1.00000e-02 2.20407e+00 1.34186e+01 7.27583e+02 1.29934e+01 5.65545e+01 3.86734e-01
1.40508e-01 -1.59713e+01 2.00722e+02 2.97666e+01 6.69933e+01 6.52859e-01 1.00000e-02 2.22919e+00 1.34200e+01 6.98740e+02 1.30012e+01 5.59221e+01 4.27068e-01
1.42272e-01 -1.59577e+01 2.06776e+02 3.39521e+01 4.06796e+01 6.72931e-01 1.00000e-02 2.16572e+00 1.26869e+01 5.35835e+02 1.23471e+01 4.04922e+01 6.74915e-01
1.43296e-01 -1.59966e+01 2.66884e+02 3.04378e+01 4.13510e+01 6.91888e-01 1.00000e-02 2.14349e+00 1.29200e+01 6.10018e+02 1.24789e+01 4.30947e+01 5.59937e-01
1.65285e-01 -1.59823e+01 2.63663e+02 3.09281e+01 4.84691e+01 6.98439e-01 1.00000e-02 2.01674e+00 1.21838e+01 4.07245e+02 1.11860e+01 1.64529e+01 6.18322e-01
1.65329e-01 -1.60239e+01 2.80620e+02 3.18489e+01 5.55277e+01 6.25606e-01 1.00000e-02 2.18412e+00 1.27552e+01 5.68890e+02 1.24905e+01 4.52307e+01 6.23805e-01
1.66907e-01 -1.59753e+01 2.72328e+02 3.02395e+01 5.30839e+01 6.79775e-01 1.00000e-02 2.05819e+00 1.23653e+01 4.49476e+02 1.16403e+01 2.38470e+01 7.88726e-01
1.44917e-01 -1.59881e+01 2.38810e+02 3.13305e+01 6.82298e+01 6.22080e-01 1.00000e-02 2.28234e+00 1.36034e+01 7.92153e+02 1.33490e+01 7.08273e+01 3.03631e-01
1.67249e-01 -1.60115e+01 2.65187e+02 3.11816e+01 4.13466e+01 7.00081e-01 1.00000e-02 2.00544e+00 1.20155e+01 3.85141e+02 1.09411e+01 1.36811e+01 5.46839e-01
1.45313e-01 -1.60222e+01 2.76778e+02 2.90808e+01 6.57219e+01 7.32871e-01 1.00000e-02 2.03962e+00 1.31490e+01 6.14814e+02 1.19713e+01 2.63794e+01 4.96987e-01
1.41298e-01 -1.60394e+01 2.49800e+02 3.27114e+01 4.65623e+01 6.42083e-01 1.00000e-02 2.25734e+00 1.32559e+01 7.22493e+02 1.30904e+01 6.46681e+01 3.93721e-01
1.51718e-01 -1.59951e+01 2.50063e+02 2.80089e+01 6.79177e+01 6.63194e-01 1.00000e-02 2.16495e+00 1.32168e+01 6.53923e+02 1.26652e+01 4.56768e+01 4.92870e-01
1.61534e-01 -1.60149e+01 2.23543e+02 3.26105e+01 4.60364e+01 6.85606e-01 1.00000e-02 2.04600e+00 1.21156e+01 3.91133e+02 1.13733e+01 1.97740e+01 8.19466e-01
1.63482e-01 -1.59706e+01 2.59440e+02 2.81279e+01 5.27535e+01 6.41438e-01 1.00000e-02 2.16286e+00 1.26976e+01 5.51163e+02 1.23613e+01 4.12427e+01 6.51295e-01
1.57859e-01 -1.60232e+01 2.65402e+02 3.35196e+01 6.19161e+01 6.38896e-01 1.00000e-02 2.18240e+00 1.29536e+01 5.96244e+02 1.25931e+01 4.61115e+01 5.81283e-01
1.44045e-01 -1.60171e+01 2.22341e+02 3.30574e+01 5.05710e+01 6.01678e-01 1.00000e-02 2.32512e+00 1.33744e+01 7.73682e+02 1.33560e+01 7.72530e+01 3.26300e-01
1.59995e-01 -1.59867e+01 2.21609e+02 3.15424e+01 6.06028e+01 7.02346e-01 1.00000e-02 2.00680e+00 1.22341e+01 3.85167e+02 1.09894e+01 1.32163e+01 5.57836e-01
1.43629e-01 -1.60311e+01 2.82399e+02 3.13936e+01 4.96578e+01 6.52291e-01 1.00000e-02 2.23356e+00 1.32896e+01 7.31636e+02 1.30567e+01 6.25140e+01 3.81212e-01
1.53438e-01 -1.59878e+01 2.90596e+02 3.38111e+01 4.23380e+01 6.38169e-01 1.00000e-02 2.21233e+00 1.28740e+01 6.30798e+02 1.27153e+01 5.36551e+01 5.27961e-01
1.67113e-01 -1.60468e+01 2.63810e+02 2.80978e+01 5.63912e+01 6.57494e-01 1.00000e-02 2.11055e+00 1.25528e+01 4.98797e+02 1.20313e+01 3.20968e+01 7.30911e-01
1.43522e-01 -1.59534e+01 2.40924e+02 3.12685e+01 6.83207e+01 6.31218e-01 1.00000e-02 2.26981e+00 1.36135e+01 7.90794e+02 1.33156e+01 6.87993e+01 3.05268e-01
1.58856e-01 -1.60143e+01 2.57151e+02 2.91319e+01 6.08799e+01 6.57779e-01 1.00000e-02 2.14284e+00 1.28543e+01 5.64076e+02 1.23583e+01 3.89842e+01 6.31282e-01
1.57262e-01 -1.60374e+01 2.43470e+02 3.12734e+01 6.74955e+01 5.83955e-01 1.00000e-02 2.30229e+00 1.33691e+01 7.43058e+02 1.32580e+01 7.07710e+01 3.65861e-01
1.48792e-01 -1.60434e+01 2.95817e+02 2.80592e+01 4.45742e+01 6.53762e-01 1.00000e-02 2.21720e+00 1.31111e+01 6.99649e+02 1.29017e+01 5.86439e+01 4.25771e-01
1.66580e-01 -1.59614e+01 2.81948e+02 2.85400e+01 5.75980e+01 5.90563e-01 1.00000e-02 2.25790e+00 1.29697e+01 6.57233e+02 1.28873e+01 5.99455e+01 4.87902e-01
1.59317e-01 -1.59907e+01 2.31264e+02 3.24714e+01 4.70168e+01 6.22834e-01 1.00000e-02 2.20845e+00 1.26906e+01 5.63213e+02 1.25241e+01 4.75566e+01 6.32622e-01
1.66497e-01 -1.59963e+01 2.71188e+02 3.39131e+01 5.84802e+01 6.52381e-01 1.00000e-02 2.11357e+00 1.25452e+01 4.90195e+02 1.20451e+01 3.23359e+01 7.43606e-01
1.59344e-01 -1.60101e+01 2.73509e+02 3.37474e+01 4.20993e+01 6.56134e-01 1.00000e-02 2.14113e+00 1.25299e+01 5.20724e+02 1.22006e+01 3.79103e+01 6.97983e-01
1.48752e-01 -1.60358e+01 2.39013e+02 3.13087e+01 6.31915e+01 6.10242e-01 1.00000e-02 2.28874e+00 1.34415e+01 7.57527e+02 1.32704e+01 6.99454e+01 3.46871e-01
1.50310e-01 -1.60165e+01 2.91574e+02 3.32622e+01 6.59116e+01 6.41407e-01 1.00000e-02 2.21986e+00 1.33588e+01 7.19030e+02 1.30195e+01 5.87319e+01 3.98507e-01
1.61101e-01 -1.60218e+01 2.89018e+02 3.12779e+01 6.49357e+01 6.03677e-01 1.00000e-02 2.25075e+00 1.31833e+01 6.88002e+02 1.29975e+01 6.08147e+01 4.42519e-01
1.45221e-01 -1.59815e+01 2.48752e+02 3.20710e+01 5.07513e+01 7.10470e-01 1.00000e-02 2.07290e+00 1.27396e+01 5.20826e+02 1.19569e+01 2.84878e+01 6.97828e-01
1.45968e-01 -1.59820e+01 2.09417e+02 2.93663e+01 5.74236e+01 6.09276e-01 1.00000e-02 2.30537e+00 1.34105e+01 7.58016e+02 1.32934e+01 7.20693e+01 3.46240e-01
1.63765e-01 -1.60324e+01 2.49823e+02 3.33266e+01 6.87145e+01 6.65010e-01 1.00000e-02 2.09074e+00 1.26360e+01 4.85526e+02 1.19436e+01 2.85674e+01 7.50438e-01
1.59125e-01 -1.60382e+01 2.27332e+02 3.01716e+01 4.37287e+01 6.71451e-01 1.00000e-02 2.10015e+00 1.23430e+01 4.55382e+02 1.18434e+01 2.88116e+01 7.93329e-01
1.60643e-01 -1.60264e+01 2.09287e+02 3.25771e+01 6.05725e+01 6.43397e-01 1.00000e-02 2.14953e+00 1.26227e+01 4.95292e+02 1.22021e+01 3.58021e+01 7.36101e-01
1.64833e-01 -1.59941e+01 2.17021e+02 3.14206e+01 6.03968e+01 5.84440e-01 1.00000e-02 2.26348e+00 1.29440e+01 6.22437e+02 1.28479e+01 5.74237e+01 5.40786e-01
1.65786e-01 -1.60040e+01 2.42782e+02 3.01759e+01 5.05262e+01 6.24271e-01 1.00000e-02 2.18236e+00 1.25992e+01 5.34995e+02 1.23670e+01 4.26758e+01 6.76203e-01
1.66439e-01 -1.59584e+01 2.10212e+02 3.30579e+01 5.40528e+01 6.55307e-01 1.00000e-02 2.09459e+00 1.22410e+01 4.14095e+02 1.17203e+01 2.60612e+01 8.47822e-01
1.40730e-01 -1.60153e+01 2.88832e+02 2.87158e+01 5.91501e+01 6.86966e-01 1.00000e-02 2.17911e+00 1.34853e+01 7.59143e+02 1.29837e+01 5.56762e+01 3.44783e-01
1.69867e-01 -1.60428e+01 2.22845e+02 3.33012e+01 6.74835e+01 5.95351e-01 1.00000e-02 2.21475e+00 1.28061e+01 5.59229e+02 1.25796e+01 4.71931e+01 6.38803e-01
1.57861e-01 -1.60292e+01 2.69643e+02 3.27542e+01 5.33431e+01 5.82448e-01 1.00000e-02 2.30256e+00 1.31353e+01 7.15756e+02 1.31425e+01 7.03963e+01 4.03057e-01
1.47413e-01 -1.59506e+01 2.81581e+02 3.33905e+01 6.21128e+01 6.99253e-01 1.00000e-02 2.10112e+00 1.30562e+01 6.01419e+02 1.23276e+01 3.60496e+01 5.73253e-01
1.49095e-01 -1.60405e+01 2.60634e+02 3.38835e+01 6.37026e+01 7.05759e-01 1.00000e-02 2.06470e+00 1.28609e+01 5.32642e+02 1.19572e+01 2.74598e+01 6.77621e-01
1.43744e-01 -1.59823e+01 2.66069e+02 3.27590e+01 4.56400e+01 7.08027e-01 1.00000e-02 2.09588e+00 1.28154e+01 5.59289e+02 1.21769e+01 3.40487e+01 6.38710e-01
1.44109e-01 -1.60314e+01 2.17726e+02 3.36902e+01 6.84408e+01 6.43631e-01 1.00000e-02 2.22801e+00 1.33603e+01 6.83061e+02 1.29781e+01 5.57096e+01 4.49700e-01
1.64044e-01 -1.60240e+01 2.39803e+02 3.39223e+01 5.89212e+01 6.71210e-01 1.00000e-02 2.07145e+00 1.23808e+01 4.34521e+02 1.16895e+01 2.44299e+01 8.21560e-01
1.48481e-01 -1.60155e+01 2.40976e+02 3.14246e+01 4.79070e+01 7.23238e-01 1.00000e-02 2.02048e+00 1.24453e+01 4.47963e+02 1.13609e+01 1.80490e+01 6.06391e-01
1.49402e-01 -1.60027e+01 2.84428e+02 3.20753e+01 5.02043e+01 7.06903e-01 1.00000e-02 2.07984e+00 1.27802e+01 5.47559e+02 1.20718e+01 3.14171e+01 6.56865e-01
1.59744e-01 -1.59665e+01 2.28992e+02 3.02557e+01 5.96095e+01 5.92511e-01 1.00000e-02 2.27433e+00 1.30997e+01 6.67932e+02 1.29936e+01 6.20352e+01 4.71950e-01
1.68383e-01 -1.60147e+01 2.01149e+02 3.22580e+01 5.66878e+01 6.12759e-01 1.00000e-02 2.18460e+00 1.25322e+01 4.98747e+02 1.22956e+01 4.02413e+01 7.30985e-01
1.47451e-01 -1.59685e+01 2.57884e+02 3.21059e+01 5.17527e+01 6.87620e-01 1.00000e-02 2.12248e+00 1.28693e+01 5.67842e+02 1.23083e+01 3.73087e+01 6.25432e-01
1.62700e-01 -1.59678e+01 2.93113e+02 3.10108e+01 6.30825e+01 6.75778e-01 1.00000e-02 2.09085e+00 1.27429e+01 5.31301e+02 1.20672e+01 3.14149e+01 6.81863e-01
1.49908e-01 -1.59908e+01 2.52419e+02 3.16359e+01 4.03060e+01 6.40562e-01 1.00000e-02 2.22108e+00 1.28730e+01 6.29111e+02 1.27228e+01 5.39697e+01 5.30543e-01
1.66503e-01 -1.60123e+01 2.40930e+02 3.34422e+01 6.74009e+01 6.37434e-01 1.00000e-02 2.14053e+00 1.26781e+01 5.07537e+02 1.22107e+01 3.56127e+01 7.17876e-01
1.47065e-01 -1.59647e+01 2.68195e+02 3.35813e+01 5.35055e+01 6.52505e-01 1.00000e-02 2.20620e+00 1.31382e+01 6.62579e+02 1.28323e+01 5.37953e+01 4.79910e-01
1.41774e-01 -1.60330e+01 2.88748e+02 3.17717e+01 4.00929e+01 6.53138e-01 1.00000e-02 2.24373e+00 1.32202e+01 7.38307e+02 1.30728e+01 6.53409e+01 3.72210e-01
1.42619e-01 -1.59570e+01 2.77739e+02 3.12008e+01 5.06963e+01 7.48502e-01 1.00000e-02 2.01582e+00 1.27946e+01 5.31729e+02 1.15751e+01 2.03204e+01 4.86346e-01
1.69638e-01 -1.60238e+01 2.92829e+02 3.11713e+01 5.32919e+01 6.48427e-01 1.00000e-02 2.12063e+00 1.25079e+01 5.01255e+02 1.20810e+01 3.41351e+01 7.27258e-01
1.47963e-01 -1.59559e+01 2.39833e+02 3.31409e+01 6.50041e+01 7.14940e-01 1.00000e-02 2.03677e+00 1.27519e+01 4.92326e+02 1.16468e+01 2.14187e+01 6.52325e-01
1.64395e-01 -1.60174e+01 2.22446e+02 2.93444e+01 6.86796e+01 6.91012e-01 1.00000e-02 2.02089e+00 1.23836e+01 4.13280e+02 1.12413e+01 1.61675e+01 6.43572e-01
1.69980e-01 -1.60184e+01 2.65124e+02 2.93743e+01 5.69815e+01 6.53236e-01 1.00000e-02 2.10482e+00 1.24752e+01 4.79495e+02 1.19538e+01 3.05735e+01 7.59192e-01
1.54980e-01 -1.60316e+01 2.99801e+02 3.13216e+01 4.98846e+01 6.44770e-01 1.00000e-02 2.19798e+00 1.29780e+01 6.41105e+02 1.27243e+01 5.20788e+01 5.12244e-01
1.55679e-01 -1.59982e+01 2.60188e+02 3.30400e+01 6.59792e+01 6.16358e-01 1.00000e-02 2.24135e+00 1.32187e+01 6.78936e+02 1.29720e+01 5.84854e+01 4.55727e-01
1.45483e-01 -1.60229e+01 2.05590e+02 3.32692e+01 5.07991e+01 7.14636e-01 1.00000e-02 2.03302e+00 1.23288e+01 4.05711e+02 1.13524e+01 1.80981e+01 7.33496e-01
1.67975e-01 -1.59957e+01 2.34976e+02 2.83106e+01 4.50286e+01 6.66956e-01 1.00000e-02 2.07729e+00 1.21744e+01 4.24122e+02 1.16218e+01 2.48208e+01 8.35113e-01
1.67054e-01 -1.60036e+01 2.35584e+02 2.83608e+01 4.81365e+01 6.89690e-01 1.00000e-02 2.02395e+00 1.20911e+01 3.87645e+02 1.11765e+01 1.66427e+01 6.89475e-01
1.68894e-01 -1.60337e+01 2.79203e+02 3.36395e+01 6.16886e+01 5.65035e-01 1.00000e-02 2.28399e+00 1.29922e+01 6.59162e+02 1.29736e+01 6.35017e+01 4.85013e-01
1.47305e-01 -1.60127e+01 2.56091e+02 2.85891e+01 4.53303e+01 6.04397e-01 1.00000e-02 2.31883e+00 1.32827e+01 7.88257e+02 1.33096e+01 7.82076e+01 3.08336e-01
1.69918e-01 -1.59560e+01 2.52790e+02 2.94620e+01 6.81426e+01 6.28741e-01 1.00000e-02 2.15594e+00 1.27583e+01 5.39601e+02 1.23330e+01 3.90103e+01 6.69130e-01
1.67499e-01 -1.60492e+01 2.75372e+02 3.26101e+01 5.70728e+01 6.77013e-01 1.00000e-02 2.05687e+00 1.23832e+01 4.46294e+02 1.16357e+01 2.35126e+01 7.90002e-01
1.60511e-01 -1.59685e+01 2.98586e+02 3.16543e+01 6.25282e+01 6.78285e-01 1.00000e-02 2.09602e+00 1.28012e+01 5.47158e+02 1.21408e+01 3.29873e+01 6.57483e-01
1.44327e-01 -1.59640e+01 2.67059e+02 3.25486e+01 4.12488e+01 6.34911e-01 1.00000e-02 2.26247e+00 1.31566e+01 7.19681e+02 1.30643e+01 6.59351e+01 3.97605e-01
1.42273e-01 -1.59903e+01 2.11053e+02 2.86127e+01 5.83188e+01 6.27736e-01 1.00000e-02 2.28509e+00 1.34597e+01 7.58738e+02 1.32577e+01 6.88552e+01 3.45306e-01
1.57019e-01 -1.59664e+01 2.81688e+02 3.01194e+01 4.85159e+01 7.03674e-01 1.00000e-02 2.05354e+00 1.25311e+01 4.89687e+02 1.17435e+01 2.51907e+01 7.21560e-01
1.59750e-01 -1.59831e+01 2.42809e+02 3.30518e+01 4.01315e+01 6.73908e-01 1.00000e-02 2.09054e+00 1.22731e+01 4.47302e+02 1.17765e+01 2.78058e+01 8.04420e-01
1.43277e-01 -1.59656e+01 2.25216e+02 3.07841e+01 6.25277e+01 7.14218e-01 1.00000e-02 2.05915e+00 1.28527e+01 5.17464e+02 1.18586e+01 2.51368e+01 6.93489e-01
1.48670e-01 -1.60274e+01 2.99881e+02 3.21965e+01 6.08322e+01 7.37981e-01 1.00000e-02 2.01896e+00 1.28833e+01 5.49514e+02 1.16529e+01 2.13014e+01 4.84853e-01
1.41043e-01 -1.60381e+01 2.64071e+02 2.92697e+01 6.22354e+01 6.79957e-01 1.00000e-02 2.18128e+00 1.34437e+01 7.31536e+02 1.29214e+01 5.31909e+01 3.81349e-01
1.65215e-01 -1.59888e+01 2.25581e+02 2.98767e+01 4.88048e+01 6.40170e-01 1.00000e-02 2.14688e+00 1.24436e+01 4.86501e+02 1.21136e+01 3.56031e+01 7.49015e-01
1.48209e-01 -1.59795e+01 2.55342e+02 3.35871e+01 5.72842e+01 6.95266e-01 1.00000e-02 2.09452e+00 1.28358e+01 5.40414e+02 1.21285e+01 3.20650e+01 6.67878e-01
1.44419e-01 -1.60294e+01 2.33145e+02 2.94333e+01 5.72086e+01 6.15291e-01 1.00000e-02 2.30356e+00 1.34917e+01 7.90392e+02 1.33605e+01 7.45416e+01 3.05752e-01
1.65097e-01 -1.59643e+01 2.88387e+02 2.82268e+01 5.43668e+01 5.69985e-01 1.00000e-02 2.30602e+00 1.29516e+01 7.14595e+02 1.30465e+01 7.08070e+01 4.04676e-01
1.63656e-01 -1.59706e+01 2.81867e+02 3.39294e+01 6.27697e+01 6.27709e-01 1.00000e-02 2.18216e+00 1.28734e+01 5.82189e+02 1.25482e+01 4.55331e+01 6.03126e-01
1.63584e-01 -1.59771e+01 2.65260e+02 3.00822e+01 5.54285e+01 6.75484e-01 1.00000e-02 2.08073e+00 1.25093e+01 4.78889e+02 1.18540e+01 2.77100e+01 7.60068e-01
1.47278e-01 -1.59547e+01 2.76888e+02 2.94505e+01 4.10587e+01 6.80066e-01 1.00000e-02 2.15735e+00 1.28941e+01 6.15748e+02 1.25269e+01 4.54164e+01 5.51086e-01
1.64830e-01 -1.59905e+01 2.99186e+02 3.11721e+01 5.72751e+01 6.82677e-01 1.00000e-02 2.06824e+00 1.25595e+01 4.93286e+02 1.18423e+01 2.71785e+01 7.38798e-01
1.61413e-01 -1.60384e+01 2.88540e+02 3.27956e+01 6.88602e+01 5.63941e-01 1.00000e-02 2.32269e+00 1.33867e+01 7.67812e+02 1.33513e+01 7.63900e+01 3.33696e-01
1.55714e-01 -1.59641e+01 2.47085e+02 3.13787e+01 5.23888e+01 6.70990e-01 1.00000e-02 2.11966e+00 1.26531e+01 5.16327e+02 1.21372e+01 3.40937e+01 7.04643e-01
1.48347e-01 -1.59586e+01 2.10362e+02 3.29885e+01 6.34296e+01 7.08158e-01 1.00000e-02 2.03773e+00 1.25249e+01 4.32865e+02 1.14811e+01 1.92806e+01 7.30937e-01
1.68304e-01 -1.60151e+01 2.28251e+02 2.82626e+01 5.49503e+01 6.84736e-01 1.00000e-02 2.02689e+00 1.21426e+01 3.87471e+02 1.12107e+01 1.68296e+01 7.10696e-01
1.56860e-01 -1.60380e+01 2.53689e+02 3.12843e+01 6.24916e+01 5.96729e-01 1.00000e-02 2.27978e+00 1.32529e+01 7.11021e+02 1.31233e+01 6.58881e+01 4.09678e-01
1.46693e-01 -1.59792e+01 2.17213e+02 2.96016e+01 4.19621e+01 6.08845e-01 1.00000e-02 2.30478e+00 1.30994e+01 7.25108e+02 1.31244e+01 7.09423e+01 3.90124e-01
1.59231e-01 -1.59535e+01 2.50896e+02 2.97965e+01 4.58500e+01 6.08321e-01 1.00000e-02 2.24920e+00 1.28141e+01 6.32999e+02 1.27671e+01 5.74284e+01 5.24595e-01
1.58707e-01 -1.59949e+01 2.57924e+02 2.81839e+01 6.67976e+01 6.09766e-01 1.00000e-02 2.25192e+00 1.32651e+01 7.02989e+02 1.30328e+01 6.09757e+01 4.21018e-01
1.45264e-01 -1.59925e+01 2.96279e+02 2.82969e+01 5.54697e+01 6.78765e-01 1.00000e-02 2.17841e+00 1.33140e+01 7.17146e+02 1.28770e+01 5.36175e+01 4.01123e-01
1.41145e-01 -1.59660e+01 2.75459e+02 2.83783e+01 4.52642e+01 6.72252e-01 1.00000e-02 2.20822e+00 1.32582e+01 7.20650e+02 1.29565e+01 5.83306e+01 3.96265e-01
1.52049e-01 -1.59566e+01 2.52844e+02 3.37498e+01 4.51816e+01 6.55609e-01 1.00000e-02 2.17119e+00 1.27532e+01 5.66793e+02 1.24476e+01 4.36765e+01 6.27063e-01
1.59679e-01 -1.60271e+01 2.29270e+02 3.24599e+01 4.22300e+01 6.05348e-01 1.00000e-02 2.24446e+00 1.26498e+01 5.93139e+02 1.26370e+01 5.41657e+01 5.86104e-01
1.66684e-01 -1.60392e+01 2.98641e+02 2.80103e+01 5.53224e+01 6.14221e-01 1.00000e-02 2.21419e+00 1.28603e+01 6.20344e+02 1.26829e+01 5.22587e+01 5.44005e-01
1.69726e-01 -1.60486e+01 2.90303e+02 2.88568e+01 5.14251e+01 6.13403e-01 1.00000e-02 2.19916e+00 1.26545e+01 5.75028e+02 1.24968e+01 4.76755e+01 6.14263e-01
1.66041e-01 -1.59911e+01 2.39390e+02 3.32350e+01 5.16926e+01 6.49241e-01 1.00000e-02 2.11736e+00 1.23850e+01 4.60046e+02 1.19511e+01 3.11444e+01 7.86843e-01
1.65558e-01 -1.60375e+01 2.27655e+02 2.87660e+01 5.65352e+01 6.75335e-01 1.00000e-02 2.06160e+00 1.23140e+01 4.23745e+02 1.15747e+01 2.25082e+01 8.28857e-01
1.44489e-01 -1.60196e+01 2.55607e+02 2.93098e+01 4.77524e+01 7.40689e-01 1.00000e-02 2.01203e+00 1.26296e+01 4.92296e+02 1.13923e+01 1.79043e+01 5.03517e-01
1.52325e-01 -1.59550e+01 2.53561e+02 3.35738e+01 4.93801e+01 5.82831e-01 1.00000e-02 2.32482e+00 1.32114e+01 7.50242e+02 1.32633e+01 7.61547e+01 3.56368e-01
1.40191e-01 -1.59956e+01 2.73888e+02 3.16436e+01 4.57822e+01 7.40401e-01 1.00000e-02 2.04522e+00 1.28303e+01 5.52242e+02 1.18965e+01 2.67220e+01 6.05414e-01
1.55194e-01 -1.59930e+01 2.03812e+02 3.35788e+01 4.65519e+01 7.08296e-01 1.00000e-02 2.00331e+00 1.19621e+01 3.44057e+02 1.07851e+01 1.15912e+01 5.55143e-01
1.69995e-01 -1.59909e+01 2.81753e+02 3.17467e+01 4.47427e+01 6.78918e-01 1.00000e-02 2.04790e+00 1.21617e+01 4.21536e+02 1.14749e+01 2.18337e+01 7.92716e-01
1.65015e-01 -1.59757e+01 2.74261e+02 3.05285e+01 6.25355e+01 6.44018e-01 1.00000e-02 2.14672e+00 1.27813e+01 5.51484e+02 1.23384e+01 3.91444e+01 6.50798e-01
1.51885e-01 -1.60487e+01 2.16854e+02 3.11866e+01 5.55077e+01 7.07162e-01 1.00000e-02 2.03136e+00 1.23741e+01 4.17640e+02 1.13673e+01 1.82156e+01 7.10543e-01
1.58601e-01 -1.60158e+01 2.49582e+02 2.81110e+01 6.78634e+01 6.33348e-01 1.00000e-02 2.20005e+00 1.31318e+01 6.43912e+02 1.27493e+01 5.00269e+01 5.07984e-01
1.48296e-01 -1.60320e+01 2.88797e+02 3.16136e+01 4.89554e+01 6.66864e-01 1.00000e-02 2.17928e+00 1.30516e+01 6.48760e+02 1.27054e+01 5.00615e+01 5.00649e-01
1.58047e-01 -1.60023e+01 2.52150e+02 2.98105e+01 4.30191e+01 6.42750e-01 1.00000e-02 2.18077e+00 1.26490e+01 5.62067e+02 1.24195e+01 4.44628e+01 6.34400e-01
1.63209e-01 -1.60169e+01 2.04089e+02 3.38377e+01 5.26846e+01 6.36898e-01 1.00000e-02 2.15065e+00 1.24339e+01 4.67406e+02 1.21025e+01 3.48576e+01 7.76489e-01
1.60999e-01 -1.59900e+01 2.67359e+02 3.00904e+01 5.18594e+01 6.79962e-01 1.00000e-02 2.08346e+00 1.25242e+01 4.87869e+02 1.18913e+01 2.86164e+01 7.47016e-01
1.65610e-01 -1.59560e+01 2.64894e+02 2.80228e+01 6.21502e+01 5.61757e-01 1.00000e-02 2.31687e+00 1.31861e+01 7.31587e+02 1.31996e+01 7.26101e+01 3.81280e-01
1.53105e-01 -1.59900e+01 2.89508e+02 3.01369e+01 5.84106e+01 6.22384e-01 1.00000e-02 2.25369e+00 1.32904e+01 7.28949e+02 1.30987e+01 6.43857e+01 3.84869e-01
1.51097e-01 -1.60327e+01 2.17448e+02 3.07911e+01 5.50338e+01 6.78085e-01 1.00000e-02 2.11497e+00 1.26604e+01 4.99527e+02 1.20781e+01 3.19832e+01 7.29828e-01
1.68968e-01 -1.60440e+01 2.77437e+02 2.82942e+01 4.50862e+01 6.82482e-01 1.00000e-02 2.05067e+00 1.22129e+01 4.36382e+02 1.15225e+01 2.26032e+01 7.84708e-01
1.67068e-01 -1.59761e+01 2.87071e+02 2.98973e+01 4.00508e+01 6.44636e-01 1.00000e-02 2.14370e+00 1.23476e+01 5.13822e+02 1.21145e+01 3.79424e+01 7.08426e-01
1.42608e-01 -1.60420e+01 2.91160e+02 3.06874e+01 4.73490e+01 7.03890e-01 1.00000e-02 2.12924e+00 1.30743e+01 6.42612e+02 1.25370e+01 4.33214e+01 5.09956e-01
1.61878e-01 -1.60387e+01 2.05272e+02 3.17742e+01 4.74043e+01 5.89173e-01 1.00000e-02 2.26625e+00 1.27223e+01 6.03458e+02 1.27334e+01 5.70562e+01 5.70093e-01
1.56043e-01 -1.59689e+01 2.17409e+02 2.99834e+01 6.25624e+01 6.68070e-01 1.00000e-02 2.11744e+00 1.27028e+01 5.03629e+02 1.21001e+01 3.21266e+01 7.23720e-01
1.50195e-01 -1.60328e+01 2.91681e+02 2.97915e+01 5.32660e+01 7.02071e-01 1.00000e-02 2.09536e+00 1.29114e+01 5.84267e+02 1.22396e+01 3.50989e+01 5.99895e-01
1.62654e-01 -1.59539e+01 2.66130e+02 3.26447e+01 4.55673e+01 6.13858e-01 1.00000e-02 2.21763e+00 1.26807e+01 5.83876e+02 1.25774e+01 5.05729e+01 6.00504e-01
1.44980e-01 -1.60368e+01 2.98216e+02 3.11438e+01 5.20852e+01 6.92254e-01 1.00000e-02 2.14410e+00 1.31380e+01 6.58215e+02 1.26334e+01 4.60156e+01 4.86431e-01
1.47383e-01 -1.60098e+01 2.02900e+02 3.07379e+01 6.60429e+01 6.12818e-01 1.00000e-02 2.28594e+00 1.34327e+01 7.33819e+02 1.32232e+01 6.69031e+01 3.78255e-01
1.54589e-01 -1.59945e+01 2.14329e+02 3.01370e+01 6.20019e+01 7.04597e-01 1.00000e-02 2.02497e+00 1.24062e+01 4.16658e+02 1.13018e+01 1.69692e+01 6.69228e-01
1.52202e-01 -1.60233e+01 2.53644e+02 2.93842e+01 4.35310e+01 6.61193e-01 1.00000e-02 2.16796e+00 1.27748e+01 5.79420e+02 1.24529e+01 4.38782e+01 6.07432e-01
1.40984e-01 -1.59908e+01 2.62715e+02 3.13782e+01 6.06495e+01 7.07618e-01 1.00000e-02 2.10939e+00 1.31948e+01 6.35207e+02 1.24432e+01 3.83089e+01 5.21224e-01
1.68184e-01 -1.59591e+01 2.61684e+02 3.05496e+01 5.93249e+01 5.66464e-01 1.00000e-02 2.29012e+00 1.29853e+01 6.67306e+02 1.29860e+01 6.46705e+01 4.72878e-01
1.43249e-01 -1.59941e+01 2.59509e+02 3.10602e+01 6.78378e+01 6.96087e-01 1.00000e-02 2.12406e+00 1.33059e+01 6.62263e+02 1.25578e+01 4.08512e+01 4.80381e-01
1.48596e-01 -1.60464e+01 2.87752e+02 3.03189e+01 4.42118e+01 7.35698e-01 1.00000e-02 2.02511e+00 1.26095e+01 5.05927e+02 1.15949e+01 2.17366e+01 5.71547e-01
1.46133e-01 -1.59930e+01 2.90569e+02 2.99392e+01 5.70710e+01 7.46852e-01 1.00000e-02 2.01182e+00 1.28844e+01 5.51228e+02 1.15598e+01 1.96670e+01 4.41543e-01
1.67752e-01 -1.59680e+01 2.46151e+02 2.87211e+01 4.45173e+01 6.49801e-01 1.00000e-02 2.12119e+00 1.23112e+01 4.70923e+02 1.19441e+01 3.22354e+01 7.71493e-01
1.60267e-01 -1.60485e+01 2.76484e+02 2.94821e+01 6.62281e+01 6.03287e-01 1.00000e-02 2.25777e+00 1.32465e+01 7.04891e+02 1.30526e+01 6.24443e+01 4.18320e-01
1.46029e-01 -1.59677e+01 2.53981e+02 2.82239e+01 5.83625e+01 6.77381e-01 1.00000e-02 2.16072e+00 1.31723e+01 6.49772e+02 1.26505e+01 4.58136e+01 4.99121e-01
1.57285e-01 -1.59757e+01 2.35415e+02 3.19117e+01 6.64788e+01 6.17856e-01 1.00000e-02 2.22895e+00 1.31193e+01 6.40916e+02 1.28429e+01 5.38937e+01 5.12531e-01
1.49718e-01 -1.59613e+01 2.64867e+02 3.35594e+01 4.72489e+01 6.51025e-01 1.00000e-02 2.19631e+00 1.29410e+01 6.20646e+02 1.26743e+01 5.01869e+01 5.43540e-01
1.66334e-01 -1.60194e+01 2.75473e+02 3.26420e+01 4.27300e+01 6.41350e-01 1.00000e-02 2.14454e+00 1.24073e+01 5.02176e+02 1.21333e+01 3.72283e+01 7.25887e-01
1.68654e-01 -1.59984e+01 2.69421e+02 3.35965e+01 6.51703e+01 6.60938e-01 1.00000e-02 2.08392e+00 1.25196e+01 4.69437e+02 1.18594e+01 2.75090e+01 7.73608e-01
1.45962e-01 -1.59841e+01 2.11103e+02 2.81183e+01 5.46331e+01 6.12345e-01 1.00000e-02 2.30225e+00 1.33802e+01 7.53819e+02 1.32683e+01 7.14887e+01 3.51689e-01
1.53140e-01 -1.59577e+01 2.76172e+02 3.30411e+01 6.13335e+01 6.07162e-01 1.00000e-02 2.27549e+00 1.33216e+01 7.33334e+02 1.31753e+01 6.74921e+01 3.78912e-01
1.63333e-01 -1.60194e+01 2.67035e+02 2.97105e+01 6.84116e+01 5.80715e-01 1.00000e-02 2.28674e+00 1.32711e+01 7.19100e+02 1.31517e+01 6.71304e+01 3.98411e-01
1.68984e-01 -1.59979e+01 2.83830e+02 2.89318e+01 6.72777e+01 6.18042e-01 1.00000e-02 2.19019e+00 1.29224e+01 6.00453e+02 1.25999e+01 4.70907e+01 5.74751e-01
1.55581e-01 -1.60023e+01 2.58380e+02 3.18989e+01 5.80293e+01 6.34759e-01 1.00000e-02 2.20482e+00 1.30060e+01 6.22835e+02 1.27155e+01 5.05443e+01 5.40173e-01
1.62912e-01 -1.59702e+01 2.92186e+02 3.03786e+01 6.02961e+01 6.72346e-01 1.00000e-02 2.09904e+00 1.27198e+01 5.32221e+02 1.21013e+01 3.26115e+01 6.80454e-01
1.49274e-01 -1.59511e+01 2.87149e+02 3.15742e+01 4.27850e+01 6.28012e-01 1.00000e-02 2.25855e+00 1.30962e+01 7.11465e+02 1.30203e+01 6.50636e+01 4.09056e-01
1.40046e-01 -1.60480e+01 2.43521e+02 3.29553e+01 6.09469e+01 6.93521e-01 1.00000e-02 2.13606e+00 1.31769e+01 6.24275e+02 1.25288e+01 4.09511e+01 5.37961e-01
1.61675e-01 -1.60137e+01 2.18000e+02 3.22956e+01 6.28531e+01 6.44825e-01 1.00000e-02 2.14341e+00 1.26518e+01 4.99877e+02 1.21959e+01 3.53516e+01 7.29307e-01
1.58827e-01 -1.60447e+01 2.40820e+02 2.83949e+01 4.24938e+01 7.06974e-01 1.00000e-02 2.02060e+00 1.21868e+01 4.11311e+02 1.12184e+01 1.70038e+01 6.43314e-01
1.40178e-01 -1.60362e+01 2.15154e+02 2.83120e+01 5.22339e+01 7.07995e-01 1.00000e-02 2.09451e+00 1.28200e+01 5.30451e+02 1.20677e+01 3.05157e+01 6.83162e-01
1.40995e-01 -1.60465e+01 2.27415e+02 3.03798e+01 6.51610e+01 6.34220e-01 1.00000e-02 2.27543e+00 1.36080e+01 7.89617e+02 1.33245e+01 6.93509e+01 3.06689e-01
1.40288e-01 -1.59986e+01 2.03349e+02 3.23984e+01 4.54284e+01 6.18071e-01 1.00000e-02 2.30871e+00 1.32789e+01 7.40721e+02 1.32372e+01 7.22309e+01 3.68977e-01
1.49449e-01 -1.60072e+01 2.91959e+02 3.34826e+01 4.98156e+01 6.48872e-01 1.00000e-02 2.20917e+00 1.30869e+01 6.67246e+02 1.28365e+01 5.52424e+01 4.72966e-01
1.61527e-01 -1.60067e+01 2.20091e+02 3.29649e+01 4.96640e+01 6.88947e-01 1.00000e-02 2.03461e+00 1.21083e+01 3.80252e+02 1.12682e+01 1.78530e+01 7.68935e-01
1.56381e-01 -1.59796e+01 2.07009e+02 3.33526e+01 6.60024e+01 5.60542e-01 1.00000e-02 2.34435e+00 1.34043e+01 7.61535e+02 1.33972e+01 7.81493e+01 3.41705e-01
1.43907e-01 -1.60209e+01 2.13959e+02 2.91567e+01 5.34437e+01 7.10046e-01 1.00000e-02 2.06651e+00 1.26446e+01 4.81822e+02 1.17885e+01 2.49481e+01 7.54767e-01
1.68406e-01 -1.59638e+01 2.96235e+02 2.85146e+01 5.70782e+01 6.71309e-01 1.00000e-02 2.08281e+00 1.25396e+01 4.97310e+02 1.19094e+01 2.90969e+01 7.33115e-01
1.52491e-01 -1.59546e+01 2.05331e+02 3.10441e+01 5.46373e+01 6.12451e-01 1.00000e-02 2.26212e+00 1.30614e+01 6.49233e+02 1.29226e+01 5.89644e+01 4.99934e-01
1.68652e-01 -1.60403e+01 2.92351e+02 2.88485e+01 4.92969e+01 6.19078e-01 1.00000e-02 2.19288e+00 1.26236e+01 5.71990e+02 1.24617e+01 4.68444e+01 6.18985e-01
1.67565e-01 -1.59519e+01 2.62989e+02 2.83821e+01 4.54850e+01 6.60736e-01 1.00000e-02 2.10213e+00 1.23369e+01 4.71356e+02 1.18814e+01 3.02323e+01 7.70876e-01
1.65961e-01 -1.60446e+01 2.68104e+02 3.29244e+01 4.71970e+01 6.86251e-01 1.00000e-02 2.04048e+00 1.22037e+01 4.17589e+02 1.14277e+01 2.05129e+01 7.63151e-01
1.55508e-01 -1.59948e+01 2.83151e+02 3.01865e+01 6.33898e+01 6.43280e-01 1.00000e-02 2.19569e+00 1.31601e+01 6.62479e+02 1.27926e+01 5.17197e+01 4.80058e-01
1.57145e-01 -1.59891e+01 2.23353e+02 3.16419e+01 4.73142e+01 6.73140e-01 1.00000e-02 2.10025e+00 1.23950e+01 4.56202e+02 1.18655e+01 2.87632e+01 7.92193e-01
1.57289e-01 -1.59857e+01 2.89484e+02 3.08962e+01 4.25206e+01 6.91744e-01 1.00000e-02 2.08267e+00 1.25164e+01 5.05454e+02 1.19353e+01 3.01868e+01 7.20994e-01
1.67960e-01 -1.60177e+01 2.70311e+02 3.19728e+01 4.30530e+01 6.43732e-01 1.00000e-02 2.13238e+00 1.23434e+01 4.84982e+02 1.20358e+01 3.47554e+01 7.51230e-01
1.51872e-01 -1.60129e+01 2.16993e+02 2.91879e+01 6.79230e+01 5.86402e-01 1.00000e-02 2.32519e+00 1.35456e+01 7.96257e+02 1.34320e+01 7.71029e+01 2.98722e-01
1.49468e-01 -1.59745e+01 2.10767e+02 3.31444e+01 4.16243e+01 6.80000e-01 1.00000e-02 2.11365e+00 1.24215e+01 4.65658e+02 1.19481e+01 3.07508e+01 7.78961e-01
1.51260e-01 -1.59780e+01 2.04119e+02 2.88477e+01 5.69039e+01 6.09709e-01 1.00000e-02 2.27874e+00 1.32075e+01 6.90925e+02 1.30675e+01 6.36197e+01 4.38291e-01
1.40031e-01 -1.60484e+01 2.77049e+02 3.13284e+01 5.99774e+01 7.32133e-01 1.00000e-02 2.06468e+00 1.31629e+01 6.23322e+02 1.21975e+01 3.16596e+01 5.37675e-01
1.58805e-01 -1.60170e+01 2.52356e+02 3.31446e+01 6.45948e+01 6.21238e-01 1.00000e-02 2.21464e+00 1.30375e+01 6.21618e+02 1.27535e+01 5.13589e+01 5.42044e-01
1.46911e-01 -1.59612e+01 2.52575e+02 3.11088e+01 4.96810e+01 6.32090e-01 1.00000e-02 2.25482e+00 1.32008e+01 7.04337e+02 1.30366e+01 6.28531e+01 4.19106e-01
1.48532e-01 -1.60315e+01 2.17188e+02 3.00100e+01 4.67615e+01 5.77261e-01 1.00000e-02 2.35908e+00 1.32640e+01 7.99733e+02 1.33922e+01 8.43385e+01 2.94599e-01
1.61336e-01 -1.60057e+01 2.69212e+02 3.31458e+01 5.37589e+01 6.42342e-01 1.00000e-02 2.16114e+00 1.27112e+01 5.47035e+02 1.23701e+01 4.11825e+01 6.57674e-01
1.61488e-01 -1.59538e+01 2.57636e+02 3.06019e+01 4.88769e+01 6.09458e-01 1.00000e-02 2.23518e+00 1.28148e+01 6.14255e+02 1.27143e+01 5.43902e+01 5.53391e-01
1.45530e-01 -1.60217e+01 2.78314e+02 2.82054e+01 4.93674e+01 6.96097e-01 1.00000e-02 2.13115e+00 1.30374e+01 6.28607e+02 1.24939e+01 4.21406e+01 5.31314e-01
1.61233e-01 -1.60196e+01 2.61048e+02 3.21461e+01 6.23850e+01 5.69083e-01 1.00000e-02 2.31259e+00 1.32395e+01 7.27538e+02 1.32202e+01 7.19400e+01 3.86795e-01
1.41277e-01 -1.59812e+01 2.86166e+02 3.02187e+01 4.96538e+01 6.73995e-01 1.00000e-02 2.20203e+00 1.33148e+01 7.27031e+02 1.29728e+01 5.79530e+01 3.87489e-01
1.45937e-01 -1.59968e+01 2.99589e+02 3.21009e+01 5.21790e+01 6.42981e-01 1.00000e-02 2.24433e+00 1.33280e+01 7.48313e+02 1.31247e+01 6.53683e+01 3.58905e-01
1.64193e-01 -1.60317e+01 2.84936e+02 3.14868e+01 6.33467e+01 6.84080e-01 1.00000e-02 2.06067e+00 1.26076e+01 4.90726e+02 1.17937e+01 2.55610e+01 7.35442e-01
1.54085e-01 -1.60230e+01 2.15191e+02 3.09807e+01 4.81696e+01 6.19756e-01 1.00000e-02 2.24061e+00 1.28836e+01 6.12945e+02 1.27505e+01 5.42972e+01 5.55413e-01
1.44907e-01 -1.59933e+01 2.38195e+02 3.38113e+01 4.48258e+01 7.22954e-01 1.00000e-02 2.03334e+00 1.24693e+01 4.55708e+02 1.15096e+01 2.05261e+01 6.79532e-01
1.69107e-01 -1.60081e+01 2.46600e+02 3.33747e+01 4.04704e+01 6.59020e-01 1.00000e-02 2.08396e+00 1.20879e+01 4.15631e+02 1.16284e+01 2.56802e+01 8.45899e-01
1.60621e-01 -1.60455e+01 2.25240e+02 3.11727e+01 6.06658e+01 5.59666e-01 1.00000e-02 2.33270e+00 1.32334e+01 7.33777e+02 1.32637e+01 7.47892e+01 3.78312e-01
1.40719e-01 -1.59513e+01 2.82254e+02 3.29003e+01 4.15595e+01 6.46256e-01 1.00000e-02 2.25945e+00 1.32673e+01 7.54486e+02 1.31479e+01 6.84104e+01 3.50819e-01
1.64663e-01 -1.60381e+01 2.17635e+02 2.88819e+01 4.66491e+01 6.02484e-01 1.00000e-02 2.23388e+00 1.25694e+01 5.74788e+02 1.25370e+01 5.10904e+01 6.14636e-01
1.44384e-01 -1.60322e+01 2.34939e+02 2.86962e+01 6.49065e+01 6.28668e-01 1.00000e-02 2.27599e+00 1.35694e+01 7.88341e+02 1.33073e+01 6.95159e+01 3.08233e-01
1.41895e-01 -1.60228e+01 2.06262e+02 2.92234e+01 5.43582e+01 6.53316e-01 1.00000e-02 2.22460e+00 1.31739e+01 6.54270e+02 1.28581e+01 5.38409e+01 4.92349e-01
1.59944e-01 -1.59672e+01 2.75692e+02 3.19728e+01 4.53824e+01 6.62930e-01 1.00000e-02 2.12727e+00 1.25601e+01 5.19405e+02 1.21552e+01 3.60129e+01 6.99983e-01
1.47603e-01 -1.59563e+01 2.07251e+02 3.19104e+01 6.61350e+01 6.20155e-01 1.00000e-02 2.26658e+00 1.33608e+01 7.04822e+02 1.31138e+01 6.24185e+01 4.18418e-01
1.46239e-01 -1.60225e+01 2.34754e+02 3.06267e+01 6.02362e+01 6.82361e-01 1.00000e-02 2.13390e+00 1.29992e+01 5.81778e+02 1.23907e+01 3.82727e+01 6.03766e-01
1.55428e-01 -1.60081e+01 2.70117e+02 2.91499e+01 5.89902e+01 6.51388e-01 1.00000e-02 2.17756e+00 1.30290e+01 6.23982e+02 1.26346e+01 4.70948e+01 5.38411e-01
1.48826e-01 -1.60163e+01 2.03638e+02 2.85869e+01 4.36838e+01 6.64199e-01 1.00000e-02 2.16485e+00 1.26636e+01 5.31585e+02 1.23140e+01 3.97022e+01 6.81429e-01
1.62139e-01 -1.59949e+01 2.05609e+02 3.02986e+01 6.11341e+01 5.73084e-01 1.00000e-02 2.29996e+00 1.31085e+01 6.77506e+02 1.30680e+01 6.57434e+01 4.57825e-01
1.41864e-01 -1.60336e+01 2.70894e+02 3.06965e+01 6.45141e+01 7.31799e-01 1.00000e-02 2.05195e+00 1.31685e+01 6.16723e+02 1.20814e+01 2.86762e+01 5.29410e-01
1.69370e-01 -1.60243e+01 2.08822e+02 2.98955e+01 6.37293e+01 6.10377e-01 1.00000e-02 2.19084e+00 1.26943e+01 5.29111e+02 1.24126e+01 4.23415e+01 6.85211e-01
1.57841e-01 -1.59508e+01 2.95191e+02 3.22083e+01 4.89496e+01 6.60536e-01 1.00000e-02 2.14726e+00 1.27561e+01 5.68161e+02 1.23793e+01 4.13351e+01 6.24937e-01
1.69962e-01 -1.59681e+01 2.94351e+02 2.81123e+01 6.50720e+01 6.55541e-01 1.00000e-02 2.11012e+00 1.27058e+01 5.33228e+02 1.21338e+01 3.37288e+01 6.78913e-01
1.50372e-01 -1.59734e+01 2.11619e+02 2.84419e+01 5.45609e+01 6.60497e-01 1.00000e-02 2.16707e+00 1.28501e+01 5.60045e+02 1.24274e+01 4.11408e+01 6.37537e-01
1.49358e-01 -1.60397e+01 2.52476e+02 2.88372e+01 5.85503e+01 6.53900e-01 1.00000e-02 2.19749e+00 1.31711e+01 6.60553e+02 1.27914e+01 5.14193e+01 4.82934e-01
1.56709e-01 -1.59614e+01 2.70132e+02 2.99494e+01 6.61801e+01 5.78850e-01 1.00000e-02 2.32107e+00 1.34701e+01 7.92204e+02 1.34009e+01 7.75854e+01 3.03570e-01
1.61043e-01 -1.60391e+01 2.25802e+02 2.86895e+01 5.13639e+01 6.75253e-01 1.00000e-02 2.08302e+00 1.23825e+01 4.47225e+02 1.17547e+01 2.61119e+01 8.04525e-01
1.41075e-01 -1.60411e+01 2.25388e+02 3.21633e+01 4.55700e+01 6.93851e-01 1.00000e-02 2.12653e+00 1.27835e+01 5.43708e+02 1.22470e+01 3.61322e+01 6.62806e-01
1.51925e-01 -1.60196e+01 2.21830e+02 2.99408e+01 5.20741e+01 5.86885e-01 1.00000e-02 2.32350e+00 1.32576e+01 7.48456e+02 1.32667e+01 7.48404e+01 3.58716e-01
1.66278e-01 -1.59738e+01 2.71092e+02 2.97100e+01 5.07374e+01 6.56851e-01 1.00000e-02 2.11505e+00 1.24934e+01 4.95476e+02 1.20361e+01 3.29283e+01 7.35829e-01
1.48850e-01 -1.60316e+01 2.48542e+02 3.18545e+01 4.22533e+01 7.19879e-01 1.00000e-02 2.03268e+00 1.24154e+01 4.56031e+02 1.14924e+01 2.06388e+01 6.75353e-01
1.40333e-01 -1.59666e+01 2.58436e+02 3.22189e+01 5.35207e+01 6.48117e-01 1.00000e-02 2.25114e+00 1.34168e+01 7.52933e+02 1.31715e+01 6.55267e+01 3.52844e-01
1.66346e-01 -1.59843e+01 2.45215e+02 2.99988e+01 5.49471e+01 6.48813e-01 1.00000e-02 2.12502e+00 1.25091e+01 4.87539e+02 1.20601e+01 3.31750e+01 7.47497e-01
1.46175e-01 -1.59647e+01 2.03990e+02 2.92225e+01 6.22292e+01 6.10735e-01 1.00000e-02 2.30037e+00 1.34654e+01 7.58973e+02 1.32999e+01 7.08868e+01 3.45003e-01
1.57409e-01 -1.60235e+01 2.27965e+02 3.12142e+01 5.03580e+01 6.56175e-01 1.00000e-02 2.14239e+00 1.25915e+01 5.07110e+02 1.21860e+01 3.61385e+01 7.18516e-01
1.58876e-01 -1.59735e+01 2.78015e+02 2.81918e+01 4.78757e+01 6.30571e-01 1.00000e-02 2.21261e+00 1.28674e+01 6.27078e+02 1.26898e+01 5.26363e+01 5.33659e-01
1.57654e-01 -1.60406e+01 2.72304e+02 3.22217e+01 4.11435e+01 6.94191e-01 1.00000e-02 2.06470e+00 1.23753e+01 4.66819e+02 1.17250e+01 2.59086e+01 7.74819e-01
1.57337e-01 -1.60271e+01 2.06649e+02 3.26802e+01 4.77657e+01 6.29280e-01 1.00000e-02 2.19878e+00 1.26379e+01 5.36901e+02 1.24350e+01 4.43968e+01 6.73279e-01
1.42922e-01 -1.60436e+01 2.36461e+02 3.33758e+01 5.37898e+01 7.36898e-01 1.00000e-02 2.00340e+00 1.25748e+01 4.56306e+02 1.11427e+01 1.42263e+01 4.76035e-01
1.50504e-01 -1.59774e+01 2.78610e+02 3.26287e+01 4.08019e+01 6.55620e-01 1.00000e-02 2.18893e+00 1.28515e+01 6.14653e+02 1.26146e+01 4.95167e+01 5.52777e-01
1.43731e-01 -1.59674e+01 2.00768e+02 3.25216e+01 4.26425e+01 5.88525e-01 1.00000e-02 2.35338e+00 1.32649e+01 7.81444e+02 1.33718e+01 8.22378e+01 3.16662e-01
1.62168e-01 -1.59692e+01 2.96767e+02 2.98257e+01 6.43583e+01 6.27962e-01 1.00000e-02 2.20095e+00 1.30647e+01 6.43773e+02 1.27526e+01 5.15175e+01 5.08196e-01
1.68924e-01 -1.60466e+01 2.64641e+02 3.26471e+01 4.73870e+01 6.68229e-01 1.00000e-02 2.06895e+00 1.22161e+01 4.27762e+02 1.16215e+01 2.44526e+01 8.30306e-01
1.61349e-01 -1.60038e+01 2.35085e+02 2.90436e+01 5.68209e+01 6.06066e-01 1.00000e-02 2.24249e+00 1.29593e+01 6.28256e+02 1.28019e+01 5.52929e+01 5.31853e-01
1.65031e-01 -1.59917e+01 2.43765e+02 3.34315e+01 5.19922e+01 6.66882e-01 1.00000e-02 2.08087e+00 1.23132e+01 4.34820e+02 1.17222e+01 2.58243e+01 8.21165e-01
1.47929e-01 -1.59523e+01 2.74716e+02 3.38357e+01 6.14320e+01 6.50348e-01 1.00000e-02 2.20699e+00 1.32626e+01 6.85775e+02 1.29057e+01 5.48983e+01 4.45749e-01
1.54867e-01 -1.59993e+01 2.89138e+02 2.98588e+01 4.92802e+01 6.48240e-01 1.00000e-02 2.19208e+00 1.29535e+01 6.32483e+02 1.26799e+01 5.05437e+01 5.25383e-01
1.63164e-01 -1.60059e+01 2.31756e+02 3.08051e+01 5.50681e+01 5.83872e-01 1.00000e-02 2.27542e+00 1.29450e+01 6.44558e+02 1.29061e+01 6.09938e+01 5.07006e-01
1.58039e-01 -1.59587e+01 2.22352e+02 2.80746e+01 5.17501e+01 5.76736e-01 1.00000e-02 2.31914e+00 1.30586e+01 7.20755e+02 1.31280e+01 7.22372e+01 3.96120e-01
1.62753e-01 -1.60377e+01 2.86915e+02 2.97087e+01 6.56731e+01 6.66271e-01 1.00000e-02 2.11258e+00 1.28442e+01 5.59045e+02 1.22295e+01 3.51539e+01 6.39089e-01
1.57728e-01 -1.60148e+01 2.86976e+02 3.31395e+01 5.72898e+01 7.10005e-01 1.00000e-02 2.02905e+00 1.25575e+01 4.76734e+02 1.15455e+01 2.08111e+01 6.29548e-01
1.65062e-01 -1.59547e+01 2.63015e+02 3.08843e+01 5.87912e+01 5.72748e-01 1.00000e-02 2.29144e+00 1.30551e+01 6.81428e+02 1.30382e+01 6.59242e+01 4.52083e-01
1.42039e-01 -1.60117e+01 2.06762e+02 3.07624e+01 6.50582e+01 6.23328e-01 1.00000e-02 2.29025e+00 1.35571e+01 7.71362e+02 1.33236e+01 6.99956e+01 3.29213e-01
1.56417e-01 -1.60165e+01 2.64385e+02 2.91794e+01 6.20171e+01 6.60345e-01 1.00000e-02 2.15036e+00 1.29707e+01 5.95515e+02 1.24717e+01 4.16177e+01 5.82414e-01
1.67894e-01 -1.60466e+01 2.73397e+02 3.01038e+01 4.07943e+01 6.44811e-01 1.00000e-02 2.13560e+00 1.23084e+01 4.94185e+02 1.20400e+01 3.56791e+01 7.37736e-01
1.57348e-01 -1.60153e+01 2.49365e+02 3.04380e+01 6.98706e+01 6.18880e-01 1.00000e-02 2.23208e+00 1.32394e+01 6.77000e+02 1.29358e+01 5.63921e+01 4.58567e-01
1.65367e-01 -1.60359e+01 2.22201e+02 2.89091e+01 5.42446e+01 6.41338e-01 1.00000e-02 2.14413e+00 1.25187e+01 4.91384e+02 1.21337e+01 3.52256e+01 7.41860e-01
1.57230e-01 -1.60136e+01 2.36777e+02 3.14434e+01 4.51562e+01 5.98628e-01 1.00000e-02 2.27291e+00 1.28595e+01 6.50204e+02 1.28673e+01 6.16083e+01 4.98470e-01
1.69316e-01 -1.60321e+01 2.71141e+02 3.33101e+01 6.19244e+01 5.58475e-01 1.00000e-02 2.29442e+00 1.30039e+01 6.66143e+02 1.30097e+01 6.52692e+01 4.74605e-01
1.68056e-01 -1.60299e+01 2.54962e+02 3.30926e+01 4.62138e+01 6.25433e-01 1.00000e-02 2.16575e+00 1.24357e+01 5.04134e+02 1.22144e+01 3.93916e+01 7.22966e-01
1.53957e-01 -1.59938e+01 2.40178e+02 2.88193e+01 5.28240e+01 7.14270e-01 1.00000e-02 2.02105e+00 1.24392e+01 4.43883e+02 1.13418e+01 1.77413e+01 6.14514e-01
1.49581e-01 -1.60221e+01 2.48901e+02 3.12406e+01 6.33170e+01 7.05228e-01 1.00000e-02 2.06322e+00 1.28350e+01 5.26972e+02 1.19122e+01 2.66144e+01 6.84854e-01
1.43324e-01 -1.59889e+01 2.23231e+02 2.99432e+01 5.73262e+01 6.84770e-01 1.00000e-02 2.14028e+00 1.29934e+01 5.80647e+02 1.24083e+01 3.88619e+01 6.05525e-01
1.64123e-01 -1.60241e+01 2.91561e+02 2.99110e+01 6.72092e+01 5.77390e-01 1.00000e-02 2.29201e+00 1.32725e+01 7.29811e+02 1.31837e+01 6.91875e+01 3.83695e-01
1.63251e-01 -1.60338e+01 2.99668e+02 3.15292e+01 4.08853e+01 6.62906e-01 1.00000e-02 2.12099e+00 1.24522e+01 5.13748e+02 1.20890e+01 3.54962e+01 7.08537e-01
1.51505e-01 -1.59653e+01 2.56916e+02 3.14736e+01 6.01473e+01 6.44452e-01 1.00000e-02 2.20336e+00 1.31321e+01 6.49499e+02 1.27892e+01 5.17517e+01 4.99534e-01
1.60252e-01 -1.59661e+01 2.69631e+02 3.21605e+01 6.76395e+01 6.24405e-01 1.00000e-02 2.20624e+00 1.30831e+01 6.33807e+02 1.27590e+01 5.10605e+01 5.23360e-01
1.63468e-01 -1.59968e+01 2.15526e+02 3.25421e+01 6.17142e+01 6.06462e-01 1.00000e-02 2.22103e+00 1.28462e+01 5.74551e+02 1.26329e+01 4.89471e+01 6.15004e-01
1.61877e-01 -1.60167e+01 2.73318e+02 2.83893e+01 5.44859e+01 5.72901e-01 1.00000e-02 2.31314e+00 1.30857e+01 7.31627e+02 1.31458e+01 7.27915e+01 3.81225e-01
1.64677e-01 -1.60146e+01 2.93461e+02 2.83388e+01 4.26080e+01 6.79879e-01 1.00000e-02 2.08257e+00 1.23790e+01 4.87019e+02 1.18472e+01 2.92061e+01 7.48258e-01
1.42581e-01 -1.60273e+01 2.91812e+02 3.18119e+01 5.55592e+01 7.43302e-01 1.00000e-02 2.03563e+00 1.29730e+01 5.77895e+02 1.18952e+01 2.57501e+01 5.32479e-01
1.55538e-01 -1.60114e+01 2.04799e+02 2.84347e+01 4.41970e+01 6.93555e-01 1.00000e-02 2.05461e+00 1.21845e+01 4.02521e+02 1.14484e+01 2.08069e+01 8.38904e-01
1.52988e-01 -1.59641e+01 2.19518e+02 2.85574e+01 4.64373e+01 6.86819e-01 1.00000e-02 2.09050e+00 1.24636e+01 4.67689e+02 1.18496e+01 2.78717e+01 7.76088e-01
1.57894e-01 -1.60464e+01 2.61594e+02 3.33339e+01 5.19210e+01 5.66969e-01 1.00000e-02 2.33003e+00 1.31340e+01 7.36506e+02 1.32244e+01 7.59285e+01 3.74630e-01
1.49783e-01 -1.59529e+01 2.92341e+02 2.87957e+01 5.05096e+01 7.29798e-01 1.00000e-02 2.03808e+00 1.27565e+01 5.37613e+02 1.17876e+01 2.48218e+01 5.97994e-01
1.56066e-01 -1.59660e+01 2.32239e+02 3.37663e+01 5.47142e+01 5.92691e-01 1.00000e-02 2.28395e+00 1.30813e+01 6.74408e+02 1.30265e+01 6.43094e+01 4.62378e-01
1.53250e-01 -1.60158e+01 2.75123e+02 3.19170e+01 6.08848e+01 6.94861e-01 1.00000e-02 2.08249e+00 1.28391e+01 5.45717e+02 1.20761e+01 3.07997e+01 6.59708e-01
1.68513e-01 -1.60219e+01 2.70809e+02 3.16685e+01 6.19767e+01 6.06736e-01 1.00000e-02 2.20732e+00 1.28344e+01 5.84444e+02 1.26074e+01 4.85619e+01 5.99619e-01
1.65445e-01 -1.60274e+01 2.18604e+02 3.01888e+01 6.74628e+01 6.11671e-01 1.00000e-02 2.20597e+00 1.28898e+01 5.75136e+02 1.25946e+01 4.66748e+01 6.14095e-01
1.54069e-01 -1.59973e+01 2.88125e+02 2.94335e+01 5.59428e+01 6.22790e-01 1.00000e-02 2.24984e+00 1.32237e+01 7.13862e+02 1.30448e+01 6.29905e+01 4.05700e-01
1.43029e-01 -1.59818e+01 2.05246e+02 3.34805e+01 4.68717e+01 7.26559e-01 1.00000e-02 2.01071e+00 1.22518e+01 3.90185e+02 1.10695e+01 1.42083e+01 5.85530e-01
1.41925e-01 -1.59696e+01 2.54448e+02 2.94972e+01 6.48217e+01 6.47474e-01 1.00000e-02 2.24870e+00 1.36001e+01 7.94300e+02 1.32560e+01 6.63497e+01 3.01057e-01
1.52416e-01 -1.59720e+01 2.56155e+02 3.25627e+01 4.64512e+01 7.12789e-01 1.00000e-02 2.03507e+00 1.24267e+01 4.54774e+02 1.15164e+01 2.09697e+01 6.90385e-01
1.66330e-01 -1.60129e+01 2.08419e+02 2.86732e+01 5.84274e+01 6.71110e-01 1.00000e-02 2.06285e+00 1.22468e+01 4.03641e+02 1.15199e+01 2.16383e+01 8.55637e-01
1.69688e-01 -1.59582e+01 2.61896e+02 3.08258e+01 4.40293e+01 6.89902e-01 1.00000e-02 2.01814e+00 1.20325e+01 3.87357e+02 1.11223e+01 1.61759e+01 6.46134e-01
1.68293e-01 -1.59717e+01 2.09787e+02 2.99833e+01 6.27954e+01 5.56638e-01 1.00000e-02 2.30503e+00 1.30302e+01 6.66051e+02 1.30333e+01 6.57498e+01 4.74742e-01
1.41413e-01 -1.60224e+01 2.53997e+02 3.36915e+01 4.67565e+01 6.16439e-01 1.00000e-02 2.31107e+00 1.33951e+01 7.91045e+02 1.33577e+01 7.73980e+01 3.04966e-01
1.43600e-01 -1.60245e+01 2.62390e+02 3.00554e+01 5.74423e+01 7.06717e-01 1.00000e-02 2.10116e+00 1.30620e+01 6.05678e+02 1.23219e+01 3.59242e+01 5.66653e-01
1.41373e-01 -1.59505e+01 2.48802e+02 3.00179e+01 6.71890e+01 7.14825e-01 1.00000e-02 2.08350e+00 1.32353e+01 6.29504e+02 1.22799e+01 3.31096e+01 5.29942e-01
1.65677e-01 -1.60212e+01 2.44774e+02 3.33928e+01 6.79808e+01 6.78198e-01 1.00000e-02 2.04827e+00 1.24424e+01 4.34770e+02 1.15551e+01 2.12328e+01 7.77905e-01
1.42701e-01 -1.60159e+01 2.77228e+02 3.17444e+01 6.87555e+01 7.30679e-01 1.00000e-02 2.05196e+00 1.32422e+01 6.33805e+02 1.21237e+01 2.92042e+01 5.04174e-01
1.61420e-01 -1.60038e+01 2.02468e+02 3.07632e+01 4.76367e+01 6.89844e-01 1.00000e-02 2.03092e+00 1.19962e+01 3.59185e+02 1.11550e+01 1.64920e+01 7.63839e-01
1.66955e-01 -1.60223e+01 2.75205e+02 3.06529e+01 6.92006e+01 6.08488e-01 1.00000e-02 2.21345e+00 1.30160e+01 6.23607e+02 1.27381e+01 5.12464e+01 5.38987e-01
1.53846e-01 -1.60156e+01 2.00059e+02 3.05401e+01 6.08126e+01 6.03944e-01 1.00000e-02 2.27403e+00 1.31689e+01 6.69756e+02 1.30181e+01 6.14683e+01 4.69246e-01
1.61899e-01 -1.60300e+01 2.31753e+02 2.95281e+01 6.84080e+01 6.51976e-01 1.00000e-02 2.13399e+00 1.28034e+01 5.33009e+02 1.22441e+01 3.55002e+01 6.79248e-01
1.55110e-01 -1.59599e+01 2.67635e+02 2.99587e+01 6.98161e+01 6.39999e-01 1.00000e-02 2.20159e+00 1.32657e+01 6.80936e+02 1.28576e+01 5.27410e+01 4.52801e-01
1.43482e-01 -1.60232e+01 2.29546e+02 3.30368e+01 5.27116e+01 7.10851e-01 1.00000e-02 2.06731e+00 1.26837e+01 4.92954e+02 1.18509e+01 2.61088e+01 7.38937e-01
1.63269e-01 -1.59623e+01 2.04109e+02 2.97301e+01 6.60399e+01 6.64861e-01 1.00000e-02 2.08837e+00 1.24703e+01 4.41366e+02 1.17866e+01 2.57822e+01 8.12444e-01
1.63689e-01 -1.60336e+01 2.26651e+02 2.95774e+01 4.64248e+01 6.03100e-01 1.00000e-02 2.23657e+00 1.26256e+01 5.84566e+02 1.25863e+01 5.22419e+01 5.99430e-01
1.40369e-01 -1.59606e+01 2.34385e+02 2.99387e+01 4.71591e+01 6.23665e-01 1.00000e-02 2.30642e+00 1.34238e+01 7.89686e+02 1.33467e+01 7.58766e+01 3.06605e-01
1.44208e-01 -1.60426e+01 2.80033e+02 3.09583e+01 4.41902e+01 7.29051e-01 1.00000e-02 2.05656e+00 1.27560e+01 5.45045e+02 1.19376e+01 2.83102e+01 6.47185e-01
1.51417e-01 -1.59631e+01 2.76071e+02 3.31450e+01 6.89106e+01 6.53589e-01 1.00000e-02 2.18385e+00 1.32591e+01 6.70275e+02 1.27983e+01 5.02141e+01 4.68478e-01
1.50737e-01 -1.59528e+01 2.03927e+02 3.37436e+01 5.82477e+01 5.73016e-01 1.00000e-02 2.34628e+00 1.33810e+01 7.68462e+02 1.34003e+01 7.93779e+01 3.32873e-01
1.47879e-01 -1.59809e+01 2.93382e+02 3.01927e+01 5.09144e+01 6.84841e-01 1.00000e-02 2.14636e+00 1.30506e+01 6.37726e+02 1.25775e+01 4.50089e+01 5.17384e-01
1.43737e-01 -1.59873e+01 2.74223e+02 3.37977e+01 6.53853e+01 7.43212e-01 1.00000e-02 2.00985e+00 1.29705e+01 5.49546e+02 1.15266e+01 1.85478e+01 4.31601e-01
1.56550e-01 -1.59813e+01 2.35821e+02 3.28228e+01 4.75894e+01 5.71364e-01 1.00000e-02 2.32700e+00 1.30101e+01 7.18091e+02 1.31329e+01 7.38633e+01 3.99809e-01
1.47816e-01 -1.60471e+01 2.84218e+02 2.88299e+01 6.72726e+01 7.33200e-01 1.00000e-02 2.03209e+00 1.31405e+01 6.14897e+02 1.19028e+01 2.50055e+01 4.68393e-01
1.51588e-01 -1.60262e+01 2.39640e+02 3.30496e+01 4.85118e+01 6.01650e-01 1.00000e-02 2.29008e+00 1.31115e+01 6.99332e+02 1.30826e+01 6.73012e+01 4.26224e-01
1.69131e-01 -1.60393e+01 2.28022e+02 3.30651e+01 4.62181e+01 6.50636e-01 1.00000e-02 2.09889e+00 1.21618e+01 4.18828e+02 1.17241e+01 2.71496e+01 8.41868e-01
1.65792e-01 -1.60267e+01 2.98673e+02 2.95441e+01 4.31474e+01 6.89953e-01 1.00000e-02 2.05396e+00 1.23005e+01 4.59907e+02 1.16284e+01 2.44084e+01 7.64134e-01
1.49690e-01 -1.60307e+01 2.23083e+02 3.32037e+01 5.72057e+01 6.55778e-01 1.00000e-02 2.17411e+00 1.29064e+01 5.69793e+02 1.25029e+01 4.29810e+01 6.22402e-01
1.56934e-01 -1.59807e+01 2.84134e+02 2.83898e+01 6.63269e+01 7.10138e-01 1.00000e-02 2.04146e+00 1.28777e+01 5.51879e+02 1.18159e+01 2.45778e+01 5.92153e-01
1.55842e-01 -1.60171e+01 2.89915e+02 3.29914e+01 6.92312e+01 6.07272e-01 1.00000e-02 2.26439e+00 1.33822e+01 7.39683e+02 1.31729e+01 6.59831e+01 3.70365e-01
1.54691e-01 -1.59567e+01 2.83473e+02 3.21943e+01 4.11556e+01 7.14136e-01 1.00000e-02 2.03822e+00 1.24124e+01 4.69694e+02 1.15830e+01 2.26009e+01 6.88603e-01
1.58778e-01 -1.59864e+01 2.42107e+02 3.13091e+01 5.79231e+01 5.68172e-01 1.00000e-02 2.32616e+00 1.32310e+01 7.38105e+02 1.32557e+01 7.46309e+01 3.72480e-01
1.59072e-01 -1.60096e+01 2.57621e+02 3.16800e+01 6.02688e+01 6.78266e-01 1.00000e-02 2.08771e+00 1.26492e+01 4.99422e+02 1.19626e+01 2.91874e+01 7.29983e-01
1.49292e-01 -1.59555e+01 2.96977e+02 3.13148e+01 6.80002e+01 6.27507e-01 1.00000e-02 2.26019e+00 1.35563e+01 7.97364e+02 1.32919e+01 6.93851e+01 2.97405e-01
1.58120e-01 -1.59747e+01 2.64434e+02 2.89233e+01 4.65931e+01 6.93929e-01 1.00000e-02 2.06637e+00 1.24706e+01 4.79668e+02 1.17710e+01 2.62203e+01 7.57795e-01
1.40431e-01 -1.59712e+01 2.12144e+02 3.26292e+01 6.16294e+01 6.47820e-01 1.00000e-02 2.23862e+00 1.33553e+01 6.92661e+02 1.30219e+01 5.80054e+01 4.35789e-01
1.53734e-01 -1.59699e+01 2.82813e+02 2.95140e+01 4.83187e+01 6.84927e-01 1.00000e-02 2.11479e+00 1.27690e+01 5.60465e+02 1.22406e+01 3.65693e+01 6.36887e-01
1.55013e-01 -1.59641e+01 2.37316e+02 2.83681e+01 5.75178e+01 6.16738e-01 1.00000e-02 2.25136e+00 1.31431e+01 6.74805e+02 1.29543e+01 5.93659e+01 4.61795e-01
1.54574e-01 -1.60471e+01 2.64965e+02 2.99035e+01 4.80262e+01 6.98646e-01 1.00000e-02 2.06941e+00 1.25658e+01 4.96042e+02 1.18483e+01 2.73178e+01 7.34963e-01
1.63738e-01 -1.59614e+01 2.38168e+02 3.21539e+01 4.92181e+01 5.98841e-01 1.00000e-02 2.24053e+00 1.27324e+01 5.92169e+02 1.26658e+01 5.33863e+01 5.87611e-01
1.43970e-01 -1.59764e+01 2.23669e+02 2.93119e+01 6.73203e+01 6.35456e-01 1.00000e-02 2.25893e+00 1.35335e+01 7.59732e+02 1.32096e+01 6.46376e+01 3.44024e-01
1.52500e-01 -1.60249e+01 2.07508e+02 3.10956e+01 6.81746e+01 6.40129e-01 1.00000e-02 2.19802e+00 1.30756e+01 6.03602e+02 1.26695e+01 4.68484e+01 5.69869e-01
1.45414e-01 -1.60402e+01 2.47131e+02 2.83089e+01 4.48521e+01 6.66053e-01 1.00000e-02 2.19079e+00 1.30109e+01 6.38318e+02 1.26900e+01 4.99739e+01 5.16483e-01
1.50710e-01 -1.59879e+01 2.94428e+02 3.07707e+01 5.86554e+01 6.80582e-01 1.00000e-02 2.13928e+00 1.30851e+01 6.33384e+02 1.25465e+01 4.32276e+01 5.24006e-01
1.48742e-01 -1.60377e+01 2.35174e+02 3.38943e+01 5.54867e+01 6.15435e-01 1.00000e-02 2.27185e+00 1.32252e+01 6.97822e+02 1.30836e+01 6.41834e+01 4.28380e-01
1.69522e-01 -1.59992e+01 2.60905e+02 3.23753e+01 4.45472e+01 6.23583e-01 1.00000e-02 2.16611e+00 1.23847e+01 5.03366e+02 1.21920e+01 3.95223e+01 7.24112e-01
1.54322e-01 -1.60172e+01 2.34079e+02 2.89003e+01 5.22038e+01 7.19220e-01 1.00000e-02 2.00219e+00 1.23335e+01 4.17428e+02 1.09658e+01 1.27908e+01 4.97663e-01
1.65687e-01 -1.59865e+01 2.53248e+02 3.13628e+01 5.22091e+01 5.69585e-01 1.00000e-02 2.29298e+00 1.28433e+01 6.60011e+02 1.29164e+01 6.48535e+01 4.83743e-01
1.57620e-01 -1.60055e+01 2.00678e+02 2.95647e+01 5.36310e+01 5.94669e-01 1.00000e-02 2.27858e+00 1.30041e+01 6.51277e+02 1.29396e+01 6.12515e+01 4.96852e-01
1.57742e-01 -1.60432e+01 2.00745e+02 2.90055e+01 4.35883e+01 6.69832e-01 1.00000e-02 2.10545e+00 1.22790e+01 4.35913e+02 1.18015e+01 2.80856e+01 8.19719e-01
1.51780e-01 -1.60398e+01 2.29124e+02 2.97005e+01 4.54520e+01 6.40288e-01 1.00000e-02 2.21123e+00 1.28550e+01 6.02541e+02 1.26422e+01 5.01302e+01 5.71513e-01
1.52568e-01 -1.59925e+01 2.63258e+02 3.16290e+01 5.26756e+01 6.68878e-01 1.00000e-02 2.14451e+00 1.28445e+01 5.71865e+02 1.23901e+01 4.03416e+01 6.19181e-01
1.42305e-01 -1.59522e+01 2.96727e+02 3.17677e+01 5.52551e+01 6.98511e-01 1.00000e-02 2.14166e+00 1.32433e+01 6.80728e+02 1.26885e+01 4.67213e+01 4.53106e-01
1.65548e-01 -1.60373e+01 2.02988e+02 2.84008e+01 4.52499e+01 6.79545e-01 1.00000e-02 2.04554e+00 1.19866e+01 3.68488e+02 1.12703e+01 1.85842e+01 8.40800e-01
1.60442e-01 -1.59657e+01 2.51345e+02 3.31927e+01 6.01880e+01 6.59450e-01 1.00000e-02 2.12102e+00 1.26680e+01 5.09603e+02 1.21386e+01 3.37549e+01 7.14776e-01
1.63177e-01 -1.59811e+01 2.48198e+02 3.19134e+01 4.29774e+01 6.79178e-01 1.00000e-02 2.06578e+00 1.22124e+01 4.27291e+02 1.15963e+01 2.39519e+01 8.29326e-01
1.50602e-01 -1.60012e+01 2.54245e+02 3.20689e+01 5.27528e+01 6.02026e-01 1.00000e-02 2.29793e+00 1.32596e+01 7.40081e+02 1.32088e+01 7.12517e+01 3.69833e-01
1.61702e-01 -1.59949e+01 2.60795e+02 2.94231e+01 6.13394e+01 6.69031e-01 1.00000e-02 2.10360e+00 1.27020e+01 5.18989e+02 1.20780e+01 3.19218e+01 7.00614e-01
1.45167e-01 -1.60388e+01 2.07901e+02 3.26473e+01 5.92464e+01 6.20331e-01 1.00000e-02 2.27739e+00 1.33250e+01 7.08445e+02 1.31404e+01 6.47106e+01 4.13300e-01
1.68964e-01 -1.59721e+01 2.83923e+02 3.13937e+01 5.24885e+01 6.84684e-01 1.00000e-02 2.03954e+00 1.22834e+01 4.32116e+02 1.14696e+01 2.08852e+01 7.41411e-01
1.42809e-01 -1.59536e+01 2.26162e+02 3.27679e+01 6.30448e+01 6.83326e-01 1.00000e-02 2.14090e+00 1.30743e+01 5.89901e+02 1.24552e+01 3.93218e+01 5.91136e-01
1.56390e-01 -1.60017e+01 2.15593e+02 2.91782e+01 5.75009e+01 5.68295e-01 1.00000e-02 2.33985e+00 1.32999e+01 7.60827e+02 1.33313e+01 7.76693e+01 3.42615e-01
1.50200e-01 -1.59901e+01 2.00763e+02 3.27703e+01 4.93506e+01 6.07220e-01 1.00000e-02 2.28076e+00 1.30411e+01 6.60376e+02 1.29803e+01 6.26114e+01 4.83197e-01
1.45541e-01 -1.60041e+01 2.86208e+02 3.00082e+01 6.02598e+01 6.50666e-01 1.00000e-02 2.23051e+00 1.34528e+01 7.61950e+02 1.31331e+01 6.30777e+01 3.41172e-01
1.63379e-01 -1.59920e+01 2.14390e+02 2.82904e+01 6.72077e+01 5.71971e-01 1.00000e-02 2.30164e+00 1.32358e+01 7.04801e+02 1.31497e+01 6.74643e+01 4.18447e-01
1.55770e-01 -1.60302e+01 2.20909e+02 3.22854e+01 5.61270e+01 6.60126e-01 1.00000e-02 2.13553e+00 1.26453e+01 5.03204e+02 1.21710e+01 3.48173e+01 7.24354e-01
1.58411e-01 -1.59785e+01 2.75215e+02 3.29788e+01 4.85532e+01 6.90339e-01 1.00000e-02 2.06841e+00 1.24743e+01 4.77030e+02 1.17934e+01 2.66246e+01 7.62525e-01
1.62648e-01 -1.59543e+01 2.51142e+02 3.12187e+01 5.91805e+01 6.07695e-01 1.00000e-02 2.23009e+00 1.29413e+01 6.15985e+02 1.27534e+01 5.32292e+01 5.50721e-01
1.40549e-01 -1.60321e+01 2.50000e+02 2.85514e+01 6.52528e+01 6.66471e-01 1.00000e-02 2.21257e+00 1.35623e+01 7.68362e+02 1.30943e+01 5.90155e+01 3.33000e-01
1.44403e-01 -1.59679e+01 2.64180e+02 3.07408e+01 4.88204e+01 6.88469e-01 1.00000e-02 2.14241e+00 1.29883e+01 6.12293e+02 1.24949e+01 4.25569e+01 5.56420e-01
1.63632e-01 -1.60418e+01 2.17908e+02 2.99024e+01 6.30886e+01 6.66208e-01 1.00000e-02 2.08693e+00 1.24698e+01 4.48573e+02 1.17977e+01 2.61884e+01 8.02688e-01
1.59342e-01 -1.60497e+01 2.77822e+02 2.86116e+01 6.05500e+01 6.84146e-01 1.00000e-02 2.08732e+00 1.27686e+01 5.37731e+02 1.20559e+01 3.09566e+01 6.72004e-01
1.65826e-01 -1.59567e+01 2.94379e+02 2.82330e+01 6.54509e+01 5.68066e-01 1.00000e-02 2.30642e+00 1.32582e+01 7.41431e+02 1.32225e+01 7.21146e+01 3.68029e-01
1.40871e-01 -1.60154e+01 2.07317e+02 3.11816e+01 6.87986e+01 6.53436e-01 1.00000e-02 2.22416e+00 1.34312e+01 6.98403e+02 1.29938e+01 5.53660e+01 4.27551e-01
1.59942e-01 -1.60321e+01 2.60351e+02 3.01963e+01 5.79872e+01 6.33131e-01 1.00000e-02 2.19215e+00 1.29083e+01 5.97850e+02 1.26030e+01 4.73763e+01 5.78789e-01
1.68714e-01 -1.59899e+01 2.30972e+02 3.07479e+01 5.38889e+01 6.84348e-01 1.00000e-02 2.02212e+00 1.20809e+01 3.75228e+02 1.11374e+01 1.59282e+01 6.86652e-01
1.56516e-01 -1.59769e+01 2.35701e+02 3.34202e+01 5.80002e+01 6.47891e-01 1.00000e-02 2.16234e+00 1.27824e+01 5.44069e+02 1.23857e+01 4.04084e+01 6.62250e-01
1.45694e-01 -1.59595e+01 2.78880e+02 2.81775e+01 4.29471e+01 6.39931e-01 1.00000e-02 2.25804e+00 1.32135e+01 7.43468e+02 1.30977e+01 6.69662e+01 3.65317e-01
1.42680e-01 -1.60447e+01 2.30535e+02 3.17577e+01 5.15576e+01 7.27878e-01 1.00000e-02 2.02854e+00 1.25999e+01 4.69720e+02 1.15080e+01 1.97472e+01 6.34755e-01
1.61140e-01 -1.59508e+01 2.30636e+02 3.00467e+01 4.46415e+01 6.17377e-01 1.00000e-02 2.21754e+00 1.26340e+01 5.71820e+02 1.25277e+01 4.91870e+01 6.19251e-01
1.48396e-01 -1.60110e+01 2.44510e+02 3.39107e+01 6.11100e+01 6.18567e-01 1.00000e-02 2.26789e+00 1.33367e+01 7.18975e+02 1.31406e+01 6.48145e+01 3.98583e-01
1.61083e-01 -1.59977e+01 2.44175e+02 3.33421e+01 5.52469e+01 6.58333e-01 1.00000e-02 2.11906e+00 1.25502e+01 4.87988e+02 1.20592e+01 3.25994e+01 7.46841e-01
1.41163e-01 -1.60391e+01 2.19972e+02 3.36809e+01 6.98253e+01 7.00224e-01 1.00000e-02 2.09878e+00 1.30616e+01 5.60171e+02 1.22049e+01 3.17907e+01 6.37342e-01
1.58855e-01 -1.60145e+01 2.69410e+02 3.04295e+01 6.20000e+01 5.80434e-01 1.00000e-02 2.30671e+00 1.33067e+01 7.47305e+02 1.32530e+01 7.25026e+01 3.60234e-01
1.63130e-01 -1.60248e+01 2.70102e+02 3.37457e+01 4.96091e+01 6.27505e-01 1.00000e-02 2.18447e+00 1.26662e+01 5.53297e+02 1.24397e+01 4.45829e+01 6.47993e-01
1.48372e-01 -1.59522e+01 2.38543e+02 3.17024e+01 4.47633e+01 6.72968e-01 1.00000e-02 2.14859e+00 1.27402e+01 5.52055e+02 1.23344e+01 3.96822e+01 6.49916e-01
1.46325e-01 -1.60072e+01 2.47842e+02 2.81434e+01 4.58067e+01 7.15232e-01 1.00000e-02 2.06476e+00 1.26752e+01 5.16719e+02 1.18774e+01 2.72449e+01 7.01835e-01
1.69638e-01 -1.60052e+01 2.96488e+02 2.98274e+01 6.26300e+01 5.73705e-01 1.00000e-02 2.27511e+00 1.30339e+01 6.73123e+02 1.29798e+01 6.32604e+01 4.64272e-01
1.62440e-01 -1.60303e+01 2.53841e+02 3.18744e+01 4.82389e+01 6.81735e-01 1.00000e-02 2.06403e+00 1.23180e+01 4.40274e+02 1.16432e+01 2.41724e+01 8.10585e-01
1.50541e-01 -1.59991e+01 2.33500e+02 3.38424e+01 6.10599e+01 5.92765e-01 1.00000e-02 2.31013e+00 1.33837e+01 7.49850e+02 1.33009e+01 7.29306e+01 3.56882e-01
1.68972e-01 -1.60419e+01 2.95531e+02 3.09188e+01 4.98752e+01 6.68350e-01 1.00000e-02 2.08190e+00 1.23846e+01 4.70426e+02 1.18221e+01 2.81485e+01 7.72202e-01
1.58133e-01 -1.59613e+01 2.94906e+02 2.97489e+01 5.10775e+01 5.77465e-01 1.00000e-02 2.32116e+00 1.31348e+01 7.60742e+02 1.32224e+01 7.67909e+01 3.42724e-01
1.69244e-01 -1.59518e+01 2.44403e+02 3.19624e+01 6.00335e+01 5.89321e-01 1.00000e-02 2.23557e+00 1.28153e+01 5.89116e+02 1.26841e+01 5.21556e+01 5.92356e-01
1.52325e-01 -1.60032e+01 2.79953e+02 2.84662e+01 4.71268e+01 6.10904e-01 1.00000e-02 2.28478e+00 1.31619e+01 7.40219e+02 1.31325e+01 7.01392e+01 3.69649e-01
1.40509e-01 -1.60086e+01 2.42226e+02 2.95932e+01 5.88794e+01 6.60160e-01 1.00000e-02 2.22327e+00 1.34162e+01 7.30299e+02 1.30432e+01 5.88256e+01 3.83030e-01
1.62270e-01 -1.59938e+01 2.53531e+02 2.90509e+01 5.89482e+01 6.20829e-01 1.00000e-02 2.20944e+00 1.29217e+01 6.06928e+02 1.26679e+01 4.98917e+01 5.64718e-01
1.65919e-01 -1.59631e+01 2.66238e+02 2.80867e+01 6.28237e+01 5.97838e-01 1.00000e-02 2.24492e+00 1.30368e+01 6.51397e+02 1.28681e+01 5.71969e+01 4.96671e-01
1.64129e-01 -1.59904e+01 2.68020e+02 2.94853e+01 5.79394e+01 6.45737e-01 1.00000e-02 2.14839e+00 1.27316e+01 5.45753e+02 1.23182e+01 3.91366e+01 6.59651e-01
1.57997e-01 -1.60343e+01 2.26836e+02 3.19080e+01 5.47240e+01 5.67855e-01 1.00000e-02 2.32788e+00 1.31593e+01 7.25099e+02 1.32125e+01 7.38570e+01 3.90137e-01
1.59444e-01 -1.60221e+01 2.80319e+02 3.00531e+01 5.08268e+01 7.19958e-01 1.00000e-02 2.00239e+00 1.23774e+01 4.42872e+02 1.10656e+01 1.40597e+01 4.79555e-01
1.46419e-01 -1.60398e+01 2.33128e+02 3.37258e+01 5.22206e+01 6.05664e-01 1.00000e-02 2.30451e+00 1.33074e+01 7.43556e+02 1.32501e+01 7.21999e+01 3.65199e-01
1.40670e-01 -1.60469e+01 2.11402e+02 2.83263e+01 4.70165e+01 6.30398e-01 1.00000e-02 2.28952e+00 1.33232e+01 7.45036e+02 1.32044e+01 6.93901e+01 3.63235e-01
1.55561e-01 -1.59556e+01 2.83178e+02 3.11872e+01 5.24939e+01 6.59156e-01 1.00000e-02 2.15949e+00 1.28780e+01 5.92417e+02 1.24916e+01 4.37617e+01 5.87226e-01
1.44989e-01 -1.59803e+01 2.53466e+02 2.87979e+01 6.44658e+01 6.85952e-01 1.00000e-02 2.14288e+00 1.32584e+01 6.60676e+02 1.26131e+01 4.33627e+01 4.82749e-01
1.48053e-01 -1.59638e+01 2.27776e+02 2.82829e+01 4.78211e+01 6.24528e-01 1.00000e-02 2.26802e+00 1.31566e+01 6.99101e+02 1.30339e+01 6.36705e+01 4.26553e-01
1.45590e-01 -1.60426e+01 2.32860e+02 3.33400e+01 5.83930e+01 6.89062e-01 1.00000e-02 2.11381e+00 1.28699e+01 5.41613e+02 1.22164e+01 3.40323e+01 6.66033e-01
1.61505e-01 -1.60431e+01 2.77847e+02 3.11617e+01 6.14442e+01 5.51571e-01 1.00000e-02 2.34803e+00 1.33189e+01 7.79896e+02 1.33879e+01 8.12507e+01 3.18571e-01
1.50114e-01 -1.59808e+01 2.72367e+02 3.33913e+01 4.90206e+01 7.34962e-01 1.00000e-02 2.00011e+00 1.24812e+01 4.58146e+02 1.10184e+01 1.30911e+01 4.50660e-01
1.51540e-01 -1.59997e+01 2.82007e+02 3.25081e+01 6.89232e+01 6.76695e-01 1.00000e-02 2.13414e+00 1.31655e+01 6.34290e+02 1.25350e+01 4.15897e+01 5.22623e-01
1.41439e-01 -1.60192e+01 2.60528e+02 3.25206e+01 4.56376e+01 6.35599e-01 1.00000e-02 2.27388e+00 1.33079e+01 7.53347e+02 1.31912e+01 6.94626e+01 3.52304e-01
1.58961e-01 -1.60497e+01 2.57138e+02 3.32071e+01 6.87180e+01 5.78831e-01 1.00000e-02 2.30157e+00 1.33453e+01 7.35276e+02 1.32451e+01 7.04870e+01 3.76287e-01
1.51501e-01 -1.60032e+01 2.90143e+02 2.93957e+01 4.83543e+01 6.45681e-01 1.00000e-02 2.21554e+00 1.30816e+01 6.76622e+02 1.28558e+01 5.65198e+01 4.59122e-01
1.61591e-01 -1.59822e+01 2.13408e+02 3.31597e+01 6.33272e+01 6.19168e-01 1.00000e-02 2.20018e+00 1.28252e+01 5.55156e+02 1.25373e+01 4.51799e+01 6.45116e-01
1.44038e-01 -1.59540e+01 2.32125e+02 2.82358e+01 5.59558e+01 6.45195e-01 1.00000e-02 2.24124e+00 1.33214e+01 7.13360e+02 1.30387e+01 6.02800e+01 4.06401e-01
1.47215e-01 -1.60469e+01 2.33518e+02 3.09126e+01 4.22744e+01 6.48771e-01 1.00000e-02 2.21282e+00 1.29036e+01 6.19270e+02 1.26921e+01 5.16509e+01 5.45658e-01
1.48840e-01 -1.60101e+01 2.23995e+02 3.09889e+01 6.76413e+01 6.43120e-01 1.00000e-02 2.21252e+00 1.32553e+01 6.61236e+02 1.28573e+01 5.23095e+01 4.81913e-01
1.43217e-01 -1.60342e+01 2.95532e+02 2.80211e+01 4.18120e+01 7.17862e-01 1.00000e-02 2.10537e+00 1.29664e+01 6.22785e+02 1.23814e+01 3.94540e+01 5.40250e-01
1.56966e-01 -1.60178e+01 2.73291e+02 2.96671e+01 6.98719e+01 7.17887e-01 1.00000e-02 2.01316e+00 1.28214e+01 5.23324e+02 1.14570e+01 1.81104e+01 4.78988e-01
1.60699e-01 -1.59655e+01 2.74024e+02 3.25209e+01 6.60892e+01 5.95047e-01 1.00000e-02 2.26484e+00 1.32026e+01 6.91889e+02 1.30463e+01 6.27437e+01 4.36901e-01
1.55463e-01 -1.59582e+01 2.78962e+02 3.02906e+01 4.88505e+01 5.99928e-01 1.00000e-02 2.28684e+00 1.31056e+01 7.18405e+02 1.30925e+01 6.87839e+01 3.99375e-01
1.57808e-01 -1.59616e+01 2.12947e+02 3.34963e+01 6.54695e+01 6.45995e-01 1.00000e-02 2.15490e+00 1.27676e+01 5.21021e+02 1.23106e+01 3.76141e+01 6.97533e-01
1.49865e-01 -1.59775e+01 2.70684e+02 3.31140e+01 4.56552e+01 6.67331e-01 1.00000e-02 2.16157e+00 1.28442e+01 5.89740e+02 1.24874e+01 4.41358e+01 5.91386e-01
1.43076e-01 -1.60204e+01 2.41802e+02 3.26576e+01 4.37217e+01 7.31562e-01 1.00000e-02 2.02535e+00 1.25149e+01 4.66544e+02 1.14731e+01 1.97009e+01 6.18636e-01
1.69204e-01 -1.59600e+01 2.16139e+02 2.93523e+01 6.71627e+01 5.73840e-01 1.00000e-02 2.26949e+00 1.30152e+01 6.35664e+02 1.29013e+01 5.86213e+01 5.20527e-01
1.42730e-01 -1.60210e+01 2.27212e+02 2.96408e+01 5.28039e+01 6.37591e-01 1.00000e-02 2.26149e+00 1.33139e+01 7.22127e+02 1.31075e+01 6.39827e+01 3.94225e-01
1.42870e-01 -1.60145e+01 2.68250e+02 2.99019e+01 6.54898e+01 6.87287e-01 1.00000e-02 2.15434e+00 1.33969e+01 7.07120e+02 1.27752e+01 4.78423e+01 4.15169e-01
1.47980e-01 -1.59519e+01 2.70963e+02 2.90458e+01 4.65405e+01 6.44384e-01 1.00000e-02 2.23205e+00 1.31399e+01 6.95543e+02 1.29424e+01 5.96504e+01 4.31646e-01
1.41268e-01 -1.60157e+01 2.57669e+02 3.28386e+01 4.02921e+01 6.26439e-01 1.00000e-02 2.29396e+00 1.32670e+01 7.64155e+02 1.32344e+01 7.34035e+01 3.38349e-01
1.69743e-01 -1.59677e+01 2.68118e+02 3.25544e+01 6.82762e+01 6.93967e-01 1.00000e-02 2.00249e+00 1.23448e+01 4.14878e+02 1.09834e+01 1.29196e+01 5.01887e-01
1.54516e-01 -1.59911e+01 2.84446e+02 3.19701e+01 6.46625e+01 6.75996e-01 1.00000e-02 2.12353e+00 1.30021e+01 5.95833e+02 1.23908e+01 3.85712e+01 5.81920e-01
1.59683e-01 -1.60151e+01 2.98220e+02 2.86202e+01 6.07705e+01 7.01898e-01 1.00000e-02 2.05414e+00 1.27491e+01 5.32231e+02 1.18642e+01 2.64806e+01 6.61074e-01
1.66124e-01 -1.59769e+01 2.93123e+02 3.35140e+01 6.94786e+01 6.96067e-01 1.00000e-02 2.02259e+00 1.25629e+01 4.67677e+02 1.14497e+01 1.89801e+01 5.99615e-01
1.42980e-01 -1.59537e+01 2.55401e+02 3.00869e+01 5.12862e+01 6.99657e-01 1.00000e-02 2.11962e+00 1.29855e+01 5.97494e+02 1.23731e+01 3.83153e+01 5.79341e-01
1.47187e-01 -1.60268e+01 2.12063e+02 3.38638e+01 6.47141e+01 6.97558e-01 1.00000e-02 2.07209e+00 1.26781e+01 4.70369e+02 1.18208e+01 2.50866e+01 7.72283e-01
1.47908e-01 -1.59721e+01 2.09203e+02 3.03724e+01 5.08439e+01 6.86831e-01 1.00000e-02 2.10663e+00 1.25956e+01 4.84823e+02 1.19943e+01 3.02666e+01 7.51462e-01
1.57151e-01 -1.60436e+01 2.65462e+02 2.94828e+01 5.99188e+01 5.96577e-01 1.00000e-02 2.28470e+00 1.32625e+01 7.26890e+02 1.31570e+01 6.79577e+01 3.87681e-01
1.52223e-01 -1.59847e+01 2.09443e+02 3.31807e+01 5.72348e+01 6.01653e-01 1.00000e-02 2.28225e+00 1.31574e+01 6.77422e+02 1.30530e+01 6.36799e+01 4.57947e-01
1.65174e-01 -1.60202e+01 2.82799e+02 2.93322e+01 5.36763e+01 5.77828e-01 1.00000e-02 2.28742e+00 1.29382e+01 6.83991e+02 1.29734e+01 6.60581e+01 4.48344e-01
1.51817e-01 -1.60261e+01 2.29052e+02 3.19024e+01 6.56882e+01 6.67708e-01 1.00000e-02 2.13758e+00 1.29273e+01 5.56626e+02 1.23433e+01 3.72455e+01 6.42837e-01
1.52606e-01 -1.59806e+01 2.40816e+02 3.08305e+01 5.06408e+01 6.69001e-01 1.00000e-02 2.13891e+00 1.27316e+01 5.40181e+02 1.22736e+01 3.75806e+01 6.68238e-01
1.54177e-01 -1.60446e+01 2.29664e+02 2.94698e+01 5.11136e+01 5.82016e-01 1.00000e-02 2.32445e+00 1.31896e+01 7.44113e+02 1.32322e+01 7.48688e+01 3.64459e-01
1.48376e-01 -1.60217e+01 2.92174e+02 3.07406e+01 4.21285e+01 7.45595e-01 1.00000e-02 2.00626e+00 1.25408e+01 4.90095e+02 1.13135e+01 1.71715e+01 4.66550e-01
1.68829e-01 -1.59542e+01 2.11097e+02 3.18280e+01 5.42006e+01 5.69127e-01 1.00000e-02 2.27479e+00 1.27407e+01 6.04974e+02 1.27659e+01 5.81171e+01 5.67742e-01
1.61841e-01 -1.60028e+01 2.05577e+02 3.35285e+01 6.14530e+01 6.30840e-01 1.00000e-02 2.17081e+00 1.26652e+01 5.09104e+02 1.23171e+01 3.90555e+01 7.15526e-01
1.58811e-01 -1.59504e+01 2.92521e+02 3.11189e+01 4.46387e+01 6.94647e-01 1.00000e-02 2.06930e+00 1.24886e+01 4.92708e+02 1.18377e+01 2.78311e+01 7.39871e-01
1.66502e-01 -1.60089e+01 2.01120e+02 2.83094e+01 5.29617e+01 5.70335e-01 1.00000e-02 2.29033e+00 1.26568e+01 6.35973e+02 1.27724e+01 6.19591e+01 5.20056e-01
1.67720e-01 -1.60415e+01 2.68661e+02 3.00325e+01 5.66355e+01 6.76689e-01 1.00000e-02 2.06012e+00 1.23977e+01 4.51683e+02 1.16590e+01 2.39702e+01 7.89533e-01
1.43926e-01 -1.60165e+01 2.21106e+02 3.07443e+01 6.38192e+01 6.69662e-01 1.00000e-02 2.17254e+00 1.31697e+01 6.24778e+02 1.26446e+01 4.49334e+01 5.37188e-01
1.65978e-01 -1.60302e+01 2.01264e+02 3.03019e+01 5.81301e+01 5.86716e-01 1.00000e-02 2.25474e+00 1.28417e+01 5.96752e+02 1.27472e+01 5.44929e+01 5.80494e-01
1.68994e-01 -1.60383e+01 2.41463e+02 3.14527e+01 4.15646e+01 6.33195e-01 1.00000e-02 2.14634e+00 1.22468e+01 4.72751e+02 1.20183e+01 3.53670e+01 7.68885e-01
1.68458e-01 -1.60012e+01 2.03032e+02 2.89505e+01 4.45522e+01 6.70219e-01 1.00000e-02 2.05618e+00 1.19581e+01 3.69657e+02 1.13333e+01 1.99355e+01 8.79830e-01
1.52682e-01 -1.60064e+01 2.85003e+02 3.18753e+01 5.25192e+01 6.73783e-01 1.00000e-02 2.13959e+00 1.28855e+01 5.88073e+02 1.24196e+01 4.10796e+01 5.93978e-01
1.50911e-01 -1.60281e+01 2.80659e+02 2.80421e+01 4.05144e+01 7.27934e-01 1.00000e-02 2.03340e+00 1.25273e+01 4.97860e+02 1.16208e+01 2.28159e+01 6.27931e-01
1.58677e-01 -1.60298e+01 2.53234e+02 3.18004e+01 5.37673e+01 6.87680e-01 1.00000e-02 2.06584e+00 1.24770e+01 4.63963e+02 1.17394e+01 2.51512e+01 7.79800e-01
1.56773e-01 -1.59924e+01 2.92769e+02 3.06326e+01 6.92501e+01 6.33210e-01 1.00000e-02 2.21239e+00 1.32832e+01 6.97650e+02 1.29311e+01 5.59354e+01 4.28627e-01
1.49320e-01 -1.59701e+01 2.17904e+02 3.12992e+01 6.00374e+01 6.41505e-01 1.00000e-02 2.21263e+00 1.30906e+01 6.25439e+02 1.27616e+01 5.07258e+01 5.36173e-01
1.40006e-01 -1.60061e+01 2.62739e+02 3.32060e+01 6.00847e+01 6.45518e-01 1.00000e-02 2.25682e+00 1.35519e+01 7.83322e+02 1.32709e+01 6.79428e+01 3.14354e-01
1.41931e-01 -1.59645e+01 2.04296e+02 2.83288e+01 5.29247e+01 6.78795e-01 1.00000e-02 2.16094e+00 1.29389e+01 5.73870e+02 1.24498e+01 4.08275e+01 6.16064e-01
1.46954e-01 -1.59583e+01 2.25959e+02 3.17830e+01 6.86298e+01 6.22612e-01 1.00000e-02 2.26759e+00 1.34778e+01 7.42485e+02 1.32039e+01 6.51214e+01 3.66624e-01
1.59952e-01 -1.60167e+01 2.48708e+02 2.93846e+01 5.91993e+01 6.82364e-01 1.00000e-02 2.07553e+00 1.25861e+01 4.84048e+02 1.18433e+01 2.67556e+01 7.52590e-01
1.43518e-01 -1.59858e+01 2.51938e+02 3.36958e+01 4.17081e+01 6.57892e-01 1.00000e-02 2.20902e+00 1.29891e+01 6.42583e+02 1.27574e+01 5.32553e+01 5.10000e-01
1.40901e-01 -1.59527e+01 2.74301e+02 3.01018e+01 4.32788e+01 6.52504e-01 1.00000e-02 2.24931e+00 1.33011e+01 7.52159e+02 1.31265e+01 6.63238e+01 3.53857e-01
1.55007e-01 -1.60294e+01 2.71379e+02 3.36645e+01 4.19524e+01 6.99072e-01 1.00000e-02 2.06200e+00 1.24148e+01 4.70469e+02 1.17327e+01 2.57454e+01 7.66488e-01
1.65217e-01 -1.60168e+01 2.43698e+02 2.98174e+01 5.13158e+01 6.28610e-01 1.00000e-02 2.17634e+00 1.26145e+01 5.34841e+02 1.23520e+01 4.18569e+01 6.76440e-01
1.57311e-01 -1.60427e+01 2.76432e+02 2.98601e+01 5.93424e+01 6.74374e-01 1.00000e-02 2.11633e+00 1.28407e+01 5.60651e+02 1.22536e+01 3.59293e+01 6.36597e-01
1.49519e-01 -1.59642e+01 2.41810e+02 3.30537e+01 5.56946e+01 7.06539e-01 1.00000e-02 2.05430e+00 1.26159e+01 4.78877e+02 1.17319e+01 2.39644e+01 7.38881e-01
1.40021e-01 -1.60424e+01 2.93657e+02 3.37755e+01 5.22355e+01 6.46559e-01 1.00000e-02 2.26188e+00 1.34932e+01 7.97874e+02 1.32954e+01 7.13114e+01 2.96800e-01
1.60110e-01 -1.60351e+01 2.66221e+02 3.39016e+01 5.53241e+01 6.79297e-01 1.00000e-02 2.07948e+00 1.25260e+01 4.77597e+02 1.18618e+01 2.76660e+01 7.61931e-01
1.42582e-01 -1.60067e+01 2.33595e+02 2.97769e+01 5.10302e+01 7.07672e-01 1.00000e-02 2.09022e+00 1.28151e+01 5.38167e+02 1.20789e+01 3.10059e+01 6.71334e-01
1.60488e-01 -1.59596e+01 2.34949e+02 3.26060e+01 5.49585e+01 6.01506e-01 1.00000e-02 2.24800e+00 1.29161e+01 6.18375e+02 1.27979e+01 5.57913e+01 5.47038e-01
1.64563e-01 -1.59664e+01 2.40883e+02 3.18336e+01 6.86946e+01 5.78064e-01 1.00000e-02 2.27857e+00 1.31599e+01 6.75162e+02 1.30380e+01 6.28207e+01 4.61269e-01
1.69227e-01 -1.60404e+01 2.20583e+02 2.88135e+01 4.96077e+01 5.98443e-01 1.00000e-02 2.22226e+00 1.25240e+01 5.53359e+02 1.24614e+01 4.82620e+01 6.47898e-01
1.45119e-01 -1.60053e+01 2.77960e+02 3.19331e+01 5.98474e+01 7.17250e-01 1.00000e-02 2.07220e+00 1.30216e+01 5.88664e+02 1.21486e+01 3.13774e+01 5.93058e-01
1.62665e-01 -1.60088e+01 2.52972e+02 2.89694e+01 5.45915e+01 6.39209e-01 1.00000e-02 2.16783e+00 1.27304e+01 5.53101e+02 1.23927e+01 4.17971e+01 6.48297e-01
1.49171e-01 -1.59883e+01 2.71768e+02 2.93887e+01 4.77243e+01 6.73039e-01 1.00000e-02 2.16077e+00 1.29510e+01 6.16157e+02 1.25518e+01 4.52764e+01 5.50457e-01
1.67535e-01 -1.60462e+01 2.39037e+02 3.02615e+01 4.12327e+01 6.80370e-01 1.00000e-02 2.04364e+00 1.20242e+01 3.91306e+02 1.13276e+01 1.96999e+01 8.08178e-01
1.60938e-01 -1.60349e+01 2.99056e+02 2.91189e+01 4.48251e+01 6.88852e-01 1.00000e-02 2.07975e+00 1.25054e+01 5.05489e+02 1.19139e+01 2.97736e+01 7.20941e-01
1.53769e-01 -1.60312e+01 2.51245e+02 3.06954e+01 4.74104e+01 6.05829e-01 1.00000e-02 2.27807e+00 1.30547e+01 6.90497e+02 1.30159e+01 6.52190e+01 4.38909e-01
1.67942e-01 -1.59571e+01 2.40310e+02 2.80476e+01 6.74574e+01 6.41787e-01 1.00000e-02 2.13609e+00 1.27227e+01 5.24472e+02 1.22134e+01 3.55189e+01 6.92286e-01
1.61584e-01 -1.59692e+01 2.50244e+02 3.23074e+01 4.34127e+01 6.40998e-01 1.00000e-02 2.16204e+00 1.25101e+01 5.18898e+02 1.22512e+01 3.98101e+01 7.00752e-01
1.60904e-01 -1.60140e+01 2.00044e+02 3.01543e+01 6.64635e+01 5.53378e-01 1.00000e-02 2.34356e+00 1.33458e+01 7.52153e+02 1.33500e+01 7.68576e+01 3.53864e-01
1.44935e-01 -1.60326e+01 2.65842e+02 3.33286e+01 6.50505e+01 6.44703e-01 1.00000e-02 2.23323e+00 1.34540e+01 7.39539e+02 1.31123e+01 6.13435e+01 3.70558e-01
1.44083e-01 -1.59843e+01 2.14245e+02 3.11664e+01 5.33272e+01 6.80177e-01 1.00000e-02 2.14326e+00 1.28538e+01 5.48423e+02 1.23328e+01 3.77786e+01 6.55530e-01
1.61657e-01 -1.60327e+01 2.52909e+02 2.81217e+01 4.16639e+01 6.34373e-01 1.00000e-02 2.18698e+00 1.25208e+01 5.58604e+02 1.23699e+01 4.50305e+01 6.39771e-01
1.57580e-01 -1.60139e+01 2.59932e+02 3.09115e+01 6.76761e+01 6.45770e-01 1.00000e-02 2.17253e+00 1.30541e+01 6.13222e+02 1.26016e+01 4.51117e+01 5.54985e-01
1.60564e-01 -1.59660e+01 2.63210e+02 2.85208e+01 6.85954e+01 6.67594e-01 1.00000e-02 2.11505e+00 1.29176e+01 5.68654e+02 1.22568e+01 3.51807e+01 6.24171e-01
1.68628e-01 -1.59738e+01 2.01999e+02 2.87518e+01 6.69594e+01 6.05825e-01 1.00000e-02 2.20552e+00 1.28047e+01 5.54747e+02 1.25286e+01 4.52161e+01 6.45749e-01
1.58033e-01 -1.60370e+01 2.80290e+02 3.25295e+01 6.16234e+01 6.40103e-01 1.00000e-02 2.18452e+00 1.29977e+01 6.15035e+02 1.26429e+01 4.76971e+01 5.52188e-01
1.53245e-01 -1.59973e+01 2.57623e+02 2.81520e+01 4.38252e+01 6.90712e-01 1.00000e-02 2.09696e+00 1.26039e+01 5.18997e+02 1.20290e+01 3.18590e+01 7.00602e-01
1.56457e-01 -1.59701e+01 2.25918e+02 3.39313e+01 5.43778e+01 5.54110e-01 1.00000e-02 2.35654e+00 1.32311e+01 7.60842e+02 1.33477e+01 8.09232e+01 3.42595e-01
1.41580e-01 -1.60019e+01 2.73294e+02 3.28957e+01 5.71659e+01 6.35698e-01 1.00000e-02 2.27359e+00 1.35307e+01 7.96079e+02 1.33269e+01 7.18566e+01 2.98934e-01
1.49611e-01 -1.60006e+01 2.65629e+02 3.37909e+01 5.05227e+01 6.10245e-01 1.00000e-02 2.28383e+00 1.32149e+01 7.25567e+02 1.31466e+01 6.86912e+01 3.89495e-01
1.56370e-01 -1.60341e+01 2.27145e+02 3.10741e+01 5.90118e+01 6.09902e-01 1.00000e-02 2.25157e+00 1.30751e+01 6.49129e+02 1.29014e+01 5.76961e+01 5.00092e-01
1.56870e-01 -1.59680e+01 2.53866e+02 2.88257e+01 6.26942e+01 7.00752e-01 1.00000e-02 2.04730e+00 1.26804e+01 4.96247e+02 1.17086e+01 2.32450e+01 6.92495e-01
1.46767e-01 -1.60252e+01 2.11672e+02 2.96565e+01 5.78249e+01 7.11557e-01 1.00000e-02 2.04406e+00 1.25572e+01 4.51407e+02 1.15608e+01 2.07308e+01 7.39434e-01
1.48087e-01 -1.59671e+01 2.52018e+02 3.34314e+01 4.25554e+01 6.84531e-01 1.00000e-02 2.12322e+00 1.26733e+01 5.34978e+02 1.22010e+01 3.61321e+01 6.76230e-01
1.69836e-01 -1.60022e+01 2.52210e+02 3.34611e+01 6.89739e+01 5.51719e-01 1.00000e-02 2.30262e+00 1.31141e+01 6.78089e+02 1.30880e+01 6.66247e+01 4.56969e-01
1.40869e-01 -1.59760e+01 2.39447e+02 2.83427e+01 6.36438e+01 6.74467e-01 1.00000e-02 2.18833e+00 1.34215e+01 7.14549e+02 1.28966e+01 5.21815e+01 4.04741e-01
1.61149e-01 -1.60424e+01 2.31678e+02 2.85688e+01 6.88869e+01 6.53207e-01 1.00000e-02 2.13677e+00 1.28555e+01 5.46974e+02 1.22872e+01 3.63820e+01 6.57768e-01
1.60146e-01 -1.59669e+01 2.12790e+02 2.80111e+01 4.81415e+01 6.44150e-01 1.00000e-02 2.16250e+00 1.25569e+01 5.12243e+02 1.22399e+01 3.84750e+01 7.10805e-01
1.64022e-01 -1.60287e+01 2.72557e+02 3.15635e+01 4.88719e+01 6.79185e-01 1.00000e-02 2.07036e+00 1.23766e+01 4.58544e+02 1.17354e+01 2.59644e+01 7.88939e-01
1.42273e-01 -1.59874e+01 2.63500e+02 3.36143e+01 4.31666e+01 7.14165e-01 1.00000e-02 2.08584e+00 1.27666e+01 5.46989e+02 1.20982e+01 3.22617e+01 6.57745e-01
1.66413e-01 -1.60365e+01 2.54573e+02 2.83963e+01 6.88510e+01 6.89201e-01 1.00000e-02 2.03271e+00 1.25551e+01 4.65325e+02 1.14943e+01 1.97871e+01 6.64445e-01
1.52703e-01 -1.59673e+01 2.81421e+02 2.93450e+01 5.86333e+01 7.04224e-01 1.00000e-02 2.07279e+00 1.28649e+01 5.57659e+02 1.20508e+01 3.01162e+01 6.41238e-01
1.40229e-01 -1.60398e+01 2.99732e+02 3.18078e+01 6.22931e+01 6.76657e-01 1.00000e-02 2.20118e+00 1.35751e+01 7.89120e+02 1.31315e+01 6.09557e+01 3.07290e-01
1.62248e-01 -1.60294e+01 2.89974e+02 3.08948e+01 5.04961e+01 6.48553e-01 1.00000e-02 2.15405e+00 1.27013e+01 5.57174e+02 1.23585e+01 4.12480e+01 6.41989e-01
1.58875e-01 -1.60350e+01 2.38202e+02 3.39132e+01 4.29831e+01 6.97411e-01 1.00000e-02 2.03163e+00 1.21336e+01 3.97440e+02 1.12937e+01 1.83668e+01 7.33117e-01
1.68585e-01 -1.59858e+01 2.67853e+02 2.93754e+01 6.25236e+01 5.68429e-01 1.00000e-02 2.28786e+00 1.30562e+01 6.79013e+02 1.30220e+01 6.49626e+01 4.55615e-01
1.63702e-01 -1.60014e+01 2.44789e+02 2.85015e+01 5.61838e+01 6.66575e-01 1.00000e-02 2.09804e+00 1.25227e+01 4.81408e+02 1.19321e+01 2.94996e+01 7.56423e-01
1.54464e-01 -1.59659e+01 2.52596e+02 3.32944e+01 4.20886e+01 6.71385e-01 1.00000e-02 2.12403e+00 1.25302e+01 5.07727e+02 1.21104e+01 3.48326e+01 7.17591e-01
1.46745e-01 -1.60082e+01 2.84489e+02 3.09009e+01 4.70387e+01 6.37639e-01 1.00000e-02 2.25144e+00 1.32311e+01 7.29292e+02 1.30787e+01 6.49864e+01 3.84402e-01
1.48574e-01 -1.59555e+01 2.58676e+02 3.23066e+01 5.20406e+01 6.27253e-01 1.00000e-02 2.25509e+00 1.31975e+01 7.00892e+02 1.30349e+01 6.27102e+01 4.24000e-01
1.48045e-01 -1.60386e+01 2.68634e+02 3.28049e+01 5.48798e+01 7.20061e-01 1.00000e-02 2.04367e+00 1.27327e+01 5.13700e+02 1.17699e+01 2.42846e+01 6.54407e-01
1.54472e-01 -1.60076e+01 2.93370e+02 3.35419e+01 5.20507e+01 5.97640e-01 1.00000e-02 2.29013e+00 1.31948e+01 7.30707e+02 1.31624e+01 7.03007e+01 3.82475e-01
1.66407e-01 -1.60049e+01 2.15108e+02 3.06594e+01 4.71756e+01 6.85873e-01 1.00000e-02 2.02398e+00 1.19606e+01 3.57940e+02 1.10863e+01 1.56718e+01 7.14759e-01
1.55290e-01 -1.59696e+01 2.98803e+02 3.08977e+01 5.67292e+01 6.35819e-01 1.00000e-02 2.21538e+00 1.31252e+01 6.73711e+02 1.28678e+01 5.59390e+01 4.63406e-01
1.46113e-01 -1.60029e+01 2.13295e+02 2.82021e+01 5.74395e+01 6.75881e-01 1.00000e-02 2.14941e+00 1.29382e+01 5.69915e+02 1.23998e+01 3.91510e+01 6.22212e-01
1.47269e-01 -1.59648e+01 2.37714e+02 2.81895e+01 4.28880e+01 6.24890e-01 1.00000e-02 2.27382e+00 1.31046e+01 7.10493e+02 1.30402e+01 6.58568e+01 4.10419e-01
1.59621e-01 -1.60166e+01 2.00064e+02 3.38785e+01 5.66132e+01 6.59619e-01 1.00000e-02 2.11055e+00 1.23889e+01 4.35504e+02 1.18762e+01 2.85740e+01 8.20260e-01
1.40605e-01 -1.60163e+01 2.22889e+02 3.06105e+01 4.79185e+01 7.38977e-01 1.00000e-02 2.00608e+00 1.25018e+01 4.47159e+02 1.11541e+01 1.46652e+01 5.03398e-01
1.69363e-01 -1.59619e+01 2.28730e+02 3.07050e+01 5.07771e+01 6.35977e-01 1.00000e-02 2.13660e+00 1.23679e+01 4.65900e+02 1.20206e+01 3.34412e+01 7.78620e-01
1.65251e-01 -1.59912e+01 2.45584e+02 3.04596e+01 5.96855e+01 6.47251e-01 1.00000e-02 2.13189e+00 1.26165e+01 5.05389e+02 1.21500e+01 3.46768e+01 7.21091e-01
1.42762e-01 -1.59901e+01 2.16771e+02 3.33608e+01 4.49642e+01 6.92853e-01 1.00000e-02 2.11454e+00 1.26429e+01 5.04246e+02 1.20898e+01 3.26264e+01 7.22800e-01
1.40539e-01 -1.59507e+01 2.55366e+02 2.91428e+01 5.54485e+01 6.75770e-01 1.00000e-02 2.19193e+00 1.33251e+01 7.05811e+02 1.28915e+01 5.36453e+01 4.17018e-01
1.47367e-01 -1.59556e+01 2.96555e+02 2.85567e+01 4.01980e+01 6.87726e-01 1.00000e-02 2.15030e+00 1.29227e+01 6.32323e+02 1.25456e+01 4.60350e+01 5.25628e-01
1.49987e-01 -1.59637e+01 2.93561e+02 2.98877e+01 6.54772e+01 6.31741e-01 1.00000e-02 2.25065e+00 1.34941e+01 7.78626e+02 1.32193e+01 6.67485e+01 3.20142e-01
1.62003e-01 -1.60154e+01 2.23379e+02 2.95678e+01 4.66004e+01 6.29120e-01 1.00000e-02 2.18732e+00 1.25760e+01 5.34174e+02 1.23654e+01 4.30102e+01 6.77463e-01
1.68466e-01 -1.59990e+01 2.85937e+02 3.30638e+01 6.36319e+01 5.57327e-01 1.00000e-02 2.30205e+00 1.30882e+01 6.89987e+02 1.30927e+01 6.81208e+01 4.39646e-01
1.69121e-01 -1.59836e+01 2.50800e+02 2.92564e+01 5.28657e+01 6.48851e-01 1.00000e-02 2.11594e+00 1.24237e+01 4.74273e+02 1.19728e+01 3.15971e+01 7.66706e-01
1.49602e-01 -1.60388e+01 2.46991e+02 3.36200e+01 4.05073e+01 6.77581e-01 1.00000e-02 2.13042e+00 1.26051e+01 5.24984e+02 1.21871e+01 3.64528e+01 6.91506e-01
1.53825e-01 -1.60280e+01 2.98418e+02 2.96258e+01 5.31089e+01 7.04568e-01 1.00000e-02 2.07545e+00 1.27924e+01 5.52867e+02 1.20576e+01 3.10232e+01 6.48659e-01
1.56125e-01 -1.59553e+01 2.52772e+02 3.28859e+01 5.04902e+01 6.95469e-01 1.00000e-02 2.05698e+00 1.24449e+01 4.57297e+02 1.16727e+01 2.39175e+01 7.75437e-01
1.42375e-01 -1.60247e+01 2.53391e+02 2.90772e+01 6.86288e+01 6.67470e-01 1.00000e-02 2.20066e+00 1.35548e+01 7.60241e+02 1.30392e+01 5.65715e+01 3.43369e-01
1.69734e-01 -1.60492e+01 2.09413e+02 3.32968e+01 6.92789e+01 6.34573e-01 1.00000e-02 2.12716e+00 1.25083e+01 4.58436e+02 1.20183e+01 3.12871e+01 7.89088e-01
1.66652e-01 -1.59669e+01 2.45758e+02 3.36806e+01 6.20321e+01 6.69151e-01 1.00000e-02 2.06668e+00 1.23876e+01 4.34216e+02 1.16634e+01 2.38133e+01 8.20923e-01
1.59099e-01 -1.60333e+01 2.06948e+02 3.13749e+01 5.16064e+01 6.64182e-01 1.00000e-02 2.10881e+00 1.23812e+01 4.44679e+02 1.18751e+01 2.88815e+01 8.07979e-01
1.53067e-01 -1.59574e+01 2.55741e+02 3.05817e+01 6.93432e+01 7.18194e-01 1.00000e-02 2.01802e+00 1.28121e+01 5.12536e+02 1.14943e+01 1.86446e+01 5.20943e-01
1.42327e-01 -1.59919e+01 2.56509e+02 3.02784e+01 5.54354e+01 7.40645e-01 1.00000e-02 2.01978e+00 1.28283e+01 5.27720e+02 1.15882e+01 2.02768e+01 5.14570e-01
1.41840e-01 -1.60121e+01 2.44650e+02 3.10623e+01 4.08167e+01 6.54608e-01 1.00000e-02 2.22941e+00 1.30844e+01 6.76506e+02 1.28881e+01 5.78895e+01 4.59293e-01
1.58938e-01 -1.59822e+01 2.49526e+02 2.96620e+01 5.13559e+01 5.75339e-01 1.00000e-02 2.31664e+00 1.30583e+01 7.23203e+02 1.31331e+01 7.25791e+01 3.92743e-01
1.60382e-01 -1.60098e+01 2.51770e+02 3.23995e+01 5.98580e+01 7.02826e-01 1.00000e-02 2.01692e+00 1.23848e+01 4.25997e+02 1.12613e+01 1.65982e+01 6.02608e-01
1.63123e-01 -1.59585e+01 2.74469e+02 2.93220e+01 6.90558e+01 5.73623e-01 1.00000e-02 2.30326e+00 1.33424e+01 7.47533e+02 1.32540e+01 7.15490e+01 3.59932e-01
1.67693e-01 -1.60473e+01 2.04511e+02 3.08856e+01 4.31900e+01 6.55501e-01 1.00000e-02 2.09324e+00 1.20583e+01 3.99090e+02 1.16168e+01 2.53529e+01 8.66133e-01
1.65983e-01 -1.59918e+01 2.23691e+02 2.94612e+01 6.73744e+01 6.13964e-01 1.00000e-02 2.20097e+00 1.28866e+01 5.75091e+02 1.25763e+01 4.60862e+01 6.14164e-01
1.50871e-01 -1.59623e+01 2.39201e+02 3.02768e+01 4.87479e+01 6.93525e-01 1.00000e-02 2.08737e+00 1.25940e+01 4.96344e+02 1.19369e+01 2.91297e+01 7.34545e-01
1.66295e-01 -1.60008e+01 2.72288e+02 2.81790e+01 4.32560e+01 6.74274e-01 1.00000e-02 2.08043e+00 1.22973e+01 4.63290e+02 1.17590e+01 2.74877e+01 7.82298e-01
1.62980e-01 -1.60471e+01 2.21906e+02 2.99128e+01 6.90301e+01 6.16813e-01 1.00000e-02 2.20697e+00 1.29762e+01 5.93737e+02 1.26525e+01 4.77980e+01 5.85176e-01
1.57621e-01 -1.59636e+01 2.00846e+02 2.87612e+01 5.97183e+01 6.70831e-01 1.00000e-02 2.10111e+00 1.25123e+01 4.56969e+02 1.18865e+01 2.79558e+01 7.91128e-01
1.69172e-01 -1.60304e+01 2.92098e+02 2.88073e+01 5.39339e+01 6.00801e-01 1.00000e-02 2.22722e+00 1.27750e+01 6.10858e+02 1.26700e+01 5.32676e+01 5.58637e-01
1.60686e-01 -1.59932e+01 2.25698e+02 3.35814e+01 6.62812e+01 5.90907e-01 1.00000e-02 2.26514e+00 1.31153e+01 6.51385e+02 1.29613e+01 5.94680e+01 4.96689e-01
1.44481e-01 -1.59947e+01 2.48551e+02 3.07336e+01 4.44418e+01 6.78342e-01 1.00000e-02 2.16084e+00 1.29061e+01 6.00261e+02 1.25089e+01 4.41190e+01 5.75049e-01
1.49903e-01 -1.59597e+01 2.67272e+02 3.06287e+01 5.00822e+01 7.18513e-01 1.00000e-02 2.04363e+00 1.26403e+01 5.02270e+02 1.17239e+01 2.39796e+01 6.70070e-01
1.42780e-01 -1.59587e+01 2.20378e+02 3.31780e+01 5.08796e+01 6.60728e-01 1.00000e-02 2.19733e+00 1.30158e+01 6.11195e+02 1.26776e+01 4.85183e+01 5.58118e-01
1.66351e-01 -1.60493e+01 2.69695e+02 3.33581e+01 6.16562e+01 5.83448e-01 1.00000e-02 2.25973e+00 1.29836e+01 6.39593e+02 1.28866e+01 5.89045e+01 5.14543e-01
1.54296e-01 -1.59716e+01 2.16565e+02 3.07952e+01 5.05013e+01 6.16124e-01 1.00000e-02 2.24801e+00 1.29469e+01 6.27066e+02 1.28142e+01 5.60904e+01 5.33677e-01
1.59553e-01 -1.60133e+01 2.66157e+02 3.17578e+01 6.16714e+01 6.43339e-01 1.00000e-02 2.16870e+00 1.29037e+01 5.82680e+02 1.25064e+01 4.35444e+01 6.02363e-01
1.56670e-01 -1.59891e+01 2.81928e+02 2.82620e+01 5.52380e+01 6.71803e-01 1.00000e-02 2.13190e+00 1.28683e+01 5.81564e+02 1.23607e+01 3.92966e+01 6.04098e-01
1.65957e-01 -1.60062e+01 2.95477e+02 3.28151e+01 4.03210e+01 7.01484e-01 1.00000e-02 2.01864e+00 1.21333e+01 4.15977e+02 1.12340e+01 1.76535e+01 6.24595e-01
1.49230e-01 -1.59697e+01 2.58068e+02 3.11543e+01 5.90602e+01 6.57090e-01 1.00000e-02 2.18688e+00 1.31307e+01 6.45179e+02 1.27306e+01 4.93672e+01 5.06065e-01
1.60523e-01 -1.60408e+01 2.24004e+02 3.09382e+01 6.60965e+01 5.73283e-01 1.00000e-02 2.30704e+00 1.32670e+01 7.14622e+02 1.31957e+01 6.93411e+01 4.04638e-01
1.66401e-01 -1.59639e+01 2.71198e+02 3.31110e+01 5.22893e+01 5.73460e-01 1.00000e-02 2.28006e+00 1.28448e+01 6.45618e+02 1.28808e+01 6.24648e+01 5.05400e-01
1.42426e-01 -1.60187e+01 2.28145e+02 3.37699e+01 4.49569e+01 6.16097e-01 1.00000e-02 2.30258e+00 1.32534e+01 7.41625e+02 1.32200e+01 7.21125e+01 3.67770e-01
1.40754e-01 -1.59767e+01 2.09155e+02 2.96868e+01 4.09320e+01 6.79359e-01 1.00000e-02 2.16665e+00 1.27918e+01 5.64930e+02 1.24172e+01 4.19251e+01 6.29955e-01
1.57169e-01 -1.60226e+01 2.62959e+02 2.98033e+01 6.41080e+01 6.01065e-01 1.00000e-02 2.27413e+00 1.32962e+01 7.22284e+02 1.31362e+01 6.58385e+01 3.94009e-01
1.48411e-01 -1.60407e+01 2.65631e+02 3.12351e+01 5.07824e+01 7.37859e-01 1.00000e-02 2.00104e+00 1.25584e+01 4.72402e+02 1.11074e+01 1.39878e+01 4.45740e-01
1.62331e-01 -1.59678e+01 2.25295e+02 3.09896e+01 4.55761e+01 6.39377e-01 1.00000e-02 2.15976e+00 1.24683e+01 4.99904e+02 1.21907e+01 3.79654e+01 7.29268e-01
1.56749e-01 -1.60271e+01 2.25144e+02 3.26067e+01 4.06984e+01 6.13605e-01 1.00000e-02 2.23991e+00 1.26740e+01 5.93440e+02 1.26367e+01 5.35714e+01 5.85636e-01
1.43900e-01 -1.60320e+01 2.54125e+02 2.82167e+01 4.06962e+01 6.64731e-01 1.00000e-02 2.20492e+00 1.30358e+01 6.63361e+02 1.27791e+01 5.38572e+01 4.78744e-01
1.67512e-01 -1.60242e+01 2.46282e+02 2.95754e+01 5.48616e+01 5.74590e-01 1.00000e-02 2.27849e+00 1.28525e+01 6.44479e+02 1.28663e+01 6.15005e+01 5.07125e-01
1.43836e-01 -1.59814e+01 2.09686e+02 3.28271e+01 5.83221e+01 6.46727e-01 1.00000e-02 2.22307e+00 1.31621e+01 6.40648e+02 1.28434e+01 5.29919e+01 5.12938e-01
1.63393e-01 -1.59761e+01 2.91533e+02 2.86695e+01 5.44732e+01 6.77087e-01 1.00000e-02 2.09100e+00 1.26192e+01 5.16928e+02 1.20099e+01 3.11144e+01 7.03734e-01
1.63418e-01 -1.59787e+01 2.07303e+02 2.91520e+01 6.31040e+01 6.57100e-01 1.00000e-02 2.10976e+00 1.25193e+01 4.62327e+02 1.19396e+01 2.92727e+01 7.83650e-01
1.69069e-01 -1.60092e+01 2.84665e+02 3.39278e+01 5.75984e+01 6.10157e-01 1.00000e-02 2.19525e+00 1.27212e+01 5.62186e+02 1.25064e+01 4.62321e+01 6.34215e-01
1.57507e-01 -1.60383e+01 2.90419e+02 3.30458e+01 4.49195e+01 6.18737e-01 1.00000e-02 2.23465e+00 1.28702e+01 6.39501e+02 1.27798e+01 5.68507e+01 5.14682e-01
1.66746e-01 -1.59767e+01 2.72497e+02 3.27621e+01 6.12482e+01 6.33657e-01 1.00000e-02 2.15627e+00 1.27141e+01 5.38233e+02 1.23365e+01 3.97610e+01 6.71233e-01
1.45472e-01 -1.60441e+01 2.67881e+02 3.09132e+01 6.02778e+01 7.39664e-01 1.00000e-02 2.01165e+00 1.28538e+01 5.30968e+02 1.14923e+01 1.85316e+01 4.61632e-01
1.48241e-01 -1.60212e+01 2.53643e+02 3.02172e+01 6.59669e+01 7.29684e-01 1.00000e-02 2.01213e+00 1.28537e+01 5.21757e+02 1.14474e+01 1.77433e+01 4.74157e-01
1.67500e-01 -1.59682e+01 2.99276e+02 3.36764e+01 5.10834e+01 6.68838e-01 1.00000e-02 2.08218e+00 1.24110e+01 4.71291e+02 1.18413e+01 2.83182e+01 7.70969e-01
1.41966e-01 -1.60164e+01 2.25313e+02 2.81479e+01 6.83178e+01 7.06718e-01 1.00000e-02 2.09247e+00 1.31967e+01 6.12511e+02 1.22539e+01 3.25760e+01 5.56084e-01
1.66970e-01 -1.60171e+01 2.06143e+02 3.20498e+01 5.64762e+01 6.01735e-01 1.00000e-02 2.21572e+00 1.26694e+01 5.42250e+02 1.25041e+01 4.64737e+01 6.65052e-01
1.61010e-01 -1.60087e+01 2.49640e+02 2.97638e+01 5.65337e+01 5.80687e-01 1.00000e-02 2.29599e+00 1.31096e+01 6.98674e+02 1.30874e+01 6.75967e+01 4.27163e-01
1.69274e-01 -1.60300e+01 2.62789e+02 3.34792e+01 6.60707e+01 6.00377e-01 1.00000e-02 2.21164e+00 1.28558e+01 5.81478e+02 1.26251e+01 4.86874e+01 6.04232e-01
1.65580e-01 -1.60121e+01 2.76242e+02 3.17621e+01 4.30825e+01 6.41669e-01 1.00000e-02 2.14943e+00 1.24463e+01 5.13704e+02 1.21796e+01 3.83831e+01 7.08604e-01
1.46930e-01 -1.60114e+01 2.36946e+02 3.32855e+01 4.43640e+01 6.89599e-01 1.00000e-02 2.11023e+00 1.26291e+01 5.11845e+02 1.20881e+01 3.29540e+01 7.11405e-01
1.59569e-01 -1.60199e+01 2.99171e+02 3.33867e+01 4.03980e+01 6.65341e-01 1.00000e-02 2.12838e+00 1.25318e+01 5.28211e+02 1.21749e+01 3.72826e+01 6.86585e-01
1.63128e-01 -1.59900e+01 2.84865e+02 2.98682e+01 4.77125e+01 6.51650e-01 1.00000e-02 2.14483e+00 1.26132e+01 5.40395e+02 1.22662e+01 3.92137e+01 6.67908e-01
1.50979e-01 -1.59862e+01 2.42490e+02 3.20975e+01 4.61448e+01 7.14112e-01 1.00000e-02 2.03196e+00 1.23909e+01 4.42760e+02 1.14487e+01 1.98407e+01 6.86522e-01
1.42508e-01 -1.59585e+01 2.89005e+02 3.14067e+01 5.14695e+01 6.60528e-01 1.00000e-02 2.22316e+00 1.33451e+01 7.41897e+02 1.30632e+01 6.17808e+01 3.67408e-01
1.53523e-01 -1.60087e+01 2.35541e+02 3.39719e+01 6.60629e+01 7.14628e-01 1.00000e-02 2.00555e+00 1.25006e+01 4.30849e+02 1.11124e+01 1.39580e+01 5.12998e-01
1.40675e-01 -1.59866e+01 2.94211e+02 3.39285e+01 6.54309e+01 7.32323e-01 1.00000e-02 2.06599e+00 1.32697e+01 6.48771e+02 1.22821e+01 3.30728e+01 4.99709e-01
1.63482e-01 -1.60300e+01 2.17428e+02 2.87272e+01 4.87436e+01 5.98795e-01 1.00000e-02 2.24721e+00 1.26994e+01 5.97891e+02 1.26598e+01 5.41408e+01 5.78726e-01
1.44470e-01 -1.59607e+01 2.81257e+02 3.36695e+01 4.47454e+01 7.34102e-01 1.00000e-02 2.03797e+00 1.26805e+01 5.18001e+02 1.17509e+01 2.44199e+01 6.24114e-01
1.64949e-01 -1.60404e+01 2.26267e+02 3.26015e+01 4.65382e+01 6.93563e-01 1.00000e-02 2.01052e+00 1.19646e+01 3.57475e+02 1.09458e+01 1.36893e+01 6.07567e-01
1.51092e-01 -1.59899e+01 2.64881e+02 2.96254e+01 4.75454e+01 6.91794e-01 1.00000e-02 2.10385e+00 1.27332e+01 5.43510e+02 1.21475e+01 3.39683e+01 6.63110e-01
1.50679e-01 -1.59803e+01 2.84166e+02 3.20115e+01 6.32249e+01 6.84162e-01 1.00000e-02 2.12367e+00 1.30739e+01 6.15132e+02 1.24456e+01 3.96623e+01 5.52037e-01
1.57766e-01 -1.60057e+01 2.60135e+02 2.95514e+01 6.86697e+01 6.38550e-01 1.00000e-02 2.19121e+00 1.31429e+01 6.43512e+02 1.27311e+01 4.91064e+01 5.08591e-01
1.58638e-01 -1.60492e+01 2.26732e+02 2.84912e+01 5.78240e+01 7.09309e-01 1.00000e-02 2.00336e+00 1.22982e+01 4.03299e+02 1.09539e+01 1.26782e+01 5.17211e-01
1.57020e-01 -1.60145e+01 2.22254e+02 3.36767e+01 6.60474e+01 5.64031e-01 1.00000e-02 2.33507e+00 1.33815e+01 7.54937e+02 1.33608e+01 7.64833e+01 3.50232e-01
1.52219e-01 -1.59874e+01 2.01222e+02 2.85894e+01 6.57023e+01 7.05315e-01 1.00000e-02 2.03033e+00 1.24856e+01 4.24512e+02 1.13625e+01 1.75254e+01 6.96683e-01
1.45250e-01 -1.59948e+01 2.70208e+02 3.01460e+01 5.88004e+01 7.41065e-01 1.00000e-02 2.01363e+00 1.28626e+01 5.37313e+02 1.15367e+01 1.92780e+01 4.67072e-01
1.47089e-01 -1.59524e+01 2.41967e+02 2.90333e+01 5.47640e+01 6.62574e-01 1.00000e-02 2.18554e+00 1.30905e+01 6.35591e+02 1.26920e+01 4.84146e+01 5.20638e-01
1.47914e-01 -1.60455e+01 2.12540e+02 3.35509e+01 5.20708e+01 7.04894e-01 1.00000e-02 2.05133e+00 1.24033e+01 4.26730e+02 1.15506e+01 2.13310e+01 7.99127e-01
1.43526e-01 -1.60466e+01 2.74174e+02 3.21103e+01 6.25573e+01 6.35132e-01 1.00000e-02 2.26636e+00 1.35690e+01 7.98011e+02 1.33164e+01 7.02774e+01 2.96637e-01
1.64335e-01 -1.60126e+01 2.04790e+02 3.35003e+01 6.12199e+01 6.78147e-01 1.00000e-02 2.04216e+00 1.21517e+01 3.72502e+02 1.13179e+01 1.82204e+01 8.19996e-01
1.42198e-01 -1.59749e+01 2.26059e+02 3.15506e+01 6.92086e+01 6.58633e-01 1.00000e-02 2.20844e+00 1.34294e+01 7.01897e+02 1.29531e+01 5.38715e+01 4.22569e-01
1.51742e-01 -1.60445e+01 2.49649e+02 2.99803e+01 5.55990e+01 6.39734e-01 1.00000e-02 2.21502e+00 1.30876e+01 6.48776e+02 1.28048e+01 5.32893e+01 5.00625e-01
1.55355e-01 -1.60227e+01 2.11557e+02 2.90504e+01 5.36271e+01 7.02484e-01 1.00000e-02 2.03001e+00 1.22737e+01 4.01712e+02 1.12926e+01 1.74633e+01 7.18272e-01
1.51250e-01 -1.59899e+01 2.73982e+02 2.93513e+01 4.99299e+01 6.54670e-01 1.00000e-02 2.19255e+00 1.30237e+01 6.43305e+02 1.27163e+01 5.08881e+01 5.08905e-01
1.59706e-01 -1.60224e+01 2.79700e+02 2.82893e+01 6.47287e+01 7.17098e-01 1.00000e-02 2.00913e+00 1.26807e+01 4.98516e+02 1.13358e+01 1.68103e+01 4.77980e-01
1.56349e-01 -1.59534e+01 2.71231e+02 3.21295e+01 4.46386e+01 6.42718e-01 1.00000e-02 2.18775e+00 1.27638e+01 5.86415e+02 1.25320e+01 4.71694e+01 5.96554e-01
1.46546e-01 -1.59593e+01 2.89237e+02 2.82215e+01 5.56734e+01 6.35659e-01 1.00000e-02 2.26344e+00 1.34622e+01 7.89739e+02 1.32605e+01 7.00836e+01 3.06541e-01
1.68971e-01 -1.60254e+01 2.54707e+02 3.01399e+01 6.89418e+01 5.52926e-01 1.00000e-02 2.31210e+00 1.31984e+01 7.10099e+02 1.31734e+01 6.99328e+01 4.10974e-01
1.49949e-01 -1.60172e+01 2.71679e+02 2.96871e+01 5.69560e+01 6.28278e-01 1.00000e-02 2.25432e+00 1.33147e+01 7.32004e+02 1.31092e+01 6.43737e+01 3.80714e-01
1.58095e-01 -1.59610e+01 2.43177e+02 2.99802e+01 6.26942e+01 5.85444e-01 1.00000e-02 2.29850e+00 1.32812e+01 7.26334e+02 1.31948e+01 6.93422e+01 3.88444e-01
1.68284e-01 -1.59882e+01 2.98820e+02 3.12294e+01 6.78588e+01 6.40771e-01 1.00000e-02 2.14297e+00 1.28272e+01 5.62622e+02 1.23595e+01 3.93959e+01 6.33538e-01
1.50866e-01 -1.59678e+01 2.09917e+02 2.81967e+01 5.94449e+01 6.97706e-01 1.00000e-02 2.06499e+00 1.25837e+01 4.62914e+02 1.17200e+01 2.37461e+01 7.80573e-01
1.58418e-01 -1.60220e+01 2.43807e+02 3.38538e+01 5.16251e+01 6.82550e-01 1.00000e-02 2.07213e+00 1.24061e+01 4.48474e+02 1.17301e+01 2.53345e+01 8.02823e-01
1.59860e-01 -1.59538e+01 2.83824e+02 3.25952e+01 5.89492e+01 5.59422e-01 1.00000e-02 2.33829e+00 1.32849e+01 7.68915e+02 1.33451e+01 7.93377e+01 3.32300e-01
1.52465e-01 -1.60229e+01 2.53229e+02 3.31320e+01 5.00999e+01 6.97432e-01 1.00000e-02 2.06934e+00 1.25502e+01 4.81904e+02 1.18199e+01 2.65437e+01 7.55666e-01
1.43734e-01 -1.60186e+01 2.74196e+02 3.18976e+01 5.25431e+01 7.48546e-01 1.00000e-02 2.00443e+00 1.27434e+01 5.12334e+02 1.13353e+01 1.65491e+01 4.33851e-01
1.47177e-01 -1.60334e+01 2.31071e+02 3.25744e+01 6.45621e+01 7.04174e-01 1.00000e-02 2.06556e+00 1.28035e+01 5.07346e+02 1.18791e+01 2.58400e+01 7.16539e-01
1.56690e-01 -1.59755e+01 2.60088e+02 2.94280e+01 4.66315e+01 6.07745e-01 1.00000e-02 2.26458e+00 1.29488e+01 6.71620e+02 1.29115e+01 6.22236e+01 4.66490e-01
1.58841e-01 -1.59560e+01 2.95790e+02 3.10778e+01 5.41027e+01 7.05391e-01 1.00000e-02 2.04447e+00 1.25815e+01 4.94159e+02 1.17079e+01 2.40400e+01 6.84593e-01
1.64674e-01 -1.60406e+01 2.93175e+02 2.85967e+01 5.54891e+01 6.67860e-01 1.00000e-02 2.10625e+00 1.26487e+01 5.27337e+02 1.21031e+01 3.34736e+01 6.87919e-01
1.43996e-01 -1.59995e+01 2.41090e+02 3.37151e+01 5.80398e+01 6.61257e-01 1.00000e-02 2.19316e+00 1.31667e+01 6.43856e+02 1.27655e+01 4.99387e+01 5.08069e-01
1.61336e-01 -1.60152e+01 2.18316e+02 3.27338e+01 4.79786e+01 6.29737e-01 1.00000e-02 2.18087e+00 1.25507e+01 5.15562e+02 1.23184e+01 4.12347e+01 7.05800e-01
1.57954e-01 -1.59936e+01 2.77416e+02 3.30550e+01 5.05213e+01 6.72440e-01 1.00000e-02 2.11223e+00 1.26310e+01 5.20379e+02 1.21229e+01 3.40893e+01 6.98507e-01
1.44170e-01 -1.59710e+01 2.04632e+02 2.90545e+01 4.98597e+01 6.43446e-01 1.00000e-02 2.23761e+00 1.30955e+01 6.49676e+02 1.28637e+01 5.56291e+01 4.99267e-01
1.54466e-01 -1.60130e+01 2.38423e+02 3.34374e+01 6.30626e+01 6.39051e-01 1.00000e-02 2.19251e+00 1.30032e+01 5.99210e+02 1.26409e+01 4.70157e+01 5.76679e-01
1.45243e-01 -1.59680e+01 2.03459e+02 2.80630e+01 5.76495e+01 7.23540e-01 1.00000e-02 2.01475e+00 1.24655e+01 4.23664e+02 1.11979e+01 1.52208e+01 5.88681e-01
1.64240e-01 -1.60289e+01 2.11411e+02 3.31467e+01 5.92408e+01 5.99040e-01 1.00000e-02 2.23168e+00 1.28094e+01 5.73984e+02 1.26504e+01 5.03645e+01 6.15887e-01
1.40317e-01 -1.59941e+01 2.17362e+02 3.24055e+01 4.94818e+01 7.27883e-01 1.00000e-02 2.03085e+00 1.25321e+01 4.51138e+02 1.14719e+01 1.93447e+01 6.70250e-01
1.69634e-01 -1.59642e+01 2.49713e+02 3.00157e+01 6.01487e+01 6.41299e-01 1.00000e-02 2.12789e+00 1.25452e+01 4.91745e+02 1.20889e+01 3.35802e+01 7.41330e-01
1.50857e-01 -1.60051e+01 2.57558e+02 3.15435e+01 6.15028e+01 6.13796e-01 1.00000e-02 2.27331e+00 1.33565e+01 7.37362e+02 1.31793e+01 6.68943e+01 3.73479e-01
1.65530e-01 -1.60372e+01 2.62464e+02 3.13217e+01 5.77170e+01 6.26141e-01 1.00000e-02 2.17957e+00 1.27442e+01 5.56639e+02 1.24484e+01 4.35557e+01 6.42818e-01
1.45205e-01 -1.60230e+01 2.95915e+02 3.13909e+01 5.49627e+01 6.37120e-01 1.00000e-02 2.26086e+00 1.34328e+01 7.80367e+02 1.32410e+01 6.95509e+01 3.17989e-01
1.55844e-01 -1.60432e+01 2.66683e+02 2.81541e+01 5.30578e+01 5.81941e-01 1.00000e-02 2.32394e+00 1.32526e+01 7.72570e+02 1.32896e+01 7.73181e+01 3.27695e-01
1.42294e-01 -1.59587e+01 2.26827e+02 3.28190e+01 5.13524e+01 6.54043e-01 1.00000e-02 2.21828e+00 1.31294e+01 6.50724e+02 1.28367e+01 5.37581e+01 4.97685e-01
1.43444e-01 -1.60228e+01 2.92422e+02 3.39230e+01 4.71628e+01 7.44403e-01 1.00000e-02 2.02611e+00 1.27467e+01 5.29654e+02 1.16943e+01 2.28657e+01 5.48618e-01
1.57814e-01 -1.60003e+01 2.42886e+02 2.88303e+01 5.60111e+01 5.55624e-01 1.00000e-02 2.36070e+00 1.32694e+01 7.94319e+02 1.33934e+01 8.40387e+01 3.01034e-01
1.54020e-01 -1.60334e+01 2.67566e+02 3.28126e+01 5.79168e+01 6.78057e-01 1.00000e-02 2.11383e+00 1.28112e+01 5.46482e+02 1.22197e+01 3.50225e+01 6.58528e-01
1.67581e-01 -1.59532e+01 2.47276e+02 2.97950e+01 6.95334e+01 6.08634e-01 1.00000e-02 2.20797e+00 1.29569e+01 5.99807e+02 1.26605e+01 4.86564e+01 5.75753e-01
1.65401e-01 -1.60392e+01 2.40655e+02 3.28550e+01 6.21143e+01 6.94362e-01 1.00000e-02 2.00888e+00 1.22329e+01 3.90733e+02 1.10469e+01 1.40111e+01 5.70494e-01
1.67380e-01 -1.59662e+01 2.03747e+02 3.27204e+01 6.94081e+01 5.90158e-01 1.00000e-02 2.23570e+00 1.29160e+01 5.83781e+02 1.27125e+01 5.09657e+01 6.00651e-01
1.60820e-01 -1.59559e+01 2.66843e+02 2.93474e+01 6.60874e+01 6.13179e-01 1.00000e-02 2.23356e+00 1.31560e+01 6.67811e+02 1.29042e+01 5.66298e+01 4.72128e-01
1.57897e-01 -1.59828e+01 2.83851e+02 3.26358e+01 4.29360e+01 6.25109e-01 1.00000e-02 2.21963e+00 1.27818e+01 6.15723e+02 1.26710e+01 5.33575e+01 5.51125e-01
1.57905e-01 -1.59607e+01 2.43872e+02 3.30202e+01 4.69413e+01 6.04558e-01 1.00000e-02 2.25461e+00 1.28598e+01 6.28541e+02 1.28052e+01 5.78408e+01 5.31416e-01
1.51112e-01 -1.60308e+01 2.99337e+02 2.87619e+01 5.05215e+01 7.11388e-01 1.00000e-02 2.07697e+00 1.28375e+01 5.69145e+02 1.21094e+01 3.21547e+01 6.23408e-01
1.62031e-01 -1.60055e+01 2.39604e+02 3.26065e+01 6.47277e+01 6.91612e-01 1.00000e-02 2.03099e+00 1.24080e+01 4.24938e+02 1.13943e+01 1.85309e+01 7.00387e-01
1.50366e-01 -1.60228e+01 2.83526e+02 3.09181e+01 6.56482e+01 6.55242e-01 1.00000e-02 2.19276e+00 1.33066e+01 6.97774e+02 1.28796e+01 5.33044e+01 4.28450e-01
1.62909e-01 -1.60459e+01 2.93182e+02 3.33445e+01 4.41503e+01 6.94955e-01 1.00000e-02 2.04431e+00 1.23034e+01 4.47541e+02 1.15536e+01 2.25954e+01 7.45431e-01
1.45706e-01 -1.59908e+01 2.40565e+02 3.09981e+01 4.46256e+01 6.71098e-01 1.00000e-02 2.16875e+00 1.28690e+01 5.90893e+02 1.25055e+01 4.43674e+01 5.89594e-01
1.69361e-01 -1.59790e+01 2.25963e+02 2.92520e+01 6.45160e+01 6.19063e-01 1.00000e-02 2.17572e+00 1.27091e+01 5.31172e+02 1.23708e+01 4.07700e+01 6.82059e-01
1.65032e-01 -1.59545e+01 2.85330e+02 3.39163e+01 6.72678e+01 6.73691e-01 1.00000e-02 2.07514e+00 1.26481e+01 4.96466e+02 1.19008e+01 2.76613e+01 7.34365e-01
1.50116e-01 -1.60163e+01 2.37793e+02 3.21443e+01 4.50285e+01 6.32191e-01 1.00000e-02 2.23388e+00 1.29430e+01 6.33966e+02 1.27902e+01 5.53986e+01 5.23118e-01
1.56623e-01 -1.59960e+01 2.99619e+02 2.80032e+01 6.69813e+01 7.11901e-01 1.00000e-02 2.04910e+00 1.29837e+01 5.87358e+02 1.19636e+01 2.73475e+01 5.65988e-01
1.53713e-01 -1.59853e+01 2.32132e+02 2.83601e+01 6.79420e+01 6.23414e-01 1.00000e-02 2.24153e+00 1.33098e+01 6.98109e+02 1.30052e+01 5.85163e+01 4.27971e-01
1.60097e-01 -1.59799e+01 2.08195e+02 3.11177e+01 5.25223e+01 6.17623e-01 1.00000e-02 2.21516e+00 1.27438e+01 5.61675e+02 1.25559e+01 4.76358e+01 6.35009e-01
1.59313e-01 -1.59549e+01 2.39724e+02 3.18340e+01 4.64599e+01 7.02448e-01 1.00000e-02 2.02123e+00 1.21778e+01 4.00644e+02 1.12123e+01 1.68104e+01 6.57785e-01
1.58614e-01 -1.59781e+01 2.65356e+02 2.80809e+01 6.02460e+01 7.11650e-01 1.00000e-02 2.02023e+00 1.25881e+01 4.78056e+02 1.14296e+01 1.86269e+01 5.72870e-01
1.45367e-01 -1.59501e+01 2.47236e+02 3.18203e+01 6.30873e+01 7.31601e-01 1.00000e-02 2.01440e+00 1.28012e+01 5.05370e+02 1.14547e+01 1.79817e+01 5.05711e-01
1.54063e-01 -1.59869e+01 2.81046e+02 2.90846e+01 5.79573e+01 6.99021e-01 1.00000e-02 2.07882e+00 1.28349e+01 5.53443e+02 1.20671e+01 3.07805e+01 6.47768e-01
1.51104e-01 -1.60417e+01 2.85220e+02 3.14446e+01 6.53744e+01 6.52341e-01 1.00000e-02 2.19473e+00 1.32813e+01 6.91738e+02 1.28715e+01 5.32962e+01 4.37119e-01
1.48189e-01 -1.59581e+01 2.25534e+02 3.23243e+01 4.96092e+01 6.02316e-01 1.00000e-02 2.30513e+00 1.32189e+01 7.28637e+02 1.31930e+01 7.11476e+01 3.85294e-01
1.52942e-01 -1.60312e+01 2.34214e+02 2.84169e+01 6.56735e+01 6.15447e-01 1.00000e-02 2.26287e+00 1.33523e+01 7.21821e+02 1.31140e+01 6.32662e+01 3.94648e-01
1.58825e-01 -1.60479e+01 2.69005e+02 2.82393e+01 5.13997e+01 6.33132e-01 1.00000e-02 2.20480e+00 1.29021e+01 6.18202e+02 1.26674e+01 5.06846e+01 5.47303e-01
1.58856e-01 -1.59786e+01 2.57559e+02 3.12577e+01 4.89570e+01 6.47134e-01 1.00000e-02 2.16422e+00 1.26939e+01 5.50081e+02 1.23729e+01 4.16561e+01 6.52968e-01
1.51658e-01 -1.60460e+01 2.94035e+02 2.87798e+01 4.74795e+01 6.45066e-01 1.00000e-02 2.21876e+00 1.30830e+01 6.83370e+02 1.28737e+01 5.75250e+01 4.49249e-01
1.48977e-01 -1.60071e+01 2.53796e+02 3.29359e+01 4.79569e+01 7.20708e-01 1.00000e-02 2.02960e+00 1.24975e+01 4.63769e+02 1.15057e+01 2.03637e+01 6.48088e-01
1.65212e-01 -1.60477e+01 2.30449e+02 3.17861e+01 6.05599e+01 6.69718e-01 1.00000e-02 2.07102e+00 1.23744e+01 4.31015e+02 1.16681e+01 2.39759e+01 8.26170e-01
1.52895e-01 -1.59982e+01 2.21229e+02 3.24973e+01 6.13766e+01 6.71426e-01 1.00000e-02 2.11999e+00 1.27317e+01 5.08730e+02 1.21399e+01 3.29341e+01 7.16087e-01
1.56612e-01 -1.59586e+01 2.77480e+02 3.00094e+01 5.82205e+01 7.22677e-01 1.00000e-02 2.00629e+00 1.25698e+01 4.73861e+02 1.12443e+01 1.58215e+01 4.81530e-01
1.54181e-01 -1.59665e+01 2.66941e+02 3.27096e+01 4.75829e+01 6.94990e-01 1.00000e-02 2.07487e+00 1.25476e+01 4.92128e+02 1.18744e+01 2.80386e+01 7.40766e-01
1.65772e-01 -1.60484e+01 2.61454e+02 2.80164e+01 6.21474e+01 5.62827e-01 1.00000e-02 2.31385e+00 1.31723e+01 7.23834e+02 1.31791e+01 7.16679e+01 3.91874e-01
1.61441e-01 -1.60451e+01 2.97888e+02 2.96816e+01 6.68436e+01 5.70756e-01 1.00000e-02 2.31824e+00 1.33999e+01 7.80062e+02 1.33546e+01 7.66392e+01 3.18366e-01
1.66562e-01 -1.60341e+01 2.94518e+02 2.84951e+01 4.53266e+01 6.86654e-01 1.00000e-02 2.05826e+00 1.23296e+01 4.64237e+02 1.16644e+01 2.49841e+01 7.68707e-01
1.57848e-01 -1.59734e+01 2.59700e+02 2.96499e+01 6.91135e+01 6.30751e-01 1.00000e-02 2.20777e+00 1.31885e+01 6.60458e+02 1.28229e+01 5.22997e+01 4.83075e-01
1.51210e-01 -1.59885e+01 2.91525e+02 2.88291e+01 6.87429e+01 7.28781e-01 1.00000e-02 2.03078e+00 1.31042e+01 6.08214e+02 1.18717e+01 2.45840e+01 4.71648e-01
1.49326e-01 -1.59629e+01 2.38827e+02 3.23094e+01 6.48353e+01 6.49265e-01 1.00000e-02 2.19641e+00 1.31757e+01 6.41138e+02 1.27648e+01 4.96776e+01 5.12194e-01
1.54511e-01 -1.60301e+01 2.51362e+02 3.25034e+01 4.41879e+01 6.37506e-01 1.00000e-02 2.20272e+00 1.27797e+01 5.89137e+02 1.25830e+01 4.89183e+01 5.92324e-01
1.58463e-01 -1.60317e+01 2.82874e+02 3.08313e+01 5.69954e+01 6.70746e-01 1.00000e-02 2.11957e+00 1.27868e+01 5.52643e+02 1.22459e+01 3.62627e+01 6.49006e-01
1.56276e-01 -1.60010e+01 2.48913e+02 3.11074e+01 6.49050e+01 6.75835e-01 1.00000e-02 2.10437e+00 1.28099e+01 5.32437e+02 1.21311e+01 3.22887e+01 6.80125e-01
1.40145e-01 -1.60096e+01 2.12919e+02 2.81493e+01 6.14786e+01 6.54490e-01 1.00000e-02 2.23399e+00 1.34182e+01 7.18501e+02 1.30426e+01 5.83767e+01 3.99241e-01
1.55440e-01 -1.59791e+01 2.13266e+02 3.07997e+01 4.42383e+01 6.94383e-01 1.00000e-02 2.05143e+00 1.21888e+01 4.04298e+02 1.14438e+01 2.07108e+01 8.26506e-01
1.68790e-01 -1.60326e+01 2.51229e+02 3.38397e+01 4.67059e+01 6.75152e-01 1.00000e-02 2.04643e+00 1.20914e+01 3.94993e+02 1.13893e+01 2.03235e+01 8.17170e-01
1.50041e-01 -1.60284e+01 2.69513e+02 2.83524e+01 5.22021e+01 6.96635e-01 1.00000e-02 2.10158e+00 1.28651e+01 5.70090e+02 1.22153e+01 3.47206e+01 6.21939e-01
1.50299e-01 -1.59670e+01 2.57888e+02 3.39618e+01 4.60720e+01 7.18884e-01 1.00000e-02 2.02846e+00 1.24398e+01 4.55243e+02 1.14715e+01 2.00548e+01 6.50936e-01
1.48383e-01 -1.60153e+01 2.20788e+02 3.17888e+01 4.05585e+01 7.09692e-01 1.00000e-02 2.04616e+00 1.22911e+01 4.26784e+02 1.14855e+01 2.10469e+01 7.79155e-01
1.65764e-01 -1.59943e+01 2.44184e+02 3.16018e+01 5.16741e+01 6.82163e-01 1.00000e-02 2.04427e+00 1.22139e+01 4.09029e+02 1.14268e+01 2.02722e+01 7.91603e-01
1.67221e-01 -1.59778e+01 2.89334e+02 3.14443e+01 5.71854e+01 6.06712e-01 1.00000e-02 2.21684e+00 1.28422e+01 6.02463e+02 1.26677e+01 5.14179e+01 5.71635e-01
1.40623e-01 -1.59783e+01 2.01519e+02 2.90492e+01 5.65087e+01 7.20788e-01 1.00000e-02 2.04414e+00 1.26077e+01 4.55461e+02 1.15706e+01 2.05938e+01 7.34610e-01
1.59022e-01 -1.60452e+01 2.56685e+02 3.25195e+01 4.78065e+01 6.27827e-01 1.00000e-02 2.20310e+00 1.27560e+01 5.81026e+02 1.25634e+01 4.83403e+01 6.04935e-01
1.69971e-01 -1.59989e+01 2.09216e+02 2.87526e+01 6.21817e+01 6.07339e-01 1.00000e-02 2.19759e+00 1.26982e+01 5.37131e+02 1.24434e+01 4.35907e+01 6.72926e-01
1.56995e-01 -1.59556e+01 2.69733e+02 2.97831e+01 5.65802e+01 6.91993e-01 1.00000e-02 2.07461e+00 1.26790e+01 5.13146e+02 1.19309e+01 2.83832e+01 7.09445e-01
1.68161e-01 -1.60352e+01 2.78634e+02 3.01180e+01 5.61417e+01 6.31697e-01 1.00000e-02 2.16200e+00 1.26695e+01 5.43267e+02 1.23447e+01 4.09205e+01 6.63486e-01
1.64903e-01 -1.60034e+01 2.95756e+02 3.20335e+01 5.90256e+01 6.86517e-01 1.00000e-02 2.05564e+00 1.25326e+01 4.79982e+02 1.17366e+01 2.48557e+01 7.40746e-01
1.41881e-01 -1.60132e+01 2.04491e+02 2.95288e+01 5.17564e+01 6.46713e-01 1.00000e-02 2.24010e+00 1.31705e+01 6.64642e+02 1.29177e+01 5.67550e+01 4.76837e-01
1.43659e-01 -1.59867e+01 2.71006e+02 3.03009e+01 5.49271e+01 6.67574e-01 1.00000e-02 2.19761e+00 1.32781e+01 7.01118e+02 1.28984e+01 5.47743e+01 4.23678e-01
1.51944e-01 -1.59857e+01 2.66567e+02 2.95018e+01 5.31488e+01 6.06690e-01 1.00000e-02 2.28974e+00 1.32818e+01 7.46814e+02 1.32036e+01 7.06136e+01 3.60883e-01
1.66442e-01 -1.59829e+01 2.07671e+02 2.85699e+01 5.33429e+01 6.52809e-01 1.00000e-02 2.10963e+00 1.23297e+01 4.39353e+02 1.18448e+01 2.86182e+01 8.15140e-01
1.41331e-01 -1.60445e+01 2.83619e+02 3.12071e+01 5.96221e+01 6.85189e-01 1.00000e-02 2.17131e+00 1.33879e+01 7.20266e+02 1.28776e+01 5.22263e+01 3.96796e-01
1.66517e-01 -1.60473e+01 2.10506e+02 3.01937e+01 4.64203e+01 6.55356e-01 1.00000e-02 2.10115e+00 1.21857e+01 4.20330e+02 1.17323e+01 2.71094e+01 8.39962e-01
1.40547e-01 -1.59813e+01 2.29238e+02 2.98670e+01 5.65276e+01 6.28620e-01 1.00000e-02 2.29260e+00 1.35278e+01 7.90222e+02 1.33487e+01 7.28910e+01 3.05958e-01
1.40308e-01 -1.60129e+01 2.71971e+02 3.19823e+01 5.67259e+01 6.50878e-01 1.00000e-02 2.24882e+00 1.35069e+01 7.79819e+02 1.32308e+01 6.70204e+01 3.18666e-01
1.63120e-01 -1.60198e+01 2.19676e+02 3.27716e+01 4.47166e+01 6.93261e-01 1.00000e-02 2.01700e+00 1.19560e+01 3.57473e+02 1.10211e+01 1.47543e+01 6.60585e-01
1.59312e-01 -1.59790e+01 2.05743e+02 2.89637e+01 4.83027e+01 5.83436e-01 1.00000e-02 2.29622e+00 1.28256e+01 6.62724e+02 1.29039e+01 6.48944e+01 4.79693e-01
1.53658e-01 -1.60202e+01 2.27576e+02 3.16856e+01 5.26372e+01 6.79953e-01 1.00000e-02 2.09978e+00 1.25593e+01 4.80867e+02 1.19570e+01 2.96754e+01 7.57207e-01
1.61458e-01 -1.59774e+01 2.26776e+02 2.89028e+01 5.43671e+01 5.91710e-01 1.00000e-02 2.27140e+00 1.29710e+01 6.51375e+02 1.29084e+01 6.06478e+01 4.96705e-01
1.61962e-01 -1.60485e+01 2.55825e+02 3.15980e+01 6.96695e+01 5.77200e-01 1.00000e-02 2.29423e+00 1.32950e+01 7.21131e+02 1.31848e+01 6.81894e+01 3.95601e-01
1.67363e-01 -1.60350e+01 2.53780e+02 2.82094e+01 4.70185e+01 6.73379e-01 1.00000e-02 2.07039e+00 1.22631e+01 4.39987e+02 1.16494e+01 2.48577e+01 8.14293e-01
1.40055e-01 -1.59661e+01 2.76699e+02 3.37019e+01 5.19848e+01 7.25899e-01 1.00000e-02 2.07573e+00 1.29990e+01 5.88875e+02 1.21874e+01 3.26451e+01 5.92730e-01
1.40201e-01 -1.59763e+01 2.02102e+02 3.13314e+01 6.45014e+01 7.13990e-01 1.00000e-02 2.06081e+00 1.27781e+01 4.82961e+02 1.17769e+01 2.35395e+01 7.46895e-01
1.58245e-01 -1.60069e+01 2.20856e+02 3.12932e+01 6.77224e+01 5.62808e-01 1.00000e-02 2.33691e+00 1.34150e+01 7.67344e+02 1.33839e+01 7.72342e+01 3.34290e-01
1.46237e-01 -1.60017e+01 2.26188e+02 3.06139e+01 6.44818e+01 6.75717e-01 1.00000e-02 2.14723e+00 1.30762e+01 5.96010e+02 1.24788e+01 4.01999e+01 5.81646e-01
1.59636e-01 -1.59728e+01 2.75425e+02 3.10566e+01 4.03230e+01 6.46542e-01 1.00000e-02 2.16799e+00 1.25722e+01 5.53208e+02 1.23460e+01 4.30011e+01 6.48131e-01
1.54343e-01 -1.60085e+01 2.68929e+02 3.05120e+01 4.16435e+01 7.16886e-01 1.00000e-02 2.02877e+00 1.23768e+01 4.57028e+02 1.14603e+01 2.03678e+01 6.50821e-01
1.61373e-01 -1.59659e+01 2.16119e+02 3.32698e+01 5.30716e+01 6.75156e-01 1.00000e-02 2.06884e+00 1.22472e+01 4.08216e+02 1.15825e+01 2.29374e+01 8.54969e-01
1.68623e-01 -1.59860e+01 2.85432e+02 2.84463e+01 4.82641e+01 6.44579e-01 1.00000e-02 2.13890e+00 1.24936e+01 5.19025e+02 1.21621e+01 3.72394e+01 7.00559e-01
1.61715e-01 -1.59552e+01 2.49993e+02 2.95456e+01 4.55141e+01 6.46953e-01 1.00000e-02 2.15398e+00 1.25486e+01 5.24060e+02 1.22385e+01 3.89101e+01 6.92913e-01
1.69756e-01 -1.59863e+01 2.00339e+02 3.12931e+01 6.42823e+01 6.73950e-01 1.00000e-02 2.03168e+00 1.20811e+01 3.57587e+02 1.11811e+01 1.63080e+01 7.70375e-01
1.42192e-01 -1.59725e+01 2.82859e+02 3.04026e+01 4.00257e+01 6.58500e-01 1.00000e-02 2.23164e+00 1.31826e+01 7.23655e+02 1.30036e+01 6.24279e+01 3.92121e-01
1.48465e-01 -1.59693e+01 2.37442e+02 3.05696e+01 4.06197e+01 6.13005e-01 1.00000e-02 2.28782e+00 1.30220e+01 7.05808e+02 1.30359e+01 6.77852e+01 4.17022e-01
1.47711e-01 -1.59501e+01 2.12174e+02 3.28027e+01 4.54965e+01 7.11863e-01 1.00000e-02 2.03583e+00 1.22758e+01 4.08566e+02 1.13708e+01 1.88201e+01 7.47471e-01
1.59934e-01 -1.60368e+01 2.80777e+02 3.31013e+01 4.43853e+01 6.69399e-01 1.00000e-02 2.11183e+00 1.25059e+01 5.04342e+02 1.20562e+01 3.35304e+01 7.22656e-01
1.53874e-01 -1.59568e+01 2.60690e+02 3.19656e+01 6.10722e+01 6.35917e-01 1.00000e-02 2.21055e+00 1.31142e+01 6.47740e+02 1.28042e+01 5.26573e+01 5.02191e-01
1.44305e-01 -1.59660e+01 2.03393e+02 3.12950e+01 5.31266e+01 6.82650e-01 1.00000e-02 2.13172e+00 1.27440e+01 5.14597e+02 1.21969e+01 3.44969e+01 7.07256e-01
1.62664e-01 -1.59594e+01 2.72341e+02 3.08162e+01 4.46100e+01 6.76270e-01 1.00000e-02 2.08595e+00 1.23911e+01 4.73527e+02 1.18441e+01 2.86830e+01 7.67774e-01
1.60510e-01 -1.59791e+01 2.00817e+02 3.36834e+01 6.20218e+01 5.60949e-01 1.00000e-02 2.32308e+00 1.31745e+01 6.99942e+02 1.31837e+01 7.07284e+01 4.25353e-01
1.40212e-01 -1.60125e+01 2.81664e+02 3.25108e+01 6.80906e+01 7.24688e-01 1.00000e-02 2.08072e+00 1.33636e+01 6.74399e+02 1.24058e+01 3.57812e+01 4.62392e-01
1.65826e-01 -1.60038e+01 2.49995e+02 2.99546e+01 6.59221e+01 6.17370e-01 1.00000e-02 2.19736e+00 1.29068e+01 5.87525e+02 1.25967e+01 4.68596e+01 5.94829e-01
1.62964e-01 -1.59783e+01 2.41133e+02 3.00499e+01 5.32223e+01 6.26171e-01 1.00000e-02 2.19070e+00 1.27238e+01 5.58467e+02 1.24724e+01 4.48421e+01 6.39984e-01
1.52329e-01 -1.59787e+01 2.57745e+02 3.22050e+01 4.91330e+01 6.15864e-01 1.00000e-02 2.26139e+00 1.30802e+01 6.80771e+02 1.29795e+01 6.23483e+01 4.53042e-01
1.42830e-01 -1.60499e+01 2.42940e+02 3.38155e+01 5.60170e+01 6.79477e-01 1.00000e-02 2.15543e+00 1.30598e+01 6.06586e+02 1.25500e+01 4.30397e+01 5.65246e-01
1.56096e-01 -1.60332e+01 2.95507e+02 2.98652e+01 6.24577e+01 6.46396e-01 1.00000e-02 2.19011e+00 1.31505e+01 6.64233e+02 1.27781e+01 5.13889e+01 4.77444e-01
1.42511e-01 -1.60119e+01 2.73227e+02 3.35830e+01 5.05224e+01 6.47358e-01 1.00000e-02 2.24255e+00 1.33049e+01 7.30289e+02 1.30862e+01 6.34531e+01 3.83044e-01
1.45033e-01 -1.60437e+01 2.36472e+02 3.07314e+01 6.81289e+01 7.33766e-01 1.00000e-02 2.00296e+00 1.28609e+01 5.09093e+02 1.12249e+01 1.44289e+01 4.27160e-01
1.65429e-01 -1.59683e+01 2.49580e+02 3.05088e+01 4.92975e+01 6.69263e-01 1.00000e-02 2.08196e+00 1.23284e+01 4.46846e+02 1.17476e+01 2.65065e+01 8.05040e-01
1.66771e-01 -1.60457e+01 2.53437e+02 3.12551e+01 5.88188e+01 6.27650e-01 1.00000e-02 2.16906e+00 1.26890e+01 5.36460e+02 1.23623e+01 4.09743e+01 6.73956e-01
1.52908e-01 -1.60077e+01 2.10029e+02 2.94758e+01 6.02217e+01 6.69193e-01 1.00000e-02 2.12883e+00 1.27359e+01 5.13297e+02 1.21713e+01 3.38599e+01 7.09218e-01
1.68643e-01 -1.59731e+01 2.57525e+02 2.95114e+01 6.37895e+01 5.77297e-01 1.00000e-02 2.26899e+00 1.30239e+01 6.54701e+02 1.29323e+01 6.05366e+01 4.91701e-01
1.66144e-01 -1.60118e+01 2.89651e+02 2.82493e+01 6.71677e+01 5.95122e-01 1.00000e-02 2.25213e+00 1.31522e+01 6.84691e+02 1.29748e+01 6.04288e+01 4.47325e-01
1.47681e-01 -1.60463e+01 2.06211e+02 3.29600e+01 6.19403e+01 6.55188e-01 1.00000e-02 2.18148e+00 1.29759e+01 5.74414e+02 1.25506e+01 4.35496e+01 6.15218e-01
1.45810e-01 -1.60128e+01 2.95125e+02 3.21570e+01 6.75895e+01 6.71373e-01 1.00000e-02 2.18084e+00 1.34490e+01 7.35044e+02 1.29430e+01 5.40508e+01 3.76600e-01
1.60498e-01 -1.60076e+01 2.99726e+02 3.20049e+01 5.96101e+01 5.56590e-01 1.00000e-02 2.34346e+00 1.33103e+01 7.84410e+02 1.33826e+01 8.13860e+01 3.13022e-01
1.46692e-01 -1.59977e+01 2.53588e+02 2.96567e+01 5.40072e+01 6.63247e-01 1.00000e-02 2.18814e+00 1.31230e+01 6.50546e+02 1.27384e+01 4.99834e+01 4.97954e-01
1.49939e-01 -1.59996e+01 2.58745e+02 3.30263e+01 4.84142e+01 7.20893e-01 1.00000e-02 2.02712e+00 1.24970e+01 4.64338e+02 1.14875e+01 2.00461e+01 6.32256e-01
1.68987e-01 -1.60028e+01 2.79578e+02 3.12733e+01 5.69897e+01 6.66075e-01 1.00000e-02 2.07991e+00 1.24418e+01 4.66795e+02 1.18153e+01 2.72763e+01 7.77354e-01
1.61968e-01 -1.59537e+01 2.55177e+02 3.01915e+01 6.56238e+01 6.47241e-01 1.00000e-02 2.14930e+00 1.28597e+01 5.60586e+02 1.23775e+01 3.94086e+01 6.36698e-01
1.49729e-01 -1.59786e+01 2.44578e+02 2.93925e+01 5.73191e+01 7.13326e-01 1.00000e-02 2.04462e+00 1.26914e+01 4.97396e+02 1.17017e+01 2.30264e+01 6.80748e-01
1.45731e-01 -1.60491e+01 2.83649e+02 3.09384e+01 6.43797e+01 7.32286e-01 1.00000e-02 2.03876e+00 1.30630e+01 5.92162e+02 1.19278e+01 2.58683e+01 5.25349e-01
1.48851e-01 -1.59878e+01 2.63799e+02 2.85090e+01 5.10181e+01 7.13889e-01 1.00000e-02 2.06284e+00 1.27538e+01 5.32498e+02 1.19214e+01 2.77375e+01 6.76040e-01
1.52884e-01 -1.59682e+01 2.63904e+02 3.17290e+01 4.84333e+01 5.91067e-01 1.00000e-02 2.31142e+00 1.31787e+01 7.43986e+02 1.32092e+01 7.38959e+01 3.64628e-01
1.62893e-01 -1.59885e+01 2.56748e+02 3.09771e+01 4.29002e+01 6.90554e-01 1.00000e-02 2.04477e+00 1.22024e+01 4.23198e+02 1.14592e+01 2.12182e+01 7.77374e-01
1.67589e-01 -1.59830e+01 2.10914e+02 2.93882e+01 4.54529e+01 6.81202e-01 1.00000e-02 2.03262e+00 1.19424e+01 3.59793e+02 1.11536e+01 1.68449e+01 7.74796e-01
1.55420e-01 -1.60078e+01 2.32890e+02 3.08187e+01 6.59053e+01 5.86719e-01 1.00000e-02 2.30536e+00 1.33812e+01 7.46675e+02 1.32728e+01 7.13423e+01 3.61066e-01
1.52549e-01 -1.60133e+01 2.94208e+02 2.96464e+01 5.44382e+01 6.59099e-01 1.00000e-02 2.18095e+00 1.30825e+01 6.53531e+02 1.27198e+01 5.01484e+01 4.93459e-01
1.56359e-01 -1.60284e+01 2.93408e+02 3.25953e+01 4.92104e+01 7.04248e-01 1.00000e-02 2.05504e+00 1.25547e+01 4.95323e+02 1.17810e+01 2.58773e+01 7.17387e-01
1.67687e-01 -1.59858e+01 2.07874e+02 2.90760e+01 5.65027e+01 6.51593e-01 1.00000e-02 2.10547e+00 1.23359e+01 4.35146e+02 1.18226e+01 2.79013e+01 8.20734e-01
1.65356e-01 -1.59965e+01 2.57694e+02 3.22575e+01 5.26070e+01 5.70294e-01 1.00000e-02 2.29142e+00 1.28781e+01 6.59196e+02 1.29332e+01 6.46836e+01 4.84963e-01
1.51046e-01 -1.60183e+01 2.05445e+02 2.86740e+01 6.98780e+01 6.77245e-01 1.00000e-02 2.11642e+00 1.29133e+01 5.38054e+02 1.21850e+01 3.25762e+01 6.71508e-01
1.42065e-01 -1.59722e+01 2.60720e+02 3.05736e+01 4.26800e+01 7.44058e-01 1.00000e-02 2.01947e+00 1.26278e+01 5.01687e+02 1.15210e+01 2.01912e+01 5.42029e-01
1.61240e-01 -1.60464e+01 2.05759e+02 3.34752e+01 5.71639e+01 6.52827e-01 1.00000e-02 2.12187e+00 1.24413e+01 4.51770e+02 1.19675e+01 3.06325e+01 7.98311e-01
1.48652e-01 -1.59574e+01 2.01224e+02 3.36104e+01 5.31389e+01 7.17973e-01 1.00000e-02 2.00386e+00 1.21582e+01 3.64628e+02 1.08781e+01 1.20127e+01 5.47512e-01
1.62980e-01 -1.60071e+01 2.21401e+02 3.22295e+01 5.35254e+01 6.15684e-01 1.00000e-02 2.20550e+00 1.26966e+01 5.49123e+02 1.24975e+01 4.59801e+01 6.54449e-01
1.47614e-01 -1.60225e+01 2.85303e+02 3.08460e+01 4.47382e+01 6.56490e-01 1.00000e-02 2.20705e+00 1.30689e+01 6.71910e+02 1.28253e+01 5.53388e+01 4.66063e-01
1.41606e-01 -1.59594e+01 2.26271e+02 3.05205e+01 6.95364e+01 7.36924e-01 1.00000e-02 2.00439e+00 1.29435e+01 5.21239e+02 1.12800e+01 1.48717e+01 4.25372e-01
1.46630e-01 -1.59983e+01 2.19889e+02 3.06894e+01 6.85835e+01 7.08242e-01 1.00000e-02 2.05472e+00 1.28435e+01 5.07438e+02 1.17917e+01 2.36939e+01 6.99037e-01
1.56395e-01 -1.59526e+01 2.50251e+02 3.32386e+01 5.83242e+01 5.88441e-01 1.00000e-02 2.29404e+00 1.31985e+01 7.08235e+02 1.31396e+01 6.81107e+01 4.13597e-01
1.69286e-01 -1.60304e+01 2.47634e+02 3.30725e+01 6.33381e+01 5.84924e-01 1.00000e-02 2.24199e+00 1.28757e+01 5.99491e+02 1.27411e+01 5.35574e+01 5.76243e-01
1.59169e-01 -1.60184e+01 2.31138e+02 2.98208e+01 5.27321e+01 6.97502e-01 1.00000e-02 2.03338e+00 1.22961e+01 4.15889e+02 1.13671e+01 1.87309e+01 7.24940e-01
1.56580e-01 -1.59572e+01 2.64614e+02 2.83358e+01 4.04348e+01 6.47081e-01 1.00000e-02 2.18514e+00 1.26677e+01 5.86612e+02 1.24704e+01 4.67827e+01 5.96248e-01
1.63239e-01 -1.60262e+01 2.53784e+02 3.39720e+01 5.61972e+01 5.66395e-01 1.00000e-02 2.30406e+00 1.30296e+01 6.80721e+02 1.30616e+01 6.78297e+01 4.53116e-01
1.53922e-01 -1.60191e+01 2.61958e+02 3.32345e+01 6.85449e+01 6.18035e-01 1.00000e-02 2.24605e+00 1.33165e+01 7.03032e+02 1.30500e+01 6.05129e+01 4.20956e-01
1.59396e-01 -1.60429e+01 2.98017e+02 2.87578e+01 4.59634e+01 6.41571e-01 1.00000e-02 2.19025e+00 1.27978e+01 6.11731e+02 1.25840e+01 4.93253e+01 5.57289e-01
1.59476e-01 -1.59577e+01 2.04632e+02 3.25139e+01 5.06091e+01 5.91460e-01 1.00000e-02 2.27065e+00 1.28626e+01 6.20028e+02 1.28307e+01 5.85813e+01 5.44491e-01
1.65515e-01 -1.59938e+01 2.54634e+02 3.01081e+01 5.03557e+01 6.09672e-01 1.00000e-02 2.21696e+00 1.27051e+01 5.80356e+02 1.25731e+01 4.97690e+01 6.05977e-01
1.52816e-01 -1.60122e+01 2.61468e+02 3.00273e+01 4.80332e+01 6.80604e-01 1.00000e-02 2.11951e+00 1.27230e+01 5.43668e+02 1.22089e+01 3.58719e+01 6.62868e-01
1.57001e-01 -1.59889e+01 2.26188e+02 2.89146e+01 6.76411e+01 6.69300e-01 1.00000e-02 2.11431e+00 1.28287e+01 5.31037e+02 1.21576e+01 3.27350e+01 6.82267e-01
1.45307e-01 -1.60354e+01 2.42644e+02 3.27260e+01 5.76837e+01 6.10074e-01 1.00000e-02 2.30396e+00 1.34622e+01 7.77792e+02 1.33480e+01 7.42598e+01 3.21177e-01
1.60155e-01 -1.60435e+01 2.13438e+02 3.07282e+01 5.68359e+01 6.46375e-01 1.00000e-02 2.14985e+00 1.26155e+01 5.01784e+02 1.22071e+01 3.62596e+01 7.26471e-01
1.41281e-01 -1.59608e+01 2.36700e+02 3.28266e+01 6.71255e+01 7.10568e-01 1.00000e-02 2.08127e+00 1.30854e+01 5.75316e+02 1.21540e+01 3.05622e+01 6.13814e-01
1.42595e-01 -1.59586e+01 2.68787e+02 3.30379e+01 6.45910e+01 6.59847e-01 1.00000e-02 2.21268e+00 1.34688e+01 7.39050e+02 1.30556e+01 5.84635e+01 3.71214e-01
1.48964e-01 -1.60481e+01 2.69741e+02 3.37074e+01 5.47775e+01 6.50913e-01 1.00000e-02 2.20008e+00 1.30974e+01 6.48940e+02 1.27797e+01 5.20563e+01 5.00377e-01
1.60920e-01 -1.60409e+01 2.19540e+02 3.18862e+01 4.90785e+01 5.79339e-01 1.00000e-02 2.29146e+00 1.28582e+01 6.49244e+02 1.29093e+01 6.36930e+01 4.99919e-01
1.59578e-01 -1.59809e+01 2.19369e+02 2.97652e+01 6.28303e+01 5.81209e-01 1.00000e-02 2.29792e+00 1.32158e+01 7.01809e+02 1.31359e+01 6.72058e+01 4.22694e-01
1.64803e-01 -1.60318e+01 2.84310e+02 3.23297e+01 4.44152e+01 6.48996e-01 1.00000e-02 2.13738e+00 1.24784e+01 5.11712e+02 1.21524e+01 3.69636e+01 7.11605e-01
1.69061e-01 -1.60380e+01 2.15854e+02 3.23672e+01 6.60857e+01 6.68645e-01 1.00000e-02 2.05038e+00 1.22464e+01 3.92988e+02 1.14338e+01 1.98542e+01 8.35574e-01
1.44617e-01 -1.60270e+01 2.49471e+02 3.30915e+01 4.49292e+01 6.75796e-01 1.00000e-02 2.16115e+00 1.28847e+01 5.90807e+02 1.24950e+01 4.37224e+01 5.89728e-01
1.56545e-01 -1.59774e+01 2.48770e+02 2.83966e+01 5.54446e+01 7.01242e-01 1.00000e-02 2.04743e+00 1.25432e+01 4.72623e+02 1.16417e+01 2.27039e+01 7.25389e-01
1.48325e-01 -1.59576e+01 2.60050e+02 3.21254e+01 6.00217e+01 6.80790e-01 1.00000e-02 2.13392e+00 1.30229e+01 5.97729e+02 1.24400e+01 3.98253e+01 5.78977e-01
1.66995e-01 -1.60086e+01 2.20259e+02 3.07661e+01 5.94343e+01 5.87063e-01 1.00000e-02 2.25021e+00 1.28626e+01 6.02053e+02 1.27532e+01 5.44593e+01 5.72270e-01
1.42903e-01 -1.60108e+01 2.18460e+02 2.80760e+01 4.50677e+01 6.56876e-01 1.00000e-02 2.21794e+00 1.30492e+01 6.45416e+02 1.27847e+01 5.31988e+01 5.05705e-01
1.52379e-01 -1.59525e+01 2.87827e+02 2.91709e+01 4.34427e+01 6.68615e-01 1.00000e-02 2.16190e+00 1.28492e+01 6.07927e+02 1.25147e+01 4.55731e+01 5.63172e-01
1.59452e-01 -1.59861e+01 2.35544e+02 3.06911e+01 5.02819e+01 6.98510e-01 1.00000e-02 2.03027e+00 1.22537e+01 4.11134e+02 1.13281e+01 1.83053e+01 7.10395e-01
1.58778e-01 -1.60357e+01 2.82327e+02 3.22566e+01 5.89714e+01 5.55914e-01 1.00000e-02 2.35057e+00 1.33388e+01 7.91582e+02 1.34165e+01 8.27656e+01 3.04318e-01
1.49730e-01 -1.59604e+01 2.77058e+02 3.26584e+01 5.38937e+01 6.94869e-01 1.00000e-02 2.10054e+00 1.28511e+01 5.61044e+02 1.22069e+01 3.44572e+01 6.35988e-01
1.43127e-01 -1.60249e+01 2.37473e+02 3.34631e+01 5.62126e+01 6.26535e-01 1.00000e-02 2.27729e+00 1.33922e+01 7.42204e+02 1.32147e+01 6.78901e+01 3.66999e-01
1.55396e-01 -1.59725e+01 2.62767e+02 3.02875e+01 6.29657e+01 6.02328e-01 1.00000e-02 2.27880e+00 1.33235e+01 7.32841e+02 1.31730e+01 6.72960e+01 3.79578e-01
1.60197e-01 -1.59765e+01 2.85587e+02 2.88987e+01 5.18098e+01 6.36476e-01 1.00000e-02 2.19319e+00 1.28757e+01 6.11855e+02 1.26198e+01 4.91233e+01 5.57098e-01
1.42547e-01 -1.59754e+01 2.85007e+02 3.03497e+01 5.23621e+01 7.16449e-01 1.00000e-02 2.09735e+00 1.30716e+01 6.22564e+02 1.23618e+01 3.73171e+01 5.40590e-01
1.66131e-01 -1.59556e+01 2.19297e+02 2.89996e+01 6.11724e+01 6.31898e-01 1.00000e-02 2.16098e+00 1.26564e+01 5.15559e+02 1.22773e+01 3.81628e+01 7.05805e-01
1.45294e-01 -1.59520e+01 2.58714e+02 3.19640e+01 6.82845e+01 6.57915e-01 1.00000e-02 2.20257e+00 1.34253e+01 7.16505e+02 1.29671e+01 5.49811e+01 4.02015e-01
1.57555e-01 -1.60305e+01 2.13880e+02 3.05433e+01 5.63693e+01 6.11024e-01 1.00000e-02 2.24315e+00 1.29626e+01 6.18104e+02 1.27940e+01 5.45256e+01 5.47455e-01
1.54185e-01 -1.60494e+01 2.32211e+02 3.20657e+01 6.71828e+01 7.00078e-01 1.00000e-02 2.04303e+00 1.26335e+01 4.66228e+02 1.16086e+01 2.12410e+01 7.15824e-01
1.59942e-01 -1.60166e+01 2.16547e+02 2.93212e+01 5.07410e+01 6.03861e-01 1.00000e-02 2.25111e+00 1.28551e+01 6.16264e+02 1.27652e+01 5.57014e+01 5.50291e-01
1.66369e-01 -1.59545e+01 2.24843e+02 2.98486e+01 6.92116e+01 6.82555e-01 1.00000e-02 2.03438e+00 1.23933e+01 4.18712e+02 1.13845e+01 1.83905e+01 7.27899e-01
1.64291e-01 -1.59902e+01 2.91798e+02 3.11156e+01 5.17343e+01 6.70521e-01 1.00000e-02 2.09627e+00 1.25373e+01 5.00804e+02 1.19901e+01 3.12427e+01 7.27929e-01
1.57476e-01 -1.59538e+01 2.36437e+02 3.18088e+01 6.71656e+01 5.56624e-01 1.00000e-02 2.35229e+00 1.34775e+01 7.98406e+02 1.34809e+01 8.22064e+01 2.96169e-01
1.67154e-01 -1.59600e+01 2.71217e+02 2.93682e+01 5.38862e+01 6.11101e-01 1.00000e-02 2.21058e+00 1.27622e+01 5.87341e+02 1.25897e+01 4.94882e+01 5.95115e-01
1.66404e-01 -1.59585e+01 2.61876e+02 3.29664e+01 6.58340e+01 6.48751e-01 1.00000e-02 2.12112e+00 1.26652e+01 5.08151e+02 1.21333e+01 3.36063e+01 7.16955e-01
1.55784e-01 -1.60279e+01 2.58687e+02 3.08265e+01 6.70381e+01 7.07652e-01 1.00000e-02 2.03232e+00 1.27286e+01 4.98411e+02 1.16087e+01 2.09958e+01 6.21482e-01
1.48249e-01 -1.60180e+01 2.53092e+02 3.13518e+01 4.45071e+01 6.49125e-01 1.00000e-02 2.21028e+00 1.29654e+01 6.35358e+02 1.27368e+01 5.26910e+01 5.20993e-01
1.59555e-01 -1.60377e+01 2.58334e+02 3.32542e+01 4.32964e+01 6.38532e-01 1.00000e-02 2.17646e+00 1.25976e+01 5.43897e+02 1.23713e+01 4.31131e+01 6.62514e-01
1.44121e-01 -1.59553e+01 2.40444e+02 2.80302e+01 4.55342e+01 7.22737e-01 1.00000e-02 2.05241e+00 1.26582e+01 5.06848e+02 1.17747e+01 2.49702e+01 6.93824e-01
1.47233e-01 -1.60300e+01 2.41084e+02 3.36762e+01 4.27320e+01 6.48918e-01 1.00000e-02 2.20789e+00 1.28832e+01 6.11067e+02 1.26679e+01 5.08390e+01 5.58315e-01
1.49663e-01 -1.60382e+01 2.49072e+02 3.31758e+01 4.71695e+01 6.50093e-01 1.00000e-02 2.19551e+00 1.28963e+01 6.04363e+02 1.26271e+01 4.87356e+01 5.68690e-01
1.60402e-01 -1.59888e+01 2.28852e+02 3.03949e+01 6.55960e+01 5.61051e-01 1.00000e-02 2.33295e+00 1.33470e+01 7.53866e+02 1.33327e+01 7.59731e+01 3.51628e-01
1.61658e-01 -1.60367e+01 2.42581e+02 2.96478e+01 6.05832e+01 6.00159e-01 1.00000e-02 2.25274e+00 1.30500e+01 6.49672e+02 1.28939e+01 5.79808e+01 4.99273e-01
1.58552e-01 -1.59772e+01 2.72742e+02 2.89714e+01 5.32644e+01 6.97866e-01 1.00000e-02 2.05718e+00 1.25682e+01 4.91068e+02 1.17639e+01 2.53053e+01 7.28452e-01
1.41271e-01 -1.59813e+01 2.30463e+02 2.91873e+01 4.47264e+01 6.78899e-01 1.00000e-02 2.17305e+00 1.29783e+01 6.13672e+02 1.25822e+01 4.58061e+01 5.54291e-01
1.69561e-01 -1.59962e+01 2.04906e+02 3.34982e+01 4.02532e+01 6.40710e-01 1.00000e-02 2.11580e+00 1.20284e+01 4.07140e+02 1.17213e+01 2.83787e+01 8.56419e-01
1.64064e-01 -1.59884e+01 2.22013e+02 3.06148e+01 6.90011e+01 5.55005e-01 1.00000e-02 2.32654e+00 1.32992e+01 7.32047e+02 1.32719e+01 7.31064e+01 3.80655e-01
1.63270e-01 -1.60460e+01 2.31889e+02 2.97718e+01 5.45808e+01 5.84525e-01 1.00000e-02 2.27614e+00 1.29404e+01 6.49325e+02 1.29068e+01 6.12860e+01 4.99796e-01
1.40179e-01 -1.60088e+01 2.51219e+02 2.93864e+01 5.07469e+01 6.54339e-01 1.00000e-02 2.24291e+00 1.33723e+01 7.44059e+02 1.31126e+01 6.35125e+01 3.64531e-01
1.69941e-01 -1.59687e+01 2.82237e+02 3.02049e+01 6.53805e+01 5.75972e-01 1.00000e-02 2.26685e+00 1.30393e+01 6.60578e+02 1.29444e+01 6.09223e+01 4.82897e-01
1.49374e-01 -1.59731e+01 2.82414e+02 3.13033e+01 5.88579e+01 7.01150e-01 1.00000e-02 2.09238e+00 1.29615e+01 5.84093e+02 1.22295e+01 3.41599e+01 6.00165e-01
1.49119e-01 -1.59760e+01 2.09341e+02 3.25341e+01 6.92102e+01 6.89179e-01 1.00000e-02 2.08660e+00 1.27745e+01 4.91812e+02 1.19502e+01 2.73943e+01 7.41230e-01
1.49440e-01 -1.59621e+01 2.99932e+02 3.04953e+01 4.87085e+01 7.25707e-01 1.00000e-02 2.05003e+00 1.27580e+01 5.43356e+02 1.18963e+01 2.72868e+01 6.33667e-01
1.50816e-01 -1.60489e+01 2.97083e+02 3.33275e+01 4.95630e+01 5.92096e-01 1.00000e-02 2.31994e+00 1.33128e+01 7.85431e+02 1.33415e+01 7.89446e+01 3.11774e-01
1.47056e-01 -1.59887e+01 2.26365e+02 2.95176e+01 5.65524e+01 6.98962e-01 1.00000e-02 2.08601e+00 1.27529e+01 5.13731e+02 1.19870e+01 2.89349e+01 7.08563e-01
1.61046e-01 -1.60410e+01 2.83646e+02 3.16031e+01 6.85109e+01 6.28818e-01 1.00000e-02 2.19720e+00 1.30961e+01 6.38154e+02 1.27417e+01 5.02644e+01 5.16732e-01
1.49840e-01 -1.60234e+01 2.42358e+02 2.89472e+01 6.47477e+01 6.69370e-01 1.00000e-02 2.15427e+00 1.31185e+01 6.20884e+02 1.25549e+01 4.26611e+01 5.43173e-01
1.55586e-01 -1.59803e+01 2.85444e+02 3.12098e+01 5.34445e+01 6.04651e-01 1.00000e-02 2.27514e+00 1.31747e+01 7.15314e+02 1.30944e+01 6.67584e+01 4.03673e-01
1.60401e-01 -1.60089e+01 2.79300e+02 3.27551e+01 6.91153e+01 6.55481e-01 1.00000e-02 2.13826e+00 1.29424e+01 5.78647e+02 1.23989e+01 3.92704e+01 6.08635e-01
1.45909e-01 -1.59891e+01 2.30261e+02 3.10766e+01 5.17705e+01 6.85813e-01 1.00000e-02 2.12574e+00 1.28129e+01 5.44339e+02 1.22509e+01 3.58458e+01 6.61832e-01
1.49187e-01 -1.60236e+01 2.00794e+02 3.23523e+01 5.04342e+01 6.09103e-01 1.00000e-02 2.28248e+00 1.30909e+01 6.70934e+02 1.30161e+01 6.34080e+01 4.67504e-01
1.56359e-01 -1.60279e+01 2.80359e+02 2.86677e+01 6.41902e+01 6.45493e-01 1.00000e-02 2.18973e+00 1.31596e+01 6.61106e+02 1.27648e+01 5.06101e+01 4.82108e-01
1.41505e-01 -1.59656e+01 2.12172e+02 3.32917e+01 4.03302e+01 6.51571e-01 1.00000e-02 2.22552e+00 1.29248e+01 6.20458e+02 1.27387e+01 5.31383e+01 5.43830e-01
1.48278e-01 -1.60027e+01 2.92135e+02 3.27451e+01 4.64496e+01 6.40848e-01 1.00000e-02 2.23442e+00 1.31349e+01 6.97655e+02 1.29629e+01 6.07735e+01 4.28619e-01
1.41847e-01 -1.59857e+01 2.32158e+02 2.94333e+01 4.11340e+01 6.50655e-01 1.00000e-02 2.23922e+00 1.30975e+01 6.81499e+02 1.29177e+01 5.90634e+01 4.51978e-01
1.68253e-01 -1.60252e+01 2.70875e+02 3.10987e+01 4.27273e+01 6.22966e-01 1.00000e-02 2.17791e+00 1.24047e+01 5.27322e+02 1.22654e+01 4.24502e+01 6.87942e-01
1.49317e-01 -1.59693e+01 2.13889e+02 2.95219e+01 5.63077e+01 6.94164e-01 1.00000e-02 2.08214e+00 1.26142e+01 4.77844e+02 1.18623e+01 2.67736e+01 7.61575e-01
1.46357e-01 -1.59793e+01 2.42938e+02 2.97399e+01 5.00772e+01 7.17030e-01 1.00000e-02 2.05211e+00 1.26518e+01 4.98743e+02 1.17577e+01 2.45275e+01 7.04624e-01
1.48820e-01 -1.59914e+01 2.21819e+02 3.06649e+01 5.12542e+01 6.14649e-01 1.00000e-02 2.27881e+00 1.31807e+01 6.97829e+02 1.30749e+01 6.49877e+01 4.28371e-01
1.51298e-01 -1.60180e+01 2.31056e+02 3.37631e+01 4.48760e+01 6.26070e-01 1.00000e-02 2.23689e+00 1.28807e+01 6.18919e+02 1.27555e+01 5.47809e+01 5.46199e-01
1.52998e-01 -1.60023e+01 2.28527e+02 3.06819e+01 4.99772e+01 6.92623e-01 1.00000e-02 2.07329e+00 1.24714e+01 4.60747e+02 1.17614e+01 2.56284e+01 7.85862e-01
1.56770e-01 -1.60078e+01 2.63158e+02 3.35372e+01 4.89460e+01 6.04759e-01 1.00000e-02 2.26093e+00 1.29696e+01 6.56916e+02 1.29059e+01 6.07907e+01 4.88377e-01
1.68457e-01 -1.59817e+01 2.94868e+02 3.39737e+01 5.15357e+01 6.71669e-01 1.00000e-02 2.06943e+00 1.23496e+01 4.54141e+02 1.17254e+01 2.59148e+01 7.95015e-01
1.59361e-01 -1.59936e+01 2.20508e+02 2.97617e+01 6.52357e+01 6.19518e-01 1.00000e-02 2.21804e+00 1.30199e+01 6.11642e+02 1.27278e+01 5.03889e+01 5.57427e-01
1.50479e-01 -1.59751e+01 2.93586e+02 3.23642e+01 4.10859e+01 6.24099e-01 1.00000e-02 2.26031e+00 1.30331e+01 7.04223e+02 1.29907e+01 6.50471e+01 4.19266e-01
1.46624e-01 -1.60203e+01 2.86490e+02 3.07138e+01 5.16481e+01 7.38089e-01 1.00000e-02 2.02602e+00 1.27733e+01 5.31952e+02 1.16805e+01 2.24287e+01 5.45306e-01
1.57986e-01 -1.60084e+01 2.79863e+02 3.37688e+01 6.42688e+01 5.78356e-01 1.00000e-02 2.30819e+00 1.33356e+01 7.50159e+02 1.32796e+01 7.31941e+01 3.56477e-01
1.67877e-01 -1.59895e+01 2.36848e+02 2.86454e+01 6.26831e+01 5.55753e-01 1.00000e-02 2.31395e+00 1.30982e+01 6.99606e+02 1.31181e+01 6.95463e+01 4.25832e-01
1.59740e-01 -1.60377e+01 2.03677e+02 2.94324e+01 5.73450e+01 6.50460e-01 1.00000e-02 2.14249e+00 1.25870e+01 4.90255e+02 1.21454e+01 3.45556e+01 7.43518e-01
1.53411e-01 -1.59993e+01 2.70206e+02 3.29944e+01 6.15820e+01 6.54995e-01 1.00000e-02 2.17004e+00 1.30362e+01 6.14352e+02 1.26062e+01 4.56203e+01 5.53242e-01
1.42697e-01 -1.59660e+01 2.27713e+02 3.10292e+01 6.45402e+01 7.02691e-01 1.00000e-02 2.09429e+00 1.30149e+01 5.63781e+02 1.21759e+01 3.16752e+01 6.31740e-01
1.43600e-01 -1.59811e+01 2.38752e+02 2.83011e+01 6.90801e+01 6.47049e-01 1.00000e-02 2.24030e+00 1.35980e+01 7.81367e+02 1.31971e+01 6.32124e+01 3.16756e-01
1.58750e-01 -1.59765e+01 2.09828e+02 3.14006e+01 4.63857e+01 5.88787e-01 1.00000e-02 2.28284e+00 1.28150e+01 6.38942e+02 1.28539e+01 6.16770e+01 5.15533e-01
1.56126e-01 -1.60008e+01 2.78816e+02 3.17688e+01 5.98550e+01 6.19153e-01 1.00000e-02 2.23982e+00 1.31636e+01 6.80124e+02 1.29544e+01 5.90799e+01 4.53988e-01
1.56071e-01 -1.60149e+01 2.44300e+02 3.27359e+01 6.75589e+01 5.86555e-01 1.00000e-02 2.29943e+00 1.33731e+01 7.39366e+02 1.32529e+01 7.02478e+01 3.70789e-01
1.60771e-01 -1.59719e+01 2.04024e+02 3.00239e+01 6.29075e+01 6.53654e-01 1.00000e-02 2.12792e+00 1.25944e+01 4.80558e+02 1.20735e+01 3.22222e+01 7.57654e-01
1.65040e-01 -1.59697e+01 2.50019e+02 2.90772e+01 6.73171e+01 6.45466e-01 1.00000e-02 2.14054e+00 1.28037e+01 5.44596e+02 1.22938e+01 3.72469e+01 6.61437e-01
1.48417e-01 -1.59840e+01 2.35510e+02 3.08743e+01 5.59468e+01 6.81191e-01 1.00000e-02 2.12651e+00 1.28529e+01 5.51427e+02 1.22754e+01 3.61689e+01 6.50887e-01
1.54283e-01 -1.60407e+01 2.81361e+02 3.20016e+01 4.76559e+01 5.96046e-01 1.00000e-02 2.29646e+00 1.31183e+01 7.26980e+02 1.31342e+01 7.09846e+01 3.87559e-01
1.45812e-01 -1.60159e+01 2.06223e+02 3.29407e+01 4.74624e+01 6.46682e-01 1.00000e-02 2.21363e+00 1.28938e+01 5.91880e+02 1.26540e+01 4.94298e+01 5.88060e-01
1.62410e-01 -1.59621e+01 2.42864e+02 3.03955e+01 4.15839e+01 6.29520e-01 1.00000e-02 2.18681e+00 1.24899e+01 5.38361e+02 1.23375e+01 4.37863e+01 6.71036e-01
1.63692e-01 -1.59634e+01 2.36278e+02 2.84448e+01 6.65611e+01 6.46899e-01 1.00000e-02 2.14156e+00 1.27916e+01 5.38505e+02 1.22794e+01 3.68449e+01 6.70814e-01
1.55741e-01 -1.59890e+01 2.21837e+02 2.89638e+01 6.63779e+01 6.68093e-01 1.00000e-02 2.12198e+00 1.28340e+01 5.32999e+02 1.21970e+01 3.37759e+01 6.79264e-01
1.48634e-01 -1.60389e+01 2.30520e+02 2.81968e+01 4.31289e+01 6.48566e-01 1.00000e-02 2.21177e+00 1.29085e+01 6.21904e+02 1.26862e+01 5.14210e+01 5.41606e-01
1.57822e-01 -1.60078e+01 2.93597e+02 3.33654e+01 4.45105e+01 6.01493e-01 1.00000e-02 2.26773e+00 1.29080e+01 6.72632e+02 1.29159e+01 6.35324e+01 4.64997e-01
1.41330e-01 -1.60005e+01 2.58780e+02 2.90445e+01 6.90945e+01 7.28809e-01 1.00000e-02 2.05816e+00 1.33275e+01 6.58898e+02 1.21865e+01 3.02538e+01 4.77660e-01
1.43069e-01 -1.59514e+01 2.11853e+02 3.00686e+01 5.35985e+01 7.25680e-01 1.00000e-02 2.02262e+00 1.25043e+01 4.39083e+02 1.13471e+01 1.73510e+01 6.30257e-01
1.50518e-01 -1.60089e+01 2.03205e+02 2.86156e+01 5.23726e+01 6.00284e-01 1.00000e-02 2.30350e+00 1.32220e+01 7.17577e+02 1.31670e+01 6.92707e+01 4.00524e-01
1.69114e-01 -1.59841e+01 2.95968e+02 3.19338e+01 5.81425e+01 6.56649e-01 1.00000e-02 2.10356e+00 1.25467e+01 4.97503e+02 1.20172e+01 3.17580e+01 7.32830e-01
1.64251e-01 -1.59578e+01 2.30002e+02 3.04154e+01 6.20418e+01 5.77826e-01 1.00000e-02 2.28279e+00 1.30724e+01 6.64598e+02 1.29993e+01 6.28654e+01 4.76902e-01
1.50951e-01 -1.60429e+01 2.48421e+02 3.29528e+01 4.10513e+01 6.52230e-01 1.00000e-02 2.18544e+00 1.27386e+01 5.77477e+02 1.24990e+01 4.61658e+01 6.10454e-01
1.46468e-01 -1.59921e+01 2.48937e+02 3.38482e+01 4.22511e+01 6.72415e-01 1.00000e-02 2.15849e+00 1.27830e+01 5.70549e+02 1.24223e+01 4.24088e+01 6.21227e-01
1.57752e-01 -1.59597e+01 2.75203e+02 3.29459e+01 5.98592e+01 5.72835e-01 1.00000e-02 2.32140e+00 1.33025e+01 7.56568e+02 1.33024e+01 7.57447e+01 3.48114e-01
1.48901e-01 -1.59937e+01 2.42195e+02 2.81874e+01 4.62322e+01 6.44773e-01 1.00000e-02 2.22160e+00 1.30205e+01 6.51657e+02 1.27997e+01 5.46572e+01 4.96279e-01
1.44024e-01 -1.59767e+01 2.50854e+02 3.01268e+01 4.70523e+01 6.92263e-01 1.00000e-02 2.13104e+00 1.28981e+01 5.85251e+02 1.23732e+01 3.93261e+01 5.98365e-01
1.60268e-01 -1.60135e+01 2.64745e+02 2.84460e+01 5.65293e+01 5.74382e-01 1.00000e-02 2.31658e+00 1.31949e+01 7.43593e+02 1.32179e+01 7.38636e+01 3.65151e-01
1.53133e-01 -1.60016e+01 2.79425e+02 3.07395e+01 4.60801e+01 6.14158e-01 1.00000e-02 2.26846e+00 1.30724e+01 7.03461e+02 1.30199e+01 6.53920e+01 4.20347e-01
1.45426e-01 -1.59539e+01 2.65172e+02 3.01104e+01 5.54392e+01 6.42904e-01 1.00000e-02 2.24292e+00 1.33487e+01 7.35152e+02 1.30957e+01 6.29799e+01 3.76454e-01
1.66932e-01 -1.60478e+01 2.65783e+02 3.32140e+01 5.22384e+01 5.64031e-01 1.00000e-02 2.29479e+00 1.28287e+01 6.56271e+02 1.29156e+01 6.50768e+01 4.89343e-01
1.64018e-01 -1.60483e+01 2.36860e+02 3.20090e+01 6.62853e+01 5.89060e-01 1.00000e-02 2.25821e+00 1.30666e+01 6.43848e+02 1.29110e+01 5.81162e+01 5.08082e-01
1.45662e-01 -1.60081e+01 2.93841e+02 3.37986e+01 6.30072e+01 6.74008e-01 1.00000e-02 2.17163e+00 1.33169e+01 6.94508e+02 1.28274e+01 5.09103e+01 4.33132e-01
1.42937e-01 -1.60193e+01 2.57029e+02 2.92272e+01 4.12492e+01 6.49875e-01 1.00000e-02 2.24221e+00 1.31560e+01 7.10007e+02 1.29913e+01 6.20571e+01 4.11103e-01
1.59330e-01 -1.60245e+01 2.10899e+02 3.12396e+01 6.71245e+01 6.64678e-01 1.00000e-02 2.10543e+00 1.26216e+01 4.74758e+02 1.19752e+01 2.92595e+01 7.66011e-01
1.51378e-01 -1.60180e+01 2.65856e+02 3.18172e+01 5.92355e+01 7.29038e-01 1.00000e-02 2.00435e+00 1.26290e+01 4.78102e+02 1.12217e+01 1.52241e+01 4.64141e-01
1.63642e-01 -1.60216e+01 2.02840e+02 2.99856e+01 6.89386e+01 6.06337e-01 1.00000e-02 2.22411e+00 1.29696e+01 5.93827e+02 1.27005e+01 4.97203e+01 5.85036e-01
1.40444e-01 -1.59764e+01 2.56370e+02 3.30495e+01 5.88687e+01 7.24519e-01 1.00000e-02 2.06311e+00 1.30023e+01 5.69337e+02 1.20523e+01 2.88716e+01 6.19724e-01
1.60520e-01 -1.59682e+01 2.40881e+02 3.21211e+01 4.41508e+01 6.56300e-01 1.00000e-02 2.12992e+00 1.24326e+01 4.85551e+02 1.20561e+01 3.40667e+01 7.50401e-01
1.67096e-01 -1.59568e+01 2.21093e+02 3.10991e+01 6.06260e+01 6.49903e-01 1.00000e-02 2.11029e+00 1.24430e+01 4.54261e+02 1.19176e+01 2.94222e+01 7.94878e-01
1.69073e-01 -1.59965e+01 2.86902e+02 3.04957e+01 4.47361e+01 6.22364e-01 1.00000e-02 2.17971e+00 1.24672e+01 5.41411e+02 1.23183e+01 4.35967e+01 6.66344e-01
1.48564e-01 -1.60343e+01 2.77137e+02 2.91832e+01 4.09097e+01 6.95366e-01 1.00000e-02 2.11618e+00 1.27666e+01 5.71709e+02 1.22661e+01 3.76483e+01 6.19422e-01
1.49623e-01 -1.60176e+01 2.05166e+02 3.36926e+01 6.90596e+01 6.41532e-01 1.00000e-02 2.20286e+00 1.31170e+01 6.07154e+02 1.27135e+01 4.77802e+01 5.64367e-01
1.68614e-01 -1.60421e+01 2.30824e+02 3.39087e+01 5.02805e+01 6.76288e-01 1.00000e-02 2.03701e+00 1.20366e+01 3.72937e+02 1.12589e+01 1.80810e+01 7.90620e-01
1.55653e-01 -1.60083e+01 2.62471e+02 3.28690e+01 6.41432e+01 6.96209e-01 1.00000e-02 2.05917e+00 1.27144e+01 5.01858e+02 1.18269e+01 2.54587e+01 7.16646e-01
1.44986e-01 -1.59517e+01 2.02144e+02 3.22632e+01 4.33753e+01 7.14975e-01 1.00000e-02 2.03669e+00 1.22364e+01 3.99261e+02 1.13420e+01 1.84778e+01 7.62379e-01
1.44023e-01 -1.59922e+01 2.63275e+02 3.32635e+01 6.65730e+01 7.01640e-01 1.00000e-02 2.10329e+00 1.31745e+01 6.18292e+02 1.23783e+01 3.63022e+01 5.47165e-01
1.46957e-01 -1.59763e+01 2.57082e+02 2.96833e+01 6.54230e+01 6.23618e-01 1.00000e-02 2.27587e+00 1.35539e+01 7.91756e+02 1.33147e+01 7.04190e+01 3.04109e-01
1.41531e-01 -1.59726e+01 2.00428e+02 2.82995e+01 4.88355e+01 6.27430e-01 1.00000e-02 2.28973e+00 1.33036e+01 7.30454e+02 1.31793e+01 6.81214e+01 3.82819e-01
1.67280e-01 -1.59865e+01 2.56165e+02 2.87532e+01 4.90207e+01 6.97369e-01 1.00000e-02 2.01173e+00 1.21416e+01 3.98352e+02 1.10843e+01 1.51106e+01 5.87170e-01
1.42512e-01 -1.60477e+01 2.05340e+02 2.95965e+01 4.03873e+01 7.00156e-01 1.00000e-02 2.09956e+00 1.25074e+01 4.78531e+02 1.19187e+01 2.92925e+01 7.60583e-01
1.64814e-01 -1.60084e+01 2.49353e+02 3.18083e+01 5.37264e+01 6.28788e-01 1.00000e-02 2.17392e+00 1.26464e+01 5.34348e+02 1.23626e+01 4.16533e+01 6.77196e-01
1.40697e-01 -1.59538e+01 2.08898e+02 2.93439e+01 5.80244e+01 6.37628e-01 1.00000e-02 2.26834e+00 1.34215e+01 7.35092e+02 1.31738e+01 6.48823e+01 3.76536e-01
1.67535e-01 -1.59893e+01 2.45740e+02 2.81884e+01 6.44762e+01 6.42693e-01 1.00000e-02 2.13686e+00 1.26954e+01 5.22734e+02 1.22104e+01 3.57694e+01 6.94929e-01
1.44560e-01 -1.59781e+01 2.54775e+02 3.30065e+01 4.48802e+01 6.37140e-01 1.00000e-02 2.25224e+00 1.31446e+01 6.97975e+02 1.30049e+01 6.25392e+01 4.28163e-01
1.68891e-01 -1.60091e+01 2.30088e+02 3.01202e+01 6.53138e+01 5.83000e-01 1.00000e-02 2.25218e+00 1.29537e+01 6.18271e+02 1.28132e+01 5.55291e+01 5.47198e-01
1.67731e-01 -1.60449e+01 2.18524e+02 3.23234e+01 6.87304e+01 6.37596e-01 1.00000e-02 2.13253e+00 1.25967e+01 4.81987e+02 1.21034e+01 3.30170e+01 7.55585e-01
1.52457e-01 -1.59916e+01 2.68047e+02 3.29746e+01 6.72603e+01 6.39026e-01 1.00000e-02 2.20950e+00 1.32505e+01 6.75337e+02 1.28849e+01 5.39748e+01 4.61012e-01
1.53786e-01 -1.60449e+01 2.33113e+02 2.92403e+01 6.22465e+01 6.71374e-01 1.00000e-02 2.12632e+00 1.28577e+01 5.47293e+02 1.22560e+01 3.54511e+01 6.57276e-01
1.61969e-01 -1.60181e+01 2.18908e+02 2.86495e+01 6.13354e+01 6.74811e-01 1.00000e-02 2.07580e+00 1.24661e+01 4.47696e+02 1.17323e+01 2.47898e+01 8.03883e-01
1.47707e-01 -1.60281e+01 2.87318e+02 3.03673e+01 4.02816e+01 7.06253e-01 1.00000e-02 2.09776e+00 1.27487e+01 5.64388e+02 1.21823e+01 3.52225e+01 6.30797e-01
1.59097e-01 -1.59805e+01 2.61858e+02 3.33277e+01 6.43999e+01 6.04671e-01 1.00000e-02 2.24935e+00 1.31408e+01 6.65482e+02 1.29501e+01 5.88722e+01 4.75587e-01
1.42870e-01 -1.60475e+01 2.92119e+02 3.28351e+01 5.94006e+01 6.52292e-01 1.00000e-02 2.23568e+00 1.34895e+01 7.72852e+02 1.31857e+01 6.50199e+01 3.27340e-01
1.64040e-01 -1.59652e+01 2.91035e+02 2.81915e+01 5.39030e+01 6.96590e-01 1.00000e-02 2.04487e+00 1.24894e+01 4.78486e+02 1.16442e+01 2.33119e+01 7.07462e-01
1.48208e-01 -1.60177e+01 2.95073e+02 3.31010e+01 6.77174e+01 7.13940e-01 1.00000e-02 2.07011e+00 1.31213e+01 6.11522e+02 1.21953e+01 3.18632e+01 5.57611e-01
1.64965e-01 -1.60181e+01 2.12509e+02 2.99786e+01 5.82077e+01 5.91897e-01 1.00000e-02 2.25051e+00 1.28773e+01 6.04605e+02 1.27608e+01 5.45717e+01 5.68315e-01
1.55358e-01 -1.60320e+01 2.98354e+02 2.86009e+01 6.85532e+01 6.19217e-01 1.00000e-02 2.25472e+00 1.34509e+01 7.68328e+02 1.31962e+01 6.63956e+01 3.33043e-01
1.57543e-01 -1.59603e+01 2.68583e+02 2.86985e+01 6.23290e+01 6.18676e-01 1.00000e-02 2.23941e+00 1.31969e+01 6.87504e+02 1.29617e+01 5.88685e+01 4.43241e-01
1.52907e-01 -1.59638e+01 2.14684e+02 3.11396e+01 4.82559e+01 5.93344e-01 1.00000e-02 2.30219e+00 1.30767e+01 6.95147e+02 1.30838e+01 6.82480e+01 4.32215e-01
1.57768e-01 -1.60001e+01 2.03779e+02 2.90161e+01 5.34530e+01 5.99210e-01 1.00000e-02 2.27004e+00 1.29860e+01 6.43407e+02 1.29006e+01 5.96363e+01 5.08751e-01
1.54194e-01 -1.59541e+01 2.27166e+02 3.25425e+01 6.77718e+01 5.83474e-01 1.00000e-02 2.31314e+00 1.34325e+01 7.55830e+02 1.33264e+01 7.30519e+01 3.49072e-01
1.55838e-01 -1.59912e+01 2.51440e+02 3.16430e+01 6.05325e+01 6.22818e-01 1.00000e-02 2.22870e+00 1.30936e+01 6.48352e+02 1.28486e+01 5.49519e+01 5.01265e-01
1.69956e-01 -1.59895e+01 2.14940e+02 2.85002e+01 5.41040e+01 6.83029e-01 1.00000e-02 2.01886e+00 1.20089e+01 3.59552e+02 1.10433e+01 1.47938e+01 6.73883e-01
1.53332e-01 -1.59923e+01 2.72868e+02 3.35549e+01 5.85503e+01 5.91769e-01 1.00000e-02 2.30404e+00 1.33305e+01 7.54169e+02 1.32732e+01 7.31685e+01 3.51232e-01
1.64511e-01 -1.60105e+01 2.74774e+02 2.89654e+01 5.41622e+01 6.55387e-01 1.00000e-02 2.12856e+00 1.26368e+01 5.26469e+02 1.21854e+01 3.59910e+01 6.89243e-01
1.43508e-01 -1.59739e+01 2.96610e+02 3.00867e+01 5.72469e+01 6.89344e-01 1.00000e-02 2.15940e+00 1.33196e+01 7.07300e+02 1.28050e+01 5.03657e+01 4.14915e-01
1.55044e-01 -1.60008e+01 2.71082e+02 3.38476e+01 6.58666e+01 5.81077e-01 1.00000e-02 2.31579e+00 1.34362e+01 7.74734e+02 1.33647e+01 7.58196e+01 3.24985e-01
1.46201e-01 -1.60458e+01 2.03023e+02 3.30484e+01 5.38867e+01 7.17420e-01 1.00000e-02 2.01926e+00 1.22921e+01 3.90904e+02 1.11821e+01 1.55405e+01 6.51680e-01
1.63173e-01 -1.59929e+01 2.23849e+02 3.29486e+01 6.84526e+01 6.44578e-01 1.00000e-02 2.13650e+00 1.26987e+01 5.03947e+02 1.21889e+01 3.45947e+01 7.23245e-01
1.49102e-01 -1.60317e+01 2.40868e+02 3.08895e+01 6.54879e+01 6.65296e-01 1.00000e-02 2.16281e+00 1.31260e+01 6.20592e+02 1.25951e+01 4.38615e+01 5.43623e-01
1.44145e-01 -1.60209e+01 2.49323e+02 3.38476e+01 4.71447e+01 6.14390e-01 1.00000e-02 2.30017e+00 1.32954e+01 7.55138e+02 1.32508e+01 7.30799e+01 3.49971e-01
1.57860e-01 -1.60432e+01 2.30732e+02 3.13267e+01 4.30606e+01 6.05544e-01 1.00000e-02 2.25523e+00 1.27421e+01 6.19565e+02 1.27334e+01 5.71705e+01 5.45204e-01
1.41818e-01 -1.59606e+01 2.64976e+02 3.09061e+01 5.40507e+01 6.48328e-01 1.00000e-02 2.24766e+00 1.34111e+01 7.56085e+02 1.31606e+01 6.52348e+01 3.48740e-01
1.53683e-01 -1.59610e+01 2.06360e+02 3.09446e+01 6.17608e+01 6.55689e-01 1.00000e-02 2.15509e+00 1.27983e+01 5.30655e+02 1.23268e+01 3.79368e+01 6.82851e-01
1.41954e-01 -1.60261e+01 2.81437e+02 3.37127e+01 6.39042e+01 6.73373e-01 1.00000e-02 2.18785e+00 1.34388e+01 7.27619e+02 1.29598e+01 5.47085e+01 3.86685e-01
1.53350e-01 -1.60419e+01 2.55902e+02 3.03088e+01 6.86313e+01 6.56501e-01 1.00000e-02 2.16855e+00 1.31612e+01 6.37178e+02 1.26497e+01 4.56237e+01 5.18218e-01
1.60751e-01 -1.59781e+01 2.61546e+02 3.35309e+01 5.27597e+01 6.89205e-01 1.00000e-02 2.05242e+00 1.23912e+01 4.45670e+02 1.16109e+01 2.29293e+01 7.78523e-01
1.50853e-01 -1.60126e+01 2.41802e+02 3.29858e+01 4.88508e+01 6.44511e-01 1.00000e-02 2.20091e+00 1.28941e+01 6.00640e+02 1.26352e+01 4.89772e+01 5.74461e-01
1.69193e-01 -1.60347e+01 2.65593e+02 2.81276e+01 5.30935e+01 6.86286e-01 1.00000e-02 2.03470e+00 1.22625e+01 4.25627e+02 1.13962e+01 1.96263e+01 7.22135e-01
1.66098e-01 -1.60362e+01 2.98658e+02 3.39215e+01 5.61413e+01 5.56798e-01 1.00000e-02 2.31307e+00 1.30132e+01 6.99918e+02 1.30973e+01 7.10474e+01 4.25388e-01
1.53731e-01 -1.60131e+01 2.29423e+02 3.01505e+01 5.67279e+01 6.01616e-01 1.00000e-02 2.28434e+00 1.32087e+01 7.03948e+02 1.31050e+01 6.59166e+01 4.19656e-01
1.56787e-01 -1.60254e+01 2.38092e+02 2.96210e+01 4.97892e+01 6.87581e-01 1.00000e-02 2.07445e+00 1.24561e+01 4.63832e+02 1.17696e+01 2.60235e+01 7.81535e-01
1.59315e-01 -1.60083e+01 2.55780e+02 2.89161e+01 5.26701e+01 6.58049e-01 1.00000e-02 2.14141e+00 1.27081e+01 5.41673e+02 1.22761e+01 3.80634e+01 6.65940e-01
1.41421e-01 -1.60074e+01 2.05279e+02 3.02952e+01 5.84032e+01 7.25885e-01 1.00000e-02 2.02379e+00 1.25658e+01 4.40607e+02 1.13650e+01 1.72706e+01 6.36633e-01
1.54984e-01 -1.60372e+01 2.59426e+02 2.99383e+01 4.19751e+01 6.83838e-01 1.00000e-02 2.10182e+00 1.25283e+01 5.06313e+02 1.20105e+01 3.20367e+01 7.19709e-01
1.51519e-01 -1.59642e+01 2.90227e+02 3.15962e+01 6.87978e+01 6.17213e-01 1.00000e-02 2.26844e+00 1.35132e+01 7.82694e+02 1.32797e+01 6.94199e+01 3.15125e-01
1.61545e-01 -1.59828e+01 2.31173e+02 2.98935e+01 6.32689e+01 5.83939e-01 1.00000e-02 2.28424e+00 1.31624e+01 6.84741e+02 1.30616e+01 6.42956e+01 4.47254e-01
1.48067e-01 -1.60481e+01 2.69625e+02 2.97754e+01 5.42814e+01 6.64132e-01 1.00000e-02 2.18381e+00 1.31301e+01 6.57004e+02 1.27421e+01 5.01810e+01 4.88245e-01
1.69160e-01 -1.59659e+01 2.79053e+02 2.99124e+01 5.95531e+01 6.49216e-01 1.00000e-02 2.11965e+00 1.25967e+01 5.09039e+02 1.21084e+01 3.38846e+01 7.15622e-01
1.46485e-01 -1.59916e+01 2.91912e+02 2.95011e+01 6.31951e+01 6.78010e-01 1.00000e-02 2.16811e+00 1.33661e+01 7.15853e+02 1.28444e+01 5.12431e+01 4.02923e-01
1.68163e-01 -1.60062e+01 2.23163e+02 3.28147e+01 6.09036e+01 5.67095e-01 1.00000e-02 2.28026e+00 1.29261e+01 6.29230e+02 1.28948e+01 6.03024e+01 5.30360e-01
1.65378e-01 -1.60465e+01 2.70933e+02 3.12063e+01 6.12505e+01 6.96754e-01 1.00000e-02 2.02030e+00 1.24039e+01 4.37455e+02 1.13272e+01 1.76459e+01 6.15806e-01
1.62634e-01 -1.59542e+01 2.17995e+02 2.94727e+01 6.35384e+01 5.86728e-01 1.00000e-02 2.27311e+00 1.30961e+01 6.58733e+02 1.29735e+01 6.08211e+01 4.85654e-01
1.59140e-01 -1.59532e+01 2.11569e+02 3.31842e+01 6.89811e+01 5.50863e-01 1.00000e-02 2.35040e+00 1.34215e+01 7.69880e+02 1.34241e+01 7.94102e+01 3.31080e-01
1.54703e-01 -1.59648e+01 2.99098e+02 3.22877e+01 5.46342e+01 6.13607e-01 1.00000e-02 2.26091e+00 1.31918e+01 7.12933e+02 1.30681e+01 6.48863e+01 4.06999e-01
1.49582e-01 -1.59531e+01 2.48656e+02 3.13821e+01 5.00976e+01 6.70583e-01 1.00000e-02 2.15142e+00 1.28467e+01 5.72518e+02 1.24133e+01 4.10850e+01 6.18165e-01
1.42331e-01 -1.59608e+01 2.93019e+02 2.85909e+01 5.52106e+01 7.45144e-01 1.00000e-02 2.04208e+00 1.30670e+01 6.09514e+02 1.20122e+01 2.79562e+01 5.12723e-01
1.68813e-01 -1.60155e+01 2.87849e+02 3.03394e+01 6.91637e+01 6.85742e-01 1.00000e-02 2.03939e+00 1.25852e+01 4.80402e+02 1.16099e+01 2.18666e+01 6.80601e-01
1.61288e-01 -1.60138e+01 2.95384e+02 2.85458e+01 4.08557e+01 6.52249e-01 1.00000e-02 2.15922e+00 1.25691e+01 5.64604e+02 1.23296e+01 4.28332e+01 6.30461e-01
1.57916e-01 -1.59890e+01 2.14271e+02 3.36013e+01 4.94293e+01 6.32193e-01 1.00000e-02 2.18857e+00 1.26368e+01 5.29802e+02 1.23981e+01 4.28884e+01 6.84155e-01
1.60896e-01 -1.59942e+01 2.89964e+02 3.16258e+01 4.02359e+01 7.00355e-01 1.00000e-02 2.04490e+00 1.23023e+01 4.54760e+02 1.15682e+01 2.30323e+01 7.38785e-01
1.47242e-01 -1.59706e+01 2.78988e+02 3.13337e+01 4.37941e+01 6.08064e-01 1.00000e-02 2.30862e+00 1.32542e+01 7.78519e+02 1.32757e+01 7.67318e+01 3.20275e-01
1.53651e-01 -1.60175e+01 2.84470e+02 3.29811e+01 5.90352e+01 6.09979e-01 1.00000e-02 2.26883e+00 1.32694e+01 7.23698e+02 1.31283e+01 6.61893e+01 3.92061e-01
1.62473e-01 -1.60402e+01 2.85613e+02 3.13298e+01 4.19236e+01 6.68278e-01 1.00000e-02 2.10860e+00 1.24323e+01 4.98288e+02 1.20041e+01 3.29340e+01 7.31665e-01
1.51571e-01 -1.59655e+01 2.31630e+02 3.08806e+01 4.49976e+01 7.17898e-01 1.00000e-02 2.01543e+00 1.22753e+01 4.15800e+02 1.11942e+01 1.61339e+01 6.00844e-01
1.49520e-01 -1.60466e+01 2.88613e+02 2.91760e+01 4.21022e+01 6.58549e-01 1.00000e-02 2.19854e+00 1.29776e+01 6.57638e+02 1.27442e+01 5.34899e+01 4.87295e-01
1.54603e-01 -1.60126e+01 2.16732e+02 3.09160e+01 5.47390e+01 6.64539e-01 1.00000e-02 2.13223e+00 1.26375e+01 5.01915e+02 1.21480e+01 3.42415e+01 7.26275e-01
1.44867e-01 -1.59929e+01 2.38137e+02 2.98727e+01 4.65453e+01 6.32984e-01 1.00000e-02 2.26351e+00 1.31994e+01 7.10860e+02 1.30601e+01 6.42350e+01 4.09905e-01
1.63119e-01 -1.59512e+01 2.05330e+02 3.30239e+01 4.83909e+01 6.20248e-01 1.00000e-02 2.19145e+00 1.25185e+01 5.10310e+02 1.23305e+01 4.20444e+01 7.13713e-01
1.41906e-01 -1.59537e+01 2.59347e+02 3.06926e+01 4.58644e+01 6.45104e-01 1.00000e-02 2.25461e+00 1.32823e+01 7.36751e+02 1.31093e+01 6.54095e+01 3.74300e-01
1.66516e-01 -1.59881e+01 2.31322e+02 3.09289e+01 4.97576e+01 5.81990e-01 1.00000e-02 2.26403e+00 1.26858e+01 6.07814e+02 1.27148e+01 5.73184e+01 5.63347e-01
1.56758e-01 -1.60197e+01 2.39021e+02 3.30688e+01 4.82015e+01 6.44117e-01 1.00000e-02 2.17265e+00 1.26706e+01 5.41408e+02 1.23789e+01 4.19919e+01 6.66349e-01
1.42546e-01 -1.59774e+01 2.87121e+02 3.38883e+01 4.02629e+01 7.22756e-01 1.00000e-02 2.07858e+00 1.27799e+01 5.61028e+02 1.21097e+01 3.27000e+01 6.36012e-01
1.62766e-01 -1.59916e+01 2.23787e+02 3.35383e+01 4.79007e+01 6.23806e-01 1.00000e-02 2.18674e+00 1.25470e+01 5.19469e+02 1.23438e+01 4.22895e+01 6.99887e-01
1.62594e-01 -1.60483e+01 2.31444e+02 2.95715e+01 4.93845e+01 7.00775e-01 1.00000e-02 2.01026e+00 1.21158e+01 3.83113e+02 1.10188e+01 1.41715e+01 5.87287e-01
1.55917e-01 -1.60196e+01 2.76981e+02 3.21446e+01 6.85473e+01 6.84623e-01 1.00000e-02 2.09317e+00 1.29372e+01 5.65543e+02 1.21767e+01 3.26539e+01 6.29003e-01
1.58509e-01 -1.60477e+01 2.88796e+02 3.24794e+01 6.12474e+01 5.62687e-01 1.00000e-02 2.33943e+00 1.33689e+01 7.87492e+02 1.34033e+01 8.07388e+01 3.09265e-01
1.45265e-01 -1.60013e+01 2.23626e+02 2.91847e+01 5.94378e+01 6.97977e-01 1.00000e-02 2.09647e+00 1.28692e+01 5.37730e+02 1.21044e+01 3.10194e+01 6.72005e-01
1.41411e-01 -1.59597e+01 2.04189e+02 3.03106e+01 4.39732e+01 7.29878e-01 1.00000e-02 2.01540e+00 1.22988e+01 4.06891e+02 1.11598e+01 1.53985e+01 6.08456e-01
1.49267e-01 -1.59701e+01 2.10965e+02 3.12239e+01 4.86756e+01 7.02183e-01 1.00000e-02 2.05716e+00 1.23697e+01 4.29146e+02 1.15756e+01 2.21343e+01 8.13078e-01
1.56106e-01 -1.59730e+01 2.44098e+02 3.19546e+01 6.16396e+01 5.72026e-01 1.00000e-02 2.32981e+00 1.33589e+01 7.65103e+02 1.33480e+01 7.68879e+01 3.37140e-01
1.51915e-01 -1.60081e+01 2.58993e+02 3.20812e+01 5.12601e+01 7.12465e-01 1.00000e-02 2.03979e+00 1.25415e+01 4.74221e+02 1.16145e+01 2.22001e+01 6.90519e-01
1.59255e-01 -1.60175e+01 2.28534e+02 3.18352e+01 6.96439e+01 5.80743e-01 1.00000e-02 2.29646e+00 1.33151e+01 7.16345e+02 1.31913e+01 6.78179e+01 4.02238e-01
1.45430e-01 -1.59936e+01 2.80648e+02 3.36916e+01 5.11998e+01 6.27911e-01 1.00000e-02 2.27074e+00 1.33290e+01 7.51413e+02 1.31954e+01 6.90247e+01 3.54832e-01
1.55588e-01 -1.60423e+01 2.31226e+02 3.10267e+01 6.49712e+01 6.14664e-01 1.00000e-02 2.24529e+00 1.31805e+01 6.64262e+02 1.29403e+01 5.74947e+01 4.77401e-01
1.54664e-01 -1.60276e+01 2.76553e+02 2.92924e+01 6.02029e+01 7.18098e-01 1.00000e-02 2.02715e+00 1.27191e+01 5.10173e+02 1.16019e+01 2.10970e+01 5.78254e-01
1.53125e-01 -1.59709e+01 2.20812e+02 3.06066e+01 6.07881e+01 6.88648e-01 1.00000e-02 2.07800e+00 1.26151e+01 4.74720e+02 1.18390e+01 2.61763e+01 7.66066e-01
1.67225e-01 -1.60211e+01 2.46969e+02 3.35368e+01 5.54741e+01 6.22895e-01 1.00000e-02 2.17158e+00 1.25922e+01 5.18357e+02 1.23140e+01 4.04455e+01 7.01571e-01
1.59865e-01 -1.59568e+01 2.79432e+02 2.90154e+01 6.57899e+01 6.60554e-01 1.00000e-02 2.13845e+00 1.29717e+01 5.95415e+02 1.24256e+01 4.01131e+01 5.82569e-01
1.59448e-01 -1.60244e+01 2.73861e+02 3.36310e+01 5.64863e+01 6.56481e-01 1.00000e-02 2.13817e+00 1.27380e+01 5.41624e+02 1.22903e+01 3.80324e+01 6.66016e-01
1.60623e-01 -1.60323e+01 2.35172e+02 3.38268e+01 4.81206e+01 5.69639e-01 1.00000e-02 2.30892e+00 1.28821e+01 6.73304e+02 1.29899e+01 6.81317e+01 4.64005e-01
1.66222e-01 -1.59939e+01 2.03582e+02 3.35899e+01 5.04982e+01 6.39330e-01 1.00000e-02 2.13203e+00 1.22919e+01 4.38461e+02 1.19368e+01 3.14086e+01 8.16332e-01
1.41343e-01 -1.59558e+01 2.94631e+02 2.97096e+01 4.40599e+01 6.80279e-01 1.00000e-02 2.19350e+00 1.32316e+01 7.15634e+02 1.29111e+01 5.67829e+01 4.03227e-01
1.64605e-01 -1.60394e+01 2.41709e+02 2.89673e+01 5.81920e+01 6.74013e-01 1.00000e-02 2.07326e+00 1.24456e+01 4.54831e+02 1.17379e+01 2.52547e+01 7.94091e-01
1.65557e-01 -1.59809e+01 2.02046e+02 3.38087e+01 6.68983e+01 6.38746e-01 1.00000e-02 2.13382e+00 1.25360e+01 4.64002e+02 1.20648e+01 3.22839e+01 7.81296e-01
1.63385e-01 -1.59528e+01 2.27593e+02 3.35340e+01 4.68651e+01 6.93560e-01 1.00000e-02 2.01653e+00 1.20118e+01 3.65697e+02 1.10520e+01 1.49720e+01 6.50736e-01
1.47787e-01 -1.59673e+01 2.73011e+02 3.24330e+01 5.76929e+01 7.10634e-01 1.00000e-02 2.07075e+00 1.28790e+01 5.53166e+02 1.20451e+01 2.97219e+01 6.48196e-01
1.52710e-01 -1.60134e+01 2.09187e+02 3.33456e+01 5.97231e+01 6.08204e-01 1.00000e-02 2.26538e+00 1.31315e+01 6.57040e+02 1.29743e+01 5.98853e+01 4.88191e-01
1.60626e-01 -1.60363e+01 2.40251e+02 3.34992e+01 5.42863e+01 6.75528e-01 1.00000e-02 2.07819e+00 1.24079e+01 4.46982e+02 1.17564e+01 2.58619e+01 8.04855e-01
1.62705e-01 -1.59628e+01 2.32612e+02 2.86618e+01 6.78389e+01 6.71390e-01 1.00000e-02 2.08512e+00 1.26572e+01 4.89907e+02 1.19023e+01 2.74901e+01 7.44030e-01
1.61809e-01 -1.59669e+01 2.46585e+02 2.81404e+01 5.51563e+01 6.51421e-01 1.00000e-02 2.14423e+00 1.26881e+01 5.33139e+02 1.22601e+01 3.76451e+01 6.79049e-01
1.58699e-01 -1.59693e+01 2.65886e+02 3.39235e+01 6.79627e+01 6.98324e-01 1.00000e-02 2.03839e+00 1.26477e+01 4.79841e+02 1.16250e+01 2.16286e+01 6.76480e-01
1.48732e-01 -1.60008e+01 2.28123e+02 2.98737e+01 6.47059e+01 7.15365e-01 1.00000e-02 2.03130e+00 1.27175e+01 4.84130e+02 1.15501e+01 1.98560e+01 6.33620e-01
1.45507e-01 -1.60438e+01 2.43399e+02 3.34351e+01 4.04909e+01 6.22507e-01 1.00000e-02 2.27667e+00 1.30809e+01 7.00148e+02 1.30405e+01 6.60966e+01 4.25060e-01
1.41742e-01 -1.60218e+01 2.46586e+02 2.88952e+01 5.16165e+01 7.10732e-01 1.00000e-02 2.09590e+00 1.29469e+01 5.77482e+02 1.22141e+01 3.37940e+01 6.10446e-01
1.66507e-01 -1.60474e+01 2.61987e+02 2.97246e+01 5.06898e+01 5.92051e-01 1.00000e-02 2.25031e+00 1.27495e+01 6.17515e+02 1.27236e+01 5.65118e+01 5.48362e-01
1.68537e-01 -1.59644e+01 2.32003e+02 3.27648e+01 5.43508e+01 6.03437e-01 1.00000e-02 2.20691e+00 1.26273e+01 5.40490e+02 1.24640e+01 4.57620e+01 6.67761e-01
1.63200e-01 -1.60351e+01 2.13816e+02 2.93644e+01 4.66236e+01 6.16137e-01 1.00000e-02 2.20956e+00 1.25779e+01 5.47057e+02 1.24460e+01 4.63436e+01 6.57639e-01
1.67683e-01 -1.60003e+01 2.36990e+02 3.37249e+01 5.33679e+01 6.70874e-01 1.00000e-02 2.05644e+00 1.21825e+01 4.01082e+02 1.14852e+01 2.14670e+01 8.45714e-01
1.46253e-01 -1.59592e+01 2.93157e+02 2.80251e+01 4.00444e+01 6.61891e-01 1.00000e-02 2.21270e+00 1.30765e+01 7.00140e+02 1.28773e+01 5.83987e+01 4.25070e-01
1.67387e-01 -1.59548e+01 2.90039e+02 2.90358e+01 4.13684e+01 6.50188e-01 1.00000e-02 2.13309e+00 1.23655e+01 5.10274e+02 1.20800e+01 3.64725e+01 7.13768e-01
1.58648e-01 -1.59570e+01 2.86932e+02 2.95999e+01 5.53500e+01 6.82546e-01 1.00000e-02 2.09671e+00 1.27312e+01 5.38723e+02 1.21079e+01 3.27944e+01 6.70480e-01
1.68374e-01 -1.59657e+01 2.55891e+02 3.18037e+01 6.62644e+01 5.83491e-01 1.00000e-02 2.25242e+00 1.29978e+01 6.31666e+02 1.28554e+01 5.68428e+01 5.26633e-01
1.46041e-01 -1.59906e+01 2.91532e+02 3.29209e+01 6.09572e+01 6.99731e-01 1.00000e-02 2.11306e+00 1.31419e+01 6.32759e+02 1.24613e+01 3.95565e+01 5.24962e-01
1.55938e-01 -1.60407e+01 2.50671e+02 3.20977e+01 4.33874e+01 6.23892e-01 1.00000e-02 2.22655e+00 1.27913e+01 6.08358e+02 1.26769e+01 5.31268e+01 5.62504e-01
1.43169e-01 -1.60013e+01 2.92122e+02 3.02236e+01 6.12528e+01 7.19550e-01 1.00000e-02 2.08969e+00 1.32324e+01 6.57714e+02 1.24074e+01 3.72070e+01 4.87181e-01
1.68541e-01 -1.60259e+01 2.86517e+02 3.12848e+01 6.88395e+01 5.68866e-01 1.00000e-02 2.28438e+00 1.31584e+01 6.92235e+02 1.30759e+01 6.53512e+01 4.36402e-01
1.47132e-01 -1.60310e+01 2.11596e+02 3.27439e+01 6.43477e+01 6.05103e-01 1.00000e-02 2.30080e+00 1.34540e+01 7.50186e+02 1.32973e+01 7.06760e+01 3.56441e-01
1.54215e-01 -1.60086e+01 2.59975e+02 3.27711e+01 5.17456e+01 6.28617e-01 1.00000e-02 2.22378e+00 1.29789e+01 6.33972e+02 1.27809e+01 5.41665e+01 5.23109e-01
1.47185e-01 -1.60158e+01 2.09322e+02 3.11263e+01 6.61807e+01 6.67808e-01 1.00000e-02 2.15616e+00 1.30207e+01 5.74327e+02 1.24605e+01 3.98900e+01 6.15353e-01
1.50863e-01 -1.59852e+01 2.58663e+02 2.80117e+01 6.38731e+01 6.52095e-01 1.00000e-02 2.19748e+00 1.32656e+01 6.84531e+02 1.28474e+01 5.24510e+01 4.47559e-01
1.42471e-01 -1.60288e+01 2.90451e+02 2.84034e+01 5.56125e+01 7.03141e-01 1.00000e-02 2.13527e+00 1.32793e+01 6.90789e+02 1.26762e+01 4.59323e+01 4.38488e-01
1.49703e-01 -1.60007e+01 2.07534e+02 2.85776e+01 4.13827e+01 7.20003e-01 1.00000e-02 2.00905e+00 1.21247e+01 3.83210e+02 1.09854e+01 1.36966e+01 5.77454e-01
1.53878e-01 -1.59656e+01 2.04461e+02 3.24820e+01 5.20495e+01 5.51938e-01 1.00000e-02 2.37466e+00 1.32451e+01 7.84479e+02 1.34082e+01 8.53729e+01 3.12938e-01
1.49986e-01 -1.60467e+01 2.58952e+02 2.82896e+01 5.54178e+01 6.28087e-01 1.00000e-02 2.25558e+00 1.32831e+01 7.23185e+02 1.30846e+01 6.37115e+01 3.92768e-01
1.67259e-01 -1.59677e+01 2.09426e+02 2.85491e+01 4.60219e+01 6.74305e-01 1.00000e-02 2.05341e+00 1.20290e+01 3.79744e+02 1.13577e+01 1.99924e+01 8.60756e-01
1.45930e-01 -1.60408e+01 2.71643e+02 3.23174e+01 4.10070e+01 6.23815e-01 1.00000e-02 2.27938e+00 1.31559e+01 7.34445e+02 1.31204e+01 6.94116e+01 3.77409e-01
1.64056e-01 -1.60374e+01 2.26262e+02 3.15087e+01 4.76179e+01 6.93646e-01 1.00000e-02 2.01640e+00 1.20281e+01 3.68825e+02 1.10533e+01 1.49433e+01 6.47334e-01
1.52239e-01 -1.59805e+01 2.24809e+02 3.39691e+01 6.49463e+01 6.56736e-01 1.00000e-02 2.15733e+00 1.29170e+01 5.57170e+02 1.24254e+01 3.99077e+01 6.41996e-01
1.54446e-01 -1.60418e+01 2.84189e+02 2.96171e+01 4.66228e+01 7.05543e-01 1.00000e-02 2.06437e+00 1.26031e+01 5.11902e+02 1.18710e+01 2.77521e+01 7.08736e-01
1.63998e-01 -1.60476e+01 2.28712e+02 3.26206e+01 5.62551e+01 6.72975e-01 1.00000e-02 2.06686e+00 1.23014e+01 4.19521e+02 1.16072e+01 2.31693e+01 8.40040e-01
1.50579e-01 -1.60331e+01 2.09487e+02 3.14603e+01 6.01271e+01 6.12892e-01 1.00000e-02 2.26953e+00 1.32214e+01 6.81668e+02 1.30452e+01 6.18492e+01 4.51731e-01
1.60644e-01 -1.60294e+01 2.95602e+02 2.87103e+01 4.32756e+01 6.30814e-01 1.00000e-02 2.20685e+00 1.27149e+01 6.15243e+02 1.25963e+01 5.17322e+01 5.51866e-01
1.56217e-01 -1.60033e+01 2.21911e+02 2.93961e+01 6.29829e+01 6.73219e-01 1.00000e-02 2.10595e+00 1.27049e+01 5.01942e+02 1.20450e+01 3.06585e+01 7.26235e-01
1.68873e-01 -1.60180e+01 2.43867e+02 2.87075e+01 4.68064e+01 6.95853e-01 1.00000e-02 2.00320e+00 1.20066e+01 3.72808e+02 1.08462e+01 1.24078e+01 5.36841e-01
1.53015e-01 -1.60382e+01 2.49819e+02 2.97655e+01 6.10979e+01 7.16507e-01 1.00000e-02 2.02136e+00 1.26369e+01 4.78461e+02 1.14492e+01 1.86276e+01 5.79784e-01
1.48855e-01 -1.60090e+01 2.78861e+02 3.23101e+01 6.41648e+01 7.09093e-01 1.00000e-02 2.07119e+00 1.29946e+01 5.77141e+02 1.21078e+01 3.04480e+01 6.10977e-01
1.43410e-01 -1.59626e+01 2.15289e+02 3.03524e+01 5.19833e+01 6.65126e-01 1.00000e-02 2.18768e+00 1.30054e+01 6.04793e+02 1.26230e+01 4.65051e+01 5.68023e-01
1.51811e-01 -1.60318e+01 2.73603e+02 3.30457e+01 4.59128e+01 5.89781e-01 1.00000e-02 2.31742e+00 1.31636e+01 7.52902e+02 1.32286e+01 7.58828e+01 3.52885e-01
1.56472e-01 -1.60392e+01 2.35968e+02 3.36161e+01 5.52073e+01 6.47432e-01 1.00000e-02 2.16353e+00 1.27429e+01 5.39683e+02 1.23711e+01 4.04520e+01 6.69003e-01
1.48400e-01 -1.59724e+01 2.42176e+02 3.35837e+01 4.33678e+01 6.74626e-01 1.00000e-02 2.14168e+00 1.26894e+01 5.39604e+02 1.22796e+01 3.84034e+01 6.69125e-01
1.51823e-01 -1.60464e+01 2.53940e+02 2.81935e+01 5.14440e+01 6.05920e-01 1.00000e-02 2.29340e+00 1.32529e+01 7.43518e+02 1.31912e+01 7.06903e+01 3.65250e-01
1.56628e-01 -1.59776e+01 2.75247e+02 3.14708e+01 5.26427e+01 6.42883e-01 1.00000e-02 2.18744e+00 1.29021e+01 6.05386e+02 1.26070e+01 4.78953e+01 5.67106e-01
1.65751e-01 -1.59919e+01 2.91837e+02 3.16703e+01 4.94628e+01 5.99467e-01 1.00000e-02 2.23846e+00 1.27683e+01 6.17859e+02 1.27130e+01 5.55383e+01 5.47832e-01
1.57689e-01 -1.60491e+01 2.99875e+02 2.85376e+01 5.21722e+01 6.86371e-01 1.00000e-02 2.10096e+00 1.27620e+01 5.57038e+02 1.21738e+01 3.46360e+01 6.42200e-01
1.65128e-01 -1.60167e+01 2.79689e+02 3.16879e+01 4.75346e+01 5.98044e-01 1.00000e-02 2.24251e+00 1.27235e+01 6.13960e+02 1.26958e+01 5.57208e+01 5.53846e-01
1.41708e-01 -1.59524e+01 2.21937e+02 3.25472e+01 6.39264e+01 6.51932e-01 1.00000e-02 2.22423e+00 1.33606e+01 6.90692e+02 1.29771e+01 5.59181e+01 4.38627e-01
1.46689e-01 -1.59752e+01 2.56031e+02 3.17830e+01 6.61471e+01 7.11449e-01 1.00000e-02 2.06461e+00 1.29964e+01 5.64506e+02 1.20259e+01 2.82516e+01 6.28515e-01
1.68485e-01 -1.59595e+01 2.33143e+02 3.06277e+01 6.37026e+01 5.92194e-01 1.00000e-02 2.23463e+00 1.28848e+01 5.95984e+02 1.27122e+01 5.20570e+01 5.81686e-01
1.50686e-01 -1.60200e+01 2.70833e+02 2.82701e+01 5.03328e+01 6.51230e-01 1.00000e-02 2.20469e+00 1.30815e+01 6.62508e+02 1.27959e+01 5.35066e+01 4.80015e-01
1.61088e-01 -1.59642e+01 2.14869e+02 3.31901e+01 6.85301e+01 6.59896e-01 1.00000e-02 2.10641e+00 1.26021e+01 4.69408e+02 1.19738e+01 2.93149e+01 7.73649e-01
1.49908e-01 -1.59966e+01 2.33606e+02 3.09499e+01 6.72840e+01 6.32571e-01 1.00000e-02 2.23374e+00 1.33183e+01 6.92139e+02 1.29875e+01 5.73397e+01 4.36540e-01
1.48847e-01 -1.59535e+01 2.03492e+02 2.82568e+01 6.27544e+01 6.73583e-01 1.00000e-02 2.13774e+00 1.28851e+01 5.43450e+02 1.22884e+01 3.59038e+01 6.63203e-01
1.42843e-01 -1.60146e+01 2.76460e+02 2.91631e+01 5.46572e+01 7.48988e-01 1.00000e-02 2.01591e+00 1.29025e+01 5.54701e+02 1.16214e+01 2.06617e+01 4.61597e-01
1.68524e-01 -1.59557e+01 2.25891e+02 2.80270e+01 6.55251e+01 5.73164e-01 1.00000e-02 2.27789e+00 1.30551e+01 6.57055e+02 1.29626e+01 6.12742e+01 4.88169e-01
1.44874e-01 -1.59588e+01 2.45207e+02 3.22656e+01 5.59244e+01 7.34145e-01 1.00000e-02 2.00960e+00 1.26477e+01 4.76382e+02 1.13184e+01 1.64854e+01 5.02400e-01
1.57828e-01 -1.60015e+01 2.63708e+02 3.25703e+01 4.19114e+01 7.04720e-01 1.00000e-02 2.03375e+00 1.22656e+01 4.33259e+02 1.14257e+01 2.02451e+01 7.07965e-01
1.67609e-01 -1.60123e+01 2.60738e+02 2.94906e+01 5.08873e+01 6.71572e-01 1.00000e-02 2.07232e+00 1.23301e+01 4.47433e+02 1.16993e+01 2.54104e+01 8.04242e-01
1.55960e-01 -1.60047e+01 2.14312e+02 2.89893e+01 5.65174e+01 6.15945e-01 1.00000e-02 2.24354e+00 1.30204e+01 6.33051e+02 1.28318e+01 5.53756e+01 5.24515e-01
1.59248e-01 -1.60217e+01 2.29527e+02 2.81405e+01 5.10781e+01 6.82679e-01 1.00000e-02 2.07506e+00 1.24136e+01 4.52831e+02 1.17318e+01 2.54019e+01 7.96851e-01
1.52422e-01 -1.60317e+01 2.79990e+02 3.33683e+01 4.16540e+01 6.28987e-01 1.00000e-02 2.23544e+00 1.29154e+01 6.51847e+02 1.28160e+01 5.78366e+01 4.95994e-01
1.43063e-01 -1.59787e+01 2.62091e+02 3.10542e+01 5.14125e+01 7.38641e-01 1.00000e-02 2.02475e+00 1.27587e+01 5.19140e+02 1.16266e+01 2.13571e+01 5.53688e-01
1.64944e-01 -1.59780e+01 2.20543e+02 3.07269e+01 4.81985e+01 6.87715e-01 1.00000e-02 2.02743e+00 1.20386e+01 3.71727e+02 1.11666e+01 1.65868e+01 7.28641e-01
1.63159e-01 -1.60439e+01 2.20189e+02 3.18714e+01 4.56952e+01 6.51664e-01 1.00000e-02 2.12401e+00 1.23221e+01 4.54180e+02 1.19377e+01 3.14614e+01 7.94990e-01
1.63340e-01 -1.59501e+01 2.17606e+02 2.90789e+01 5.58238e+01 6.85446e-01 1.00000e-02 2.04153e+00 1.22307e+01 3.99646e+02 1.13734e+01 1.90519e+01 7.88582e-01
1.66563e-01 -1.60447e+01 2.61426e+02 3.38964e+01 6.71953e+01 6.94920e-01 1.00000e-02 2.00840e+00 1.23584e+01 4.15234e+02 1.11183e+01 1.45810e+01 5.47538e-01
1.44051e-01 -1.59721e+01 2.57179e+02 3.35092e+01 5.02756e+01 6.68263e-01 1.00000e-02 2.18278e+00 1.30629e+01 6.35752e+02 1.26944e+01 4.90068e+01 5.20393e-01
1.59605e-01 -1.59865e+01 2.34145e+02 2.92375e+01 5.56374e+01 5.59310e-01 1.00000e-02 2.34349e+00 1.31726e+01 7.55015e+02 1.32743e+01 7.83478e+01 3.50131e-01
1.44600e-01 -1.59928e+01 2.19049e+02 3.30451e+01 6.21526e+01 6.51772e-01 1.00000e-02 2.20815e+00 1.31940e+01 6.41479e+02 1.28086e+01 5.09794e+01 5.11676e-01
1.44574e-01 -1.60084e+01 2.31259e+02 3.20138e+01 5.93084e+01 6.52753e-01 1.00000e-02 2.21135e+00 1.32160e+01 6.60308e+02 1.28530e+01 5.29109e+01 4.83299e-01
1.45078e-01 -1.59910e+01 2.35262e+02 2.85365e+01 6.83440e+01 6.69187e-01 1.00000e-02 2.17762e+00 1.33593e+01 6.87215e+02 1.27935e+01 4.86806e+01 4.43660e-01
1.57094e-01 -1.59763e+01 2.10508e+02 3.16800e+01 6.95875e+01 6.32431e-01 1.00000e-02 2.19332e+00 1.29948e+01 5.83052e+02 1.26022e+01 4.52818e+01 6.01784e-01
1.53805e-01 -1.60438e+01 2.55856e+02 2.83004e+01 6.83370e+01 6.08519e-01 1.00000e-02 2.27739e+00 1.34674e+01 7.65595e+02 1.32502e+01 6.85597e+01 3.36513e-01
1.65752e-01 -1.60291e+01 2.70807e+02 3.27135e+01 4.82191e+01 6.54185e-01 1.00000e-02 2.11673e+00 1.24321e+01 4.83836e+02 1.20105e+01 3.27357e+01 7.52898e-01
1.47025e-01 -1.59921e+01 2.51776e+02 3.33665e+01 5.18069e+01 6.15494e-01 1.00000e-02 2.28443e+00 1.32768e+01 7.33152e+02 1.31793e+01 6.89282e+01 3.79157e-01
1.44661e-01 -1.60257e+01 2.00695e+02 3.27334e+01 6.96304e+01 6.75601e-01 1.00000e-02 2.14247e+00 1.30120e+01 5.54306e+02 1.23739e+01 3.68743e+01 6.46431e-01
1.61059e-01 -1.59873e+01 2.89549e+02 3.08270e+01 5.70395e+01 6.88604e-01 1.00000e-02 2.06930e+00 1.26227e+01 5.04502e+02 1.18823e+01 2.76636e+01 7.22377e-01
1.50326e-01 -1.59835e+01 2.98477e+02 3.39119e+01 6.17507e+01 6.68076e-01 1.00000e-02 2.16266e+00 1.31582e+01 6.51912e+02 1.26884e+01 4.74688e+01 4.95896e-01
1.54856e-01 -1.60213e+01 2.21001e+02 3.17063e+01 5.02064e+01 7.14006e-01 1.00000e-02 2.00047e+00 1.21591e+01 3.79901e+02 1.07932e+01 1.12067e+01 5.09940e-01
1.55675e-01 -1.60498e+01 2.26630e+02 3.20572e+01 5.55343e+01 6.75696e-01 1.00000e-02 2.09927e+00 1.25499e+01 4.75113e+02 1.19409e+01 2.92452e+01 7.65502e-01
1.55275e-01 -1.60005e+01 2.90888e+02 3.34865e+01 5.91344e+01 6.01534e-01 1.00000e-02 2.27790e+00 1.32593e+01 7.25897e+02 1.31527e+01 6.78117e+01 3.89041e-01
1.46146e-01 -1.59595e+01 2.36328e+02 3.15920e+01 5.25972e+01 7.27297e-01 1.00000e-02 2.01693e+00 1.25386e+01 4.56850e+02 1.13527e+01 1.74375e+01 5.72715e-01
1.54676e-01 -1.60315e+01 2.76318e+02 2.89896e+01 4.34669e+01 6.75624e-01 1.00000e-02 2.13108e+00 1.26934e+01 5.56861e+02 1.22698e+01 3.85174e+01 6.42474e-01
1.56605e-01 -1.59821e+01 2.54125e+02 3.22517e+01 6.59473e+01 6.41236e-01 1.00000e-02 2.18308e+00 1.30363e+01 6.09559e+02 1.26324e+01 4.64142e+01 5.60646e-01
1.67388e-01 -1.60249e+01 2.32702e+02 3.32309e+01 5.99974e+01 6.01696e-01 1.00000e-02 2.21421e+00 1.27544e+01 5.59778e+02 1.25628e+01 4.76248e+01 6.37952e-01
1.61328e-01 -1.60062e+01 2.05441e+02 3.24463e+01 6.67534e+01 5.79922e-01 1.00000e-02 2.28491e+00 1.31470e+01 6.63631e+02 1.30358e+01 6.26133e+01 4.78342e-01
1.68995e-01 -1.60335e+01 2.87813e+02 3.20358e+01 4.25640e+01 6.79770e-01 1.00000e-02 2.05222e+00 1.21710e+01 4.29035e+02 1.15221e+01 2.28331e+01 7.99223e-01
1.56889e-01 -1.60390e+01 2.03645e+02 3.24626e+01 6.74869e+01 5.96033e-01 1.00000e-02 2.27221e+00 1.31988e+01 6.66771e+02 1.30241e+01 6.08487e+01 4.73672e-01
1.46100e-01 -1.60348e+01 2.71694e+02 3.26663e+01 6.46547e+01 6.30895e-01 1.00000e-02 2.26044e+00 1.35093e+01 7.72369e+02 1.32478e+01 6.75263e+01 3.27946e-01
1.57745e-01 -1.60431e+01 2.22586e+02 2.88750e+01 6.53289e+01 6.57560e-01 1.00000e-02 2.13906e+00 1.28294e+01 5.39149e+02 1.22798e+01 3.63286e+01 6.69824e-01
1.53850e-01 -1.59695e+01 2.37593e+02 3.16675e+01 5.70984e+01 6.06640e-01 1.00000e-02 2.27082e+00 1.31670e+01 6.86950e+02 1.30388e+01 6.31338e+01 4.44043e-01
1.54534e-01 -1.59653e+01 2.96211e+02 3.17362e+01 5.92231e+01 6.53758e-01 1.00000e-02 2.17787e+00 1.30770e+01 6.41789e+02 1.26925e+01 4.88500e+01 5.11205e-01
1.45257e-01 -1.59884e+01 2.39243e+02 2.83880e+01 6.75574e+01 6.83426e-01 1.00000e-02 2.14288e+00 1.32708e+01 6.55553e+02 1.25907e+01 4.23009e+01 4.90421e-01
1.51545e-01 -1.59588e+01 2.39337e+02 3.23759e+01 4.82594e+01 6.55407e-01 1.00000e-02 2.17315e+00 1.27912e+01 5.66602e+02 1.24604e+01 4.34544e+01 6.27359e-01
1.54887e-01 -1.59676e+01 2.05379e+02 2.86325e+01 6.77458e+01 6.56734e-01 1.00000e-02 2.15090e+00 1.29036e+01 5.50235e+02 1.23565e+01 3.78155e+01 6.52729e-01
1.42927e-01 -1.60359e+01 2.56439e+02 3.20193e+01 5.51063e+01 6.69534e-01 1.00000e-02 2.18776e+00 1.32060e+01 6.66761e+02 1.27953e+01 5.10370e+01 4.73686e-01
1.41265e-01 -1.60461e+01 2.12749e+02 3.03078e+01 5.61906e+01 6.74469e-01 1.00000e-02 2.17340e+00 1.30644e+01 6.03903e+02 1.25877e+01 4.41818e+01 5.69402e-01
1.63589e-01 -1.60296e+01 2.60312e+02 2.93521e+01 4.86072e+01 6.00856e-01 1.00000e-02 2.24666e+00 1.27706e+01 6.23815e+02 1.27295e+01 5.64700e+01 5.38668e-01
1.60833e-01 -1.60325e+01 2.87320e+02 3.03628e+01 4.03772e+01 6.50867e-01 1.00000e-02 2.15762e+00 1.25509e+01 5.50497e+02 1.23015e+01 4.17611e+01 6.52325e-01
1.56912e-01 -1.60291e+01 2.84195e+02 3.36705e+01 5.02670e+01 6.58512e-01 1.00000e-02 2.14926e+00 1.27533e+01 5.61333e+02 1.23727e+01 4.09657e+01 6.35539e-01
1.68874e-01 -1.59891e+01 2.07972e+02 2.96563e+01 5.13919e+01 5.82393e-01 1.00000e-02 2.25327e+00 1.26031e+01 5.80754e+02 1.26116e+01 5.36852e+01 6.05357e-01
1.41112e-01 -1.60411e+01 2.88974e+02 3.27274e+01 4.01186e+01 6.83259e-01 1.00000e-02 2.17881e+00 1.30701e+01 6.70377e+02 1.27512e+01 5.21751e+01 4.68328e-01
1.58352e-01 -1.59540e+01 2.20518e+02 3.32622e+01 5.13451e+01 6.73860e-01 1.00000e-02 2.08786e+00 1.23609e+01 4.37491e+02 1.17687e+01 2.64203e+01 8.17623e-01
1.59198e-01 -1.60067e+01 2.28738e+02 3.33216e+01 5.96614e+01 6.11800e-01 1.00000e-02 2.22944e+00 1.29404e+01 6.04009e+02 1.27368e+01 5.21265e+01 5.69238e-01
1.68912e-01 -1.60098e+01 2.22217e+02 2.92886e+01 4.57978e+01 6.10009e-01 1.00000e-02 2.19868e+00 1.23833e+01 5.23319e+02 1.22954e+01 4.37856e+01 6.94041e-01
1.50573e-01 -1.60220e+01 2.72982e+02 3.31025e+01 5.26209e+01 6.16647e-01 1.00000e-02 2.26837e+00 1.32124e+01 7.15228e+02 1.30959e+01 6.58131e+01 4.03793e-01
1.52468e-01 -1.59616e+01 2.67698e+02 3.19220e+01 4.68871e+01 6.71707e-01 1.00000e-02 2.14024e+00 1.27541e+01 5.60637e+02 1.23327e+01 3.96354e+01 6.36619e-01
1.45541e-01 -1.59814e+01 2.59916e+02 2.82346e+01 4.89311e+01 7.35935e-01 1.00000e-02 2.02418e+00 1.26953e+01 5.11108e+02 1.15821e+01 2.09215e+01 5.59931e-01
1.68582e-01 -1.60332e+01 2.57277e+02 3.20224e+01 6.23215e+01 6.02252e-01 1.00000e-02 2.21353e+00 1.28262e+01 5.80411e+02 1.26156e+01 4.89045e+01 6.05891e-01
1.67948e-01 -1.60193e+01 2.47714e+02 2.97250e+01 6.00892e+01 6.85104e-01 1.00000e-02 2.03092e+00 1.22988e+01 4.15880e+02 1.13476e+01 1.83835e+01 7.09618e-01
1.66619e-01 -1.60464e+01 2.84701e+02 3.17411e+01 5.18998e+01 6.53492e-01 1.00000e-02 2.11974e+00 1.25227e+01 5.02338e+02 1.20847e+01 3.40602e+01 7.25646e-01
1.45015e-01 -1.59702e+01 2.09431e+02 3.04193e+01 4.28459e+01 6.00325e-01 1.00000e-02 2.32827e+00 1.32046e+01 7.56654e+02 1.32598e+01 7.65116e+01 3.48003e-01
1.52412e-01 -1.60298e+01 2.08165e+02 3.05719e+01 4.13960e+01 6.47934e-01 1.00000e-02 2.18439e+00 1.26126e+01 5.36269e+02 1.23736e+01 4.27128e+01 6.74249e-01
1.60842e-01 -1.60418e+01 2.77758e+02 3.04829e+01 5.54706e+01 6.23511e-01 1.00000e-02 2.21171e+00 1.29327e+01 6.20725e+02 1.27086e+01 5.17472e+01 5.43418e-01
1.49848e-01 -1.59886e+01 2.42828e+02 2.82982e+01 4.50315e+01 7.21292e-01 1.00000e-02 2.02798e+00 1.24544e+01 4.60105e+02 1.14522e+01 1.96962e+01 6.42426e-01
1.49516e-01 -1.59780e+01 2.14061e+02 2.99950e+01 4.56610e+01 7.16542e-01 1.00000e-02 2.02013e+00 1.22449e+01 4.03263e+02 1.12009e+01 1.62630e+01 6.47278e-01
1.43230e-01 -1.60347e+01 2.74731e+02 2.95955e+01 6.45465e+01 6.64702e-01 1.00000e-02 2.20835e+00 1.35190e+01 7.64657e+02 1.30802e+01 5.92451e+01 3.37709e-01
1.53988e-01 -1.60072e+01 2.68911e+02 2.87876e+01 6.12171e+01 6.61658e-01 1.00000e-02 2.16152e+00 1.30630e+01 6.25384e+02 1.25870e+01 4.47916e+01 5.36257e-01
1.67141e-01 -1.60426e+01 2.60947e+02 2.93615e+01 6.65459e+01 6.71904e-01 1.00000e-02 2.07154e+00 1.25879e+01 4.82320e+02 1.18137e+01 2.60530e+01 7.55100e-01
1.65006e-01 -1.60462e+01 2.71366e+02 3.00829e+01 5.23577e+01 6.26080e-01 1.00000e-02 2.18725e+00 1.27225e+01 5.68401e+02 1.24814e+01 4.55115e+01 6.24564e-01
1.41946e-01 -1.60162e+01 2.25753e+02 3.14513e+01 5.71786e+01 6.99179e-01 1.00000e-02 2.10703e+00 1.29115e+01 5.49456e+02 1.21997e+01 3.32281e+01 6.53934e-01
1.53763e-01 -1.60165e+01 2.54941e+02 3.12649e+01 6.12901e+01 6.44952e-01 1.00000e-02 2.19103e+00 1.30616e+01 6.25543e+02 1.26908e+01 4.85998e+01 5.36013e-01
1.53993e-01 -1.59961e+01 2.40581e+02 3.32689e+01 6.83798e+01 7.00767e-01 1.00000e-02 2.04377e+00 1.26833e+01 4.77490e+02 1.16546e+01 2.18742e+01 7.04215e-01
1.52182e-01 -1.59925e+01 2.10793e+02 3.21962e+01 6.77139e+01 6.48256e-01 1.00000e-02 2.17841e+00 1.30041e+01 5.78662e+02 1.25492e+01 4.31437e+01 6.08611e-01
1.42082e-01 -1.59553e+01 2.32218e+02 2.80369e+01 5.93755e+01 6.86814e-01 1.00000e-02 2.14903e+00 1.31713e+01 6.34093e+02 1.25682e+01 4.25952e+01 5.22923e-01
1.45006e-01 -1.60455e+01 2.45875e+02 3.04536e+01 4.44010e+01 7.03158e-01 1.00000e-02 2.09591e+00 1.27130e+01 5.33166e+02 1.20828e+01 3.22337e+01 6.79007e-01
1.64118e-01 -1.59684e+01 2.16014e+02 3.38294e+01 5.48283e+01 6.21319e-01 1.00000e-02 2.18361e+00 1.25976e+01 5.14264e+02 1.23462e+01 4.12976e+01 7.07759e-01
1.42253e-01 -1.59555e+01 2.94337e+02 2.93461e+01 5.37462e+01 7.05704e-01 1.00000e-02 2.13090e+00 1.32336e+01 6.79483e+02 1.26382e+01 4.50751e+01 4.54927e-01
1.43085e-01 -1.59702e+01 2.37116e+02 2.93467e+01 4.82873e+01 6.54337e-01 1.00000e-02 2.22450e+00 1.31646e+01 6.78285e+02 1.28985e+01 5.65337e+01 4.56682e-01
1.61358e-01 -1.59529e+01 2.37234e+02 3.13102e+01 5.22142e+01 5.70217e-01 1.00000e-02 2.31005e+00 1.29862e+01 6.90957e+02 1.30551e+01 6.91760e+01 4.38245e-01
1.46282e-01 -1.59687e+01 2.68199e+02 3.11432e+01 4.63579e+01 6.96866e-01 1.00000e-02 2.11419e+00 1.28395e+01 5.73066e+02 1.22809e+01 3.70461e+01 6.17314e-01
1.53767e-01 -1.59833e+01 2.76637e+02 3.26415e+01 6.19544e+01 5.95000e-01 1.00000e-02 2.29794e+00 1.33793e+01 7.60774e+02 1.32831e+01 7.25120e+01 3.42683e-01
1.67342e-01 -1.60359e+01 2.85344e+02 2.84055e+01 5.37958e+01 6.89311e-01 1.00000e-02 2.04330e+00 1.23906e+01 4.56589e+02 1.15627e+01 2.21855e+01 7.29455e-01
1.68248e-01 -1.59655e+01 2.65103e+02 3.30833e+01 4.94801e+01 6.63093e-01 1.00000e-02 2.08282e+00 1.22940e+01 4.42842e+02 1.17452e+01 2.67210e+01 8.10459e-01
1.40129e-01 -1.60180e+01 2.96958e+02 3.37188e+01 4.54975e+01 7.09038e-01 1.00000e-02 2.12707e+00 1.30756e+01 6.44032e+02 1.25450e+01 4.35989e+01 5.07802e-01
1.52767e-01 -1.59793e+01 2.92878e+02 3.31472e+01 6.43681e+01 6.21016e-01 1.00000e-02 2.25138e+00 1.33496e+01 7.31815e+02 1.31222e+01 6.41053e+01 3.80970e-01
1.56092e-01 -1.60034e+01 2.99644e+02 3.00168e+01 6.74371e+01 7.23085e-01 1.00000e-02 2.02028e+00 1.28854e+01 5.50265e+02 1.16354e+01 2.09965e+01 4.91438e-01
1.68795e-01 -1.59576e+01 2.52298e+02 3.38965e+01 5.34733e+01 6.50310e-01 1.00000e-02 2.10409e+00 1.23532e+01 4.50903e+02 1.18736e+01 2.93170e+01 7.99500e-01
1.41798e-01 -1.59610e+01 2.08403e+02 2.98059e+01 4.03384e+01 7.17721e-01 1.00000e-02 2.05443e+00 1.24020e+01 4.45299e+02 1.15890e+01 2.24200e+01 7.84988e-01
1.41713e-01 -1.60342e+01 2.04647e+02 3.12301e+01 6.17140e+01 6.43127e-01 1.00000e-02 2.24458e+00 1.33392e+01 6.89750e+02 1.30240e+01 5.83830e+01 4.39989e-01
1.59115e-01 -1.59583e+01 2.26356e+02 3.02467e+01 5.70209e+01 6.76774e-01 1.00000e-02 2.08397e+00 1.24867e+01 4.58866e+02 1.18134e+01 2.65854e+01 7.88490e-01
1.69571e-01 -1.59661e+01 2.79278e+02 3.10541e+01 6.70879e+01 6.13510e-01 1.00000e-02 2.19112e+00 1.28727e+01 5.83882e+02 1.25680e+01 4.63361e+01 6.00493e-01
1.64808e-01 -1.59609e+01 2.04738e+02 2.80466e+01 6.62149e+01 6.56949e-01 1.00000e-02 2.10529e+00 1.25406e+01 4.63017e+02 1.19192e+01 2.85660e+01 7.82681e-01
1.56202e-01 -1.59670e+01 2.45706e+02 3.33621e+01 4.41236e+01 6.95940e-01 1.00000e-02 2.05252e+00 1.23032e+01 4.34985e+02 1.15635e+01 2.25760e+01 7.92654e-01
1.66280e-01 -1.59614e+01 2.68259e+02 3.38407e+01 5.35708e+01 5.99919e-01 1.00000e-02 2.22658e+00 1.27642e+01 5.88008e+02 1.26456e+01 5.16647e+01 5.94079e-01
1.61903e-01 -1.60355e+01 2.65536e+02 2.86315e+01 6.72255e+01 6.88815e-01 1.00000e-02 2.05851e+00 1.27276e+01 5.11723e+02 1.18183e+01 2.53500e+01 7.00887e-01
1.60898e-01 -1.60433e+01 2.06542e+02 3.07324e+01 5.95212e+01 6.97962e-01 1.00000e-02 2.00958e+00 1.21223e+01 3.62780e+02 1.09620e+01 1.31637e+01 5.96209e-01
1.45092e-01 -1.59766e+01 2.00424e+02 3.07992e+01 4.07233e+01 6.93217e-01 1.00000e-02 2.10126e+00 1.24193e+01 4.58145e+02 1.18686e+01 2.86148e+01 7.89494e-01
1.61214e-01 -1.59855e+01 2.02619e+02 3.06602e+01 6.20630e+01 5.57494e-01 1.00000e-02 2.33344e+00 1.32257e+01 7.24356e+02 1.32486e+01 7.37557e+01 3.91157e-01
1.46587e-01 -1.59700e+01 2.02140e+02 3.19151e+01 4.98298e+01 6.95375e-01 1.00000e-02 2.08418e+00 1.24599e+01 4.46324e+02 1.17834e+01 2.59283e+01 8.05750e-01
1.60063e-01 -1.59830e+01 2.20163e+02 2.92790e+01 6.72893e+01 6.67198e-01 1.00000e-02 2.10253e+00 1.26862e+01 4.93952e+02 1.20046e+01 2.96885e+01 7.38079e-01
1.54401e-01 -1.59979e+01 2.56729e+02 2.84940e+01 4.81988e+01 6.08605e-01 1.00000e-02 2.27540e+00 1.30733e+01 7.00880e+02 1.30234e+01 6.54885e+01 4.24017e-01
1.47091e-01 -1.59847e+01 2.88175e+02 2.94089e+01 4.47476e+01 6.84691e-01 1.00000e-02 2.15170e+00 1.29803e+01 6.31518e+02 1.25650e+01 4.56523e+01 5.26859e-01
1.57055e-01 -1.60242e+01 2.62991e+02 3.20537e+01 6.82890e+01 6.60913e-01 1.00000e-02 2.13845e+00 1.29735e+01 5.81578e+02 1.24067e+01 3.91208e+01 6.04077e-01
1.55407e-01 -1.59660e+01 2.78587e+02 3.36677e+01 4.43410e+01 7.10341e-01 1.00000e-02 2.03675e+00 1.24024e+01 4.59730e+02 1.15487e+01 2.18487e+01 6.93457e-01
1.57576e-01 -1.59968e+01 2.04260e+02 3.34492e+01 4.50130e+01 6.68259e-01 1.00000e-02 2.10183e+00 1.22505e+01 4.24356e+02 1.17727e+01 2.74277e+01 8.34813e-01
1.44502e-01 -1.60343e+01 2.12613e+02 2.91668e+01 4.69843e+01 6.90664e-01 1.00000e-02 2.11810e+00 1.26793e+01 5.14224e+02 1.21154e+01 3.31067e+01 7.07820e-01
1.55203e-01 -1.60483e+01 2.68462e+02 3.33959e+01 4.68734e+01 5.92260e-01 1.00000e-02 2.29474e+00 1.30443e+01 7.03805e+02 1.30719e+01 6.88760e+01 4.19859e-01
1.51313e-01 -1.59975e+01 2.88269e+02 3.06676e+01 5.01823e+01 7.30179e-01 1.00000e-02 2.02203e+00 1.26266e+01 5.00606e+02 1.15493e+01 2.06909e+01 5.59182e-01
1.44992e-01 -1.59769e+01 2.37891e+02 3.09228e+01 6.31428e+01 6.97851e-01 1.00000e-02 2.10073e+00 1.30034e+01 5.70518e+02 1.22247e+01 3.32307e+01 6.21274e-01
1.46506e-01 -1.59514e+01 2.10741e+02 3.32424e+01 4.36015e+01 6.89290e-01 1.00000e-02 2.10322e+00 1.24718e+01 4.67188e+02 1.19225e+01 2.95331e+01 7.76798e-01
1.41520e-01 -1.59766e+01 2.25012e+02 2.96565e+01 5.36938e+01 6.92820e-01 1.00000e-02 2.13060e+00 1.29592e+01 5.75641e+02 1.23541e+01 3.75885e+01 6.13309e-01
1.68046e-01 -1.59503e+01 2.62488e+02 2.90507e+01 6.27092e+01 6.50576e-01 1.00000e-02 2.11888e+00 1.26394e+01 5.10892e+02 1.21108e+01 3.34149e+01 7.12840e-01
1.47564e-01 -1.60385e+01 2.25160e+02 3.26422e+01 5.24586e+01 6.99395e-01 1.00000e-02 2.07590e+00 1.25866e+01 4.75701e+02 1.18379e+01 2.64543e+01 7.64657e-01
1.57370e-01 -1.59901e+01 2.33787e+02 3.32619e+01 5.69687e+01 5.51108e-01 1.00000e-02 2.35977e+00 1.32856e+01 7.73601e+02 1.33918e+01 8.23289e+01 3.26402e-01
1.41371e-01 -1.60117e+01 2.42462e+02 3.04925e+01 6.84267e+01 6.78763e-01 1.00000e-02 2.17078e+00 1.34265e+01 7.00940e+02 1.28195e+01 4.87682e+01 4.23931e-01
1.50729e-01 -1.60297e+01 2.67857e+02 3.37484e+01 4.18867e+01 6.08867e-01 1.00000e-02 2.28249e+00 1.30306e+01 7.02318e+02 1.30372e+01 6.74126e+01 4.21970e-01
1.51451e-01 -1.59943e+01 2.76231e+02 3.23667e+01 5.34853e+01 6.99089e-01 1.00000e-02 2.08237e+00 1.27573e+01 5.35039e+02 1.20480e+01 3.08178e+01 6.76136e-01
1.59808e-01 -1.60354e+01 2.39861e+02 2.98136e+01 5.84778e+01 6.26956e-01 1.00000e-02 2.20321e+00 1.29061e+01 5.93943e+02 1.26259e+01 4.81807e+01 5.84856e-01
1.54881e-01 -1.59521e+01 2.06916e+02 3.09865e+01 5.77416e+01 6.70495e-01 1.00000e-02 2.11243e+00 1.25667e+01 4.72441e+02 1.19919e+01 3.02596e+01 7.69327e-01
1.68167e-01 -1.60496e+01 2.87682e+02 3.17658e+01 6.66538e+01 6.85579e-01 1.00000e-02 2.03923e+00 1.25239e+01 4.65983e+02 1.15790e+01 2.15451e+01 6.98332e-01
1.55600e-01 -1.60486e+01 2.10327e+02 3.26071e+01 5.11497e+01 6.43238e-01 1.00000e-02 2.17486e+00 1.26581e+01 5.24130e+02 1.23491e+01 4.06723e+01 6.92806e-01
1.67755e-01 -1.59575e+01 2.32796e+02 2.85298e+01 6.34439e+01 6.75337e-01 1.00000e-02 2.05300e+00 1.23824e+01 4.30788e+02 1.15462e+01 2.14991e+01 7.99501e-01
1.58288e-01 -1.60167e+01 2.73666e+02 3.32999e+01 6.25992e+01 6.20532e-01 1.00000e-02 2.22206e+00 1.30805e+01 6.45229e+02 1.28279e+01 5.42565e+01 5.05989e-01
1.42674e-01 -1.59865e+01 2.55113e+02 2.91864e+01 4.98767e+01 6.25355e-01 1.00000e-02 2.29612e+00 1.34509e+01 7.96508e+02 1.33424e+01 7.50772e+01 2.98423e-01
1.55573e-01 -1.60342e+01 2.94242e+02 3.07107e+01 5.69461e+01 5.89200e-01 1.00000e-02 2.30800e+00 1.33285e+01 7.70367e+02 1.32970e+01 7.52224e+01 3.30466e-01
1.68868e-01 -1.59988e+01 2.21616e+02 3.23729e+01 4.39226e+01 6.38635e-01 1.00000e-02 2.12853e+00 1.22033e+01 4.41264e+02 1.18917e+01 3.14631e+01 8.12581e-01
1.68283e-01 -1.59670e+01 2.67134e+02 3.08014e+01 6.57232e+01 6.30587e-01 1.00000e-02 2.15906e+00 1.27738e+01 5.48597e+02 1.23722e+01 4.02493e+01 6.55261e-01
1.48316e-01 -1.59848e+01 2.15818e+02 3.10642e+01 6.13045e+01 6.98286e-01 1.00000e-02 2.07236e+00 1.26745e+01 4.79766e+02 1.18298e+01 2.54992e+01 7.58800e-01
1.49167e-01 -1.59931e+01 2.37337e+02 3.16935e+01 5.94771e+01 6.95392e-01 1.00000e-02 2.08468e+00 1.27701e+01 5.15626e+02 1.20001e+01 2.90859e+01 7.05702e-01
1.55158e-01 -1.59818e+01 2.99602e+02 3.04735e+01 4.58762e+01 7.34564e-01 1.00000e-02 2.00176e+00 1.24513e+01 4.68047e+02 1.11303e+01 1.47811e+01 4.54455e-01
1.65171e-01 -1.59532e+01 2.26736e+02 2.94641e+01 5.33303e+01 5.83676e-01 1.00000e-02 2.26940e+00 1.28378e+01 6.29355e+02 1.28193e+01 5.90701e+01 5.30169e-01
1.58444e-01 -1.59603e+01 2.59849e+02 3.09672e+01 6.32250e+01 6.88996e-01 1.00000e-02 2.06678e+00 1.26798e+01 4.99259e+02 1.18521e+01 2.63031e+01 7.29357e-01
1.48642e-01 -1.59743e+01 2.44773e+02 3.35719e+01 4.06338e+01 6.93532e-01 1.00000e-02 2.09527e+00 1.25256e+01 4.95110e+02 1.19664e+01 3.06378e+01 7.36370e-01
1.43139e-01 -1.60235e+01 2.39850e+02 3.12955e+01 5.89143e+01 6.36214e-01 1.00000e-02 2.26057e+00 1.34251e+01 7.43460e+02 1.31769e+01 6.52282e+01 3.65327e-01
1.61687e-01 -1.59504e+01 2.22885e+02 2.80556e+01 5.90435e+01 5.91459e-01 1.00000e-02 2.27202e+00 1.30632e+01 6.62381e+02 1.29586e+01 6.10735e+01 4.80204e-01
1.60375e-01 -1.60241e+01 2.03637e+02 2.98044e+01 4.32502e+01 6.63361e-01 1.00000e-02 2.10886e+00 1.22433e+01 4.33335e+02 1.18036e+01 2.84838e+01 8.23124e-01
1.57474e-01 -1.59727e+01 2.85441e+02 3.08701e+01 6.35374e+01 6.30633e-01 1.00000e-02 2.21236e+00 1.31510e+01 6.65581e+02 1.28475e+01 5.42380e+01 4.75440e-01
1.47917e-01 -1.60191e+01 2.85090e+02 3.22656e+01 4.45502e+01 6.30537e-01 1.00000e-02 2.25774e+00 1.31562e+01 7.16966e+02 1.30521e+01 6.52230e+01 4.01372e-01
1.55314e-01 -1.60405e+01 2.07310e+02 3.31242e+01 5.84957e+01 6.00114e-01 1.00000e-02 2.27049e+00 1.30761e+01 6.49860e+02 1.29564e+01 6.01327e+01 4.98989e-01
1.61135e-01 -1.60020e+01 2.02702e+02 2.95938e+01 5.13042e+01 6.23800e-01 1.00000e-02 2.19926e+00 1.26571e+01 5.38024e+02 1.24379e+01 4.41976e+01 6.71554e-01
1.55693e-01 -1.59919e+01 2.31323e+02 3.30181e+01 4.58357e+01 6.96207e-01 1.00000e-02 2.04814e+00 1.22640e+01 4.19138e+02 1.14864e+01 2.11393e+01 7.96563e-01
1.57553e-01 -1.59948e+01 2.49133e+02 2.97792e+01 5.11613e+01 6.84075e-01 1.00000e-02 2.08347e+00 1.25291e+01 4.83311e+02 1.18771e+01 2.81277e+01 7.53661e-01
1.56803e-01 -1.60007e+01 2.22883e+02 2.95016e+01 5.23735e+01 6.90029e-01 1.00000e-02 2.06153e+00 1.23869e+01 4.37510e+02 1.16213e+01 2.30372e+01 8.10893e-01
1.60641e-01 -1.60046e+01 2.28471e+02 3.32846e+01 6.01894e+01 6.04684e-01 1.00000e-02 2.23788e+00 1.29470e+01 6.09384e+02 1.27697e+01 5.35128e+01 5.60917e-01
1.57338e-01 -1.59921e+01 2.32591e+02 2.81643e+01 6.89342e+01 6.06664e-01 1.00000e-02 2.26110e+00 1.33069e+01 7.05293e+02 1.30702e+01 6.17976e+01 4.17751e-01
1.66424e-01 -1.59809e+01 2.31919e+02 3.15608e+01 6.71235e+01 5.93381e-01 1.00000e-02 2.23902e+00 1.29753e+01 6.12068e+02 1.27804e+01 5.34277e+01 5.56768e-01
1.48224e-01 -1.60130e+01 2.69183e+02 3.11765e+01 4.52842e+01 6.85050e-01 1.00000e-02 2.13266e+00 1.28300e+01 5.77794e+02 1.23588e+01 3.97333e+01 6.09961e-01
1.53439e-01 -1.60250e+01 2.62126e+02 2.80761e+01 6.28348e+01 6.56163e-01 1.00000e-02 2.17633e+00 1.31379e+01 6.46120e+02 1.26850e+01 4.75631e+01 5.04639e-01
1.60415e-01 -1.59956e+01 2.02571e+02 3.35333e+01 6.42725e+01 5.66953e-01 1.00000e-02 2.31232e+00 1.31907e+01 6.92374e+02 1.31570e+01 6.85439e+01 4.36202e-01
1.63617e-01 -1.59831e+01 2.62187e+02 2.89752e+01 5.28126e+01 6.56082e-01 1.00000e-02 2.12778e+00 1.26002e+01 5.16354e+02 1.21506e+01 3.52317e+01 7.04602e-01
1.41233e-01 -1.60075e+01 2.29329e+02 2.84307e+01 4.02392e+01 6.51232e-01 1.00000e-02 2.24283e+00 1.31099e+01 6.89252e+02 1.29380e+01 5.99737e+01 4.40709e-01
1.55791e-01 -1.60140e+01 2.67882e+02 3.16963e+01 5.22836e+01 6.50438e-01 1.00000e-02 2.17233e+00 1.28550e+01 5.85960e+02 1.25131e+01 4.47441e+01 5.97263e-01
1.54965e-01 -1.60076e+01 2.62875e+02 3.26786e+01 4.53192e+01 6.52030e-01 1.00000e-02 2.17020e+00 1.27324e+01 5.66419e+02 1.24364e+01 4.36596e+01 6.27644e-01
1.42695e-01 -1.59645e+01 2.38541e+02 2.83756e+01 6.05915e+01 6.77136e-01 1.00000e-02 2.17196e+00 1.32617e+01 6.67037e+02 1.27315e+01 4.76163e+01 4.73277e-01
1.53024e-01 -1.59994e+01 2.30026e+02 3.05011e+01 4.91596e+01 5.75391e-01 1.00000e-02 2.34074e+00 1.31876e+01 7.63188e+02 1.32866e+01 7.88764e+01 3.39586e-01
1.44357e-01 -1.60183e+01 2.29863e+02 3.02460e+01 4.27378e+01 6.55382e-01 1.00000e-02 2.21231e+00 1.29708e+01 6.31950e+02 1.27308e+01 5.22208e+01 5.26198e-01
1.49255e-01 -1.60133e+01 2.51685e+02 3.24417e+01 6.73569e+01 6.04518e-01 1.00000e-02 2.29747e+00 1.35369e+01 7.85713e+02 1.33639e+01 7.32139e+01 3.11430e-01
1.59782e-01 -1.60369e+01 2.10075e+02 3.28115e+01 6.18913e+01 6.77930e-01 1.00000e-02 2.06630e+00 1.23661e+01 4.16665e+02 1.16099e+01 2.25860e+01 8.43274e-01
1.43989e-01 -1.59774e+01 2.64226e+02 2.96189e+01 6.75479e+01 7.04066e-01 1.00000e-02 2.10686e+00 1.33004e+01 6.64011e+02 1.24761e+01 3.84652e+01 4.77775e-01
1.47928e-01 -1.59627e+01 2.21747e+02 3.01048e+01 5.99555e+01 7.16574e-01 1.00000e-02 2.02874e+00 1.25884e+01 4.57000e+02 1.14569e+01 1.87977e+01 6.50667e-01
1.65205e-01 -1.60406e+01 2.64390e+02 3.30051e+01 6.79024e+01 5.56688e-01 1.00000e-02 2.31614e+00 1.32447e+01 7.22799e+02 1.32247e+01 7.18158e+01 3.93299e-01
1.47360e-01 -1.60220e+01 2.86656e+02 3.05697e+01 5.48339e+01 6.42150e-01 1.00000e-02 2.23901e+00 1.33251e+01 7.35201e+02 1.30852e+01 6.31096e+01 3.76389e-01
1.65899e-01 -1.60238e+01 2.27250e+02 3.11371e+01 4.10650e+01 6.83548e-01 1.00000e-02 2.03682e+00 1.19761e+01 3.76129e+02 1.12353e+01 1.81955e+01 7.86429e-01
1.43995e-01 -1.59980e+01 2.90056e+02 2.87365e+01 5.77141e+01 6.64018e-01 1.00000e-02 2.21386e+00 1.34450e+01 7.60258e+02 1.30828e+01 6.09198e+01 3.43346e-01
1.54997e-01 -1.60104e+01 2.43498e+02 3.12941e+01 5.81014e+01 6.30033e-01 1.00000e-02 2.21640e+00 1.30221e+01 6.26921e+02 1.27565e+01 5.19771e+01 5.33899e-01
1.69286e-01 -1.60021e+01 2.29405e+02 3.04180e+01 5.65381e+01 5.88895e-01 1.00000e-02 2.23836e+00 1.27499e+01 5.82082e+02 1.26496e+01 5.19429e+01 6.03293e-01
1.54373e-01 -1.60347e+01 2.39024e+02 3.14663e+01 6.75137e+01 6.41686e-01 1.00000e-02 2.19100e+00 1.31022e+01 6.21960e+02 1.26892e+01 4.76368e+01 5.41519e-01
1.61400e-01 -1.59761e+01 2.61795e+02 3.19168e+01 5.86627e+01 5.58775e-01 1.00000e-02 2.33201e+00 1.32106e+01 7.43059e+02 1.32670e+01 7.60896e+01 3.65860e-01
1.52482e-01 -1.60448e+01 2.39052e+02 3.17511e+01 4.28667e+01 6.40277e-01 1.00000e-02 2.20551e+00 1.27845e+01 5.90446e+02 1.25899e+01 4.91271e+01 5.90289e-01
1.62876e-01 -1.59899e+01 2.86903e+02 2.83142e+01 6.96559e+01 6.51543e-01 1.00000e-02 2.14873e+00 1.30287e+01 6.14884e+02 1.25051e+01 4.23024e+01 5.52421e-01
1.55274e-01 -1.59508e+01 2.37795e+02 2.84354e+01 5.39987e+01 6.06437e-01 1.00000e-02 2.27237e+00 1.31352e+01 6.90113e+02 1.30274e+01 6.35747e+01 4.39465e-01
1.40802e-01 -1.60096e+01 2.38889e+02 2.85460e+01 5.27223e+01 6.46733e-01 1.00000e-02 2.25573e+00 1.34009e+01 7.49794e+02 1.31572e+01 6.51194e+01 3.56956e-01
1.49745e-01 -1.59620e+01 2.42432e+02 3.38863e+01 4.06465e+01 6.94952e-01 1.00000e-02 2.08455e+00 1.24584e+01 4.76920e+02 1.18631e+01 2.84449e+01 7.62905e-01
1.56103e-01 -1.60478e+01 2.85460e+02 3.13758e+01 4.75554e+01 6.33290e-01 1.00000e-02 2.21369e+00 1.29183e+01 6.33232e+02 1.27323e+01 5.34610e+01 5.24239e-01
1.59772e-01 -1.60043e+01 2.61341e+02 2.98899e+01 5.67334e+01 7.08530e-01 1.00000e-02 2.01668e+00 1.24340e+01 4.44719e+02 1.13049e+01 1.72014e+01 5.82970e-01
1.55091e-01 -1.59691e+01 2.14895e+02 2.90739e+01 6.34928e+01 6.40391e-01 1.00000e-02 2.19110e+00 1.29852e+01 5.91765e+02 1.25989e+01 4.56085e+01 5.88239e-01
1.68575e-01 -1.60474e+01 2.95994e+02 2.93729e+01 5.32668e+01 5.89409e-01 1.00000e-02 2.25140e+00 1.28064e+01 6.34986e+02 1.27767e+01 5.81519e+01 5.21561e-01
1.44830e-01 -1.59727e+01 2.52969e+02 2.94699e+01 5.37999e+01 7.28296e-01 1.00000e-02 2.03743e+00 1.27732e+01 5.21508e+02 1.17249e+01 2.31642e+01 6.16910e-01
1.44087e-01 -1.60255e+01 2.26526e+02 3.08615e+01 6.57043e+01 6.33677e-01 1.00000e-02 2.25936e+00 1.34844e+01 7.44572e+02 1.31851e+01 6.41466e+01 3.63851e-01
1.41654e-01 -1.59716e+01 2.82571e+02 3.28112e+01 4.70499e+01 6.95981e-01 1.00000e-02 2.14305e+00 1.30663e+01 6.39591e+02 1.25813e+01 4.49135e+01 5.14546e-01
1.43481e-01 -1.59863e+01 2.03600e+02 3.00639e+01 4.86452e+01 6.78042e-01 1.00000e-02 2.15177e+00 1.27763e+01 5.37980e+02 1.23181e+01 3.82151e+01 6.71621e-01
1.54878e-01 -1.60102e+01 2.53418e+02 3.38762e+01 5.83926e+01 5.67158e-01 1.00000e-02 2.34170e+00 1.33463e+01 7.75697e+02 1.33863e+01 8.00000e+01 3.23782e-01
1.58111e-01 -1.59696e+01 2.26500e+02 3.36579e+01 5.53861e+01 5.57402e-01 1.00000e-02 2.34320e+00 1.31870e+01 7.38655e+02 1.32765e+01 7.72124e+01 3.71743e-01
1.66300e-01 -1.60415e+01 2.68484e+02 3.17503e+01 5.81832e+01 6.94482e-01 1.00000e-02 2.01992e+00 1.23171e+01 4.22369e+02 1.12783e+01 1.72301e+01 6.27897e-01
1.57374e-01 -1.60228e+01 2.97116e+02 2.97591e+01 4.21229e+01 6.68628e-01 1.00000e-02 2.13941e+00 1.26641e+01 5.64193e+02 1.23089e+01 4.04336e+01 6.31100e-01
1.61414e-01 -1.60185e+01 2.28878e+02 3.38641e+01 5.26020e+01 6.17327e-01 1.00000e-02 2.20678e+00 1.27128e+01 5.55171e+02 1.25203e+01 4.66882e+01 6.45091e-01
1.62663e-01 -1.60372e+01 2.30594e+02 2.88244e+01 5.82245e+01 6.18865e-01 1.00000e-02 2.20857e+00 1.28522e+01 5.84437e+02 1.26041e+01 4.80824e+01 5.99631e-01
1.54859e-01 -1.59811e+01 2.73746e+02 3.31224e+01 4.42564e+01 6.16604e-01 1.00000e-02 2.24865e+00 1.29221e+01 6.54225e+02 1.28529e+01 5.94310e+01 4.92416e-01
1.46188e-01 -1.60093e+01 2.76944e+02 3.34314e+01 5.08080e+01 6.68675e-01 1.00000e-02 2.17743e+00 1.30681e+01 6.42029e+02 1.26951e+01 4.91368e+01 5.10841e-01
1.66580e-01 -1.59597e+01 2.16395e+02 2.90047e+01 5.63515e+01 5.63040e-01 1.00000e-02 2.30359e+00 1.28987e+01 6.65423e+02 1.29624e+01 6.58565e+01 4.75675e-01
1.57244e-01 -1.59717e+01 2.76834e+02 3.37938e+01 4.45176e+01 6.43804e-01 1.00000e-02 2.17860e+00 1.27136e+01 5.70999e+02 1.24684e+01 4.52928e+01 6.20527e-01
1.68829e-01 -1.60062e+01 2.06755e+02 3.13971e+01 6.64726e+01 6.28182e-01 1.00000e-02 2.14959e+00 1.25797e+01 4.84185e+02 1.21650e+01 3.50352e+01 7.52390e-01
1.50700e-01 -1.60461e+01 2.14307e+02 3.11170e+01 6.93075e+01 6.57670e-01 1.00000e-02 2.16553e+00 1.30534e+01 5.87001e+02 1.25226e+01 4.17040e+01 5.95644e-01
1.43556e-01 -1.59877e+01 2.42350e+02 3.15265e+01 4.81895e+01 6.94680e-01 1.00000e-02 2.12009e+00 1.28423e+01 5.60180e+02 1.22711e+01 3.64091e+01 6.37329e-01
1.49966e-01 -1.59995e+01 2.47322e+02 3.18896e+01 4.54464e+01 7.28352e-01 1.00000e-02 2.00383e+00 1.23533e+01 4.31639e+02 1.10705e+01 1.41404e+01 4.99313e-01
1.51636e-01 -1.60300e+01 2.97199e+02 3.13410e+01 4.05362e+01 6.66089e-01 1.00000e-02 2.16921e+00 1.28295e+01 6.11672e+02 1.25452e+01 4.71882e+01 5.57380e-01
1.65494e-01 -1.59880e+01 2.22976e+02 3.19350e+01 6.15480e+01 5.86983e-01 1.00000e-02 2.25462e+00 1.29309e+01 6.13269e+02 1.28108e+01 5.57990e+01 5.54913e-01
1.43167e-01 -1.60199e+01 2.06401e+02 3.35138e+01 4.40380e+01 6.03612e-01 1.00000e-02 2.32316e+00 1.32245e+01 7.43435e+02 1.32525e+01 7.48857e+01 3.65361e-01
1.62626e-01 -1.60329e+01 2.76746e+02 2.82881e+01 4.93436e+01 6.19120e-01 1.00000e-02 2.21859e+00 1.28073e+01 6.16062e+02 1.26653e+01 5.25672e+01 5.50602e-01
1.44737e-01 -1.60490e+01 2.93327e+02 3.29721e+01 4.01683e+01 7.12707e-01 1.00000e-02 2.09531e+00 1.27912e+01 5.73091e+02 1.22102e+01 3.56382e+01 6.17274e-01
1.59895e-01 -1.59816e+01 2.77846e+02 2.95672e+01 6.27483e+01 6.93097e-01 1.00000e-02 2.06130e+00 1.27154e+01 5.15380e+02 1.18602e+01 2.64290e+01 6.99967e-01
1.68538e-01 -1.60106e+01 2.09184e+02 3.31255e+01 4.89340e+01 5.73091e-01 1.00000e-02 2.26567e+00 1.25722e+01 5.81172e+02 1.26381e+01 5.56262e+01 6.04708e-01
1.56836e-01 -1.59667e+01 2.59029e+02 3.28919e+01 6.58219e+01 7.10775e-01 1.00000e-02 2.01547e+00 1.25887e+01 4.62542e+02 1.13529e+01 1.72021e+01 5.56832e-01
1.43328e-01 -1.59757e+01 2.24326e+02 3.04871e+01 5.72495e+01 6.69970e-01 1.00000e-02 2.17740e+00 1.31012e+01 6.20001e+02 1.26412e+01 4.58769e+01 5.44533e-01
1.58822e-01 -1.60369e+01 2.20303e+02 3.12360e+01 5.57950e+01 5.75774e-01 1.00000e-02 2.30948e+00 1.31179e+01 6.97283e+02 1.31219e+01 6.90965e+01 4.29152e-01
1.66820e-01 -1.59659e+01 2.85223e+02 3.11251e+01 5.04663e+01 6.17925e-01 1.00000e-02 2.19656e+00 1.26826e+01 5.71674e+02 1.25032e+01 4.72143e+01 6.19477e-01
1.59618e-01 -1.59890e+01 2.97331e+02 3.29586e+01 5.00809e+01 6.99064e-01 1.00000e-02 2.05213e+00 1.24978e+01 4.81580e+02 1.17227e+01 2.49080e+01 7.28959e-01
1.61416e-01 -1.59695e+01 2.49916e+02 3.15033e+01 6.53693e+01 5.70806e-01 1.00000e-02 2.30878e+00 1.32714e+01 7.26041e+02 1.32187e+01 7.08646e+01 3.88845e-01
1.67351e-01 -1.59650e+01 2.72137e+02 3.01562e+01 5.60016e+01 5.79668e-01 1.00000e-02 2.27064e+00 1.29131e+01 6.50415e+02 1.28890e+01 6.12412e+01 4.98152e-01
1.52647e-01 -1.59650e+01 2.95768e+02 3.20496e+01 6.29830e+01 6.08487e-01 1.00000e-02 2.28057e+00 1.34179e+01 7.68976e+02 1.32673e+01 7.09138e+01 3.32222e-01
1.57198e-01 -1.59677e+01 2.94022e+02 2.93642e+01 6.05760e+01 6.75716e-01 1.00000e-02 2.12147e+00 1.29362e+01 5.90910e+02 1.23566e+01 3.83757e+01 5.89568e-01
1.53305e-01 -1.59513e+01 2.48314e+02 3.33514e+01 5.98086e+01 6.17200e-01 1.00000e-02 2.24867e+00 1.31641e+01 6.71438e+02 1.29653e+01 5.92243e+01 4.66759e-01
1.55289e-01 -1.59831e+01 2.37445e+02 3.26123e+01 6.23559e+01 6.64056e-01 1.00000e-02 2.13126e+00 1.27992e+01 5.32679e+02 1.22512e+01 3.57414e+01 6.79753e-01
1.43980e-01 -1.60437e+01 2.36956e+02 3.22586e+01 4.99953e+01 6.35329e-01 1.00000e-02 2.25651e+00 1.32165e+01 7.00660e+02 1.30408e+01 6.24872e+01 4.24330e-01
1.55567e-01 -1.59789e+01 2.49469e+02 3.03999e+01 6.57298e+01 6.50857e-01 1.00000e-02 2.16909e+00 1.30369e+01 6.05952e+02 1.25712e+01 4.41539e+01 5.66228e-01
1.59721e-01 -1.60402e+01 2.36135e+02 3.33879e+01 6.30782e+01 6.66991e-01 1.00000e-02 2.10099e+00 1.26100e+01 4.82205e+02 1.19815e+01 2.97057e+01 7.55267e-01
1.52941e-01 -1.60146e+01 2.40095e+02 3.37000e+01 6.69037e+01 6.03009e-01 1.00000e-02 2.27816e+00 1.33493e+01 7.18739e+02 1.31682e+01 6.58429e+01 3.98910e-01
1.55185e-01 -1.59792e+01 2.24640e+02 3.11489e+01 5.82089e+01 6.58721e-01 1.00000e-02 2.14492e+00 1.27505e+01 5.28723e+02 1.22778e+01 3.71225e+01 6.85803e-01
1.63740e-01 -1.59812e+01 2.52558e+02 3.00662e+01 4.16651e+01 6.90088e-01 1.00000e-02 2.04259e+00 1.21567e+01 4.16633e+02 1.14136e+01 2.06300e+01 7.74852e-01
1.60125e-01 -1.59504e+01 2.03209e+02 3.09779e+01 4.08592e+01 6.81986e-01 1.00000e-02 2.05947e+00 1.20302e+01 3.81786e+02 1.14032e+01 2.08580e+01 8.74904e-01
1.67457e-01 -1.59581e+01 2.25242e+02 3.37711e+01 6.38685e+01 6.29144e-01 1.00000e-02 2.15187e+00 1.25962e+01 4.93488e+02 1.22051e+01 3.62302e+01 7.38763e-01
1.62076e-01 -1.60240e+01 2.57153e+02 3.28980e+01 4.08880e+01 6.42133e-01 1.00000e-02 2.15772e+00 1.24542e+01 5.13170e+02 1.22088e+01 3.91916e+01 7.09410e-01
1.46225e-01 -1.60373e+01 2.39177e+02 3.37050e+01 5.53263e+01 6.79925e-01 1.00000e-02 2.13598e+00 1.28952e+01 5.61551e+02 1.23543e+01 3.81571e+01 6.35201e-01
1.42923e-01 -1.59615e+01 2.47989e+02 3.16659e+01 4.66834e+01 7.00702e-01 1.00000e-02 2.11099e+00 1.28359e+01 5.59751e+02 1.22364e+01 3.54827e+01 6.37994e-01
1.42104e-01 -1.59955e+01 2.27239e+02 3.26851e+01 4.87673e+01 7.30584e-01 1.00000e-02 2.02073e+00 1.25137e+01 4.51405e+02 1.13810e+01 1.79723e+01 6.04548e-01
1.44745e-01 -1.59657e+01 2.41679e+02 3.04882e+01 4.30954e+01 6.85753e-01 1.00000e-02 2.13958e+00 1.27971e+01 5.67529e+02 1.23429e+01 3.94750e+01 6.25920e-01
1.45335e-01 -1.60179e+01 2.49030e+02 2.91500e+01 5.29015e+01 7.09354e-01 1.00000e-02 2.08126e+00 1.28453e+01 5.48431e+02 1.20648e+01 3.05104e+01 6.55518e-01
1.42983e-01 -1.60035e+01 2.70305e+02 3.19672e+01 4.80204e+01 6.49920e-01 1.00000e-02 2.23773e+00 1.32533e+01 7.20353e+02 1.30383e+01 6.21580e+01 3.96675e-01
1.42764e-01 -1.59574e+01 2.38662e+02 2.85238e+01 5.53871e+01 6.68458e-01 1.00000e-02 2.19351e+00 1.32199e+01 6.70856e+02 1.28048e+01 5.12648e+01 4.67619e-01
1.43323e-01 -1.60303e+01 2.40439e+02 3.22398e+01 5.00409e+01 6.82448e-01 1.00000e-02 2.14914e+00 1.29372e+01 5.86872e+02 1.24558e+01 4.14046e+01 5.95844e-01
1.56168e-01 -1.59978e+01 2.91433e+02 2.99429e+01 5.02235e+01 6.68192e-01 1.00000e-02 2.14245e+00 1.28254e+01 5.82128e+02 1.24005e+01 4.12831e+01 6.03221e-01
1.64059e-01 -1.60071e+01 2.77247e+02 3.00910e+01 5.85633e+01 6.74224e-01 1.00000e-02 2.08512e+00 1.25952e+01 4.98593e+02 1.19364e+01 2.91408e+01 7.31214e-01
1.62953e-01 -1.60174e+01 2.84891e+02 3.10422e+01 5.09195e+01 5.73773e-01 1.00000e-02 2.30142e+00 1.29344e+01 6.98191e+02 1.30219e+01 6.93297e+01 4.27853e-01
1.54956e-01 -1.60168e+01 2.00511e+02 3.22009e+01 5.20038e+01 6.57673e-01 1.00000e-02 2.14154e+00 1.25340e+01 4.80118e+02 1.21174e+01 3.42201e+01 7.58291e-01
1.41393e-01 -1.59766e+01 2.60321e+02 2.94509e+01 5.22425e+01 7.35465e-01 1.00000e-02 2.04361e+00 1.28862e+01 5.54399e+02 1.18703e+01 2.56695e+01 5.96635e-01
1.43571e-01 -1.60100e+01 2.85201e+02 3.15970e+01 6.44539e+01 6.89656e-01 1.00000e-02 2.14863e+00 1.33642e+01 7.00404e+02 1.27546e+01 4.74928e+01 4.24695e-01
1.56275e-01 -1.60497e+01 2.86371e+02 3.03518e+01 4.73492e+01 6.68599e-01 1.00000e-02 2.13875e+00 1.27487e+01 5.65970e+02 1.23361e+01 3.99778e+01 6.28340e-01
1.51600e-01 -1.60119e+01 2.80703e+02 3.18568e+01 4.93951e+01 6.60012e-01 1.00000e-02 2.17485e+00 1.29433e+01 6.16523e+02 1.26035e+01 4.73089e+01 5.49892e-01
1.69781e-01 -1.59742e+01 2.99547e+02 2.91422e+01 4.85938e+01 6.28627e-01 1.00000e-02 2.16899e+00 1.25527e+01 5.47516e+02 1.23312e+01 4.26631e+01 6.56930e-01
1.45886e-01 -1.59879e+01 2.47939e+02 3.05592e+01 6.99222e+01 6.55967e-01 1.00000e-02 2.20435e+00 1.34388e+01 7.18148e+02 1.29660e+01 5.47183e+01 3.99730e-01
1.45455e-01 -1.59561e+01 2.52174e+02 3.32896e+01 5.10840e+01 6.87975e-01 1.00000e-02 2.12691e+00 1.28813e+01 5.68123e+02 1.23324e+01 3.78650e+01 6.24996e-01
1.64530e-01 -1.60219e+01 2.11461e+02 3.21558e+01 6.52337e+01 5.72085e-01 1.00000e-02 2.28716e+00 1.30794e+01 6.56571e+02 1.30046e+01 6.25608e+01 4.88893e-01
1.51730e-01 -1.59596e+01 2.09993e+02 3.00347e+01 5.44402e+01 6.05822e-01 1.00000e-02 2.28310e+00 1.31660e+01 6.89088e+02 1.30648e+01 6.44871e+01 4.40946e-01
1.50656e-01 -1.59894e+01 2.42587e+02 3.17981e+01 4.58550e+01 6.87214e-01 1.00000e-02 2.10294e+00 1.25938e+01 5.04772e+02 1.20310e+01 3.17011e+01 7.22013e-01
1.53665e-01 -1.60487e+01 2.99407e+02 3.12191e+01 5.13782e+01 6.80205e-01 1.00000e-02 2.12744e+00 1.28686e+01 5.86600e+02 1.23723e+01 3.97734e+01 5.96267e-01
1.57328e-01 -1.60147e+01 2.55783e+02 3.04190e+01 6.24850e+01 6.88715e-01 1.00000e-02 2.07223e+00 1.27005e+01 5.04935e+02 1.18953e+01 2.71724e+01 7.21770e-01
1.42607e-01 -1.59937e+01 2.06750e+02 3.01114e+01 5.08670e+01 6.66699e-01 1.00000e-02 2.18614e+00 1.29613e+01 5.91168e+02 1.25804e+01 4.53706e+01 5.89167e-01
1.53230e-01 -1.60306e+01 2.50832e+02 3.27039e+01 6.30598e+01 5.90130e-01 1.00000e-02 2.30684e+00 1.33911e+01 7.57280e+02 1.33010e+01 7.29809e+01 3.47192e-01
1.57835e-01 -1.60267e+01 2.68917e+02 3.33054e+01 6.46159e+01 5.98946e-01 1.00000e-02 2.26803e+00 1.32325e+01 6.99426e+02 1.30774e+01 6.37310e+01 4.26090e-01
1.68823e-01 -1.60207e+01 2.37998e+02 3.03168e+01 6.98174e+01 5.78615e-01 1.00000e-02 2.26147e+00 1.30629e+01 6.44017e+02 1.29126e+01 5.82787e+01 5.07825e-01
1.53277e-01 -1.59774e+01 2.10642e+02 3.19378e+01 6.44197e+01 5.88664e-01 1.00000e-02 2.30675e+00 1.33511e+01 7.30059e+02 1.32479e+01 7.02391e+01 3.83357e-01
1.43502e-01 -1.60392e+01 2.17305e+02 2.99918e+01 6.31692e+01 6.23007e-01 1.00000e-02 2.28692e+00 1.35222e+01 7.70164e+02 1.33014e+01 6.97709e+01 3.30722e-01
1.55525e-01 -1.60417e+01 2.89106e+02 2.85021e+01 5.73266e+01 6.56106e-01 1.00000e-02 2.17388e+00 1.30463e+01 6.37742e+02 1.26538e+01 4.78764e+01 5.17360e-01
1.50836e-01 -1.59543e+01 2.02148e+02 2.83613e+01 6.23818e+01 6.09873e-01 1.00000e-02 2.28088e+00 1.33165e+01 7.10434e+02 1.31344e+01 6.47636e+01 4.10502e-01
1.48078e-01 -1.60189e+01 2.94768e+02 3.25105e+01 4.99299e+01 6.32169e-01 1.00000e-02 2.25438e+00 1.32516e+01 7.31651e+02 1.31015e+01 6.56432e+01 3.81193e-01
1.65957e-01 -1.60393e+01 2.51061e+02 2.90820e+01 4.60925e+01 6.57111e-01 1.00000e-02 2.11239e+00 1.23674e+01 4.73123e+02 1.19373e+01 3.13666e+01 7.68353e-01
1.69936e-01 -1.60358e+01 2.52333e+02 2.96964e+01 5.71084e+01 6.74238e-01 1.00000e-02 2.05107e+00 1.22870e+01 4.23650e+02 1.15130e+01 2.15330e+01 8.02042e-01
1.53017e-01 -1.60492e+01 2.58239e+02 3.34379e+01 5.38746e+01 5.69840e-01 1.00000e-02 2.34713e+00 1.33383e+01 7.87094e+02 1.34077e+01 8.20975e+01 3.09748e-01
1.47985e-01 -1.59638e+01 2.90076e+02 2.95081e+01 5.62386e+01 6.51463e-01 1.00000e-02 2.21919e+00 1.33117e+01 7.24807e+02 1.30089e+01 5.95452e+01 3.90538e-01
1.61905e-01 -1.59996e+01 2.76030e+02 3.24890e+01 5.06332e+01 6.27921e-01 1.00000e-02 2.19300e+00 1.27576e+01 5.78395e+02 1.25342e+01 4.71041e+01 6.09026e-01
1.69760e-01 -1.59818e+01 2.14826e+02 3.15937e+01 5.20222e+01 5.97380e-01 1.00000e-02 2.21488e+00 1.25584e+01 5.33654e+02 1.24442e+01 4.61784e+01 6.78260e-01
1.46163e-01 -1.59568e+01 2.50684e+02 3.27441e+01 6.04975e+01 7.04138e-01 1.00000e-02 2.08167e+00 1.29016e+01 5.47291e+02 1.20837e+01 3.03052e+01 6.57279e-01
1.47266e-01 -1.59952e+01 2.31650e+02 2.83375e+01 5.68480e+01 6.49229e-01 1.00000e-02 2.21486e+00 1.31817e+01 6.63656e+02 1.28470e+01 5.35330e+01 4.78304e-01
1.68903e-01 -1.60184e+01 2.24854e+02 3.02470e+01 6.69734e+01 6.13246e-01 1.00000e-02 2.18789e+00 1.27761e+01 5.45607e+02 1.24574e+01 4.29679e+01 6.59877e-01
1.49730e-01 -1.59949e+01 2.34955e+02 3.38039e+01 4.27961e+01 7.21828e-01 1.00000e-02 2.01030e+00 1.22462e+01 4.10243e+02 1.11214e+01 1.51736e+01 5.66341e-01
1.48713e-01 -1.60309e+01 2.58740e+02 3.30238e+01 5.15708e+01 7.22364e-01 1.00000e-02 2.02871e+00 1.25809e+01 4.77259e+02 1.15440e+01 2.06125e+01 6.26909e-01
1.63702e-01 -1.60476e+01 2.13043e+02 3.21650e+01 6.63969e+01 5.96705e-01 1.00000e-02 2.24086e+00 1.29764e+01 6.06575e+02 1.27785e+01 5.31247e+01 5.65264e-01
1.53729e-01 -1.59978e+01 2.42814e+02 3.33876e+01 4.34283e+01 5.96853e-01 1.00000e-02 2.28963e+00 1.29537e+01 6.79667e+02 1.29895e+01 6.62833e+01 4.54657e-01
1.40333e-01 -1.59505e+01 2.77558e+02 3.11701e+01 4.79778e+01 6.76696e-01 1.00000e-02 2.19574e+00 1.32515e+01 7.06307e+02 1.29034e+01 5.57153e+01 4.16317e-01
1.46397e-01 -1.59537e+01 2.23886e+02 3.08884e+01 4.86097e+01 6.17408e-01 1.00000e-02 2.28497e+00 1.32089e+01 7.13684e+02 1.31214e+01 6.71530e+01 4.05948e-01
1.65694e-01 -1.59963e+01 2.61690e+02 3.07657e+01 6.06831e+01 5.60548e-01 1.00000e-02 2.31180e+00 1.31158e+01 7.06977e+02 1.31376e+01 7.03362e+01 4.15371e-01
1.49044e-01 -1.59958e+01 2.76603e+02 3.38879e+01 5.80848e+01 6.46693e-01 1.00000e-02 2.21010e+00 1.31901e+01 6.74160e+02 1.28769e+01 5.48856e+01 4.62745e-01
1.40750e-01 -1.60136e+01 2.07832e+02 3.20250e+01 5.77049e+01 6.50126e-01 1.00000e-02 2.23208e+00 1.32510e+01 6.67233e+02 1.29329e+01 5.56725e+01 4.72986e-01
1.66609e-01 -1.59665e+01 2.41706e+02 2.82179e+01 5.71128e+01 6.86344e-01 1.00000e-02 2.03546e+00 1.22932e+01 4.18497e+02 1.13836e+01 1.90754e+01 7.34495e-01
1.59273e-01 -1.60284e+01 2.98128e+02 2.87573e+01 6.14347e+01 6.66534e-01 1.00000e-02 2.13471e+00 1.29518e+01 5.99846e+02 1.24262e+01 4.05678e+01 5.75692e-01
1.44276e-01 -1.59822e+01 2.83095e+02 2.97882e+01 4.82546e+01 6.72345e-01 1.00000e-02 2.19029e+00 1.31812e+01 6.88178e+02 1.28358e+01 5.38420e+01 4.42263e-01
1.44845e-01 -1.60409e+01 2.67976e+02 3.35830e+01 4.77262e+01 7.09268e-01 1.00000e-02 2.08568e+00 1.27917e+01 5.46473e+02 1.21015e+01 3.20295e+01 6.58540e-01
1.40648e-01 -1.60208e+01 2.58888e+02 2.93274e+01 4.17599e+01 6.91399e-01 1.00000e-02 2.15746e+00 1.30173e+01 6.35996e+02 1.25927e+01 4.61239e+01 5.20020e-01
1.46855e-01 -1.59526e+01 2.97777e+02 2.88990e+01 4.87330e+01 7.35834e-01 1.00000e-02 2.04336e+00 1.28291e+01 5.59758e+02 1.18949e+01 2.68246e+01 5.88072e-01
1.60297e-01 -1.59816e+01 2.63954e+02 3.11626e+01 6.36159e+01 6.88404e-01 1.00000e-02 2.06067e+00 1.26392e+01 4.90251e+02 1.17909e+01 2.51935e+01 7.36132e-01
1.41502e-01 -1.60224e+01 2.93882e+02 3.28863e+01 5.21184e+01 7.44509e-01 1.00000e-02 2.03861e+00 1.29361e+01 5.72189e+02 1.19146e+01 2.64242e+01 5.52516e-01
1.56804e-01 -1.60020e+01 2.29778e+02 3.22222e+01 4.79140e+01 5.73743e-01 1.00000e-02 2.32196e+00 1.29985e+01 7.09707e+02 1.31062e+01 7.23914e+01 4.11524e-01
1.55276e-01 -1.60294e+01 2.63639e+02 3.25113e+01 4.06731e+01 7.18250e-01 1.00000e-02 2.01328e+00 1.22510e+01 4.26876e+02 1.12103e+01 1.66523e+01 5.74802e-01
1.44240e-01 -1.59969e+01 2.77078e+02 3.29383e+01 5.44428e+01 6.85888e-01 1.00000e-02 2.14857e+00 1.31146e+01 6.39079e+02 1.26042e+01 4.48626e+01 5.15325e-01
1.57916e-01 -1.60499e+01 2.30998e+02 3.03685e+01 5.20946e+01 5.68997e-01 1.00000e-02 2.33011e+00 1.31051e+01 7.32125e+02 1.31934e+01 7.48339e+01 3.80549e-01
1.66811e-01 -1.59715e+01 2.49728e+02 3.10788e+01 4.34464e+01 6.13951e-01 1.00000e-02 2.19976e+00 1.24528e+01 5.41030e+02 1.23635e+01 4.55394e+01 6.66931e-01
1.46861e-01 -1.59710e+01 2.66162e+02 3.23182e+01 6.96935e+01 7.18952e-01 1.00000e-02 2.04973e+00 1.30668e+01 5.79827e+02 1.19700e+01 2.65673e+01 5.78846e-01
1.55315e-01 -1.60102e+01 2.71892e+02 3.31627e+01 6.41669e+01 6.35751e-01 1.00000e-02 2.20338e+00 1.31223e+01 6.45360e+02 1.27856e+01 5.16688e+01 5.05791e-01
1.69668e-01 -1.59537e+01 2.17960e+02 3.36529e+01 4.75501e+01 6.04036e-01 1.00000e-02 2.19767e+00 1.24210e+01 5.04987e+02 1.23039e+01 4.27392e+01 7.21692e-01
1.42294e-01 -1.59577e+01 2.79229e+02 2.87881e+01 4.68614e+01 6.83455e-01 1.00000e-02 2.17679e+00 1.31831e+01 6.86009e+02 1.27901e+01 5.18899e+01 4.45410e-01
1.53164e-01 -1.60110e+01 2.53834e+02 3.34409e+01 4.81310e+01 6.20615e-01 1.00000e-02 2.24389e+00 1.29705e+01 6.45579e+02 1.28480e+01 5.77077e+01 5.05460e-01
1.49857e-01 -1.59972e+01 2.18178e+02 3.33597e+01 6.04229e+01 6.24498e-01 1.00000e-02 2.24459e+00 1.31624e+01 6.54021e+02 1.29264e+01 5.69161e+01 4.92723e-01
1.58079e-01 -1.59839e+01 2.02592e+02 3.07754e+01 6.59420e+01 6.49932e-01 1.00000e-02 2.14742e+00 1.27432e+01 5.12168e+02 1.22481e+01 3.58976e+01 7.10918e-01
1.45944e-01 -1.59504e+01 2.98039e+02 2.90383e+01 6.34224e+01 7.18811e-01 1.00000e-02 2.08347e+00 1.32428e+01 6.61801e+02 1.23762e+01 3.62550e+01 4.81070e-01
1.64202e-01 -1.59906e+01 2.29838e+02 2.89803e+01 6.99221e+01 5.54034e-01 1.00000e-02 2.33217e+00 1.33591e+01 7.54655e+02 1.33303e+01 7.54182e+01 3.50600e-01
1.59411e-01 -1.60447e+01 2.00856e+02 3.33627e+01 6.35365e+01 6.94893e-01 1.00000e-02 2.01714e+00 1.21494e+01 3.60264e+02 1.10685e+01 1.43598e+01 6.59663e-01
1.63994e-01 -1.60166e+01 2.71715e+02 2.98581e+01 5.66553e+01 5.98913e-01 1.00000e-02 2.24844e+00 1.29683e+01 6.45370e+02 1.28506e+01 5.78466e+01 5.05775e-01
1.44611e-01 -1.60155e+01 2.75263e+02 3.35973e+01 5.80203e+01 6.31546e-01 1.00000e-02 2.26568e+00 1.34414e+01 7.65664e+02 1.32373e+01 6.85611e+01 3.36426e-01
1.64195e-01 -1.59954e+01 2.08760e+02 3.07335e+01 6.35023e+01 6.31520e-01 1.00000e-02 2.16462e+00 1.26790e+01 5.13151e+02 1.22961e+01 3.83102e+01 7.09438e-01
1.45100e-01 -1.60001e+01 2.66150e+02 2.97986e+01 4.70619e+01 7.27315e-01 1.00000e-02 2.04878e+00 1.27341e+01 5.28950e+02 1.18357e+01 2.59269e+01 6.50929e-01
1.53567e-01 -1.59536e+01 2.13637e+02 3.00017e+01 5.96683e+01 6.35137e-01 1.00000e-02 2.20887e+00 1.29870e+01 6.01976e+02 1.26773e+01 4.87885e+01 5.72390e-01
1.59876e-01 -1.60268e+01 2.07992e+02 2.97435e+01 6.28054e+01 6.89279e-01 1.00000e-02 2.04045e+00 1.23314e+01 4.04953e+02 1.13931e+01 1.87430e+01 7.77152e-01
1.52716e-01 -1.59687e+01 2.07990e+02 2.84461e+01 6.76216e+01 6.70613e-01 1.00000e-02 2.12705e+00 1.28851e+01 5.38681e+02 1.22323e+01 3.42159e+01 6.70544e-01
1.54557e-01 -1.59832e+01 2.51878e+02 3.21868e+01 6.13869e+01 6.87284e-01 1.00000e-02 2.08377e+00 1.27281e+01 5.10850e+02 1.19819e+01 2.90124e+01 7.12901e-01
1.65648e-01 -1.60288e+01 2.39314e+02 3.16242e+01 4.75246e+01 6.50073e-01 1.00000e-02 2.12122e+00 1.23615e+01 4.64873e+02 1.19616e+01 3.18651e+01 7.80069e-01
1.66498e-01 -1.60378e+01 2.54560e+02 3.23366e+01 6.48152e+01 6.69383e-01 1.00000e-02 2.07184e+00 1.24979e+01 4.58837e+02 1.17619e+01 2.53286e+01 7.88530e-01
1.55104e-01 -1.59698e+01 2.67559e+02 3.06489e+01 4.35087e+01 6.66882e-01 1.00000e-02 2.14211e+00 1.26688e+01 5.49537e+02 1.22904e+01 3.93476e+01 6.53808e-01
1.55123e-01 -1.60042e+01 2.27011e+02 2.80704e+01 5.15996e+01 7.15218e-01 1.00000e-02 2.00677e+00 1.22948e+01 4.10155e+02 1.10441e+01 1.38861e+01 5.38891e-01
1.49008e-01 -1.60352e+01 2.43887e+02 3.04877e+01 5.43571e+01 6.47189e-01 1.00000e-02 2.20916e+00 1.30832e+01 6.44141e+02 1.27799e+01 5.22323e+01 5.07637e-01
1.59836e-01 -1.59703e+01 2.10102e+02 3.18856e+01 5.87831e+01 6.54296e-01 1.00000e-02 2.12871e+00 1.25508e+01 4.75892e+02 1.20663e+01 3.24782e+01 7.64384e-01
1.62986e-01 -1.59879e+01 2.27955e+02 3.10130e+01 5.83423e+01 5.95248e-01 1.00000e-02 2.25196e+00 1.29388e+01 6.21551e+02 1.28147e+01 5.60746e+01 5.42148e-01
1.52175e-01 -1.60015e+01 2.39448e+02 3.36584e+01 5.98295e+01 6.63903e-01 1.00000e-02 2.14534e+00 1.28573e+01 5.52382e+02 1.23611e+01 3.87011e+01 6.49410e-01
1.63877e-01 -1.60270e+01 2.91563e+02 3.18350e+01 5.60920e+01 6.38051e-01 1.00000e-02 2.16659e+00 1.27745e+01 5.68044e+02 1.24434e+01 4.32045e+01 6.25119e-01
1.68864e-01 -1.60493e+01 2.48697e+02 3.06574e+01 6.30424e+01 6.42213e-01 1.00000e-02 2.12708e+00 1.25894e+01 4.96041e+02 1.21061e+01 3.35679e+01 7.34995e-01
1.49296e-01 -1.59840e+01 2.01874e+02 3.38249e+01 4.55506e+01 6.41214e-01 1.00000e-02 2.20692e+00 1.27492e+01 5.60193e+02 1.25369e+01 4.67656e+01 6.37308e-01
1.69657e-01 -1.59828e+01 2.40286e+02 2.99229e+01 6.91937e+01 5.60710e-01 1.00000e-02 2.29366e+00 1.31307e+01 6.78332e+02 1.30642e+01 6.50186e+01 4.56613e-01
1.60865e-01 -1.60178e+01 2.50900e+02 3.17637e+01 4.91644e+01 7.09315e-01 1.00000e-02 2.00151e+00 1.21779e+01 3.96705e+02 1.08936e+01 1.24182e+01 5.07177e-01
1.47711e-01 -1.60406e+01 2.99701e+02 3.38770e+01 4.55676e+01 7.11803e-01 1.00000e-02 2.08205e+00 1.27772e+01 5.56908e+02 1.21169e+01 3.28392e+01 6.42402e-01
1.50984e-01 -1.60252e+01 2.24000e+02 2.94315e+01 6.33545e+01 6.74601e-01 1.00000e-02 2.12831e+00 1.28980e+01 5.51815e+02 1.22774e+01 3.56169e+01 6.50287e-01
1.52450e-01 -1.59726e+01 2.62597e+02 3.16932e+01 5.20401e+01 7.19430e-01 1.00000e-02 2.02289e+00 1.25180e+01 4.66191e+02 1.14489e+01 1.92554e+01 6.03199e-01
1.64209e-01 -1.60025e+01 2.42887e+02 2.90823e+01 6.18261e+01 6.22205e-01 1.00000e-02 2.19534e+00 1.28663e+01 5.81016e+02 1.25652e+01 4.62598e+01 6.04951e-01
1.62385e-01 -1.59866e+01 2.06254e+02 3.19915e+01 6.13564e+01 5.96660e-01 1.00000e-02 2.24692e+00 1.29279e+01 6.02607e+02 1.27732e+01 5.38621e+01 5.71411e-01
1.47992e-01 -1.59921e+01 2.08906e+02 3.01018e+01 6.61614e+01 6.83551e-01 1.00000e-02 2.11265e+00 1.28770e+01 5.28795e+02 1.21585e+01 3.21082e+01 6.85693e-01
1.57810e-01 -1.59634e+01 2.96903e+02 2.85769e+01 4.45967e+01 6.98516e-01 1.00000e-02 2.07368e+00 1.25622e+01 5.15802e+02 1.19194e+01 2.94615e+01 7.05437e-01
1.46779e-01 -1.60484e+01 2.53863e+02 3.06888e+01 4.59000e+01 6.56604e-01 1.00000e-02 2.20203e+00 1.30106e+01 6.40948e+02 1.27355e+01 5.18507e+01 5.12482e-01
1.52604e-01 -1.60113e+01 2.13233e+02 3.19178e+01 4.37466e+01 6.13429e-01 1.00000e-02 2.25967e+00 1.28720e+01 6.30067e+02 1.28172e+01 5.81317e+01 5.29079e-01
1.63231e-01 -1.60297e+01 2.90279e+02 2.92744e+01 5.34774e+01 5.88329e-01 1.00000e-02 2.27715e+00 1.29981e+01 6.86744e+02 1.29837e+01 6.49941e+01 4.44342e-01
1.46736e-01 -1.59598e+01 2.87125e+02 3.12769e+01 4.31310e+01 6.96855e-01 1.00000e-02 2.12134e+00 1.28603e+01 5.91690e+02 1.23594e+01 3.96242e+01 5.88356e-01
1.57071e-01 -1.60347e+01 2.49833e+02 3.23699e+01 6.42011e+01 5.98804e-01 1.00000e-02 2.27144e+00 1.32315e+01 6.95010e+02 1.30768e+01 6.36252e+01 4.32411e-01
1.55838e-01 -1.59532e+01 2.43716e+02 3.00849e+01 5.42730e+01 6.49501e-01 1.00000e-02 2.17160e+00 1.28389e+01 5.72519e+02 1.24731e+01 4.32228e+01 6.18163e-01
1.52160e-01 -1.60087e+01 2.39699e+02 3.28795e+01 5.03396e+01 6.79843e-01 1.00000e-02 2.10959e+00 1.26202e+01 5.03207e+02 1.20658e+01 3.22528e+01 7.24350e-01
1.40322e-01 -1.59553e+01 2.96303e+02 3.36018e+01 4.70000e+01 6.43430e-01 1.00000e-02 2.26873e+00 1.34220e+01 7.92562e+02 1.32820e+01 7.24526e+01 3.03140e-01
1.47784e-01 -1.59912e+01 2.92278e+02 3.17972e+01 4.51303e+01 7.42848e-01 1.00000e-02 2.01234e+00 1.26025e+01 4.99221e+02 1.14434e+01 1.89841e+01 4.98603e-01
1.52482e-01 -1.59730e+01 2.35485e+02 2.94893e+01 4.50240e+01 6.84356e-01 1.00000e-02 2.10379e+00 1.25508e+01 4.97303e+02 1.19989e+01 3.12314e+01 7.33126e-01
1.49238e-01 -1.60469e+01 2.76742e+02 3.25804e+01 4.60307e+01 7.32943e-01 1.00000e-02 2.01474e+00 1.25212e+01 4.76097e+02 1.14001e+01 1.85330e+01 5.38169e-01
1.62212e-01 -1.59949e+01 2.85595e+02 3.37576e+01 4.05989e+01 7.12167e-01 1.00000e-02 2.00440e+00 1.21382e+01 4.09374e+02 1.10169e+01 1.43004e+01 5.20920e-01
1.48576e-01 -1.59820e+01 2.43118e+02 3.34753e+01 6.26327e+01 6.96707e-01 1.00000e-02 2.08269e+00 1.28313e+01 5.24667e+02 1.20274e+01 2.92536e+01 6.91989e-01
1.59516e-01 -1.60077e+01 2.56857e+02 3.36301e+01 5.66203e+01 6.79443e-01 1.00000e-02 2.07897e+00 1.25277e+01 4.73356e+02 1.18470e+01 2.72137e+01 7.68020e-01
1.49155e-01 -1.60408e+01 2.90810e+02 2.80816e+01 4.82541e+01 7.31640e-01 1.00000e-02 2.03821e+00 1.27408e+01 5.37344e+02 1.17853e+01 2.49176e+01 5.98931e-01
1.43761e-01 -1.59940e+01 2.64844e+02 3.13513e+01 6.89082e+01 7.31581e-01 1.00000e-02 2.03617e+00 1.31366e+01 5.96972e+02 1.19032e+01 2.47932e+01 5.08733e-01
1.46395e-01 -1.60341e+01 2.10577e+02 3.27931e+01 5.55949e+01 5.90865e-01 1.00000e-02 2.33455e+00 1.34171e+01 7.77524e+02 1.33964e+01 7.83334e+01 3.21510e-01
1.52253e-01 -1.59978e+01 2.74041e+02 2.83533e+01 5.02659e+01 6.82758e-01 1.00000e-02 2.12588e+00 1.28543e+01 5.79410e+02 1.23332e+01 3.85984e+01 6.07448e-01
1.66397e-01 -1.60214e+01 2.18068e+02 2.92923e+01 5.10381e+01 6.88960e-01 1.00000e-02 2.01894e+00 1.20312e+01 3.65712e+02 1.10653e+01 1.50579e+01 6.69817e-01
1.48363e-01 -1.60371e+01 2.67176e+02 3.04122e+01 4.05779e+01 6.21046e-01 1.00000e-02 2.27680e+00 1.30668e+01 7.20963e+02 1.30520e+01 6.79008e+01 3.95832e-01
1.43752e-01 -1.60368e+01 2.10162e+02 2.83257e+01 6.09805e+01 7.18897e-01 1.00000e-02 2.03900e+00 1.26949e+01 4.75558e+02 1.15790e+01 2.04051e+01 6.84979e-01
1.67755e-01 -1.59618e+01 2.47822e+02 2.85419e+01 5.31809e+01 6.50307e-01 1.00000e-02 2.11954e+00 1.24667e+01 4.83249e+02 1.20135e+01 3.23536e+01 7.53752e-01
1.52780e-01 -1.60345e+01 2.90215e+02 3.00472e+01 4.47283e+01 6.64257e-01 1.00000e-02 2.16779e+00 1.28703e+01 6.11099e+02 1.25484e+01 4.65082e+01 5.58266e-01
1.50759e-01 -1.59774e+01 2.92495e+02 3.32686e+01 5.52601e+01 6.73716e-01 1.00000e-02 2.14829e+00 1.30012e+01 6.15026e+02 1.25350e+01 4.37536e+01 5.52201e-01
1.63396e-01 -1.60022e+01 2.46891e+02 2.89809e+01 5.32066e+01 6.62769e-01 1.00000e-02 2.10864e+00 1.25132e+01 4.86416e+02 1.19895e+01 3.11965e+01 7.49138e-01
1.50544e-01 -1.60357e+01 2.05637e+02 3.38034e+01 6.80704e+01 6.34554e-01 1.00000e-02 2.21472e+00 1.31216e+01 6.14795e+02 1.27658e+01 4.99135e+01 5.52557e-01
1.67554e-01 -1.59849e+01 2.49560e+02 3.02776e+01 6.95433e+01 6.41603e-01 1.00000e-02 2.13500e+00 1.27503e+01 5.27260e+02 1.22311e+01 3.57123e+01 6.88037e-01
1.62495e-01 -1.59797e+01 2.57105e+02 3.08582e+01 4.71120e+01 6.74840e-01 1.00000e-02 2.08410e+00 1.23804e+01 4.61835e+02 1.18053e+01 2.76131e+01 7.84340e-01
1.47735e-01 -1.59674e+01 2.01592e+02 2.93253e+01 5.90185e+01 6.70606e-01 1.00000e-02 2.14881e+00 1.28487e+01 5.39996e+02 1.23254e+01 3.74083e+01 6.68521e-01
1.60042e-01 -1.59654e+01 2.38165e+02 2.93868e+01 5.90879e+01 6.06889e-01 1.00000e-02 2.24624e+00 1.30362e+01 6.43970e+02 1.28633e+01 5.67436e+01 5.07896e-01
1.63425e-01 -1.59541e+01 2.65751e+02 2.93828e+01 4.82056e+01 6.85931e-01 1.00000e-02 2.05996e+00 1.23612e+01 4.54206e+02 1.16565e+01 2.43203e+01 7.85810e-01
1.41153e-01 -1.59595e+01 2.19214e+02 3.10660e+01 4.20766e+01 6.76911e-01 1.00000e-02 2.17102e+00 1.28482e+01 5.79734e+02 1.24829e+01 4.36358e+01 6.06944e-01
1.50496e-01 -1.59876e+01 2.57060e+02 3.13902e+01 4.13004e+01 6.52814e-01 1.00000e-02 2.19219e+00 1.28235e+01 6.03188e+02 1.25873e+01 4.86491e+01 5.70510e-01
1.42961e-01 -1.59522e+01 2.33710e+02 2.94073e+01 5.83008e+01 7.27901e-01 1.00000e-02 2.03294e+00 1.27930e+01 5.10117e+02 1.16441e+01 2.13203e+01 6.09866e-01
1.63950e-01 -1.60106e+01 2.10682e+02 3.33925e+01 4.38867e+01 6.22937e-01 1.00000e-02 2.18216e+00 1.24089e+01 4.95906e+02 1.22371e+01 4.03416e+01 7.35193e-01
1.52524e-01 -1.60388e+01 2.88010e+02 3.01576e+01 6.27405e+01 6.69382e-01 1.00000e-02 2.15390e+00 1.31370e+01 6.45351e+02 1.26225e+01 4.52978e+01 5.05804e-01
1.56965e-01 -1.59765e+01 2.83252e+02 2.92070e+01 6.17598e+01 7.20146e-01 1.00000e-02 2.01528e+00 1.26899e+01 5.02537e+02 1.14519e+01 1.86120e+01 5.14377e-01
1.63385e-01 -1.59851e+01 2.85223e+02 3.35663e+01 5.10921e+01 5.86810e-01 1.00000e-02 2.26862e+00 1.28987e+01 6.51181e+02 1.28891e+01 6.16423e+01 4.96997e-01
1.62260e-01 -1.59935e+01 2.47437e+02 3.20983e+01 6.10600e+01 7.00991e-01 1.00000e-02 2.01119e+00 1.23331e+01 4.13249e+02 1.11469e+01 1.50886e+01 5.70733e-01
1.45779e-01 -1.60450e+01 2.20169e+02 2.98480e+01 5.14966e+01 5.96510e-01 1.00000e-02 2.33413e+00 1.34197e+01 7.94061e+02 1.34090e+01 7.97004e+01 3.01343e-01
1.58225e-01 -1.60109e+01 2.15944e+02 3.02346e+01 4.16158e+01 6.30208e-01 1.00000e-02 2.20016e+00 1.25591e+01 5.44477e+02 1.24099e+01 4.52915e+01 6.61621e-01
1.65058e-01 -1.60278e+01 2.21672e+02 3.23437e+01 5.78891e+01 5.71562e-01 1.00000e-02 2.28662e+00 1.29536e+01 6.44213e+02 1.29380e+01 6.22126e+01 5.07529e-01
1.62332e-01 -1.59945e+01 2.23053e+02 3.22442e+01 6.84738e+01 5.67955e-01 1.00000e-02 2.30602e+00 1.32473e+01 7.05184e+02 1.31760e+01 6.84402e+01 4.17906e-01
1.57704e-01 -1.60477e+01 2.22491e+02 3.28556e+01 4.74307e+01 5.94562e-01 1.00000e-02 2.27395e+00 1.28769e+01 6.37018e+02 1.28668e+01 6.05913e+01 5.18463e-01
1.67628e-01 -1.60046e+01 2.07079e+02 3.24256e+01 5.28204e+01 5.93189e-01 1.00000e-02 2.23031e+00 1.26355e+01 5.50263e+02 1.25430e+01 4.89752e+01 6.52687e-01
1.50584e-01 -1.59800e+01 2.38404e+02 3.13099e+01 5.96719e+01 6.33581e-01 1.00000e-02 2.22873e+00 1.31672e+01 6.61536e+02 1.28900e+01 5.55425e+01 4.81465e-01
1.53776e-01 -1.60339e+01 2.57204e+02 3.38353e+01 6.03566e+01 5.68432e-01 1.00000e-02 2.34496e+00 1.34228e+01 7.94415e+02 1.34459e+01 8.17851e+01 3.00920e-01
1.69579e-01 -1.60251e+01 2.64229e+02 2.84234e+01 5.13370e+01 6.30270e-01 1.00000e-02 2.16051e+00 1.25390e+01 5.24191e+02 1.22556e+01 3.96386e+01 6.92713e-01
1.52529e-01 -1.60398e+01 2.28391e+02 3.18817e+01 6.77307e+01 7.10656e-01 1.00000e-02 2.02081e+00 1.26027e+01 4.52530e+02 1.13720e+01 1.72989e+01 6.03925e-01
1.60108e-01 -1.59772e+01 2.33617e+02 3.39548e+01 5.84254e+01 5.73982e-01 1.00000e-02 2.30185e+00 1.31060e+01 6.86307e+02 1.30933e+01 6.74452e+01 4.44977e-01
1.55170e-01 -1.59546e+01 2.27745e+02 3.00832e+01 4.20246e+01 6.37795e-01 1.00000e-02 2.19989e+00 1.26759e+01 5.68090e+02 1.24917e+01 4.68182e+01 6.25047e-01
1.69462e-01 -1.60325e+01 2.51041e+02 3.30524e+01 5.13692e+01 6.05668e-01 1.00000e-02 2.20027e+00 1.25743e+01 5.37241e+02 1.24221e+01 4.51488e+01 6.72757e-01
1.44201e-01 -1.60130e+01 2.37877e+02 3.05783e+01 6.03664e+01 7.26168e-01 1.00000e-02 2.03085e+00 1.27933e+01 5.07194e+02 1.16257e+01 2.09423e+01 6.02495e-01
1.60623e-01 -1.59909e+01 2.81225e+02 3.13636e+01 6.21461e+01 5.88553e-01 1.00000e-02 2.28183e+00 1.32129e+01 7.11678e+02 1.31181e+01 6.67482e+01 4.08757e-01
1.45529e-01 -1.59928e+01 2.28021e+02 3.14828e+01 6.75361e+01 7.22966e-01 1.00000e-02 2.02252e+00 1.27978e+01 4.92978e+02 1.14985e+01 1.85722e+01 5.70909e-01
1.44431e-01 -1.59690e+01 2.71836e+02 2.91862e+01 4.59667e+01 7.41639e-01 1.00000e-02 2.02405e+00 1.27039e+01 5.20225e+02 1.16200e+01 2.16691e+01 5.48355e-01
1.62604e-01 -1.59545e+01 2.16617e+02 2.81416e+01 6.04047e+01 6.37207e-01 1.00000e-02 2.16618e+00 1.27298e+01 5.33090e+02 1.23434e+01 3.95848e+01 6.79124e-01
1.69086e-01 -1.60298e+01 2.59180e+02 3.04240e+01 6.04545e+01 6.27710e-01 1.00000e-02 2.16148e+00 1.26701e+01 5.31269e+02 1.23196e+01 3.97333e+01 6.81912e-01
1.58310e-01 -1.59763e+01 2.23252e+02 2.89173e+01 4.93483e+01 5.80393e-01 1.00000e-02 2.30885e+00 1.29502e+01 6.97320e+02 1.30312e+01 6.93167e+01 4.29100e-01
1.40859e-01 -1.59930e+01 2.02928e+02 2.84102e+01 4.57034e+01 6.77673e-01 1.00000e-02 2.17035e+00 1.28698e+01 5.71299e+02 1.24607e+01 4.22648e+01 6.20061e-01
1.60451e-01 -1.60008e+01 2.66519e+02 3.01114e+01 4.95335e+01 5.81464e-01 1.00000e-02 2.29855e+00 1.29516e+01 6.98892e+02 1.30198e+01 6.87087e+01 4.26852e-01
1.55067e-01 -1.59547e+01 2.87703e+02 2.90988e+01 6.31727e+01 6.14451e-01 1.00000e-02 2.26249e+00 1.33568e+01 7.45659e+02 1.31599e+01 6.62398e+01 3.62410e-01
1.51186e-01 -1.60424e+01 2.62182e+02 3.38385e+01 4.87031e+01 6.18427e-01 1.00000e-02 2.25855e+00 1.30774e+01 6.79293e+02 1.29733e+01 6.20701e+01 4.55205e-01
1.55487e-01 -1.60386e+01 2.41087e+02 3.32924e+01 6.24555e+01 6.47941e-01 1.00000e-02 2.16805e+00 1.29085e+01 5.70608e+02 1.24851e+01 4.23647e+01 6.21135e-01
1.56110e-01 -1.59635e+01 2.45841e+02 3.13531e+01 4.68803e+01 6.95398e-01 1.00000e-02 2.05819e+00 1.23857e+01 4.51064e+02 1.16447e+01 2.37739e+01 7.86586e-01
1.52216e-01 -1.60452e+01 2.08116e+02 3.27930e+01 6.24842e+01 6.43851e-01 1.00000e-02 2.18744e+00 1.29288e+01 5.68367e+02 1.25473e+01 4.40710e+01 6.24617e-01
1.67396e-01 -1.59981e+01 2.85376e+02 3.00159e+01 5.72274e+01 5.89826e-01 1.00000e-02 2.25262e+00 1.29235e+01 6.41906e+02 1.28404e+01 5.83571e+01 5.11028e-01
1.42715e-01 -1.59516e+01 2.09327e+02 2.97754e+01 5.82104e+01 6.50841e-01 1.00000e-02 2.22539e+00 1.32321e+01 6.64709e+02 1.28951e+01 5.44434e+01 4.76737e-01
1.47344e-01 -1.59810e+01 2.82468e+02 3.39894e+01 5.39858e+01 7.39865e-01 1.00000e-02 2.00719e+00 1.26776e+01 4.97131e+02 1.13591e+01 1.71281e+01 4.66300e-01
1.63714e-01 -1.59704e+01 2.16442e+02 3.35896e+01 6.02319e+01 6.66431e-01 1.00000e-02 2.07865e+00 1.23365e+01 4.19801e+02 1.16817e+01 2.43754e+01 8.40635e-01
1.42460e-01 -1.60039e+01 2.02458e+02 3.04065e+01 4.98116e+01 7.10172e-01 1.00000e-02 2.06588e+00 1.25076e+01 4.49854e+02 1.16942e+01 2.36617e+01 7.99378e-01
1.44079e-01 -1.60029e+01 2.57784e+02 3.14655e+01 4.80715e+01 6.40607e-01 1.00000e-02 2.25081e+00 1.32316e+01 7.16305e+02 1.30550e+01 6.33741e+01 4.02293e-01
1.53458e-01 -1.60157e+01 2.58086e+02 3.22148e+01 5.35108e+01 5.87777e-01 1.00000e-02 2.31293e+00 1.32577e+01 7.46910e+02 1.32517e+01 7.39327e+01 3.60755e-01
1.68581e-01 -1.59561e+01 2.34333e+02 2.88319e+01 6.14078e+01 5.82951e-01 1.00000e-02 2.25739e+00 1.29291e+01 6.25280e+02 1.28241e+01 5.68604e+01 5.36418e-01
1.65730e-01 -1.59840e+01 2.06497e+02 3.27481e+01 6.31318e+01 6.68730e-01 1.00000e-02 2.06223e+00 1.22506e+01 3.94689e+02 1.15145e+01 2.13201e+01 8.65317e-01
1.61146e-01 -1.59607e+01 2.69560e+02 3.35434e+01 5.94553e+01 6.75829e-01 1.00000e-02 2.08432e+00 1.25942e+01 4.89923e+02 1.19246e+01 2.86740e+01 7.44006e-01
1.59428e-01 -1.60026e+01 2.64893e+02 3.20470e+01 4.72790e+01 6.85750e-01 1.00000e-02 2.07248e+00 1.24251e+01 4.67283e+02 1.17771e+01 2.65844e+01 7.76664e-01
1.50561e-01 -1.59972e+01 2.93632e+02 3.35834e+01 4.07095e+01 7.13965e-01 1.00000e-02 2.06133e+00 1.25686e+01 5.11174e+02 1.18638e+01 2.79286e+01 7.06294e-01
1.64252e-01 -1.59922e+01 2.90523e+02 2.88970e+01 6.59514e+01 6.18872e-01 1.00000e-02 2.21119e+00 1.30713e+01 6.47956e+02 1.27846e+01 5.27769e+01 5.01864e-01
1.59331e-01 -1.59856e+01 2.41832e+02 2.92453e+01 4.91089e+01 6.17243e-01 1.00000e-02 2.22946e+00 1.28358e+01 6.11540e+02 1.26974e+01 5.30832e+01 5.57584e-01
1.54501e-01 -1.60145e+01 2.22345e+02 3.31765e+01 6.13865e+01 5.81218e-01 1.00000e-02 2.31454e+00 1.33042e+01 7.31109e+02 1.32539e+01 7.19471e+01 3.81928e-01
1.40506e-01 -1.60357e+01 2.60353e+02 3.10946e+01 6.97975e+01 6.80794e-01 1.00000e-02 2.17608e+00 1.35539e+01 7.47388e+02 1.29485e+01 5.25519e+01 3.60124e-01
1.41586e-01 -1.60093e+01 2.63690e+02 2.99801e+01 5.67572e+01 6.92744e-01 1.00000e-02 2.14677e+00 1.32226e+01 6.62894e+02 1.26474e+01 4.51692e+01 4.79440e-01
1.61982e-01 -1.60057e+01 2.89041e+02 3.09281e+01 6.43023e+01 6.84063e-01 1.00000e-02 2.07378e+00 1.27306e+01 5.22207e+02 1.19559e+01 2.85960e+01 6.95731e-01
1.43396e-01 -1.59828e+01 2.27328e+02 2.94582e+01 4.61780e+01 7.07934e-01 1.00000e-02 2.08382e+00 1.26689e+01 5.09560e+02 1.19549e+01 2.90025e+01 7.14841e-01
1.60249e-01 -1.59866e+01 2.01592e+02 2.98555e+01 5.35997e+01 5.94397e-01 1.00000e-02 2.26636e+00 1.29118e+01 6.24896e+02 1.28396e+01 5.79597e+01 5.37007e-01
1.40314e-01 -1.60272e+01 2.88882e+02 3.39127e+01 6.73896e+01 6.89775e-01 1.00000e-02 2.16160e+00 1.35148e+01 7.40720e+02 1.29101e+01 5.15951e+01 3.68978e-01
1.47846e-01 -1.59938e+01 2.38597e+02 3.21224e+01 5.03296e+01 6.42988e-01 1.00000e-02 2.22028e+00 1.30389e+01 6.40076e+02 1.27962e+01 5.36960e+01 5.13808e-01
1.40677e-01 -1.60494e+01 2.19962e+02 3.18924e+01 5.14673e+01 6.68123e-01 1.00000e-02 2.19225e+00 1.30706e+01 6.21303e+02 1.26902e+01 4.82693e+01 5.42530e-01
1.66522e-01 -1.60056e+01 2.72991e+02 3.16866e+01 4.98179e+01 6.29900e-01 1.00000e-02 2.16917e+00 1.25898e+01 5.35092e+02 1.23319e+01 4.16302e+01 6.76055e-01
1.61498e-01 -1.60025e+01 2.81163e+02 3.33687e+01 5.65112e+01 6.61695e-01 1.00000e-02 2.11957e+00 1.26683e+01 5.23744e+02 1.21677e+01 3.49272e+01 6.93394e-01
1.45989e-01 -1.60431e+01 2.08236e+02 2.99566e+01 4.37312e+01 7.27544e-01 1.00000e-02 2.00209e+00 1.21920e+01 3.88298e+02 1.08695e+01 1.20122e+01 5.17564e-01
1.42293e-01 -1.59795e+01 2.41454e+02 3.15826e+01 5.63116e+01 7.08952e-01 1.00000e-02 2.08759e+00 1.29181e+01 5.54780e+02 1.21277e+01 3.13805e+01 6.45698e-01
1.57915e-01 -1.60308e+01 2.69889e+02 3.35923e+01 6.50686e+01 5.64954e-01 1.00000e-02 2.33352e+00 1.33994e+01 7.76833e+02 1.33919e+01 7.86131e+01 3.22368e-01
1.48060e-01 -1.59628e+01 2.66909e+02 2.89113e+01 5.88299e+01 7.03403e-01 1.00000e-02 2.09140e+00 1.29912e+01 5.87852e+02 1.22214e+01 3.36548e+01 5.94321e-01
1.54529e-01 -1.60370e+01 2.88475e+02 3.06620e+01 6.81199e+01 7.10749e-01 1.00000e-02 2.04796e+00 1.29452e+01 5.64102e+02 1.19118e+01 2.61905e+01 5.97008e-01
1.50165e-01 -1.59687e+01 2.53166e+02 3.18114e+01 6.70216e+01 6.87750e-01 1.00000e-02 2.10479e+00 1.30055e+01 5.75246e+02 1.22582e+01 3.42140e+01 6.13924e-01
1.54954e-01 -1.60106e+01 2.54344e+02 2.85073e+01 4.97360e+01 6.02731e-01 1.00000e-02 2.28430e+00 1.31081e+01 7.10174e+02 1.30697e+01 6.72031e+01 4.10868e-01
1.57813e-01 -1.60329e+01 2.16914e+02 3.11971e+01 4.35706e+01 6.23100e-01 1.00000e-02 2.21580e+00 1.26496e+01 5.63943e+02 1.25218e+01 4.83382e+01 6.31488e-01
1.69079e-01 -1.60048e+01 2.72495e+02 2.90645e+01 6.31866e+01 6.84746e-01 1.00000e-02 2.03772e+00 1.24432e+01 4.51997e+02 1.15095e+01 2.06851e+01 7.08040e-01
1.61787e-01 -1.59941e+01 2.80824e+02 3.33369e+01 5.58247e+01 5.95197e-01 1.00000e-02 2.25916e+00 1.30009e+01 6.56288e+02 1.29151e+01 6.03956e+01 4.89319e-01
1.63339e-01 -1.60089e+01 2.94735e+02 2.82140e+01 5.87210e+01 5.73777e-01 1.00000e-02 2.30744e+00 1.31809e+01 7.40277e+02 1.31902e+01 7.26135e+01 3.69570e-01
1.59200e-01 -1.59998e+01 2.53109e+02 2.97685e+01 6.62798e+01 6.93077e-01 1.00000e-02 2.05241e+00 1.26810e+01 4.93221e+02 1.17356e+01 2.37279e+01 7.13367e-01
1.57158e-01 -1.60178e+01 2.26723e+02 3.38184e+01 4.05210e+01 6.99392e-01 1.00000e-02 2.03009e+00 1.20738e+01 3.85943e+02 1.12370e+01 1.76813e+01 7.34150e-01
1.62159e-01 -1.60455e+01 2.20412e+02 3.35526e+01 6.40540e+01 5.98476e-01 1.00000e-02 2.24222e+00 1.29701e+01 6.08260e+02 1.27884e+01 5.37504e+01 5.62656e-01
1.67349e-01 -1.60098e+01 2.91974e+02 3.00473e+01 4.26702e+01 6.44629e-01 1.00000e-02 2.14292e+00 1.24190e+01 5.17820e+02 1.21511e+01 3.80505e+01 7.02385e-01
1.69155e-01 -1.59674e+01 2.46037e+02 2.98213e+01 5.36205e+01 6.08200e-01 1.00000e-02 2.20282e+00 1.26455e+01 5.52964e+02 1.24701e+01 4.60750e+01 6.48509e-01
1.69158e-01 -1.59566e+01 2.25395e+02 2.81185e+01 5.70628e+01 6.50901e-01 1.00000e-02 2.10676e+00 1.23987e+01 4.54430e+02 1.18810e+01 2.90577e+01 7.94645e-01
1.55866e-01 -1.59961e+01 2.18491e+02 2.98058e+01 6.87291e+01 6.34586e-01 1.00000e-02 2.19978e+00 1.30823e+01 6.14106e+02 1.26894e+01 4.77940e+01 5.53621e-01
1.40844e-01 -1.59785e+01 2.85655e+02 2.95890e+01 6.07763e+01 7.48893e-01 1.00000e-02 2.03205e+00 1.31612e+01 6.22081e+02 1.19524e+01 2.59368e+01 4.58849e-01
1.50709e-01 -1.59876e+01 2.47198e+02 3.31149e+01 5.76100e+01 6.54019e-01 1.00000e-02 2.17955e+00 1.29915e+01 6.01710e+02 1.26028e+01 4.59415e+01 5.72802e-01
1.66421e-01 -1.59613e+01 2.91946e+02 3.11935e+01 6.12858e+01 7.04310e-01 1.00000e-02 2.00803e+00 1.24202e+01 4.44574e+02 1.11935e+01 1.56122e+01 5.20041e-01
1.58719e-01 -1.60428e+01 2.87342e+02 2.89898e+01 6.26754e+01 6.12368e-01 1.00000e-02 2.24963e+00 1.32297e+01 7.06363e+02 1.30296e+01 6.18249e+01 4.16237e-01
1.45549e-01 -1.60314e+01 2.09216e+02 3.12927e+01 4.47678e+01 7.20731e-01 1.00000e-02 2.02225e+00 1.22663e+01 4.03734e+02 1.12301e+01 1.65741e+01 6.62399e-01
1.61081e-01 -1.59782e+01 2.27165e+02 3.31356e+01 4.89695e+01 6.36832e-01 1.00000e-02 2.16651e+00 1.25469e+01 5.09267e+02 1.22639e+01 3.93084e+01 7.15281e-01
1.54938e-01 -1.59797e+01 2.96201e+02 3.17527e+01 6.58365e+01 6.55976e-01 1.00000e-02 2.17046e+00 1.31604e+01 6.53212e+02 1.27039e+01 4.80498e+01 4.93939e-01
1.66689e-01 -1.59806e+01 2.85955e+02 3.08170e+01 5.29736e+01 5.74756e-01 1.00000e-02 2.28318e+00 1.28726e+01 6.65049e+02 1.29177e+01 6.43679e+01 4.76231e-01
1.52633e-01 -1.59980e+01 2.08592e+02 2.97567e+01 5.31376e+01 5.80921e-01 1.00000e-02 2.33105e+00 1.32612e+01 7.48033e+02 1.32833e+01 7.56354e+01 3.59273e-01
1.65590e-01 -1.59539e+01 2.69219e+02 3.36991e+01 4.61440e+01 6.85842e-01 1.00000e-02 2.04224e+00 1.21946e+01 4.17777e+02 1.14410e+01 2.08336e+01 7.71817e-01
1.52009e-01 -1.59893e+01 2.41816e+02 3.35194e+01 6.94435e+01 6.69304e-01 1.00000e-02 2.13307e+00 1.29994e+01 5.71778e+02 1.23751e+01 3.75339e+01 6.19315e-01
1.47654e-01 -1.59747e+01 2.36943e+02 3.31480e+01 4.66776e+01 6.57447e-01 1.00000e-02 2.18550e+00 1.28676e+01 5.88947e+02 1.25611e+01 4.63304e+01 5.92619e-01
1.44612e-01 -1.60087e+01 2.00073e+02 3.20285e+01 6.55764e+01 6.03125e-01 1.00000e-02 2.31784e+00 1.35695e+01 7.84216e+02 1.34187e+01 7.51308e+01 3.13259e-01
1.59462e-01 -1.59586e+01 2.84467e+02 2.96415e+01 6.83650e+01 7.00489e-01 1.00000e-02 2.04884e+00 1.28339e+01 5.38883e+02 1.18390e+01 2.52487e+01 6.36658e-01
1.47552e-01 -1.60346e+01 2.43914e+02 3.28889e+01 6.86338e+01 7.18305e-01 1.00000e-02 2.03213e+00 1.28500e+01 5.12526e+02 1.16556e+01 2.11315e+01 6.02557e-01
1.61310e-01 -1.59914e+01 2.68865e+02 3.33317e+01 5.47244e+01 6.87015e-01 1.00000e-02 2.05809e+00 1.24502e+01 4.58935e+02 1.16879e+01 2.42124e+01 7.75661e-01
1.59809e-01 -1.60038e+01 2.47305e+02 2.82063e+01 6.59756e+01 6.27355e-01 1.00000e-02 2.20694e+00 1.30826e+01 6.34153e+02 1.27450e+01 5.05524e+01 5.22833e-01
1.55128e-01 -1.60396e+01 2.57545e+02 3.30889e+01 5.46301e+01 6.94331e-01 1.00000e-02 2.06519e+00 1.25662e+01 4.79735e+02 1.17953e+01 2.57951e+01 7.56832e-01
1.53894e-01 -1.59629e+01 2.57215e+02 3.19190e+01 6.93202e+01 7.21697e-01 1.00000e-02 2.00277e+00 1.27185e+01 4.85744e+02 1.11776e+01 1.42766e+01 4.46493e-01
1.50206e-01 -1.60384e+01 2.24189e+02 3.34576e+01 5.94509e+01 6.98077e-01 1.00000e-02 2.06274e+00 1.25805e+01 4.61173e+02 1.17324e+01 2.39737e+01 7.80530e-01
1.41164e-01 -1.60325e+01 2.02607e+02 3.26458e+01 5.69007e+01 6.90439e-01 1.00000e-02 2.12274e+00 1.28098e+01 5.16585e+02 1.21837e+01 3.33086e+01 7.04254e-01
1.50638e-01 -1.59651e+01 2.07955e+02 3.19111e+01 6.38703e+01 5.85361e-01 1.00000e-02 2.32612e+00 1.34548e+01 7.67835e+02 1.33778e+01 7.56865e+01 3.33668e-01
1.59968e-01 -1.60104e+01 2.32049e+02 3.38588e+01 6.53824e+01 5.70167e-01 1.00000e-02 2.30984e+00 1.32502e+01 7.11689e+02 1.32006e+01 6.99161e+01 4.08741e-01
1.66514e-01 -1.59975e+01 2.32460e+02 2.83381e+01 5.95399e+01 6.80716e-01 1.00000e-02 2.04575e+00 1.23225e+01 4.20661e+02 1.14663e+01 2.03393e+01 7.84742e-01
1.50988e-01 -1.60052e+01 2.12670e+02 3.19403e+01 5.51815e+01 6.92569e-01 1.00000e-02 2.07294e+00 1.24848e+01 4.47259e+02 1.17342e+01 2.46345e+01 8.04478e-01
1.53849e-01 -1.60016e+01 2.81167e+02 3.26071e+01 6.98403e+01 6.98975e-01 1.00000e-02 2.07027e+00 1.29694e+01 5.67115e+02 1.20676e+01 2.95628e+01 6.26562e-01
1.41012e-01 -1.59674e+01 2.08647e+02 3.34673e+01 6.26748e+01 6.82370e-01 1.00000e-02 2.14519e+00 1.30141e+01 5.65106e+02 1.24145e+01 3.83264e+01 6.29683e-01
1.63512e-01 -1.59938e+01 2.92543e+02 3.06510e+01 5.96391e+01 5.54577e-01 1.00000e-02 2.33590e+00 1.32165e+01 7.60069e+02 1.32940e+01 7.82115e+01 3.43590e-01
1.61337e-01 -1.59572e+01 2.53891e+02 2.80984e+01 6.05595e+01 5.59712e-01 1.00000e-02 2.33912e+00 1.32934e+01 7.71137e+02 1.33374e+01 7.86856e+01 3.29496e-01
1.40322e-01 -1.59990e+01 2.92485e+02 2.92489e+01 4.02257e+01 6.68775e-01 1.00000e-02 2.22513e+00 1.32628e+01 7.48000e+02 1.30507e+01 6.34668e+01 3.59317e-01
1.56905e-01 -1.59931e+01 2.32949e+02 3.39442e+01 5.86099e+01 5.86768e-01 1.00000e-02 2.29149e+00 1.31490e+01 6.87771e+02 1.30886e+01 6.60610e+01 4.42854e-01
1.69694e-01 -1.59617e+01 2.75292e+02 3.33323e+01 5.27677e+01 5.76732e-01 1.00000e-02 2.25910e+00 1.27429e+01 6.11339e+02 1.27462e+01 5.73929e+01 5.57894e-01
1.67289e-01 -1.59502e+01 2.45620e+02 2.82813e+01 6.77060e+01 5.69473e-01 1.00000e-02 2.29190e+00 1.31788e+01 6.96223e+02 1.30953e+01 6.59352e+01 4.30671e-01
1.52017e-01 -1.60269e+01 2.77898e+02 2.90629e+01 5.74250e+01 6.53241e-01 1.00000e-02 2.19260e+00 1.31425e+01 6.63611e+02 1.27808e+01 5.16591e+01 4.78372e-01
1.44242e-01 -1.60136e+01 2.37499e+02 2.83814e+01 5.78269e+01 7.25186e-01 1.00000e-02 2.03851e+00 1.28121e+01 5.19694e+02 1.17107e+01 2.25587e+01 6.24286e-01
1.68737e-01 -1.60306e+01 2.94399e+02 3.39525e+01 6.87072e+01 6.54717e-01 1.00000e-02 2.10337e+00 1.26819e+01 5.12835e+02 1.20780e+01 3.20130e+01 7.09914e-01
1.51725e-01 -1.59616e+01 2.23639e+02 2.99416e+01 5.06945e+01 6.55441e-01 1.00000e-02 2.17318e+00 1.28070e+01 5.62454e+02 1.24482e+01 4.26392e+01 6.33799e-01
1.58272e-01 -1.59825e+01 2.83244e+02 3.02209e+01 6.99779e+01 6.25588e-01 1.00000e-02 2.22040e+00 1.32665e+01 6.93203e+02 1.29380e+01 5.64267e+01 4.35008e-01
1.48278e-01 -1.59694e+01 2.59504e+02 3.27357e+01 5.02326e+01 7.24033e-01 1.00000e-02 2.02851e+00 1.25784e+01 4.79174e+02 1.15469e+01 2.07117e+01 6.23453e-01
1.44538e-01 -1.60497e+01 2.79881e+02 3.11036e+01 4.65257e+01 6.86975e-01 1.00000e-02 2.15136e+00 1.30127e+01 6.32390e+02 1.25743e+01 4.54268e+01 5.25526e-01
1.42323e-01 -1.59697e+01 2.81512e+02 3.30277e+01 5.15787e+01 6.96140e-01 1.00000e-02 2.13726e+00 1.31049e+01 6.38575e+02 1.25665e+01 4.37146e+01 5.16092e-01
1.67139e-01 -1.60301e+01 2.98840e+02 2.98733e+01 6.70377e+01 6.35718e-01 1.00000e-02 2.16208e+00 1.29065e+01 5.90362e+02 1.24927e+01 4.32572e+01 5.90420e-01
1.58070e-01 -1.60113e+01 2.26415e+02 2.97659e+01 5.95881e+01 6.36073e-01 1.00000e-02 2.18820e+00 1.28776e+01 5.75071e+02 1.25371e+01 4.48394e+01 6.14197e-01
1.58224e-01 -1.59824e+01 2.77645e+02 3.04708e+01 5.73165e+01 6.11914e-01 1.00000e-02 2.24800e+00 1.31110e+01 6.76789e+02 1.29494e+01 6.00149e+01 4.58877e-01
1.48207e-01 -1.59691e+01 2.85817e+02 3.01354e+01 5.10156e+01 6.64596e-01 1.00000e-02 2.18713e+00 1.31218e+01 6.66772e+02 1.27745e+01 5.19342e+01 4.73670e-01
1.60178e-01 -1.60109e+01 2.72340e+02 3.11888e+01 4.78057e+01 6.79564e-01 1.00000e-02 2.08829e+00 1.24931e+01 4.88674e+02 1.19141e+01 2.95545e+01 7.45837e-01
1.67943e-01 -1.59612e+01 2.28694e+02 3.34629e+01 6.26437e+01 6.02792e-01 1.00000e-02 2.20834e+00 1.27581e+01 5.53210e+02 1.25369e+01 4.63381e+01 6.48128e-01
1.44697e-01 -1.59667e+01 2.42046e+02 2.85745e+01 5.87696e+01 6.67841e-01 1.00000e-02 2.18551e+00 1.32255e+01 6.65608e+02 1.27712e+01 4.97120e+01 4.75400e-01
1.59490e-01 -1.60238e+01 2.46032e+02 3.14316e+01 5.25714e+01 6.87739e-01 1.00000e-02 2.05999e+00 1.24055e+01 4.47620e+02 1.16520e+01 2.36753e+01 7.94793e-01
1.69607e-01 -1.60009e+01 2.29418e+02 2.90550e+01 6.41564e+01 6.74001e-01 1.00000e-02 2.04571e+00 1.23104e+01 4.13140e+02 1.14468e+01 1.99594e+01 7.93419e-01
1.59471e-01 -1.59852e+01 2.95273e+02 3.01305e+01 4.63014e+01 6.16121e-01 1.00000e-02 2.23857e+00 1.28756e+01 6.51971e+02 1.27995e+01 5.80610e+01 4.95807e-01
1.57533e-01 -1.59933e+01 2.27932e+02 3.14829e+01 5.71759e+01 6.84524e-01 1.00000e-02 2.06927e+00 1.24605e+01 4.48418e+02 1.17127e+01 2.44383e+01 8.02850e-01
1.56824e-01 -1.59575e+01 2.07138e+02 3.28085e+01 4.49082e+01 6.25070e-01 1.00000e-02 2.21088e+00 1.26430e+01 5.48399e+02 1.24898e+01 4.67253e+01 6.55567e-01
1.44927e-01 -1.59813e+01 2.98780e+02 3.27199e+01 6.33684e+01 6.81410e-01 1.00000e-02 2.16343e+00 1.33568e+01 7.07180e+02 1.28286e+01 5.05613e+01 4.15085e-01
1.42237e-01 -1.59758e+01 2.40476e+02 3.31001e+01 6.03098e+01 6.60761e-01 1.00000e-02 2.20428e+00 1.32841e+01 6.75822e+02 1.28803e+01 5.31061e+01 4.60298e-01
1.55180e-01 -1.60139e+01 2.99540e+02 2.94610e+01 6.68959e+01 7.01695e-01 1.00000e-02 2.07464e+00 1.30259e+01 5.98888e+02 1.21614e+01 3.18683e+01 5.77178e-01
1.63544e-01 -1.59537e+01 2.97343e+02 3.09438e+01 4.78137e+01 6.07296e-01 1.00000e-02 2.23564e+00 1.27953e+01 6.28064e+02 1.27307e+01 5.61017e+01 5.32147e-01
1.60074e-01 -1.59663e+01 2.08868e+02 2.97638e+01 4.52926e+01 6.84893e-01 1.00000e-02 2.05556e+00 1.21271e+01 3.93609e+02 1.14286e+01 2.07418e+01 8.51961e-01
1.42439e-01 -1.60165e+01 2.03172e+02 2.90023e+01 6.17379e+01 6.39624e-01 1.00000e-02 2.25388e+00 1.33822e+01 7.10869e+02 1.30829e+01 6.07287e+01 4.09891e-01
1.62824e-01 -1.59822e+01 2.81667e+02 2.88162e+01 4.88322e+01 6.52763e-01 1.00000e-02 2.14529e+00 1.26439e+01 5.46118e+02 1.22834e+01 3.94370e+01 6.59089e-01
1.62120e-01 -1.60290e+01 2.30331e+02 3.13677e+01 4.51698e+01 6.82322e-01 1.00000e-02 2.05698e+00 1.21752e+01 4.09297e+02 1.14929e+01 2.18453e+01 8.37321e-01
1.49963e-01 -1.60156e+01 2.75519e+02 3.08363e+01 5.44322e+01 7.28400e-01 1.00000e-02 2.02303e+00 1.26864e+01 5.04638e+02 1.15649e+01 2.05842e+01 5.60645e-01
1.68288e-01 -1.59594e+01 2.61689e+02 3.38475e+01 5.06033e+01 6.61798e-01 1.00000e-02 2.08285e+00 1.22889e+01 4.38762e+02 1.17371e+01 2.64970e+01 8.15930e-01
1.59666e-01 -1.60381e+01 2.59903e+02 3.04707e+01 6.45980e+01 6.52151e-01 1.00000e-02 2.14927e+00 1.29009e+01 5.72510e+02 1.24108e+01 4.01282e+01 6.18178e-01
1.66196e-01 -1.60404e+01 2.83535e+02 2.89779e+01 6.59563e+01 5.67178e-01 1.00000e-02 2.30341e+00 1.32325e+01 7.28250e+02 1.31891e+01 7.05227e+01 3.85823e-01
1.59146e-01 -1.60438e+01 2.23078e+02 2.89923e+01 5.49079e+01 6.03432e-01 1.00000e-02 2.25695e+00 1.29889e+01 6.40497e+02 1.28669e+01 5.79326e+01 5.13169e-01
1.58027e-01 -1.60042e+01 2.78343e+02 3.36034e+01 5.90699e+01 5.79829e-01 1.00000e-02 2.30562e+00 1.32365e+01 7.32848e+02 1.32138e+01 7.18886e+01 3.79569e-01
1.68705e-01 -1.59784e+01 2.89270e+02 2.96304e+01 5.42576e+01 5.83881e-01 1.00000e-02 2.25991e+00 1.28322e+01 6.40810e+02 1.28152e+01 5.94823e+01 5.12692e-01
1.52503e-01 -1.60116e+01 2.42861e+02 2.85781e+01 6.01716e+01 7.10224e-01 1.00000e-02 2.03901e+00 1.26714e+01 4.89599e+02 1.16289e+01 2.16806e+01 6.66775e-01
1.68672e-01 -1.59765e+01 2.83067e+02 2.93179e+01 4.41758e+01 6.65661e-01 1.00000e-02 2.09006e+00 1.23008e+01 4.67224e+02 1.18190e+01 2.89939e+01 7.76747e-01
1.53787e-01 -1.59541e+01 2.74004e+02 3.20735e+01 4.53354e+01 6.33737e-01 1.00000e-02 2.22009e+00 1.29188e+01 6.34981e+02 1.27528e+01 5.43995e+01 5.21568e-01
1.62570e-01 -1.60112e+01 2.42021e+02 2.82403e+01 5.18930e+01 5.78649e-01 1.00000e-02 2.29591e+00 1.29011e+01 6.82737e+02 1.29635e+01 6.66075e+01 4.50172e-01
1.45480e-01 -1.60285e+01 2.37386e+02 3.03953e+01 6.71287e+01 7.01163e-01 1.00000e-02 2.08985e+00 1.30527e+01 5.76995e+02 1.21803e+01 3.16363e+01 6.11205e-01
1.51748e-01 -1.60271e+01 2.65785e+02 2.95296e+01 5.92348e+01 7.13658e-01 1.00000e-02 2.04549e+00 1.27714e+01 5.22086e+02 1.17828e+01 2.43613e+01 6.49544e-01
1.48635e-01 -1.60131e+01 2.69201e+02 2.92057e+01 6.59854e+01 6.22577e-01 1.00000e-02 2.27321e+00 1.35537e+01 7.95722e+02 1.33130e+01 7.04852e+01 2.99359e-01
1.61012e-01 -1.60238e+01 2.83285e+02 2.92800e+01 4.82944e+01 6.91153e-01 1.00000e-02 2.06634e+00 1.24852e+01 4.85962e+02 1.17950e+01 2.67391e+01 7.48649e-01
1.51176e-01 -1.60014e+01 2.04372e+02 3.18006e+01 4.61777e+01 6.21287e-01 1.00000e-02 2.24810e+00 1.28913e+01 6.16297e+02 1.27781e+01 5.54099e+01 5.50241e-01
1.46168e-01 -1.59701e+01 2.96168e+02 2.98874e+01 5.07078e+01 7.34001e-01 1.00000e-02 2.04693e+00 1.28685e+01 5.65302e+02 1.19382e+01 2.75082e+01 5.92080e-01
1.57649e-01 -1.59516e+01 2.25062e+02 3.35637e+01 4.03527e+01 7.09269e-01 1.00000e-02 2.00122e+00 1.19721e+01 3.61706e+02 1.07652e+01 1.15014e+01 5.27331e-01
1.64782e-01 -1.60404e+01 2.71919e+02 3.02885e+01 5.38423e+01 6.12543e-01 1.00000e-02 2.21624e+00 1.28207e+01 6.00400e+02 1.26484e+01 5.10017e+01 5.74833e-01
1.63232e-01 -1.60484e+01 2.38640e+02 2.80460e+01 5.89378e+01 6.86830e-01 1.00000e-02 2.04804e+00 1.24166e+01 4.41705e+02 1.15458e+01 2.14051e+01 7.68263e-01
1.63803e-01 -1.60483e+01 2.86166e+02 2.81280e+01 6.16315e+01 6.30751e-01 1.00000e-02 2.18951e+00 1.29604e+01 6.17326e+02 1.26379e+01 4.83070e+01 5.48654e-01
1.53776e-01 -1.59978e+01 2.38550e+02 2.80298e+01 5.59228e+01 6.63109e-01 1.00000e-02 2.15228e+00 1.28691e+01 5.70324e+02 1.24021e+01 4.03060e+01 6.21576e-01
1.59438e-01 -1.60212e+01 2.46932e+02 3.09563e+01 6.75260e+01 6.13059e-01 1.00000e-02 2.23311e+00 1.31434e+01 6.53672e+02 1.28786e+01 5.52925e+01 4.93248e-01
1.52729e-01 -1.59996e+01 2.47813e+02 3.34494e+01 4.60994e+01 6.71438e-01 1.00000e-02 2.12966e+00 1.26256e+01 5.20169e+02 1.21830e+01 3.59005e+01 6.98825e-01
1.58300e-01 -1.60445e+01 2.53236e+02 2.90008e+01 6.46998e+01 7.02688e-01 1.00000e-02 2.03432e+00 1.26455e+01 4.83837e+02 1.15731e+01 2.07739e+01 6.50539e-01
1.48860e-01 -1.59731e+01 2.27539e+02 3.13715e+01 6.96965e+01 6.03207e-01 1.00000e-02 2.30130e+00 1.35647e+01 7.84437e+02 1.33734e+01 7.28831e+01 3.12989e-01
1.45491e-01 -1.59917e+01 2.63004e+02 3.04580e+01 4.18299e+01 7.34117e-01 1.00000e-02 2.02785e+00 1.25576e+01 4.92021e+02 1.15667e+01 2.14312e+01 6.04239e-01
1.42243e-01 -1.60469e+01 2.99589e+02 3.19634e+01 5.16676e+01 7.06021e-01 1.00000e-02 2.12667e+00 1.31519e+01 6.57506e+02 1.25766e+01 4.37541e+01 4.87493e-01
1.66069e-01 -1.59723e+01 2.86596e+02 3.38879e+01 5.38849e+01 6.52754e-01 1.00000e-02 2.11929e+00 1.25413e+01 5.01373e+02 1.20925e+01 3.39782e+01 7.27083e-01
1.58496e-01 -1.59826e+01 2.61393e+02 3.22355e+01 6.17395e+01 6.03026e-01 1.00000e-02 2.25801e+00 1.31467e+01 6.76416e+02 1.29878e+01 6.08583e+01 4.59425e-01
1.62245e-01 -1.60178e+01 2.05270e+02 2.87496e+01 6.39210e+01 6.55137e-01 1.00000e-02 2.12024e+00 1.25872e+01 4.77721e+02 1.20285e+01 3.10696e+01 7.61751e-01
1.44338e-01 -1.59585e+01 2.07460e+02 3.12135e+01 4.69770e+01 6.57707e-01 1.00000e-02 2.19838e+00 1.28925e+01 5.87467e+02 1.25958e+01 4.71031e+01 5.94920e-01
1.50288e-01 -1.60242e+01 2.65490e+02 2.82645e+01 5.57448e+01 6.54003e-01 1.00000e-02 2.19809e+00 1.31503e+01 6.66452e+02 1.27995e+01 5.23288e+01 4.74146e-01
1.44877e-01 -1.59856e+01 2.32615e+02 3.32023e+01 6.43260e+01 7.23064e-01 1.00000e-02 2.02590e+00 1.27483e+01 4.84692e+02 1.15308e+01 1.93066e+01 6.01268e-01
1.55070e-01 -1.59676e+01 2.15086e+02 3.16254e+01 4.32192e+01 6.26172e-01 1.00000e-02 2.22073e+00 1.27099e+01 5.75785e+02 1.25777e+01 4.96871e+01 6.13085e-01
1.53204e-01 -1.59796e+01 2.44105e+02 3.25134e+01 5.98056e+01 6.08377e-01 1.00000e-02 2.26904e+00 1.32259e+01 6.96649e+02 1.30714e+01 6.35464e+01 4.30061e-01
1.46924e-01 -1.59992e+01 2.55837e+02 2.84507e+01 4.61236e+01 6.24985e-01 1.00000e-02 2.27768e+00 1.32373e+01 7.41923e+02 1.31470e+01 6.87614e+01 3.67374e-01
1.66753e-01 -1.59890e+01 2.21745e+02 3.29695e+01 6.14370e+01 5.72742e-01 1.00000e-02 2.27507e+00 1.29461e+01 6.27427e+02 1.28894e+01 5.94811e+01 5.33124e-01
1.65406e-01 -1.59554e+01 2.44833e+02 3.09311e+01 6.49226e+01 6.96179e-01 1.00000e-02 2.00982e+00 1.23374e+01 4.11285e+02 1.11129e+01 1.45846e+01 5.61762e-01
1.59082e-01 -1.60365e+01 2.32101e+02 3.01112e+01 4.23898e+01 6.15682e-01 1.00000e-02 2.23109e+00 1.26485e+01 5.91510e+02 1.25929e+01 5.22534e+01 5.88635e-01
1.44162e-01 -1.59506e+01 2.46978e+02 3.03334e+01 4.02100e+01 7.33262e-01 1.00000e-02 2.02579e+00 1.24931e+01 4.74648e+02 1.14857e+01 2.01989e+01 6.12197e-01
1.49019e-01 -1.60321e+01 2.58013e+02 3.35191e+01 4.43246e+01 5.96914e-01 1.00000e-02 2.31408e+00 1.31748e+01 7.47229e+02 1.32207e+01 7.48346e+01 3.60335e-01
1.49837e-01 -1.60221e+01 2.04406e+02 2.82764e+01 4.00785e+01 6.46451e-01 1.00000e-02 2.20516e+00 1.27076e+01 5.72624e+02 1.25140e+01 4.71925e+01 6.18000e-01
1.61740e-01 -1.60288e+01 2.01693e+02 3.34094e+01 6.15406e+01 6.91343e-01 1.00000e-02 2.01704e+00 1.20887e+01 3.52956e+02 1.10420e+01 1.42337e+01 6.64158e-01
1.50949e-01 -1.59751e+01 2.79954e+02 3.00957e+01 5.87192e+01 7.13311e-01 1.00000e-02 2.05754e+00 1.28552e+01 5.49598e+02 1.19467e+01 2.75870e+01 6.42169e-01
1.45647e-01 -1.59781e+01 2.72746e+02 3.19188e+01 6.56928e+01 7.17388e-01 1.00000e-02 2.06511e+00 1.30879e+01 5.95804e+02 1.21176e+01 3.00151e+01 5.80371e-01
1.54971e-01 -1.60493e+01 2.97904e+02 3.06681e+01 5.59474e+01 6.33617e-01 1.00000e-02 2.22191e+00 1.31364e+01 6.80808e+02 1.28990e+01 5.72548e+01 4.52988e-01
1.68919e-01 -1.60293e+01 2.87105e+02 3.23883e+01 6.42489e+01 6.57104e-01 1.00000e-02 2.09912e+00 1.26049e+01 4.99058e+02 1.20104e+01 3.08843e+01 7.30524e-01
1.40863e-01 -1.60414e+01 2.91534e+02 3.04716e+01 4.88440e+01 6.56312e-01 1.00000e-02 2.24435e+00 1.34210e+01 7.78061e+02 1.31955e+01 6.74968e+01 3.20843e-01
1.48249e-01 -1.59607e+01 2.72533e+02 3.02311e+01 5.66107e+01 6.53199e-01 1.00000e-02 2.20723e+00 1.32256e+01 6.88206e+02 1.28904e+01 5.51420e+01 4.42223e-01
1.51275e-01 -1.59910e+01 2.97512e+02 3.28885e+01 5.07181e+01 6.57009e-01 1.00000e-02 2.18547e+00 1.30200e+01 6.42803e+02 1.27079e+01 5.06047e+01 5.09666e-01
1.41304e-01 -1.60411e+01 2.79223e+02 3.23288e+01 5.10720e+01 6.64006e-01 1.00000e-02 2.21636e+00 1.33148e+01 7.24987e+02 1.30106e+01 5.95402e+01 3.90291e-01
1.55646e-01 -1.59757e+01 2.65373e+02 2.98539e+01 4.36008e+01 6.22921e-01 1.00000e-02 2.23804e+00 1.28666e+01 6.44680e+02 1.27796e+01 5.71338e+01 5.06821e-01
1.51487e-01 -1.60379e+01 2.63108e+02 3.36797e+01 5.98900e+01 7.09204e-01 1.00000e-02 2.04677e+00 1.27009e+01 4.98422e+02 1.17466e+01 2.38433e+01 6.87535e-01
1.51612e-01 -1.59623e+01 2.00442e+02 2.80093e+01 4.59019e+01 7.17618e-01 1.00000e-02 2.00254e+00 1.20801e+01 3.65451e+02 1.08067e+01 1.15617e+01 5.36033e-01
1.43369e-01 -1.60196e+01 2.66939e+02 2.84609e+01 5.89348e+01 6.53202e-01 1.00000e-02 2.23448e+00 1.34743e+01 7.65086e+02 1.31468e+01 6.33341e+01 3.37161e-01
1.54831e-01 -1.60265e+01 2.18457e+02 2.95422e+01 4.61068e+01 7.10576e-01 1.00000e-02 2.01421e+00 1.21626e+01 3.89796e+02 1.10893e+01 1.49613e+01 6.13551e-01
1.60197e-01 -1.59667e+01 2.32917e+02 3.00213e+01 6.02359e+01 5.99667e-01 1.00000e-02 2.25840e+00 1.30679e+01 6.53451e+02 1.29204e+01 5.88622e+01 4.93579e-01
1.56680e-01 -1.59822e+01 2.20551e+02 3.05753e+01 5.42093e+01 5.76419e-01 1.00000e-02 2.31983e+00 1.31677e+01 7.21568e+02 1.31911e+01 7.22746e+01 3.94997e-01
1.68231e-01 -1.60284e+01 2.65260e+02 2.84325e+01 6.00788e+01 6.63459e-01 1.00000e-02 2.09079e+00 1.25343e+01 4.85521e+02 1.19114e+01 2.89463e+01 7.50444e-01
1.66312e-01 -1.60396e+01 2.82537e+02 2.96678e+01 5.58893e+01 5.92977e-01 1.00000e-02 2.25176e+00 1.29196e+01 6.43084e+02 1.28373e+01 5.83820e+01 5.09239e-01
1.64796e-01 -1.60174e+01 2.93758e+02 3.14303e+01 5.66388e+01 6.67704e-01 1.00000e-02 2.09929e+00 1.26088e+01 5.10894e+02 1.20402e+01 3.18923e+01 7.12836e-01
1.41556e-01 -1.60142e+01 2.07469e+02 2.99346e+01 5.00201e+01 6.80195e-01 1.00000e-02 2.15721e+00 1.28787e+01 5.61896e+02 1.24078e+01 4.01052e+01 6.34665e-01
1.48632e-01 -1.59884e+01 2.01047e+02 3.27860e+01 5.19497e+01 7.09626e-01 1.00000e-02 2.03032e+00 1.22445e+01 3.87564e+02 1.12723e+01 1.71187e+01 7.34154e-01
1.44787e-01 -1.60083e+01 2.74053e+02 2.88378e+01 6.62154e+01 6.84898e-01 1.00000e-02 2.15538e+00 1.34124e+01 7.16506e+02 1.27939e+01 4.85065e+01 4.02014e-01
1.68619e-01 -1.59794e+01 2.89277e+02 3.23361e+01 4.20692e+01 6.25807e-01 1.00000e-02 2.17104e+00 1.24084e+01 5.26756e+02 1.22529e+01 4.18995e+01 6.88806e-01
1.63988e-01 -1.60469e+01 2.94909e+02 3.17863e+01 6.82788e+01 5.85322e-01 1.00000e-02 2.27329e+00 1.32277e+01 7.06467e+02 1.30953e+01 6.50105e+01 4.16091e-01
1.43500e-01 -1.59613e+01 2.04500e+02 3.13209e+01 4.83044e+01 5.99994e-01 1.00000e-02 2.33338e+00 1.33572e+01 7.73400e+02 1.33620e+01 7.81653e+01 3.26654e-01
1.57962e-01 -1.59720e+01 2.72893e+02 3.11217e+01 6.18357e+01 6.00707e-01 1.00000e-02 2.26954e+00 1.32276e+01 7.06639e+02 1.30860e+01 6.46038e+01 4.15847e-01
1.68535e-01 -1.59803e+01 2.28390e+02 3.23683e+01 6.69564e+01 6.59678e-01 1.00000e-02 2.07851e+00 1.24151e+01 4.34537e+02 1.17243e+01 2.48381e+01 8.21539e-01
1.57531e-01 -1.59601e+01 2.02995e+02 3.27415e+01 6.65505e+01 6.65983e-01 1.00000e-02 2.10567e+00 1.25827e+01 4.61863e+02 1.19486e+01 2.87420e+01 7.84300e-01
1.62988e-01 -1.60315e+01 2.82488e+02 2.99802e+01 4.92009e+01 6.75652e-01 1.00000e-02 2.09050e+00 1.25032e+01 4.94575e+02 1.19373e+01 3.01535e+01 7.37160e-01
1.54474e-01 -1.60382e+01 2.20441e+02 3.15856e+01 5.15051e+01 5.66451e-01 1.00000e-02 2.34765e+00 1.32040e+01 7.58735e+02 1.33071e+01 7.93342e+01 3.45311e-01
1.63359e-01 -1.59985e+01 2.01136e+02 2.80639e+01 6.14442e+01 6.64085e-01 1.00000e-02 2.09328e+00 1.24249e+01 4.38835e+02 1.17905e+01 2.62903e+01 8.15832e-01
1.64567e-01 -1.60400e+01 2.31108e+02 2.96081e+01 6.73255e+01 5.72460e-01 1.00000e-02 2.29378e+00 1.31979e+01 6.94602e+02 1.31079e+01 6.59769e+01 4.32996e-01
1.50003e-01 -1.59900e+01 2.76436e+02 3.20901e+01 5.72617e+01 7.31815e-01 1.00000e-02 2.01182e+00 1.26854e+01 4.97303e+02 1.14166e+01 1.79930e+01 4.97096e-01
1.47856e-01 -1.60033e+01 2.31930e+02 3.06985e+01 6.40988e+01 6.37842e-01 1.00000e-02 2.23226e+00 1.33042e+01 6.90454e+02 1.29778e+01 5.72005e+01 4.38971e-01
1.54470e-01 -1.60126e+01 2.90676e+02 3.24933e+01 4.97392e+01 6.81242e-01 1.00000e-02 2.11519e+00 1.27530e+01 5.53469e+02 1.22347e+01 3.64383e+01 6.47728e-01
1.49729e-01 -1.60392e+01 2.72318e+02 3.27010e+01 5.93269e+01 5.98530e-01 1.00000e-02 2.31001e+00 1.34528e+01 7.89113e+02 1.33746e+01 7.64965e+01 3.07298e-01
1.67669e-01 -1.60341e+01 2.56749e+02 3.16352e+01 5.32799e+01 5.83816e-01 1.00000e-02 2.25611e+00 1.27886e+01 6.13397e+02 1.27567e+01 5.68450e+01 5.54715e-01
1.53003e-01 -1.60323e+01 2.31632e+02 2.93500e+01 6.54178e+01 6.78305e-01 1.00000e-02 2.11157e+00 1.28820e+01 5.44798e+02 1.21879e+01 3.31901e+01 6.61126e-01
1.49600e-01 -1.60179e+01 2.40857e+02 3.18946e+01 5.51330e+01 5.99701e-01 1.00000e-02 2.30601e+00 1.33267e+01 7.51464e+02 1.32658e+01 7.27756e+01 3.54766e-01
1.54500e-01 -1.59635e+01 2.24234e+02 2.82403e+01 5.70145e+01 6.11154e-01 1.00000e-02 2.26417e+00 1.31556e+01 6.80461e+02 1.29978e+01 6.12564e+01 4.53495e-01
1.65369e-01 -1.59640e+01 2.10365e+02 2.96257e+01 6.45144e+01 6.41684e-01 1.00000e-02 2.13808e+00 1.26083e+01 4.89697e+02 1.21332e+01 3.38994e+01 7.44338e-01
1.58974e-01 -1.59682e+01 2.27741e+02 3.36964e+01 5.42335e+01 6.12876e-01 1.00000e-02 2.22776e+00 1.28465e+01 5.90125e+02 1.26796e+01 5.13397e+01 5.90788e-01
1.60326e-01 -1.60060e+01 2.60910e+02 3.36250e+01 5.39136e+01 6.70307e-01 1.00000e-02 2.09878e+00 1.25390e+01 4.86178e+02 1.19717e+01 3.03985e+01 7.49486e-01
1.47363e-01 -1.59580e+01 2.73293e+02 3.34668e+01 6.74868e+01 7.18969e-01 1.00000e-02 2.04913e+00 1.30038e+01 5.66468e+02 1.19465e+01 2.64164e+01 5.96963e-01
1.55581e-01 -1.59718e+01 2.09499e+02 3.01703e+01 5.49642e+01 6.97178e-01 1.00000e-02 2.04038e+00 1.22909e+01 4.04590e+02 1.13894e+01 1.89634e+01 7.77180e-01
1.64640e-01 -1.59632e+01 2.73601e+02 3.11258e+01 5.07597e+01 6.83866e-01 1.00000e-02 2.05778e+00 1.23690e+01 4.52093e+02 1.16488e+01 2.40336e+01 7.84306e-01
1.54085e-01 -1.59981e+01 2.63960e+02 3.15307e+01 4.10037e+01 6.77433e-01 1.00000e-02 2.11964e+00 1.25728e+01 5.22685e+02 1.21323e+01 3.52465e+01 6.95005e-01
1.43351e-01 -1.59664e+01 2.07020e+02 3.30960e+01 4.03183e+01 6.08759e-01 1.00000e-02 2.31264e+00 1.31354e+01 7.23910e+02 1.31670e+01 7.20792e+01 3.91769e-01
1.56957e-01 -1.59959e+01 2.23736e+02 2.99308e+01 6.54774e+01 6.58301e-01 1.00000e-02 2.13899e+00 1.28317e+01 5.38635e+02 1.22835e+01 3.63776e+01 6.70614e-01
1.45219e-01 -1.60064e+01 2.37297e+02 2.82297e+01 5.86152e+01 6.18538e-01 1.00000e-02 2.29592e+00 1.35113e+01 7.92048e+02 1.33481e+01 7.33839e+01 3.03758e-01
1.59040e-01 -1.60245e+01 2.56593e+02 3.13791e+01 6.74988e+01 6.51627e-01 1.00000e-02 2.15034e+00 1.29402e+01 5.76588e+02 1.24320e+01 4.02968e+01 6.11837e-01
1.54546e-01 -1.60248e+01 2.89771e+02 3.21449e+01 5.19698e+01 6.73165e-01 1.00000e-02 2.13300e+00 1.28313e+01 5.74301e+02 1.23590e+01 3.96130e+01 6.15394e-01
1.41966e-01 -1.59808e+01 2.83379e+02 2.82034e+01 5.33703e+01 6.90116e-01 1.00000e-02 2.16523e+00 1.33009e+01 7.06433e+02 1.28127e+01 5.10221e+01 4.16139e-01
1.62918e-01 -1.59552e+01 2.97776e+02 3.19490e+01 4.73386e+01 6.22051e-01 1.00000e-02 2.20642e+00 1.27486e+01 5.98616e+02 1.25995e+01 5.05211e+01 5.77601e-01
1.41392e-01 -1.59618e+01 2.69892e+02 3.34841e+01 4.51589e+01 7.24751e-01 1.00000e-02 2.06898e+00 1.28052e+01 5.50407e+02 1.20326e+01 3.01768e+01 6.52386e-01
1.43081e-01 -1.59626e+01 2.54606e+02 2.93838e+01 5.17314e+01 7.01334e-01 1.00000e-02 2.11609e+00 1.29904e+01 5.97468e+02 1.23566e+01 3.77497e+01 5.79383e-01
1.65407e-01 -1.60126e+01 2.96041e+02 3.38152e+01 4.65492e+01 6.56597e-01 1.00000e-02 2.11758e+00 1.24646e+01 4.98785e+02 1.20601e+01 3.40637e+01 7.30928e-01
1.64594e-01 -1.59991e+01 2.69489e+02 3.38255e+01 4.44974e+01 6.08798e-01 1.00000e-02 2.21716e+00 1.26100e+01 5.71789e+02 1.25328e+01 4.98951e+01 6.19298e-01
1.58003e-01 -1.60339e+01 2.22271e+02 3.16408e+01 4.59042e+01 6.98650e-01 1.00000e-02 2.02936e+00 1.21330e+01 3.89287e+02 1.12447e+01 1.74493e+01 7.26051e-01
1.47859e-01 -1.59821e+01 2.59240e+02 3.06979e+01 5.20437e+01 7.05088e-01 1.00000e-02 2.08147e+00 1.27821e+01 5.38360e+02 1.20437e+01 3.04920e+01 6.71038e-01
1.67389e-01 -1.59626e+01 2.53051e+02 3.33858e+01 6.45678e+01 5.66654e-01 1.00000e-02 2.28573e+00 1.30498e+01 6.60819e+02 1.30013e+01 6.33892e+01 4.82535e-01
1.52739e-01 -1.59968e+01 2.36654e+02 3.18287e+01 6.39919e+01 5.94205e-01 1.00000e-02 2.30115e+00 1.33896e+01 7.48327e+02 1.32718e+01 7.11116e+01 3.58886e-01
1.50871e-01 -1.59696e+01 2.43139e+02 3.27109e+01 5.63910e+01 7.11093e-01 1.00000e-02 2.03701e+00 1.25578e+01 4.63342e+02 1.15640e+01 2.09504e+01 6.90363e-01
1.44242e-01 -1.59596e+01 2.55244e+02 3.01802e+01 5.14032e+01 6.41170e-01 1.00000e-02 2.25083e+00 1.33028e+01 7.28307e+02 1.30922e+01 6.37397e+01 3.85744e-01
1.51152e-01 -1.59848e+01 2.86224e+02 2.98947e+01 4.24819e+01 7.28680e-01 1.00000e-02 2.02896e+00 1.25330e+01 4.93347e+02 1.15848e+01 2.19883e+01 6.09068e-01
1.49533e-01 -1.60077e+01 2.83992e+02 3.13390e+01 6.19622e+01 6.90296e-01 1.00000e-02 2.11688e+00 1.30769e+01 6.16273e+02 1.24198e+01 3.88576e+01 5.50277e-01
1.62062e-01 -1.59946e+01 2.23001e+02 3.09645e+01 4.69066e+01 6.44477e-01 1.00000e-02 2.14851e+00 1.24564e+01 4.88988e+02 1.21305e+01 3.59839e+01 7.45377e-01
1.62848e-01 -1.59529e+01 2.54226e+02 2.84603e+01 4.51604e+01 6.14322e-01 1.00000e-02 2.22379e+00 1.26393e+01 5.96845e+02 1.25734e+01 5.18260e+01 5.80349e-01
1.68044e-01 -1.59850e+01 2.14763e+02 3.01846e+01 6.76590e+01 6.66494e-01 1.00000e-02 2.06445e+00 1.23711e+01 4.19561e+02 1.15930e+01 2.22783e+01 8.37972e-01
1.49615e-01 -1.59852e+01 2.51926e+02 2.87613e+01 4.04810e+01 6.88455e-01 1.00000e-02 2.11714e+00 1.26561e+01 5.39621e+02 1.21661e+01 3.54759e+01 6.69099e-01
1.47709e-01 -1.60263e+01 2.06401e+02 2.96318e+01 6.97217e+01 6.81409e-01 1.00000e-02 2.11984e+00 1.29759e+01 5.50146e+02 1.22417e+01 3.35839e+01 6.52867e-01
1.56936e-01 -1.59696e+01 2.42027e+02 2.95415e+01 5.43438e+01 6.38819e-01 1.00000e-02 2.19171e+00 1.28772e+01 5.89179e+02 1.25747e+01 4.66739e+01 5.92258e-01
1.63159e-01 -1.60426e+01 2.68236e+02 3.39283e+01 6.68297e+01 6.96362e-01 1.00000e-02 2.02344e+00 1.24930e+01 4.46723e+02 1.13981e+01 1.83180e+01 6.27828e-01
1.55878e-01 -1.59824e+01 2.06650e+02 3.15500e+01 6.31879e+01 6.57148e-01 1.00000e-02 2.13953e+00 1.27177e+01 5.06378e+02 1.22054e+01 3.48647e+01 7.19612e-01
1.51300e-01 -1.60067e+01 2.77534e+02 3.15904e+01 6.58838e+01 7.05915e-01 1.00000e-02 2.06721e+00 1.29616e+01 5.68342e+02 1.20519e+01 2.92856e+01 6.24097e-01
1.42964e-01 -1.60136e+01 2.56036e+02 3.08809e+01 5.98939e+01 7.36960e-01 1.00000e-02 2.02254e+00 1.28911e+01 5.36673e+02 1.16379e+01 2.08231e+01 5.20159e-01
1.55960e-01 -1.59887e+01 2.59081e+02 3.13685e+01 4.66812e+01 5.89028e-01 1.00000e-02 2.30107e+00 1.30152e+01 7.09254e+02 1.30705e+01 6.99113e+01 4.12161e-01
1.51881e-01 -1.60261e+01 2.22424e+02 3.39263e+01 4.26272e+01 6.38864e-01 1.00000e-02 2.20360e+00 1.27098e+01 5.65581e+02 1.25220e+01 4.71752e+01 6.28946e-01
1.59379e-01 -1.59715e+01 2.95152e+02 2.86672e+01 4.15539e+01 6.74247e-01 1.00000e-02 2.11983e+00 1.25656e+01 5.39789e+02 1.21599e+01 3.66168e+01 6.68840e-01
1.45674e-01 -1.60231e+01 2.22529e+02 2.87809e+01 4.61913e+01 6.66225e-01 1.00000e-02 2.18003e+00 1.28954e+01 5.91996e+02 1.25407e+01 4.51862e+01 5.87881e-01
1.60063e-01 -1.60100e+01 2.15394e+02 2.83470e+01 5.79379e+01 6.57273e-01 1.00000e-02 2.12927e+00 1.26100e+01 4.95475e+02 1.21068e+01 3.33069e+01 7.35830e-01
1.54005e-01 -1.59814e+01 2.03838e+02 2.94553e+01 4.01367e+01 6.33404e-01 1.00000e-02 2.21279e+00 1.26195e+01 5.62217e+02 1.24891e+01 4.76683e+01 6.34167e-01
1.68189e-01 -1.60029e+01 2.56276e+02 3.03251e+01 6.16746e+01 5.81928e-01 1.00000e-02 2.26000e+00 1.29635e+01 6.37339e+02 1.28664e+01 5.83582e+01 5.17974e-01
1.44203e-01 -1.60416e+01 2.23062e+02 2.97226e+01 4.02987e+01 6.83385e-01 1.00000e-02 2.14314e+00 1.27112e+01 5.45688e+02 1.22831e+01 3.83497e+01 6.59753e-01
1.57103e-01 -1.60252e+01 2.72475e+02 3.19096e+01 4.95688e+01 6.61899e-01 1.00000e-02 2.14142e+00 1.27134e+01 5.48473e+02 1.23043e+01 3.90507e+01 6.55453e-01
1.56393e-01 -1.60469e+01 2.39354e+02 3.25396e+01 6.60827e+01 5.71840e-01 1.00000e-02 2.32696e+00 1.34114e+01 7.66202e+02 1.33638e+01 7.61693e+01 3.35741e-01
1.61168e-01 -1.59946e+01 2.85234e+02 2.94388e+01 5.26788e+01 6.84798e-01 1.00000e-02 2.07980e+00 1.25862e+01 5.05451e+02 1.19277e+01 2.91756e+01 7.20998e-01
1.65066e-01 -1.59758e+01 2.18529e+02 3.15814e+01 5.32338e+01 6.37397e-01 1.00000e-02 2.14823e+00 1.24785e+01 4.81495e+02 1.21280e+01 3.53768e+01 7.56297e-01
1.44998e-01 -1.60289e+01 2.87725e+02 2.97124e+01 5.77513e+01 6.81409e-01 1.00000e-02 2.16638e+00 1.32836e+01 6.95498e+02 1.27930e+01 5.02722e+01 4.31710e-01
1.44490e-01 -1.60103e+01 2.39913e+02 3.24439e+01 4.66080e+01 7.05991e-01 1.00000e-02 2.08334e+00 1.26707e+01 5.10300e+02 1.19729e+01 2.94325e+01 7.13730e-01
1.42981e-01 -1.60408e+01 2.03514e+02 3.29702e+01 5.24500e+01 7.13038e-01 1.00000e-02 2.04949e+00 1.24496e+01 4.28049e+02 1.15454e+01 2.08886e+01 7.90912e-01
1.53529e-01 -1.60328e+01 2.55268e+02 3.22955e+01 6.27761e+01 5.93858e-01 1.00000e-02 2.29939e+00 1.33715e+01 7.49937e+02 1.32674e+01 7.15106e+01 3.56769e-01
1.63710e-01 -1.60056e+01 2.58586e+02 3.17634e+01 6.42678e+01 6.46881e-01 1.00000e-02 2.13942e+00 1.27571e+01 5.34551e+02 1.22751e+01 3.71083e+01 6.76885e-01
1.67813e-01 -1.60296e+01 2.01867e+02 2.80743e+01 4.26469e+01 6.30146e-01 1.00000e-02 2.15883e+00 1.21924e+01 4.69390e+02 1.20103e+01 3.58824e+01 7.73675e-01
1.69007e-01 -1.59854e+01 2.46161e+02 3.21550e+01 5.41375e+01 5.57599e-01 1.00000e-02 2.29815e+00 1.27844e+01 6.48131e+02 1.28876e+01 6.45988e+01 5.01599e-01
1.55729e-01 -1.59891e+01 2.48220e+02 3.24530e+01 4.03245e+01 7.09154e-01 1.00000e-02 2.02531e+00 1.22059e+01 4.17251e+02 1.12989e+01 1.82428e+01 6.70982e-01
1.61703e-01 -1.59604e+01 2.77248e+02 3.34163e+01 6.79349e+01 6.19388e-01 1.00000e-02 2.20874e+00 1.30613e+01 6.29651e+02 1.27582e+01 5.13260e+01 5.29715e-01
1.64240e-01 -1.59860e+01 2.68491e+02 3.15934e+01 6.30110e+01 5.80302e-01 1.00000e-02 2.27932e+00 1.31190e+01 6.81548e+02 1.30370e+01 6.41260e+01 4.51907e-01
1.69319e-01 -1.59783e+01 2.14485e+02 3.23987e+01 5.09310e+01 5.90867e-01 1.00000e-02 2.22855e+00 1.25702e+01 5.45639e+02 1.25037e+01 4.86520e+01 6.59828e-01
1.49977e-01 -1.59502e+01 2.90398e+02 3.18978e+01 4.52088e+01 6.54965e-01 1.00000e-02 2.19744e+00 1.29952e+01 6.48570e+02 1.27425e+01 5.27336e+01 5.00936e-01
1.62370e-01 -1.60051e+01 2.46960e+02 2.86014e+01 5.94921e+01 5.97963e-01 1.00000e-02 2.25716e+00 1.30493e+01 6.57580e+02 1.29132e+01 5.91496e+01 4.87382e-01
1.59796e-01 -1.60405e+01 2.61485e+02 2.92828e+01 5.52573e+01 6.43183e-01 1.00000e-02 2.17326e+00 1.28329e+01 5.78688e+02 1.24875e+01 4.40246e+01 6.08572e-01
1.62293e-01 -1.60421e+01 2.87851e+02 3.17431e+01 4.84663e+01 6.64168e-01 1.00000e-02 2.11729e+00 1.25643e+01 5.16082e+02 1.21142e+01 3.46609e+01 7.05014e-01
1.51857e-01 -1.59507e+01 2.86307e+02 3.02329e+01 4.50207e+01 6.39796e-01 1.00000e-02 2.22379e+00 1.30125e+01 6.68997e+02 1.28422e+01 5.72705e+01 4.70371e-01
1.60116e-01 -1.59703e+01 2.99116e+02 3.10000e+01 4.85072e+01 6.27904e-01 1.00000e-02 2.20983e+00 1.28567e+01 6.22658e+02 1.26835e+01 5.24213e+01 5.40445e-01
1.41189e-01 -1.60407e+01 2.43471e+02 3.01017e+01 4.21066e+01 7.45682e-01 1.00000e-02 2.00611e+00 1.25310e+01 4.72694e+02 1.12355e+01 1.58952e+01 4.81307e-01
1.53343e-01 -1.60128e+01 2.44093e+02 2.97311e+01 6.00373e+01 6.65192e-01 1.00000e-02 2.14642e+00 1.29207e+01 5.75035e+02 1.24072e+01 3.97769e+01 6.14251e-01
1.41649e-01 -1.59825e+01 2.39147e+02 3.34948e+01 5.58453e+01 7.00513e-01 1.00000e-02 2.10766e+00 1.29398e+01 5.61392e+02 1.22478e+01 3.44369e+01 6.35448e-01
1.67342e-01 -1.59557e+01 2.01508e+02 2.87089e+01 5.12204e+01 6.67534e-01 1.00000e-02 2.06708e+00 1.21094e+01 3.87277e+02 1.14761e+01 2.16687e+01 8.79048e-01
1.66220e-01 -1.60253e+01 2.26654e+02 3.32383e+01 4.75658e+01 6.44488e-01 1.00000e-02 2.12539e+00 1.23072e+01 4.50919e+02 1.19378e+01 3.15661e+01 7.99478e-01
1.56530e-01 -1.59937e+01 2.74040e+02 3.10573e+01 5.42740e+01 7.16556e-01 1.00000e-02 2.01766e+00 1.25004e+01 4.63355e+02 1.13840e+01 1.82580e+01 5.71160e-01
1.52110e-01 -1.59549e+01 2.64907e+02 2.91505e+01 6.69143e+01 6.10650e-01 1.00000e-02 2.28058e+00 1.34936e+01 7.78824e+02 1.32889e+01 7.02622e+01 3.19897e-01
1.57846e-01 -1.60433e+01 2.43104e+02 2.87919e+01 6.90783e+01 5.72881e-01 1.00000e-02 2.32723e+00 1.34905e+01 7.90943e+02 1.34124e+01 7.74974e+01 3.05088e-01
1.52722e-01 -1.60225e+01 2.17087e+02 3.01286e+01 5.90961e+01 5.92535e-01 1.00000e-02 2.30649e+00 1.33098e+01 7.33334e+02 1.32316e+01 7.07248e+01 3.78911e-01
1.42956e-01 -1.60365e+01 2.22051e+02 3.12037e+01 4.91884e+01 7.26106e-01 1.00000e-02 2.02777e+00 1.25069e+01 4.50437e+02 1.14356e+01 1.89009e+01 6.52024e-01
1.60435e-01 -1.60028e+01 2.58981e+02 2.81840e+01 6.13068e+01 6.71949e-01 1.00000e-02 2.10483e+00 1.27491e+01 5.31250e+02 1.21118e+01 3.25124e+01 6.81941e-01
1.51384e-01 -1.59912e+01 2.69133e+02 2.93239e+01 6.79622e+01 6.19917e-01 1.00000e-02 2.26502e+00 1.34971e+01 7.73490e+02 1.32422e+01 6.76223e+01 3.26541e-01
1.45717e-01 -1.59628e+01 2.27707e+02 3.38853e+01 4.33431e+01 5.83835e-01 1.00000e-02 2.35243e+00 1.32651e+01 7.89179e+02 1.33827e+01 8.32143e+01 3.07219e-01
1.59480e-01 -1.59530e+01 2.65618e+02 2.90792e+01 4.00198e+01 6.74595e-01 1.00000e-02 2.10722e+00 1.24303e+01 4.99285e+02 1.19862e+01 3.25027e+01 7.30187e-01
1.54586e-01 -1.59744e+01 2.73232e+02 2.93592e+01 6.61595e+01 6.33958e-01 1.00000e-02 2.22003e+00 1.32823e+01 6.98117e+02 1.29487e+01 5.67109e+01 4.27959e-01
1.66645e-01 -1.60125e+01 2.19959e+02 3.34757e+01 5.46624e+01 6.27819e-01 1.00000e-02 2.15911e+00 1.24865e+01 4.84706e+02 1.21795e+01 3.68758e+01 7.51632e-01
1.42720e-01 -1.59876e+01 2.54883e+02 3.08281e+01 4.38911e+01 6.31277e-01 1.00000e-02 2.27979e+00 1.32790e+01 7.51361e+02 1.31874e+01 7.00299e+01 3.54900e-01
1.44165e-01 -1.59715e+01 2.10667e+02 3.06451e+01 5.13987e+01 7.03068e-01 1.00000e-02 2.08078e+00 1.26048e+01 4.76229e+02 1.18564e+01 2.67053e+01 7.63899e-01
1.66550e-01 -1.60228e+01 2.14788e+02 2.93497e+01 6.91967e+01 6.34903e-01 1.00000e-02 2.14985e+00 1.27199e+01 5.15029e+02 1.22500e+01 3.63692e+01 7.06605e-01
1.48336e-01 -1.60410e+01 2.57572e+02 3.33765e+01 5.36633e+01 6.69358e-01 1.00000e-02 2.15825e+00 1.29557e+01 5.94554e+02 1.25140e+01 4.32538e+01 5.83906e-01
1.64236e-01 -1.59976e+01 2.64467e+02 2.97710e+01 5.51505e+01 5.57886e-01 1.00000e-02 2.32630e+00 1.29972e+01 7.23256e+02 1.31229e+01 7.40020e+01 3.92670e-01
1.65236e-01 -1.59878e+01 2.11566e+02 3.04607e+01 4.82344e+01 6.73757e-01 1.00000e-02 2.06008e+00 1.20999e+01 3.88582e+02 1.14427e+01 2.11331e+01 8.68551e-01
1.40987e-01 -1.59654e+01 2.55485e+02 3.12973e+01 4.69424e+01 7.47082e-01 1.00000e-02 2.01044e+00 1.26663e+01 4.98372e+02 1.14000e+01 1.78574e+01 4.86856e-01
1.52834e-01 -1.59767e+01 2.79802e+02 3.15008e+01 6.24670e+01 6.64695e-01 1.00000e-02 2.15715e+00 1.30823e+01 6.27541e+02 1.25922e+01 4.46895e+01 5.32948e-01
1.54377e-01 -1.60218e+01 2.27553e+02 3.37702e+01 6.90555e+01 6.47671e-01 1.00000e-02 2.16942e+00 1.29897e+01 5.76007e+02 1.25174e+01 4.22505e+01 6.12740e-01
1.64991e-01 -1.60022e+01 2.88229e+02 2.81166e+01 6.04844e+01 5.59270e-01 1.00000e-02 2.32647e+00 1.31949e+01 7.52851e+02 1.32496e+01 7.60859e+01 3.52952e-01
1.59677e-01 -1.60427e+01 2.30485e+02 2.96046e+01 5.39094e+01 7.02786e-01 1.00000e-02 2.01680e+00 1.22534e+01 4.02729e+02 1.11699e+01 1.57465e+01 6.22737e-01
1.51084e-01 -1.60066e+01 2.12349e+02 3.18956e+01 4.55463e+01 5.83305e-01 1.00000e-02 2.32969e+00 1.31011e+01 7.31038e+02 1.31923e+01 7.48793e+01 3.82025e-01
1.57830e-01 -1.60193e+01 2.74591e+02 3.08191e+01 6.81241e+01 6.71923e-01 1.00000e-02 2.11583e+00 1.29598e+01 5.78462e+02 1.23036e+01 3.61649e+01 6.08922e-01
1.40341e-01 -1.60017e+01 2.84505e+02 3.01743e+01 5.40781e+01 7.47438e-01 1.00000e-02 2.03732e+00 1.30177e+01 5.91628e+02 1.19375e+01 2.64689e+01 5.20562e-01
1.50959e-01 -1.60047e+01 2.29651e+02 3.17527e+01 6.25053e+01 6.74637e-01 1.00000e-02 2.12537e+00 1.28596e+01 5.41231e+02 1.22511e+01 3.51218e+01 6.66622e-01
1.58868e-01 -1.59606e+01 2.05335e+02 2.92013e+01 4.06258e+01 6.54428e-01 1.00000e-02 2.14041e+00 1.23387e+01 4.71017e+02 1.20183e+01 3.39400e+01 7.71360e-01
1.40729e-01 -1.60008e+01 2.05551e+02 3.22808e+01 6.86232e+01 6.76969e-01 1.00000e-02 2.16169e+00 1.31886e+01 6.06340e+02 1.25779e+01 4.18837e+01 5.65627e-01
1.61380e-01 -1.59503e+01 2.51561e+02 3.33974e+01 5.41464e+01 6.30094e-01 1.00000e-02 2.18368e+00 1.27325e+01 5.53861e+02 1.24586e+01 4.40507e+01 6.47121e-01
1.57153e-01 -1.60498e+01 2.28016e+02 3.15255e+01 5.98321e+01 5.93037e-01 1.00000e-02 2.28233e+00 1.31574e+01 6.83449e+02 1.30582e+01 6.42166e+01 4.49134e-01
1.64114e-01 -1.59774e+01 2.59307e+02 2.92705e+01 4.65920e+01 6.36042e-01 1.00000e-02 2.17002e+00 1.25757e+01 5.40122e+02 1.23261e+01 4.18394e+01 6.68329e-01
1.51761e-01 -1.59566e+01 2.99319e+02 3.10755e+01 4.20851e+01 6.27714e-01 1.00000e-02 2.25078e+00 1.30191e+01 6.98757e+02 1.29537e+01 6.33804e+01 4.27045e-01
1.53449e-01 -1.60393e+01 2.27420e+02 2.84477e+01 6.44398e+01 6.79906e-01 1.00000e-02 2.10589e+00 1.28388e+01 5.33389e+02 1.21270e+01 3.18684e+01 6.78666e-01
1.43533e-01 -1.59936e+01 2.82782e+02 3.16817e+01 5.80009e+01 6.83929e-01 1.00000e-02 2.16147e+00 1.32642e+01 6.82573e+02 1.27557e+01 4.88622e+01 4.50412e-01
1.64402e-01 -1.60109e+01 2.68850e+02 3.11508e+01 5.83621e+01 5.98026e-01 1.00000e-02 2.24469e+00 1.29598e+01 6.35245e+02 1.28273e+01 5.66345e+01 5.21166e-01
1.60803e-01 -1.59938e+01 2.42163e+02 3.10476e+01 4.34771e+01 6.67429e-01 1.00000e-02 2.10498e+00 1.23642e+01 4.66222e+02 1.18976e+01 3.01793e+01 7.78164e-01
1.50002e-01 -1.60225e+01 2.30788e+02 2.85697e+01 6.13292e+01 7.11980e-01 1.00000e-02 2.03928e+00 1.26899e+01 4.86579e+02 1.16183e+01 2.12997e+01 6.72016e-01
1.69509e-01 -1.59840e+01 2.24665e+02 3.38242e+01 4.75411e+01 5.86351e-01 1.00000e-02 2.23510e+00 1.25076e+01 5.49505e+02 1.24998e+01 4.99894e+01 6.53858e-01
1.51454e-01 -1.60144e+01 2.74936e+02 3.09486e+01 4.83042e+01 6.10556e-01 1.00000e-02 2.28249e+00 1.31821e+01 7.29661e+02 1.31301e+01 6.89496e+01 3.83899e-01
1.64912e-01 -1.60083e+01 2.35739e+02 2.84812e+01 4.99252e+01 6.83209e-01 1.00000e-02 2.04952e+00 1.22315e+01 4.16146e+02 1.14673e+01 2.10134e+01 8.05522e-01
1.43547e-01 -1.59644e+01 2.39426e+02 2.97171e+01 4.92992e+01 6.22594e-01 1.00000e-02 2.29348e+00 1.33655e+01 7.65880e+02 1.32646e+01 7.21490e+01 3.36150e-01
1.53841e-01 -1.60045e+01 2.67150e+02 3.09261e+01 4.62486e+01 7.10853e-01 1.00000e-02 2.04270e+00 1.24803e+01 4.73411e+02 1.16242e+01 2.28953e+01 7.04977e-01
1.48245e-01 -1.60133e+01 2.07949e+02 3.27071e+01 4.36972e+01 5.91854e-01 1.00000e-02 2.32420e+00 1.31149e+01 7.24844e+02 1.31841e+01 7.37579e+01 3.90487e-01
1.58948e-01 -1.59569e+01 2.02779e+02 3.31786e+01 5.27655e+01 6.24771e-01 1.00000e-02 2.19930e+00 1.26768e+01 5.34260e+02 1.24507e+01 4.41543e+01 6.77330e-01
1.49085e-01 -1.60121e+01 2.04246e+02 3.16825e+01 6.88439e+01 6.40546e-01 1.00000e-02 2.21186e+00 1.31853e+01 6.30630e+02 1.27894e+01 5.00804e+01 5.28217e-01
1.69002e-01 -1.60000e+01 2.05089e+02 3.25494e+01 4.63679e+01 6.57865e-01 1.00000e-02 2.07788e+00 1.20206e+01 3.81329e+02 1.15070e+01 2.29640e+01 8.86621e-01
1.53185e-01 -1.60113e+01 2.28421e+02 3.26501e+01 6.74394e+01 6.03935e-01 1.00000e-02 2.27581e+00 1.33349e+01 7.11148e+02 1.31414e+01 6.46085e+01 4.09499e-01
1.45744e-01 -1.59757e+01 2.74826e+02 2.94157e+01 5.65928e+01 6.37950e-01 1.00000e-02 2.25607e+00 1.34286e+01 7.66025e+02 1.31993e+01 6.70486e+01 3.35966e-01
1.65803e-01 -1.60090e+01 2.92321e+02 2.95624e+01 6.47638e+01 5.99318e-01 1.00000e-02 2.24258e+00 1.30832e+01 6.64098e+02 1.29030e+01 5.80991e+01 4.77646e-01
1.54427e-01 -1.60029e+01 2.36977e+02 3.18257e+01 4.25734e+01 7.07741e-01 1.00000e-02 2.02999e+00 1.22348e+01 4.16840e+02 1.13380e+01 1.86905e+01 7.02647e-01
1.45673e-01 -1.59659e+01 2.55550e+02 3.26721e+01 4.01754e+01 6.28572e-01 1.00000e-02 2.26681e+00 1.30823e+01 7.02770e+02 1.30205e+01 6.51237e+01 4.21329e-01
1.63345e-01 -1.60054e+01 2.30629e+02 3.10480e+01 5.16100e+01 6.77570e-01 1.00000e-02 2.06307e+00 1.22676e+01 4.19475e+02 1.15735e+01 2.28100e+01 8.36425e-01
1.53245e-01 -1.59693e+01 2.57287e+02 2.94142e+01 5.85176e+01 6.23033e-01 1.00000e-02 2.24721e+00 1.32173e+01 6.95517e+02 1.30032e+01 6.05371e+01 4.31683e-01
1.69268e-01 -1.59696e+01 2.98126e+02 3.14264e+01 4.64468e+01 6.60957e-01 1.00000e-02 2.09703e+00 1.23609e+01 4.76338e+02 1.18970e+01 3.04503e+01 7.63742e-01
1.58812e-01 -1.59580e+01 2.52964e+02 3.00637e+01 6.92550e+01 6.67069e-01 1.00000e-02 2.11722e+00 1.29064e+01 5.58082e+02 1.22490e+01 3.48605e+01 6.40581e-01
1.57898e-01 -1.59945e+01 2.70590e+02 3.04540e+01 4.34153e+01 6.82096e-01 1.00000e-02 2.09506e+00 1.24982e+01 4.98713e+02 1.19641e+01 3.10122e+01 7.31035e-01
1.49872e-01 -1.59600e+01 2.13773e+02 2.80107e+01 4.90263e+01 7.10969e-01 1.00000e-02 2.03752e+00 1.23773e+01 4.29304e+02 1.14297e+01 1.94230e+01 7.33929e-01
1.59008e-01 -1.60218e+01 2.07632e+02 2.95567e+01 4.03017e+01 6.81652e-01 1.00000e-02 2.06995e+00 1.21169e+01 4.03423e+02 1.15232e+01 2.28696e+01 8.60936e-01
1.48144e-01 -1.60097e+01 2.86368e+02 3.11615e+01 4.72569e+01 6.45295e-01 1.00000e-02 2.22777e+00 1.31448e+01 6.95654e+02 1.29418e+01 5.94975e+01 4.31486e-01
1.54811e-01 -1.60472e+01 2.37315e+02 3.34446e+01 5.73342e+01 5.72414e-01 1.00000e-02 2.33145e+00 1.32875e+01 7.50211e+02 1.33100e+01 7.64391e+01 3.56408e-01
1.59841e-01 -1.59828e+01 2.86365e+02 2.89591e+01 4.06355e+01 6.40523e-01 1.00000e-02 2.18780e+00 1.26231e+01 5.89058e+02 1.24683e+01 4.76671e+01 5.92446e-01
1.61295e-01 -1.59598e+01 2.53694e+02 3.38961e+01 6.40089e+01 6.48187e-01 1.00000e-02 2.14190e+00 1.27652e+01 5.32544e+02 1.22897e+01 3.73574e+01 6.79960e-01
1.59750e-01 -1.60170e+01 2.60468e+02 2.98099e+01 6.83531e+01 6.14598e-01 1.00000e-02 2.23330e+00 1.31967e+01 6.73550e+02 1.29219e+01 5.66351e+01 4.63643e-01
1.63366e-01 -1.59511e+01 2.38725e+02 3.36408e+01 5.43315e+01 6.10881e-01 1.00000e-02 2.21336e+00 1.27473e+01 5.67303e+02 1.25700e+01 4.82876e+01 6.26269e-01
1.49652e-01 -1.59947e+01 2.88765e+02 2.88641e+01 4.83607e+01 6.40308e-01 1.00000e-02 2.23717e+00 1.31822e+01 7.13216e+02 1.29978e+01 6.17851e+01 4.06603e-01
1.60420e-01 -1.59854e+01 2.52432e+02 2.81997e+01 5.25457e+01 6.28021e-01 1.00000e-02 2.20499e+00 1.28523e+01 6.00438e+02 1.26196e+01 4.92146e+01 5.74774e-01
1.64149e-01 -1.59765e+01 2.99596e+02 3.08986e+01 6.40024e+01 6.39117e-01 1.00000e-02 2.16642e+00 1.29215e+01 5.96730e+02 1.25287e+01 4.44081e+01 5.80527e-01
1.50003e-01 -1.59905e+01 2.08455e+02 2.90294e+01 6.26595e+01 6.56890e-01 1.00000e-02 2.17453e+00 1.29920e+01 5.83264e+02 1.25286e+01 4.28103e+01 6.01455e-01
1.52676e-01 -1.60176e+01 2.49015e+02 3.29099e+01 4.42122e+01 6.62414e-01 1.00000e-02 2.15317e+00 1.26713e+01 5.43096e+02 1.23195e+01 4.00742e+01 6.63749e-01
1.53043e-01 -1.60129e+01 2.46108e+02 3.11646e+01 4.73447e+01 7.05662e-01 1.00000e-02 2.04726e+00 1.24334e+01 4.56328e+02 1.15975e+01 2.24909e+01 7.46375e-01
1.49637e-01 -1.60120e+01 2.77093e+02 3.37210e+01 4.70136e+01 5.97178e-01 1.00000e-02 2.31226e+00 1.32447e+01 7.61619e+02 1.32673e+01 7.58587e+01 3.41597e-01
1.51964e-01 -1.59757e+01 2.70939e+02 3.15344e+01 6.54931e+01 6.55297e-01 1.00000e-02 2.17968e+00 1.31861e+01 6.54562e+02 1.27357e+01 4.87804e+01 4.91910e-01
1.43708e-01 -1.60358e+01 2.37337e+02 3.29816e+01 4.31634e+01 7.25703e-01 1.00000e-02 2.03360e+00 1.24777e+01 4.60976e+02 1.15214e+01 2.07599e+01 6.74715e-01
1.69313e-01 -1.60424e+01 2.16185e+02 3.29942e+01 6.89208e+01 5.77739e-01 1.00000e-02 2.25304e+00 1.29473e+01 6.04764e+02 1.28007e+01 5.46201e+01 5.68069e-01
1.50569e-01 -1.60412e+01 2.94246e+02 3.30542e+01 4.58363e+01 6.97491e-01 1.00000e-02 2.09871e+00 1.27451e+01 5.53557e+02 1.21710e+01 3.47007e+01 6.47590e-01
1.45783e-01 -1.60433e+01 2.80818e+02 3.21797e+01 6.48385e+01 7.23591e-01 1.00000e-02 2.05401e+00 1.30650e+01 5.90808e+02 1.20421e+01 2.83752e+01 5.72670e-01
1.68307e-01 -1.60417e+01 2.97499e+02 2.81162e+01 5.87558e+01 6.90943e-01 1.00000e-02 2.04019e+00 1.24754e+01 4.73023e+02 1.15893e+01 2.22521e+01 6.93973e-01
1.52714e-01 -1.59831e+01 2.01148e+02 2.90169e+01 6.65932e+01 6.87252e-01 1.00000e-02 2.07864e+00 1.26451e+01 4.68229e+02 1.18159e+01 2.52676e+01 7.75324e-01
1.59496e-01 -1.60363e+01 2.78426e+02 3.22899e+01 5.85605e+01 5.89655e-01 1.00000e-02 2.28257e+00 1.31627e+01 7.02924e+02 1.30926e+01 6.65188e+01 4.21110e-01
1.62448e-01 -1.59858e+01 2.93123e+02 3.16056e+01 5.94124e+01 6.57323e-01 1.00000e-02 2.13205e+00 1.27794e+01 5.54546e+02 1.22987e+01 3.80037e+01 6.46060e-01
1.67553e-01 -1.59745e+01 2.25095e+02 3.24942e+01 4.93189e+01 6.74545e-01 1.00000e-02 2.04746e+00 1.20680e+01 3.81582e+02 1.13523e+01 1.96034e+01 8.36128e-01
1.51509e-01 -1.59914e+01 2.82399e+02 3.08774e+01 4.68059e+01 7.01732e-01 1.00000e-02 2.08381e+00 1.27002e+01 5.35988e+02 1.20467e+01 3.14882e+01 6.74680e-01
1.45123e-01 -1.60470e+01 2.71616e+02 2.88610e+01 4.23606e+01 6.38635e-01 1.00000e-02 2.26020e+00 1.31986e+01 7.37595e+02 1.30889e+01 6.67015e+01 3.73165e-01
1.67205e-01 -1.59635e+01 2.35816e+02 3.23188e+01 5.49227e+01 6.70716e-01 1.00000e-02 2.06132e+00 1.22396e+01 4.11881e+02 1.15458e+01 2.23524e+01 8.43255e-01
1.64661e-01 -1.59766e+01 2.50115e+02 2.89484e+01 6.62944e+01 6.81428e-01 1.00000e-02 2.05681e+00 1.25721e+01 4.72168e+02 1.16967e+01 2.35455e+01 7.54499e-01
1.60531e-01 -1.60152e+01 2.21296e+02 2.98773e+01 6.34320e+01 6.81677e-01 1.00000e-02 2.06241e+00 1.24743e+01 4.42743e+02 1.16514e+01 2.29615e+01 8.05250e-01
1.49495e-01 -1.59557e+01 2.51788e+02 3.36907e+01 5.85120e+01 7.02298e-01 1.00000e-02 2.06849e+00 1.27380e+01 5.08407e+02 1.19079e+01 2.71277e+01 7.16384e-01
1.49197e-01 -1.59679e+01 2.77651e+02 3.20301e+01 5.93757e+01 7.35032e-01 1.00000e-02 2.00882e+00 1.27447e+01 5.08048e+02 1.13980e+01 1.74570e+01 4.66656e-01
1.62472e-01 -1.60071e+01 2.53379e+02 3.05679e+01 6.64983e+01 7.04826e-01 1.00000e-02 2.00576e+00 1.24690e+01 4.37755e+02 1.11155e+01 1.42311e+01 5.08916e-01
1.46976e-01 -1.60211e+01 2.22815e+02 3.28157e+01 5.30802e+01 6.36666e-01 1.00000e-02 2.23396e+00 1.30861e+01 6.44917e+02 1.28571e+01 5.53603e+01 5.06462e-01
1.50359e-01 -1.60055e+01 2.23552e+02 2.95848e+01 6.11048e+01 7.07974e-01 1.00000e-02 2.04227e+00 1.26110e+01 4.66372e+02 1.15890e+01 2.10608e+01 7.12230e-01
1.58443e-01 -1.59595e+01 2.55858e+02 3.12158e+01 5.08137e+01 5.90464e-01 1.00000e-02 2.28613e+00 1.30277e+01 6.85792e+02 1.30183e+01 6.58566e+01 4.45724e-01
1.51182e-01 -1.60433e+01 2.51463e+02 2.84997e+01 6.09585e+01 6.22142e-01 1.00000e-02 2.26005e+00 1.33409e+01 7.29797e+02 1.31200e+01 6.41360e+01 3.83713e-01
1.52381e-01 -1.59686e+01 2.41250e+02 3.28500e+01 4.41267e+01 6.80154e-01 1.00000e-02 2.10961e+00 1.25307e+01 4.95187e+02 1.20263e+01 3.21547e+01 7.36256e-01
1.54331e-01 -1.59848e+01 2.25616e+02 2.80072e+01 4.88849e+01 6.18960e-01 1.00000e-02 2.24973e+00 1.29760e+01 6.47602e+02 1.28486e+01 5.76875e+01 5.02399e-01
1.46592e-01 -1.59717e+01 2.80035e+02 3.37721e+01 4.39666e+01 6.99521e-01 1.00000e-02 2.10643e+00 1.27812e+01 5.61381e+02 1.22260e+01 3.59651e+01 6.35464e-01
1.67058e-01 -1.60228e+01 2.39282e+02 2.82419e+01 5.27503e+01 6.79482e-01 1.00000e-02 2.05049e+00 1.22512e+01 4.18823e+02 1.14829e+01 2.11845e+01 8.05885e-01
1.57559e-01 -1.59659e+01 2.45177e+02 2.97516e+01 5.85097e+01 5.55886e-01 1.00000e-02 2.35915e+00 1.33588e+01 7.98213e+02 1.34412e+01 8.39405e+01 2.96398e-01
1.63219e-01 -1.59543e+01 2.24122e+02 3.05243e+01 5.40270e+01 6.12545e-01 1.00000e-02 2.21535e+00 1.27569e+01 5.69583e+02 1.25729e+01 4.83074e+01 6.22728e-01
1.51749e-01 -1.59575e+01 2.95107e+02 3.19913e+01 4.18921e+01 7.18853e-01 1.00000e-02 2.04886e+00 1.25566e+01 5.04862e+02 1.17705e+01 2.57943e+01 6.85782e-01
1.55547e-01 -1.60398e+01 2.12261e+02 3.38981e+01 5.69953e+01 5.81892e-01 1.00000e-02 2.30590e+00 1.31539e+01 6.93547e+02 1.31296e+01 6.82391e+01 4.34513e-01
1.65571e-01 -1.60163e+01 2.87009e+02 2.89025e+01 4.19827e+01 6.50626e-01 1.00000e-02 2.13967e+00 1.24325e+01 5.22530e+02 1.21472e+01 3.78399e+01 6.95240e-01
1.52144e-01 -1.60155e+01 2.69764e+02 3.07815e+01 6.45332e+01 6.72482e-01 1.00000e-02 2.14066e+00 1.30766e+01 6.16141e+02 1.25019e+01 4.14513e+01 5.50480e-01
1.45916e-01 -1.60450e+01 2.99145e+02 3.34186e+01 4.04011e+01 7.23952e-01 1.00000e-02 2.06625e+00 1.27069e+01 5.45056e+02 1.19997e+01 3.03788e+01 6.59661e-01
1.59616e-01 -1.60489e+01 2.14894e+02 3.09420e+01 6.83547e+01 6.93495e-01 1.00000e-02 2.02946e+00 1.24133e+01 4.14588e+02 1.13391e+01 1.74699e+01 7.01554e-01
1.61420e-01 -1.60157e+01 2.24294e+02 3.24639e+01 6.90979e+01 5.82107e-01 1.00000e-02 2.28177e+00 1.32063e+01 6.80533e+02 1.30704e+01 6.33395e+01 4.53391e-01
1.61337e-01 -1.59965e+01 2.28431e+02 3.07753e+01 5.60582e+01 5.88558e-01 1.00000e-02 2.27399e+00 1.29967e+01 6.51357e+02 1.29313e+01 6.10693e+01 4.96732e-01
1.68528e-01 -1.60349e+01 2.67855e+02 3.17052e+01 5.74918e+01 6.08062e-01 1.00000e-02 2.20433e+00 1.27500e+01 5.70776e+02 1.25483e+01 4.75368e+01 6.20873e-01
1.56825e-01 -1.60393e+01 2.36223e+02 3.22954e+01 6.95169e+01 6.89746e-01 1.00000e-02 2.05871e+00 1.26751e+01 4.79311e+02 1.17500e+01 2.38277e+01 7.48426e-01
1.66692e-01 -1.60420e+01 2.21836e+02 3.24416e+01 6.37509e+01 6.47327e-01 1.00000e-02 2.11511e+00 1.24929e+01 4.60854e+02 1.19677e+01 3.02380e+01 7.85713e-01
1.62707e-01 -1.60160e+01 2.99027e+02 3.30350e+01 5.05022e+01 5.84853e-01 1.00000e-02 2.27846e+00 1.29368e+01 6.74247e+02 1.29551e+01 6.47480e+01 4.62616e-01
1.43634e-01 -1.60016e+01 2.31045e+02 3.20716e+01 6.55914e+01 6.85945e-01 1.00000e-02 2.13275e+00 1.31169e+01 5.98386e+02 1.24421e+01 3.85226e+01 5.77957e-01
1.56019e-01 -1.60271e+01 2.03210e+02 2.99080e+01 6.45607e+01 6.25003e-01 1.00000e-02 2.21839e+00 1.30197e+01 6.05110e+02 1.27169e+01 4.97373e+01 5.67533e-01
1.40889e-01 -1.60133e+01 2.40509e+02 2.81295e+01 6.37396e+01 7.14330e-01 1.00000e-02 2.08663e+00 1.31856e+01 6.20167e+02 1.22603e+01 3.30046e+01 5.44277e-01
1.60632e-01 -1.59524e+01 2.77981e+02 3.05589e+01 4.52884e+01 6.73483e-01 1.00000e-02 2.10425e+00 1.25106e+01 5.04210e+02 1.20191e+01 3.24390e+01 7.22853e-01
1.65453e-01 -1.59563e+01 2.84978e+02 3.04755e+01 5.33245e+01 6.90808e-01 1.00000e-02 2.04363e+00 1.23957e+01 4.54903e+02 1.15710e+01 2.22654e+01 7.33080e-01
1.52043e-01 -1.59969e+01 2.73405e+02 3.04092e+01 5.59879e+01 6.67587e-01 1.00000e-02 2.15567e+00 1.29913e+01 6.10818e+02 1.25355e+01 4.38339e+01 5.58700e-01
1.65611e-01 -1.60008e+01 2.10243e+02 3.35279e+01 5.34756e+01 6.85449e-01 1.00000e-02 2.02005e+00 1.19790e+01 3.48542e+02 1.10435e+01 1.48022e+01 6.91415e-01
1.45776e-01 -1.59591e+01 2.79483e+02 3.12669e+01 4.09823e+01 6.81104e-01 1.00000e-02 2.15917e+00 1.29196e+01 6.20447e+02 1.25548e+01 4.60769e+01 5.43846e-01
1.64401e-01 -1.60200e+01 2.63740e+02 2.96702e+01 4.59313e+01 6.91364e-01 1.00000e-02 2.04125e+00 1.22473e+01 4.29879e+02 1.14587e+01 2.09505e+01 7.52741e-01
1.56660e-01 -1.60277e+01 2.71006e+02 3.11170e+01 5.02406e+01 7.15832e-01 1.00000e-02 2.01771e+00 1.24216e+01 4.51423e+02 1.13464e+01 1.80121e+01 5.83617e-01
1.53106e-01 -1.60114e+01 2.51066e+02 3.33293e+01 5.79333e+01 6.29163e-01 1.00000e-02 2.22439e+00 1.30775e+01 6.42715e+02 1.28289e+01 5.42922e+01 5.09800e-01
1.50919e-01 -1.60362e+01 2.99828e+02 2.87282e+01 4.80568e+01 6.69473e-01 1.00000e-02 2.17157e+00 1.30237e+01 6.49206e+02 1.26696e+01 4.92436e+01 4.99976e-01
1.50855e-01 -1.59982e+01 2.88221e+02 3.25003e+01 4.67239e+01 7.33833e-01 1.00000e-02 2.01236e+00 1.25273e+01 4.79881e+02 1.13832e+01 1.82544e+01 5.18097e-01
1.67730e-01 -1.59572e+01 2.18970e+02 2.89201e+01 6.30089e+01 6.59555e-01 1.00000e-02 2.08772e+00 1.24200e+01 4.42388e+02 1.17743e+01 2.60471e+01 8.11070e-01
1.44024e-01 -1.60050e+01 2.31607e+02 3.28688e+01 6.30776e+01 6.13288e-01 1.00000e-02 2.30135e+00 1.35539e+01 7.87052e+02 1.33830e+01 7.37979e+01 3.09799e-01
1.50578e-01 -1.60210e+01 2.96553e+02 3.31874e+01 4.74689e+01 6.48715e-01 1.00000e-02 2.20609e+00 1.30250e+01 6.58097e+02 1.27927e+01 5.44508e+01 4.86608e-01
1.45946e-01 -1.60498e+01 2.55808e+02 3.28847e+01 4.69996e+01 6.49683e-01 1.00000e-02 2.21735e+00 1.30601e+01 6.56060e+02 1.28239e+01 5.49271e+01 4.89660e-01
1.66792e-01 -1.59533e+01 2.08194e+02 3.37883e+01 4.42502e+01 6.00085e-01 1.00000e-02 2.21761e+00 1.24325e+01 5.23984e+02 1.23864e+01 4.61932e+01 6.93029e-01
1.43791e-01 -1.60342e+01 2.84530e+02 3.00434e+01 4.61945e+01 6.65331e-01 1.00000e-02 2.20855e+00 1.32039e+01 7.05615e+02 1.29233e+01 5.76070e+01 4.17296e-01
1.67569e-01 -1.59615e+01 2.73363e+02 3.38282e+01 6.66704e+01 6.00814e-01 1.00000e-02 2.21897e+00 1.29317e+01 6.02641e+02 1.27069e+01 5.10812e+01 5.71358e-01
1.61577e-01 -1.59660e+01 2.28124e+02 3.02546e+01 6.62443e+01 6.05934e-01 1.00000e-02 2.23725e+00 1.30623e+01 6.31502e+02 1.28294e+01 5.42585e+01 5.26884e-01
1.57701e-01 -1.59867e+01 2.69038e+02 3.36327e+01 4.13885e+01 6.76640e-01 1.00000e-02 2.10118e+00 1.24390e+01 4.88510e+02 1.19605e+01 3.14165e+01 7.46077e-01
1.41460e-01 -1.59689e+01 2.46646e+02 3.15233e+01 4.42977e+01 7.30995e-01 1.00000e-02 2.04158e+00 1.26466e+01 5.01568e+02 1.17072e+01 2.35768e+01 6.62439e-01
1.64758e-01 -1.59690e+01 2.33863e+02 3.07286e+01 6.04754e+01 6.97453e-01 1.00000e-02 2.00562e+00 1.22170e+01 3.88432e+02 1.09723e+01 1.31182e+01 5.45968e-01
1.61768e-01 -1.60470e+01 2.87643e+02 2.97084e+01 6.84346e+01 6.35069e-01 1.00000e-02 2.18596e+00 1.30916e+01 6.38949e+02 1.26991e+01 4.87490e+01 5.15522e-01
1.45481e-01 -1.59593e+01 2.40627e+02 2.91333e+01 4.55637e+01 7.25432e-01 1.00000e-02 2.03581e+00 1.25616e+01 4.80852e+02 1.15865e+01 2.16152e+01 6.62147e-01
1.42628e-01 -1.59579e+01 2.83893e+02 2.92628e+01 5.94885e+01 6.83900e-01 1.00000e-02 2.17255e+00 1.33945e+01 7.26147e+02 1.28864e+01 5.26312e+01 3.88699e-01
1.40468e-01 -1.60117e+01 2.26246e+02 3.00482e+01 4.86513e+01 6.48237e-01 1.00000e-02 2.24791e+00 1.32459e+01 7.04236e+02 1.30247e+01 6.11396e+01 4.19248e-01
1.69930e-01 -1.59698e+01 2.22741e+02 2.81537e+01 6.90642e+01 5.84539e-01 1.00000e-02 2.24821e+00 1.29956e+01 6.22367e+02 1.28153e+01 5.48333e+01 5.40893e-01
1.50030e-01 -1.59545e+01 2.22543e+02 3.38445e+01 4.57874e+01 6.30078e-01 1.00000e-02 2.23246e+00 1.28878e+01 6.12005e+02 1.27368e+01 5.35730e+01 5.56866e-01
1.58048e-01 -1.60214e+01 2.73236e+02 3.21213e+01 6.10092e+01 5.96461e-01 1.00000e-02 2.27546e+00 1.32128e+01 7.05717e+02 1.30968e+01 6.54743e+01 4.17151e-01
1.50755e-01 -1.59603e+01 2.49889e+02 3.09593e+01 5.13285e+01 6.43563e-01 1.00000e-02 2.20964e+00 1.30068e+01 6.33750e+02 1.27438e+01 5.20217e+01 5.23448e-01
1.63428e-01 -1.60287e+01 2.51914e+02 2.85496e+01 5.74877e+01 6.42510e-01 1.00000e-02 2.15721e+00 1.27343e+01 5.46453e+02 1.23441e+01 3.99288e+01 6.58572e-01
1.48460e-01 -1.60464e+01 2.17868e+02 3.32311e+01 4.23760e+01 6.51511e-01 1.00000e-02 2.19135e+00 1.27290e+01 5.61427e+02 1.24840e+01 4.52582e+01 6.35394e-01
1.46718e-01 -1.60383e+01 2.47137e+02 3.13890e+01 6.29627e+01 6.23201e-01 1.00000e-02 2.27217e+00 1.34567e+01 7.56888e+02 1.32334e+01 6.76387e+01 3.47700e-01
1.66811e-01 -1.60029e+01 2.86090e+02 3.14838e+01 6.83444e+01 5.79997e-01 1.00000e-02 2.27043e+00 1.31521e+01 6.82629e+02 1.30290e+01 6.29252e+01 4.50330e-01
1.47478e-01 -1.60039e+01 2.82179e+02 2.93887e+01 5.63980e+01 6.99383e-01 1.00000e-02 2.11097e+00 1.30519e+01 6.16784e+02 1.23915e+01 3.83589e+01 5.49490e-01
1.68488e-01 -1.60014e+01 2.95605e+02 2.80513e+01 6.21047e+01 6.86650e-01 1.00000e-02 2.04805e+00 1.25459e+01 4.86400e+02 1.16809e+01 2.36927e+01 7.08856e-01
1.62872e-01 -1.59598e+01 2.51895e+02 3.11685e+01 4.92895e+01 6.96204e-01 1.00000e-02 2.02719e+00 1.22264e+01 4.12317e+02 1.13059e+01 1.81413e+01 6.88775e-01
1.50600e-01 -1.60347e+01 2.52562e+02 2.99695e+01 4.31973e+01 6.05823e-01 1.00000e-02 2.29583e+00 1.30675e+01 7.25690e+02 1.30959e+01 7.03903e+01 3.89326e-01
1.42193e-01 -1.60249e+01 2.46820e+02 2.80950e+01 5.38422e+01 6.91980e-01 1.00000e-02 2.14263e+00 1.31137e+01 6.31414e+02 1.25395e+01 4.24927e+01 5.27018e-01
1.41775e-01 -1.60316e+01 2.47866e+02 3.21562e+01 4.75719e+01 7.18793e-01 1.00000e-02 2.06945e+00 1.27590e+01 5.28134e+02 1.19600e+01 2.84982e+01 6.86679e-01
1.41788e-01 -1.60410e+01 2.44090e+02 2.90076e+01 6.43226e+01 6.73222e-01 1.00000e-02 2.18638e+00 1.34080e+01 7.10358e+02 1.28842e+01 5.18282e+01 4.10609e-01
1.59089e-01 -1.60164e+01 2.90053e+02 3.25425e+01 5.80987e+01 5.75372e-01 1.00000e-02 2.31294e+00 1.32444e+01 7.44554e+02 1.32475e+01 7.40399e+01 3.63874e-01
1.51547e-01 -1.59666e+01 2.59581e+02 3.33066e+01 5.30080e+01 6.37951e-01 1.00000e-02 2.21499e+00 1.30283e+01 6.37922e+02 1.27811e+01 5.32148e+01 5.17085e-01
1.67535e-01 -1.59657e+01 2.68410e+02 3.06172e+01 5.52616e+01 5.81876e-01 1.00000e-02 2.26409e+00 1.28732e+01 6.37059e+02 1.28407e+01 5.94634e+01 5.18400e-01
1.48384e-01 -1.59952e+01 2.17192e+02 2.99391e+01 6.61263e+01 6.05019e-01 1.00000e-02 2.30166e+00 1.35108e+01 7.73031e+02 1.33372e+01 7.20556e+01 3.27116e-01
1.57129e-01 -1.59589e+01 2.55109e+02 2.89833e+01 5.35046e+01 5.92337e-01 1.00000e-02 2.29366e+00 1.31540e+01 7.17251e+02 1.31207e+01 6.87806e+01 4.00977e-01
1.68903e-01 -1.59718e+01 2.24626e+02 3.17872e+01 5.97238e+01 6.11809e-01 1.00000e-02 2.18818e+00 1.26461e+01 5.26054e+02 1.23903e+01 4.23110e+01 6.89877e-01
1.62051e-01 -1.60275e+01 2.91320e+02 3.27613e+01 5.21867e+01 6.06239e-01 1.00000e-02 2.23895e+00 1.29112e+01 6.36196e+02 1.28025e+01 5.67334e+01 5.19716e-01
1.43612e-01 -1.59945e+01 2.80020e+02 2.98060e+01 4.84377e+01 6.48257e-01 1.00000e-02 2.24600e+00 1.33277e+01 7.49512e+02 1.31235e+01 6.53775e+01 3.57327e-01
1.49575e-01 -1.60371e+01 2.04062e+02 3.07553e+01 6.53769e+01 6.02996e-01 1.00000e-02 2.29659e+00 1.34135e+01 7.36501e+02 1.32485e+01 6.87876e+01 3.74636e-01
1.54121e-01 -1.60163e+01 2.09017e+02 3.30180e+01 4.07335e+01 6.67609e-01 1.00000e-02 2.12266e+00 1.23445e+01 4.57211e+02 1.19444e+01 3.14305e+01 7.90793e-01
1.63351e-01 -1.59726e+01 2.89047e+02 3.12897e+01 6.47735e+01 6.59242e-01 1.00000e-02 2.12260e+00 1.28171e+01 5.53612e+02 1.22637e+01 3.63927e+01 6.47506e-01
1.61605e-01 -1.60214e+01 2.06550e+02 2.91944e+01 6.38529e+01 6.35980e-01 1.00000e-02 2.16900e+00 1.27620e+01 5.31410e+02 1.23606e+01 3.95699e+01 6.81696e-01
1.58529e-01 -1.60438e+01 2.58608e+02 3.39586e+01 6.52108e+01 5.88968e-01 1.00000e-02 2.28201e+00 1.32395e+01 7.02892e+02 1.31200e+01 6.57604e+01 4.21156e-01
1.62032e-01 -1.60367e+01 2.03077e+02 3.23713e+01 6.01893e+01 6.12254e-01 1.00000e-02 2.21394e+00 1.27958e+01 5.57558e+02 1.25688e+01 4.69450e+01 6.41393e-01
1.44973e-01 -1.60432e+01 2.34752e+02 2.87685e+01 4.88666e+01 7.15039e-01 1.00000e-02 2.06157e+00 1.26686e+01 5.02999e+02 1.18211e+01 2.58030e+01 7.18773e-01
1.62375e-01 -1.60192e+01 2.00089e+02 3.08865e+01 6.00748e+01 5.78025e-01 1.00000e-02 2.28722e+00 1.30322e+01 6.51175e+02 1.29760e+01 6.22490e+01 4.97006e-01
1.49842e-01 -1.60458e+01 2.56736e+02 2.86475e+01 6.23471e+01 6.43930e-01 1.00000e-02 2.21907e+00 1.32994e+01 7.00797e+02 1.29518e+01 5.65586e+01 4.24135e-01
1.53008e-01 -1.59552e+01 2.88100e+02 3.25475e+01 5.05891e+01 7.12003e-01 1.00000e-02 2.05095e+00 1.26322e+01 5.07007e+02 1.17961e+01 2.56548e+01 6.89349e-01
1.59256e-01 -1.59894e+01 2.83502e+02 3.19726e+01 6.26098e+01 7.12680e-01 1.00000e-02 2.01535e+00 1.25881e+01 4.75031e+02 1.13906e+01 1.79429e+01 5.43413e-01
1.44637e-01 -1.59954e+01 2.41332e+02 3.03129e+01 6.58697e+01 7.25080e-01 1.00000e-02 2.03355e+00 1.29356e+01 5.38376e+02 1.17209e+01 2.20523e+01 5.76102e-01
1.67015e-01 -1.59673e+01 2.26146e+02 3.20766e+01 6.33770e+01 6.91384e-01 1.00000e-02 2.00489e+00 1.21504e+01 3.70796e+02 1.09105e+01 1.24903e+01 5.52082e-01
1.66907e-01 -1.59790e+01 2.52025e+02 3.16867e+01 6.83596e+01 6.62967e-01 1.00000e-02 2.08571e+00 1.25891e+01 4.78087e+02 1.18879e+01 2.76181e+01 7.61224e-01
1.65428e-01 -1.60364e+01 2.57668e+02 3.21955e+01 4.81295e+01 6.58783e-01 1.00000e-02 2.10534e+00 1.23780e+01 4.66170e+02 1.19107e+01 3.03372e+01 7.78239e-01
1.60124e-01 -1.59803e+01 2.13062e+02 2.96099e+01 6.43500e+01 6.42655e-01 1.00000e-02 2.16029e+00 1.27849e+01 5.33938e+02 1.23427e+01 3.87259e+01 6.77825e-01
1.66200e-01 -1.60215e+01 2.35789e+02 2.84461e+01 4.28406e+01 6.85995e-01 1.00000e-02 2.03812e+00 1.20661e+01 3.95428e+02 1.13016e+01 1.89864e+01 7.74618e-01
1.45030e-01 -1.59851e+01 2.75637e+02 3.23314e+01 4.48895e+01 6.95590e-01 1.00000e-02 2.12460e+00 1.28837e+01 5.89940e+02 1.23723e+01 3.96285e+01 5.91076e-01
1.48135e-01 -1.59832e+01 2.55441e+02 3.18371e+01 4.86670e+01 6.59776e-01 1.00000e-02 2.18534e+00 1.29641e+01 6.17182e+02 1.26375e+01 4.82131e+01 5.48876e-01
1.45771e-01 -1.60157e+01 2.06577e+02 2.99206e+01 5.52417e+01 6.62978e-01 1.00000e-02 2.17895e+00 1.29455e+01 5.78981e+02 1.25314e+01 4.35754e+01 6.08116e-01
1.50545e-01 -1.59811e+01 2.09403e+02 3.07049e+01 6.63102e+01 6.91198e-01 1.00000e-02 2.07801e+00 1.26994e+01 4.80056e+02 1.18582e+01 2.58760e+01 7.58380e-01
1.63180e-01 -1.60257e+01 2.93477e+02 2.96934e+01 6.09602e+01 6.62214e-01 1.00000e-02 2.12224e+00 1.27936e+01 5.56446e+02 1.22600e+01 3.66800e+01 6.43116e-01
1.59311e-01 -1.59950e+01 2.16973e+02 3.39149e+01 6.24161e+01 5.72113e-01 1.00000e-02 2.30779e+00 1.31842e+01 6.95026e+02 1.31485e+01 6.84029e+01 4.32387e-01
1.48260e-01 -1.59514e+01 2.50408e+02 2.86172e+01 5.44511e+01 6.62859e-01 1.00000e-02 2.18266e+00 1.30862e+01 6.38559e+02 1.26871e+01 4.83963e+01 5.16116e-01
1.48589e-01 -1.59908e+01 2.93356e+02 3.03185e+01 5.22832e+01 6.90307e-01 1.00000e-02 2.12985e+00 1.30142e+01 6.20989e+02 1.24782e+01 4.17860e+01 5.43013e-01
1.60232e-01 -1.59740e+01 2.31124e+02 3.17776e+01 4.64382e+01 6.25737e-01 1.00000e-02 2.19942e+00 1.26445e+01 5.51652e+02 1.24618e+01 4.57527e+01 6.50539e-01
1.40416e-01 -1.60092e+01 2.08534e+02 2.90570e+01 6.71199e+01 6.39373e-01 1.00000e-02 2.26578e+00 1.35902e+01 7.70583e+02 1.32555e+01 6.57507e+01 3.30193e-01
1.53489e-01 -1.59927e+01 2.87021e+02 3.34299e+01 4.24195e+01 7.28620e-01 1.00000e-02 2.00937e+00 1.23776e+01 4.53230e+02 1.12561e+01 1.68755e+01 5.22190e-01
1.51302e-01 -1.60046e+01 2.28574e+02 3.04058e+01 5.19860e+01 6.93466e-01 1.00000e-02 2.07954e+00 1.25604e+01 4.77778e+02 1.18476e+01 2.69920e+01 7.61669e-01
1.50414e-01 -1.60014e+01 2.82785e+02 3.15448e+01 5.18161e+01 6.72962e-01 1.00000e-02 2.15271e+00 1.29588e+01 6.10594e+02 1.25251e+01 4.40426e+01 5.59046e-01
1.55962e-01 -1.60115e+01 2.12371e+02 3.16318e+01 5.25721e+01 6.33839e-01 1.00000e-02 2.19742e+00 1.27658e+01 5.56686e+02 1.25057e+01 4.51969e+01 6.42745e-01
1.59725e-01 -1.60109e+01 2.85695e+02 3.14491e+01 6.76946e+01 7.02112e-01 1.00000e-02 2.03964e+00 1.27480e+01 5.13499e+02 1.17178e+01 2.31168e+01 6.37742e-01
1.47720e-01 -1.60020e+01 2.44017e+02 3.09377e+01 4.73094e+01 5.96687e-01 1.00000e-02 2.32486e+00 1.32978e+01 7.75439e+02 1.33225e+01 7.78977e+01 3.24104e-01
1.49549e-01 -1.59501e+01 2.67320e+02 2.93351e+01 4.34226e+01 7.20074e-01 1.00000e-02 2.04655e+00 1.25741e+01 5.00041e+02 1.17266e+01 2.46053e+01 6.84468e-01
1.47169e-01 -1.60442e+01 2.39489e+02 3.27982e+01 5.61902e+01 6.68096e-01 1.00000e-02 2.16223e+00 1.29730e+01 5.90178e+02 1.25166e+01 4.29137e+01 5.90705e-01
1.52328e-01 -1.59906e+01 2.87730e+02 3.03636e+01 6.44087e+01 6.55145e-01 1.00000e-02 2.18594e+00 1.32418e+01 6.80763e+02 1.28155e+01 5.15529e+01 4.53055e-01
1.60210e-01 -1.59845e+01 2.53145e+02 2.84757e+01 5.87548e+01 6.72212e-01 1.00000e-02 2.10296e+00 1.26810e+01 5.15535e+02 1.20598e+01 3.16273e+01 7.05840e-01
1.58025e-01 -1.59585e+01 2.20000e+02 2.83160e+01 5.90978e+01 6.25631e-01 1.00000e-02 2.21442e+00 1.29559e+01 6.04212e+02 1.26832e+01 4.97064e+01 5.68924e-01
1.46767e-01 -1.59660e+01 2.91979e+02 3.25353e+01 5.64477e+01 6.50465e-01 1.00000e-02 2.22065e+00 1.33033e+01 7.19621e+02 1.30108e+01 5.96290e+01 3.97689e-01
1.62724e-01 -1.60033e+01 2.46038e+02 3.31140e+01 5.30031e+01 6.85100e-01 1.00000e-02 2.04798e+00 1.22880e+01 4.20617e+02 1.14986e+01 2.11923e+01 7.94144e-01
1.46280e-01 -1.59894e+01 2.04378e+02 3.38418e+01 5.29282e+01 6.99643e-01 1.00000e-02 2.07011e+00 1.24540e+01 4.35485e+02 1.16935e+01 2.38394e+01 8.20285e-01
1.68426e-01 -1.60391e+01 2.07228e+02 2.94297e+01 5.22541e+01 6.47774e-01 1.00000e-02 2.11113e+00 1.22726e+01 4.30917e+02 1.18211e+01 2.85036e+01 8.26298e-01
1.51102e-01 -1.60035e+01 2.30678e+02 3.18587e+01 4.86999e+01 6.31976e-01 1.00000e-02 2.22841e+00 1.29438e+01 6.23104e+02 1.27586e+01 5.36462e+01 5.39760e-01
1.46330e-01 -1.59957e+01 2.36563e+02 2.86161e+01 5.83535e+01 6.42017e-01 1.00000e-02 2.23671e+00 1.33027e+01 7.04908e+02 1.30085e+01 5.90699e+01 4.18297e-01
1.40334e-01 -1.60469e+01 2.42489e+02 3.34436e+01 4.41765e+01 6.16654e-01 1.00000e-02 2.31520e+00 1.33598e+01 7.86469e+02 1.33441e+01 7.75748e+01 3.10508e-01
1.54094e-01 -1.60165e+01 2.99409e+02 3.35896e+01 5.23873e+01 7.11906e-01 1.00000e-02 2.04884e+00 1.26485e+01 5.09878e+02 1.17975e+01 2.55749e+01 6.78577e-01
1.55055e-01 -1.59876e+01 2.98541e+02 3.37196e+01 5.31200e+01 6.52373e-01 1.00000e-02 2.17510e+00 1.29361e+01 6.13396e+02 1.26034e+01 4.73375e+01 5.54717e-01
1.50495e-01 -1.59550e+01 2.18147e+02 3.37317e+01 6.94166e+01 7.01650e-01 1.00000e-02 2.04676e+00 1.26502e+01 4.58467e+02 1.16248e+01 2.12793e+01 7.41614e-01
1.65799e-01 -1.60462e+01 2.03088e+02 2.82006e+01 6.44811e+01 6.28617e-01 1.00000e-02 2.16858e+00 1.26996e+01 5.19442e+02 1.23167e+01 3.88178e+01 6.99927e-01
1.44962e-01 -1.59670e+01 2.88944e+02 3.11793e+01 6.60806e+01 6.56085e-01 1.00000e-02 2.21933e+00 1.35323e+01 7.73776e+02 1.31393e+01 6.18538e+01 3.26182e-01
1.52936e-01 -1.59702e+01 2.36999e+02 3.04714e+01 4.72473e+01 7.17191e-01 1.00000e-02 2.01426e+00 1.23091e+01 4.21652e+02 1.12003e+01 1.60953e+01 5.86821e-01
1.42699e-01 -1.60379e+01 2.04130e+02 3.22899e+01 5.49416e+01 7.17831e-01 1.00000e-02 2.03773e+00 1.24690e+01 4.26847e+02 1.14566e+01 1.91748e+01 7.37907e-01
1.68365e-01 -1.60287e+01 2.24030e+02 2.89172e+01 6.23268e+01 6.02537e-01 1.00000e-02 2.21652e+00 1.28155e+01 5.73549e+02 1.25984e+01 4.82512e+01 6.16562e-01
1.63354e-01 -1.59814e+01 2.62066e+02 3.06112e+01 4.12204e+01 6.95164e-01 1.00000e-02 2.03500e+00 1.21658e+01 4.18618e+02 1.13715e+01 1.98196e+01 7.31670e-01
1.46613e-01 -1.59569e+01 2.55943e+02 3.26859e+01 4.04363e+01 6.45420e-01 1.00000e-02 2.22511e+00 1.29657e+01 6.50517e+02 1.28025e+01 5.59809e+01 4.97998e-01
1.65683e-01 -1.59740e+01 2.74370e+02 3.33734e+01 4.42745e+01 6.18043e-01 1.00000e-02 2.19504e+00 1.25477e+01 5.50299e+02 1.24165e+01 4.59095e+01 6.52632e-01
1.53165e-01 -1.60357e+01 2.95997e+02 3.03593e+01 4.86196e+01 6.20972e-01 1.00000e-02 2.25805e+00 1.31355e+01 7.11977e+02 1.30344e+01 6.47087e+01 4.08338e-01
1.64011e-01 -1.60123e+01 2.43202e+02 3.28064e+01 6.21159e+01 6.55368e-01 1.00000e-02 2.11256e+00 1.25786e+01 4.84803e+02 1.20294e+01 3.13601e+01 7.51491e-01
1.49508e-01 -1.59818e+01 2.81545e+02 2.95508e+01 5.98552e+01 6.51758e-01 1.00000e-02 2.20795e+00 1.32852e+01 7.05184e+02 1.29330e+01 5.61848e+01 4.17905e-01
1.53764e-01 -1.59711e+01 2.53674e+02 3.27948e+01 4.47305e+01 7.08477e-01 1.00000e-02 2.03780e+00 1.23648e+01 4.44832e+02 1.15015e+01 2.10317e+01 7.17137e-01
1.50370e-01 -1.60383e+01 2.36172e+02 3.11910e+01 6.40826e+01 6.61527e-01 1.00000e-02 2.16371e+00 1.30503e+01 6.00958e+02 1.25483e+01 4.29964e+01 5.73968e-01
1.62236e-01 -1.60370e+01 2.33461e+02 3.38640e+01 4.51570e+01 6.67382e-01 1.00000e-02 2.08947e+00 1.22497e+01 4.31215e+02 1.17358e+01 2.67356e+01 8.25909e-01
1.50049e-01 -1.60322e+01 2.06940e+02 2.85345e+01 5.88468e+01 6.54047e-01 1.00000e-02 2.18253e+00 1.29554e+01 5.82087e+02 1.25444e+01 4.39394e+01 6.03285e-01
1.65476e-01 -1.59981e+01 2.31096e+02 3.33668e+01 5.19315e+01 6.14317e-01 1.00000e-02 2.19628e+00 1.26075e+01 5.32862e+02 1.24157e+01 4.41308e+01 6.79473e-01
1.53634e-01 -1.60262e+01 2.58020e+02 3.35967e+01 5.85647e+01 6.85882e-01 1.00000e-02 2.09150e+00 1.27262e+01 5.15708e+02 1.20397e+01 3.05598e+01 7.05578e-01
1.50363e-01 -1.60215e+01 2.32013e+02 3.39005e+01 6.41992e+01 6.43983e-01 1.00000e-02 2.19869e+00 1.31025e+01 6.19109e+02 1.27216e+01 4.87545e+01 5.45907e-01
1.61043e-01 -1.60333e+01 2.68730e+02 3.32606e+01 5.44650e+01 7.00180e-01 1.00000e-02 2.02784e+00 1.23724e+01 4.36560e+02 1.14061e+01 1.91392e+01 6.67733e-01
1.57015e-01 -1.59556e+01 2.75032e+02 3.20252e+01 6.50409e+01 6.26648e-01 1.00000e-02 2.21815e+00 1.31576e+01 6.62216e+02 1.28623e+01 5.46048e+01 4.80451e-01
1.47516e-01 -1.60134e+01 2.34108e+02 3.01575e+01 4.86429e+01 6.31596e-01 1.00000e-02 2.25153e+00 1.31250e+01 6.79885e+02 1.29611e+01 6.03053e+01 4.54339e-01
1.42532e-01 -1.60481e+01 2.66317e+02 3.06957e+01 4.75422e+01 6.98186e-01 1.00000e-02 2.13013e+00 1.29935e+01 6.12626e+02 1.24530e+01 4.10781e+01 5.55906e-01
1.57693e-01 -1.59505e+01 2.88269e+02 3.34118e+01 6.41659e+01 6.29427e-01 1.00000e-02 2.20864e+00 1.31136e+01 6.50239e+02 1.28103e+01 5.30176e+01 4.98417e-01
1.51684e-01 -1.59512e+01 2.56209e+02 3.01477e+01 4.83951e+01 6.04868e-01 1.00000e-02 2.29203e+00 1.31738e+01 7.28651e+02 1.31424e+01 6.97981e+01 3.85275e-01
1.58063e-01 -1.59832e+01 2.04941e+02 3.01313e+01 5.68479e+01 5.95544e-01 1.00000e-02 2.27359e+00 1.30388e+01 6.50334e+02 1.29423e+01 6.04661e+01 4.98274e-01
1.41016e-01 -1.60131e+01 2.71561e+02 2.99166e+01 4.16894e+01 6.80181e-01 1.00000e-02 2.18598e+00 1.31125e+01 6.76276e+02 1.27820e+01 5.27085e+01 4.59631e-01
1.68936e-01 -1.59678e+01 2.58630e+02 2.87841e+01 4.21278e+01 6.61150e-01 1.00000e-02 2.09331e+00 1.22029e+01 4.49788e+02 1.17585e+01 2.82674e+01 8.01028e-01
1.56223e-01 -1.59647e+01 2.62100e+02 2.98828e+01 6.66839e+01 7.18463e-01 1.00000e-02 2.00772e+00 1.26955e+01 4.89422e+02 1.12905e+01 1.59708e+01 4.77141e-01
1.67778e-01 -1.60033e+01 2.55158e+02 3.06200e+01 6.88291e+01 6.65092e-01 1.00000e-02 2.08006e+00 1.25932e+01 4.80189e+02 1.18583e+01 2.69399e+01 7.58188e-01
1.51020e-01 -1.60346e+01 2.52010e+02 3.06195e+01 5.25563e+01 7.06978e-01 1.00000e-02 2.05689e+00 1.26200e+01 4.92815e+02 1.17745e+01 2.50698e+01 7.25304e-01
1.49258e-01 -1.60333e+01 2.04871e+02 3.30928e+01 5.00983e+01 5.77486e-01 1.00000e-02 2.34658e+00 1.32755e+01 7.61301e+02 1.33453e+01 7.93313e+01 3.42005e-01
1.53791e-01 -1.60495e+01 2.75149e+02 2.84555e+01 4.05419e+01 6.39183e-01 1.00000e-02 2.21805e+00 1.28279e+01 6.42562e+02 1.27049e+01 5.46936e+01 5.10032e-01
1.56672e-01 -1.60087e+01 2.07675e+02 3.32483e+01 4.54027e+01 6.20041e-01 1.00000e-02 2.22189e+00 1.26845e+01 5.61848e+02 1.25564e+01 4.88806e+01 6.34741e-01
1.47720e-01 -1.59583e+01 2.68584e+02 3.21718e+01 5.00426e+01 7.07096e-01 1.00000e-02 2.07943e+00 1.27632e+01 5.37327e+02 1.20399e+01 3.05949e+01 6.72624e-01
1.51566e-01 -1.60390e+01 2.53651e+02 3.07842e+01 4.75794e+01 6.43125e-01 1.00000e-02 2.20844e+00 1.29431e+01 6.25296e+02 1.27070e+01 5.16051e+01 5.36393e-01
1.60965e-01 -1.59629e+01 2.84626e+02 2.84466e+01 6.71128e+01 6.89422e-01 1.00000e-02 2.07066e+00 1.28474e+01 5.50683e+02 1.19982e+01 2.89094e+01 6.52037e-01
1.54491e-01 -1.60290e+01 2.59725e+02 3.37325e+01 4.01548e+01 6.33535e-01 1.00000e-02 2.21098e+00 1.27360e+01 5.94934e+02 1.25997e+01 5.06963e+01 5.83317e-01
1.48668e-01 -1.59822e+01 2.16295e+02 2.97776e+01 5.16622e+01 5.95460e-01 1.00000e-02 2.32156e+00 1.33145e+01 7.57650e+02 1.32965e+01 7.51144e+01 3.46713e-01
1.53376e-01 -1.60196e+01 2.40380e+02 2.99076e+01 6.88352e+01 6.16469e-01 1.00000e-02 2.25602e+00 1.33639e+01 7.18454e+02 1.30981e+01 6.21401e+01 3.99307e-01
1.51459e-01 -1.60292e+01 2.35032e+02 3.31326e+01 5.79598e+01 6.46746e-01 1.00000e-02 2.18971e+00 1.29714e+01 5.96083e+02 1.26171e+01 4.66394e+01 5.81532e-01
1.48343e-01 -1.60443e+01 2.73088e+02 2.91360e+01 6.81895e+01 6.63466e-01 1.00000e-02 2.18573e+00 1.34081e+01 7.21284e+02 1.29044e+01 5.29443e+01 3.95389e-01
1.61261e-01 -1.60434e+01 2.28721e+02 3.09050e+01 6.71539e+01 6.79576e-01 1.00000e-02 2.06444e+00 1.25432e+01 4.56004e+02 1.17069e+01 2.37052e+01 7.89660e-01
1.43611e-01 -1.60008e+01 2.57551e+02 3.21295e+01 4.88726e+01 6.42071e-01 1.00000e-02 2.24825e+00 1.32432e+01 7.15240e+02 1.30521e+01 6.28730e+01 4.03776e-01
1.58097e-01 -1.60305e+01 2.57970e+02 3.03155e+01 4.98252e+01 6.35531e-01 1.00000e-02 2.19573e+00 1.28201e+01 5.91129e+02 1.25752e+01 4.78470e+01 5.89227e-01
1.46926e-01 -1.59937e+01 2.35976e+02 3.35294e+01 4.16629e+01 6.00810e-01 1.00000e-02 2.31391e+00 1.31317e+01 7.35601e+02 1.31846e+01 7.36746e+01 3.75849e-01
1.57921e-01 -1.60412e+01 2.77566e+02 2.92828e+01 6.13740e+01 6.60491e-01 1.00000e-02 2.14667e+00 1.29500e+01 5.94944e+02 1.24567e+01 4.14463e+01 5.83301e-01
1.54134e-01 -1.59722e+01 2.67175e+02 2.95446e+01 4.60984e+01 6.52872e-01 1.00000e-02 2.18076e+00 1.28412e+01 6.00296e+02 1.25522e+01 4.68664e+01 5.74994e-01
1.61099e-01 -1.59766e+01 2.92393e+02 3.10113e+01 4.24212e+01 6.62873e-01 1.00000e-02 2.12990e+00 1.25397e+01 5.29661e+02 1.21764e+01 3.72428e+01 6.84371e-01
1.45599e-01 -1.60438e+01 2.54539e+02 2.87766e+01 4.67704e+01 6.26323e-01 1.00000e-02 2.28036e+00 1.32850e+01 7.51269e+02 1.31849e+01 6.97279e+01 3.55021e-01
1.53860e-01 -1.60060e+01 2.94384e+02 3.01276e+01 6.18243e+01 6.62452e-01 1.00000e-02 2.16510e+00 1.31301e+01 6.50648e+02 1.26712e+01 4.73188e+01 4.97801e-01
1.46067e-01 -1.59590e+01 2.95975e+02 3.33573e+01 4.27298e+01 7.11766e-01 1.00000e-02 2.09073e+00 1.27918e+01 5.67038e+02 1.21804e+01 3.46369e+01 6.26682e-01
1.50675e-01 -1.60389e+01 2.07623e+02 3.11799e+01 6.21635e+01 6.36439e-01 1.00000e-02 2.21589e+00 1.30715e+01 6.15497e+02 1.27481e+01 5.02664e+01 5.51474e-01
1.48694e-01 -1.59694e+01 2.82434e+02 2.80300e+01 4.79652e+01 6.55300e-01 1.00000e-02 2.21001e+00 1.31366e+01 6.88063e+02 1.28714e+01 5.63142e+01 4.42430e-01
1.48182e-01 -1.59715e+01 2.14407e+02 2.84215e+01 6.18072e+01 6.35598e-01 1.00000e-02 2.23771e+00 1.32549e+01 6.79108e+02 1.29526e+01 5.68589e+01 4.55476e-01
1.68182e-01 -1.60126e+01 2.97273e+02 3.25240e+01 6.00994e+01 5.62513e-01 1.00000e-02 2.29621e+00 1.30340e+01 6.84942e+02 1.30504e+01 6.72934e+01 4.46961e-01
1.40462e-01 -1.60326e+01 2.09944e+02 3.37901e+01 5.68507e+01 7.26843e-01 1.00000e-02 2.02297e+00 1.25323e+01 4.33963e+02 1.13587e+01 1.72792e+01 6.37924e-01
1.52779e-01 -1.59796e+01 2.56303e+02 3.00301e+01 4.50762e+01 6.42042e-01 1.00000e-02 2.20774e+00 1.28886e+01 6.19718e+02 1.26765e+01 5.13810e+01 5.44969e-01
1.59733e-01 -1.60490e+01 2.89058e+02 3.36897e+01 4.18554e+01 6.34612e-01 1.00000e-02 2.18990e+00 1.26590e+01 5.75780e+02 1.24881e+01 4.72620e+01 6.13093e-01
1.56765e-01 -1.59824e+01 2.42737e+02 3.11833e+01 6.89870e+01 6.85813e-01 1.00000e-02 2.07438e+00 1.27661e+01 5.08635e+02 1.19163e+01 2.70511e+01 7.16229e-01
1.40378e-01 -1.60004e+01 2.19013e+02 3.39222e+01 6.20179e+01 7.12445e-01 1.00000e-02 2.06939e+00 1.28359e+01 5.07211e+02 1.19132e+01 2.62623e+01 7.18334e-01
1.58805e-01 -1.60103e+01 2.99042e+02 3.01703e+01 5.42166e+01 6.55740e-01 1.00000e-02 2.15830e+00 1.28781e+01 5.96715e+02 1.24943e+01 4.39760e+01 5.80551e-01
1.40349e-01 -1.60310e+01 2.30964e+02 2.97684e+01 6.06513e+01 7.13078e-01 1.00000e-02 2.08347e+00 1.30184e+01 5.69272e+02 1.21315e+01 3.06398e+01 6.23211e-01
1.52260e-01 -1.59773e+01 2.11362e+02 2.97115e+01 6.08800e+01 6.41815e-01 1.00000e-02 2.19951e+00 1.29990e+01 5.98658e+02 1.26437e+01 4.71790e+01 5.77535e-01
1.56493e-01 -1.60021e+01 2.87392e+02 3.30290e+01 4.37707e+01 6.83907e-01 1.00000e-02 2.09801e+00 1.25527e+01 5.13102e+02 1.20327e+01 3.24723e+01 7.09511e-01
1.59025e-01 -1.60413e+01 2.56203e+02 3.27459e+01 6.04050e+01 6.69839e-01 1.00000e-02 2.10529e+00 1.26774e+01 5.08349e+02 1.20716e+01 3.18091e+01 7.16658e-01
1.43735e-01 -1.59861e+01 2.67267e+02 3.21589e+01 6.23733e+01 6.73173e-01 1.00000e-02 2.17764e+00 1.33200e+01 6.88969e+02 1.28257e+01 5.06342e+01 4.41118e-01
1.68731e-01 -1.60267e+01 2.26897e+02 3.03470e+01 6.65053e+01 6.50427e-01 1.00000e-02 2.10391e+00 1.25124e+01 4.63300e+02 1.19194e+01 2.88799e+01 7.82283e-01
1.49282e-01 -1.59837e+01 2.69789e+02 3.22219e+01 4.47403e+01 7.36415e-01 1.00000e-02 2.00281e+00 1.24495e+01 4.58734e+02 1.11371e+01 1.47971e+01 4.69731e-01
1.59265e-01 -1.59635e+01 2.97672e+02 3.19421e+01 5.68381e+01 5.56100e-01 1.00000e-02 2.35004e+00 1.32903e+01 7.92281e+02 1.33943e+01 8.31467e+01 3.03478e-01
1.69311e-01 -1.60190e+01 2.19553e+02 2.81655e+01 5.99432e+01 5.62795e-01 1.00000e-02 2.29405e+00 1.29299e+01 6.56104e+02 1.29442e+01 6.36688e+01 4.89594e-01
1.69685e-01 -1.60177e+01 2.16187e+02 3.18276e+01 4.27114e+01 6.72582e-01 1.00000e-02 2.04271e+00 1.18955e+01 3.59556e+02 1.12221e+01 1.82849e+01 8.35276e-01
1.45760e-01 -1.59857e+01 2.09229e+02 3.32701e+01 4.06299e+01 6.95252e-01 1.00000e-02 2.09071e+00 1.23921e+01 4.51580e+02 1.18110e+01 2.73889e+01 7.98571e-01
1.45237e-01 -1.60070e+01 2.58361e+02 3.05036e+01 4.98284e+01 6.21145e-01 1.00000e-02 2.28941e+00 1.33566e+01 7.67246e+02 1.32583e+01 7.21186e+01 3.34415e-01
1.51975e-01 -1.60038e+01 2.69526e+02 3.06840e+01 6.40470e+01 6.01716e-01 1.00000e-02 2.29662e+00 1.34712e+01 7.81940e+02 1.33333e+01 7.33863e+01 3.16052e-01
1.67681e-01 -1.60087e+01 2.06916e+02 3.24486e+01 6.34990e+01 6.30388e-01 1.00000e-02 2.14775e+00 1.25348e+01 4.75892e+02 1.21352e+01 3.45942e+01 7.64384e-01
1.53340e-01 -1.59718e+01 2.18359e+02 2.92095e+01 6.22396e+01 6.31199e-01 1.00000e-02 2.22144e+00 1.31041e+01 6.34847e+02 1.27981e+01 5.22150e+01 5.21773e-01
1.57984e-01 -1.59884e+01 2.86129e+02 3.13479e+01 6.36193e+01 7.14095e-01 1.00000e-02 2.02083e+00 1.26735e+01 4.95934e+02 1.15081e+01 1.95755e+01 5.57000e-01
1.44586e-01 -1.60071e+01 2.12969e+02 3.22718e+01 6.75114e+01 6.83932e-01 1.00000e-02 2.12563e+00 1.30034e+01 5.56767e+02 1.23065e+01 3.51316e+01 6.42619e-01
1.51365e-01 -1.60186e+01 2.58101e+02 2.98647e+01 6.90693e+01 6.96866e-01 1.00000e-02 2.08298e+00 1.30360e+01 5.83160e+02 1.21548e+01 3.12950e+01 6.01616e-01
1.54212e-01 -1.59891e+01 2.27175e+02 3.02203e+01 5.47188e+01 5.95462e-01 1.00000e-02 2.29462e+00 1.31857e+01 7.07432e+02 1.31257e+01 6.77350e+01 4.14728e-01
1.67595e-01 -1.59514e+01 2.93323e+02 3.19480e+01 5.29505e+01 5.76303e-01 1.00000e-02 2.27432e+00 1.28487e+01 6.50783e+02 1.28751e+01 6.23038e+01 4.97597e-01
1.58918e-01 -1.60364e+01 2.09210e+02 3.29551e+01 6.36768e+01 5.53087e-01 1.00000e-02 2.34773e+00 1.33210e+01 7.50715e+02 1.33567e+01 7.80315e+01 3.55747e-01
1.59443e-01 -1.59855e+01 2.06423e+02 3.17507e+01 6.37292e+01 6.75666e-01 1.00000e-02 2.07462e+00 1.24268e+01 4.28177e+02 1.16883e+01 2.38450e+01 8.29872e-01
1.40627e-01 -1.59684e+01 2.09216e+02 3.28582e+01 4.06306e+01 6.64729e-01 1.00000e-02 2.19797e+00 1.28513e+01 5.87844e+02 1.25841e+01 4.74697e+01 5.94333e-01
1.66960e-01 -1.59574e+01 2.10542e+02 3.11650e+01 4.02911e+01 6.45757e-01 1.00000e-02 2.12128e+00 1.21222e+01 4.29989e+02 1.18075e+01 3.00006e+01 8.27512e-01
1.42757e-01 -1.60489e+01 2.97120e+02 2.91117e+01 6.00276e+01 6.72635e-01 1.00000e-02 2.20251e+00 1.35094e+01 7.75897e+02 1.30908e+01 6.02643e+01 3.23534e-01
1.64795e-01 -1.59956e+01 2.86298e+02 2.86550e+01 4.57010e+01 6.78808e-01 1.00000e-02 2.08037e+00 1.24078e+01 4.82314e+02 1.18361e+01 2.84845e+01 7.55109e-01
1.59858e-01 -1.60073e+01 2.61153e+02 3.36481e+01 6.63177e+01 5.79505e-01 1.00000e-02 2.29548e+00 1.32718e+01 7.16800e+02 1.31829e+01 6.86223e+01 4.01604e-01
1.56743e-01 -1.60291e+01 2.29710e+02 2.97776e+01 4.41144e+01 6.64929e-01 1.00000e-02 2.12907e+00 1.24946e+01 4.94923e+02 1.20795e+01 3.41193e+01 7.36646e-01
1.55530e-01 -1.60086e+01 2.98740e+02 2.85957e+01 4.99874e+01 6.22377e-01 1.00000e-02 2.24859e+00 1.31033e+01 7.01401e+02 1.29809e+01 6.26091e+01 4.23275e-01
1.47696e-01 -1.59636e+01 2.06408e+02 3.04637e+01 4.59312e+01 6.38633e-01 1.00000e-02 2.22892e+00 1.29186e+01 6.12145e+02 1.27284e+01 5.25721e+01 5.56650e-01
1.58502e-01 -1.60214e+01 2.07444e+02 2.80315e+01 6.87068e+01 6.81268e-01 1.00000e-02 2.07172e+00 1.26162e+01 4.65668e+02 1.17593e+01 2.43114e+01 7.78947e-01
1.60790e-01 -1.60143e+01 2.36524e+02 3.13054e+01 4.94665e+01 6.67097e-01 1.00000e-02 2.10246e+00 1.24235e+01 4.64874e+02 1.19028e+01 2.95522e+01 7.80068e-01
1.44018e-01 -1.59608e+01 2.60710e+02 3.11954e+01 4.54537e+01 7.42266e-01 1.00000e-02 2.01124e+00 1.25912e+01 4.86925e+02 1.13782e+01 1.78511e+01 5.03514e-01
1.53131e-01 -1.60110e+01 2.67570e+02 2.91363e+01 5.88410e+01 6.14782e-01 1.00000e-02 2.26770e+00 1.33047e+01 7.31536e+02 1.31368e+01 6.59852e+01 3.81349e-01
1.40319e-01 -1.59761e+01 2.37518e+02 3.25695e+01 6.73656e+01 6.83032e-01 1.00000e-02 2.15899e+00 1.33337e+01 6.62831e+02 1.27063e+01 4.53274e+01 4.79533e-01
1.53459e-01 -1.59863e+01 2.56910e+02 3.29672e+01 4.52004e+01 6.43837e-01 1.00000e-02 2.19376e+00 1.28056e+01 5.89932e+02 1.25700e+01 4.79057e+01 5.91087e-01
1.41635e-01 -1.59974e+01 2.16404e+02 3.32568e+01 6.54905e+01 7.26853e-01 1.00000e-02 2.02024e+00 1.27169e+01 4.65599e+02 1.14160e+01 1.74379e+01 5.86314e-01
1.62023e-01 -1.60123e+01 2.17192e+02 3.09376e+01 5.66170e+01 5.61751e-01 1.00000e-02 2.32219e+00 1.30824e+01 7.01413e+02 1.31366e+01 7.10759e+01 4.23258e-01
1.68931e-01 -1.60330e+01 2.58070e+02 2.98916e+01 6.07752e+01 6.56654e-01 1.00000e-02 2.09796e+00 1.25078e+01 4.76876e+02 1.19247e+01 2.93810e+01 7.62968e-01
1.67745e-01 -1.60020e+01 2.60299e+02 3.17624e+01 5.12531e+01 6.82383e-01 1.00000e-02 2.04060e+00 1.22158e+01 4.13966e+02 1.14173e+01 2.01667e+01 7.67890e-01
1.59882e-01 -1.60245e+01 2.14499e+02 3.02645e+01 6.53497e+01 5.74270e-01 1.00000e-02 2.30866e+00 1.32676e+01 7.15304e+02 1.31978e+01 6.94107e+01 4.03687e-01
1.60135e-01 -1.59932e+01 2.98679e+02 3.35145e+01 6.32046e+01 5.93522e-01 1.00000e-02 2.27165e+00 1.32082e+01 7.06885e+02 1.30917e+01 6.53772e+01 4.15500e-01
1.48662e-01 -1.59686e+01 2.42056e+02 3.36637e+01 5.55101e+01 6.78412e-01 1.00000e-02 2.12873e+00 1.28359e+01 5.47259e+02 1.22858e+01 3.65970e+01 6.57328e-01
1.63799e-01 -1.59938e+01 2.97869e+02 3.22471e+01 6.50287e+01 6.95930e-01 1.00000e-02 2.03896e+00 1.26181e+01 4.89558e+02 1.16527e+01 2.25445e+01 6.66590e-01
1.53496e-01 -1.59666e+01 2.26117e+02 2.96941e+01 4.31260e+01 6.81755e-01 1.00000e-02 2.10182e+00 1.24521e+01 4.76235e+02 1.19200e+01 2.99193e+01 7.63891e-01
1.60337e-01 -1.59614e+01 2.58681e+02 3.22001e+01 6.48655e+01 5.92671e-01 1.00000e-02 2.27004e+00 1.31856e+01 6.86806e+02 1.30452e+01 6.29595e+01 4.44253e-01
1.56218e-01 -1.60060e+01 2.99124e+02 3.08813e+01 4.91949e+01 7.12167e-01 1.00000e-02 2.04492e+00 1.25792e+01 5.00948e+02 1.17318e+01 2.46741e+01 6.77026e-01
1.54271e-01 -1.60210e+01 2.83696e+02 2.95764e+01 5.80272e+01 6.14536e-01 1.00000e-02 2.26461e+00 1.32781e+01 7.29820e+02 1.31212e+01 6.58570e+01 3.83683e-01
1.65517e-01 -1.60357e+01 2.44611e+02 2.93434e+01 6.26411e+01 6.05548e-01 1.00000e-02 2.22466e+00 1.29354e+01 6.08425e+02 1.27179e+01 5.16590e+01 5.62400e-01
1.52819e-01 -1.60109e+01 2.82311e+02 3.14072e+01 6.11359e+01 6.08871e-01 1.00000e-02 2.27832e+00 1.33698e+01 7.53128e+02 1.32208e+01 6.92314e+01 3.52590e-01
1.55908e-01 -1.60210e+01 2.26145e+02 3.28659e+01 4.09279e+01 7.06792e-01 1.00000e-02 2.01780e+00 1.20757e+01 3.83119e+02 1.11122e+01 1.57005e+01 6.47026e-01
1.52215e-01 -1.60246e+01 2.93958e+02 3.37595e+01 5.58514e+01 7.09151e-01 1.00000e-02 2.06044e+00 1.27584e+01 5.30963e+02 1.19314e+01 2.78746e+01 6.75259e-01
1.42318e-01 -1.60448e+01 2.32356e+02 3.25112e+01 4.16318e+01 6.77801e-01 1.00000e-02 2.16391e+00 1.28333e+01 5.79134e+02 1.24612e+01 4.31165e+01 6.07877e-01
1.62374e-01 -1.59831e+01 2.47574e+02 3.38155e+01 6.50232e+01 5.52905e-01 1.00000e-02 2.33287e+00 1.32679e+01 7.36906e+02 1.32902e+01 7.53352e+01 3.74092e-01
1.62282e-01 -1.60490e+01 2.05744e+02 2.82979e+01 6.44121e+01 6.51272e-01 1.00000e-02 2.13068e+00 1.26395e+01 4.92369e+02 1.21097e+01 3.29161e+01 7.40411e-01
1.48436e-01 -1.60102e+01 2.64672e+02 3.06144e+01 5.99170e+01 6.11373e-01 1.00000e-02 2.29378e+00 1.34685e+01 7.85615e+02 1.33301e+01 7.33846e+01 3.11550e-01
1.51992e-01 -1.59525e+01 2.35858e+02 2.94794e+01 6.13157e+01 6.57354e-01 1.00000e-02 2.16996e+00 1.30149e+01 6.00750e+02 1.25570e+01 4.38960e+01 5.74290e-01
1.54624e-01 -1.60154e+01 2.77845e+02 3.37711e+01 6.80330e+01 6.28620e-01 1.00000e-02 2.22190e+00 1.32547e+01 6.82703e+02 1.29375e+01 5.63162e+01 4.50221e-01
1.43812e-01 -1.60305e+01 2.92126e+02 3.08529e+01 6.70776e+01 6.98166e-01 1.00000e-02 2.13297e+00 1.34160e+01 7.15248e+02 1.27238e+01 4.58823e+01 4.03766e-01
1.44888e-01 -1.60026e+01 2.04935e+02 3.11948e+01 6.10311e+01 6.74677e-01 1.00000e-02 2.14915e+00 1.29317e+01 5.52990e+02 1.23786e+01 3.81332e+01 6.48469e-01
1.67684e-01 -1.59916e+01 2.93438e+02 3.21880e+01 5.61217e+01 6.01401e-01 1.00000e-02 2.22445e+00 1.28291e+01 6.05874e+02 1.26893e+01 5.26737e+01 5.66349e-01
1.62944e-01 -1.60154e+01 2.51805e+02 2.98457e+01 5.90498e+01 5.88255e-01 1.00000e-02 2.27193e+00 1.30594e+01 6.68471e+02 1.29723e+01 6.20443e+01 4.71150e-01
1.59504e-01 -1.59873e+01 2.31539e+02 2.92079e+01 4.43093e+01 6.96697e-01 1.00000e-02 2.03751e+00 1.21918e+01 4.10062e+02 1.13620e+01 1.93191e+01 7.55510e-01
1.42476e-01 -1.60290e+01 2.96542e+02 3.15863e+01 6.46512e+01 6.94895e-01 1.00000e-02 2.14776e+00 1.34331e+01 7.26078e+02 1.28141e+01 4.91004e+01 3.88794e-01
1.60177e-01 -1.60198e+01 2.24732e+02 3.25382e+01 4.12108e+01 6.38999e-01 1.00000e-02 2.16759e+00 1.24389e+01 5.02796e+02 1.22128e+01 3.92737e+01 7.24963e-01
1.53858e-01 -1.60019e+01 2.14890e+02 3.36542e+01 6.70471e+01 6.24997e-01 1.00000e-02 2.22241e+00 1.31011e+01 6.20515e+02 1.27919e+01 5.15118e+01 5.43743e-01
1.50562e-01 -1.60340e+01 2.88702e+02 3.38866e+01 6.54165e+01 6.14413e-01 1.00000e-02 2.27331e+00 1.34575e+01 7.67385e+02 1.32625e+01 6.94587e+01 3.34238e-01
1.42428e-01 -1.60271e+01 2.67351e+02 2.95040e+01 6.70048e+01 7.24688e-01 1.00000e-02 2.06671e+00 1.32688e+01 6.47987e+02 1.22314e+01 3.18008e+01 5.01194e-01
1.60632e-01 -1.59916e+01 2.75121e+02 3.01365e+01 5.92182e+01 6.71151e-01 1.00000e-02 2.10711e+00 1.27308e+01 5.32487e+02 1.21354e+01 3.34050e+01 6.80048e-01
1.65361e-01 -1.59936e+01 2.06594e+02 2.93165e+01 6.77933e+01 5.89127e-01 1.00000e-02 2.25477e+00 1.30381e+01 6.27872e+02 1.28592e+01 5.59385e+01 5.32441e-01
1.45991e-01 -1.60298e+01 2.07415e+02 3.34566e+01 6.96052e+01 6.70302e-01 1.00000e-02 2.15016e+00 1.30324e+01 5.65509e+02 1.24335e+01 3.86439e+01 6.29057e-01
1.46017e-01 -1.59628e+01 2.49491e+02 2.81052e+01 4.05178e+01 6.45664e-01 1.00000e-02 2.23698e+00 1.30368e+01 6.82225e+02 1.28883e+01 5.92565e+01 4.50918e-01
1.40372e-01 -1.60205e+01 2.88866e+02 3.38686e+01 6.46912e+01 7.23705e-01 1.00000e-02 2.08389e+00 1.32863e+01 6.56138e+02 1.23965e+01 3.61330e+01 4.89543e-01
1.52569e-01 -1.59926e+01 2.28353e+02 3.22039e+01 4.31825e+01 6.68435e-01 1.00000e-02 2.13492e+00 1.25402e+01 5.03961e+02 1.21380e+01 3.53901e+01 7.23224e-01
1.65847e-01 -1.59797e+01 2.48815e+02 3.15364e+01 6.50916e+01 6.85892e-01 1.00000e-02 2.03418e+00 1.24041e+01 4.30029e+02 1.14285e+01 1.92056e+01 7.14143e-01
1.55399e-01 -1.60295e+01 2.76569e+02 3.34891e+01 6.19468e+01 6.34018e-01 1.00000e-02 2.20723e+00 1.31002e+01 6.45575e+02 1.27931e+01 5.24240e+01 5.05465e-01
1.44048e-01 -1.59768e+01 2.72622e+02 3.06197e+01 5.18226e+01 6.82334e-01 1.00000e-02 2.16193e+00 1.31265e+01 6.53496e+02 1.26700e+01 4.74190e+01 4.93512e-01
1.46735e-01 -1.59949e+01 2.94974e+02 3.07673e+01 4.03514e+01 6.95767e-01 1.00000e-02 2.12922e+00 1.28653e+01 6.04335e+02 1.24151e+01 4.16889e+01 5.68733e-01
1.50863e-01 -1.60022e+01 2.24536e+02 3.37545e+01 6.41410e+01 5.77178e-01 1.00000e-02 2.33903e+00 1.34990e+01 7.90374e+02 1.34570e+01 7.97368e+01 3.05775e-01
1.65892e-01 -1.60217e+01 2.39660e+02 3.03494e+01 5.53747e+01 5.68142e-01 1.00000e-02 2.29577e+00 1.29254e+01 6.65157e+02 1.29645e+01 6.51660e+01 4.76070e-01
1.62239e-01 -1.60170e+01 2.71292e+02 3.39606e+01 4.69123e+01 6.95922e-01 1.00000e-02 2.03366e+00 1.22548e+01 4.24976e+02 1.14106e+01 1.99177e+01 7.16707e-01
1.56211e-01 -1.59739e+01 2.83730e+02 3.32627e+01 5.06545e+01 6.33880e-01 1.00000e-02 2.20683e+00 1.29179e+01 6.22334e+02 1.27003e+01 5.17539e+01 5.40944e-01
1.66930e-01 -1.59579e+01 2.49231e+02 3.01873e+01 5.86810e+01 6.71828e-01 1.00000e-02 2.06803e+00 1.24013e+01 4.45940e+02 1.16875e+01 2.44212e+01 8.05911e-01
1.60503e-01 -1.60093e+01 2.50887e+02 3.23094e+01 5.43989e+01 6.01481e-01 1.00000e-02 2.25075e+00 1.29477e+01 6.33990e+02 1.28382e+01 5.73767e+01 5.23081e-01
1.53056e-01 -1.60348e+01 2.34588e+02 3.12593e+01 4.02531e+01 6.94291e-01 1.00000e-02 2.07202e+00 1.23470e+01 4.52344e+02 1.17096e+01 2.55734e+01 7.97521e-01
1.49024e-01 -1.60070e+01 2.75708e+02 3.18384e+01 4.43726e+01 7.19094e-01 1.00000e-02 2.05020e+00 1.25979e+01 5.04874e+02 1.17775e+01 2.55518e+01 6.90098e-01
1.56815e-01 -1.59550e+01 2.33828e+02 3.05713e+01 4.19576e+01 6.76750e-01 1.00000e-02 2.09960e+00 1.23811e+01 4.66751e+02 1.18765e+01 2.94529e+01 7.77416e-01
1.65972e-01 -1.60336e+01 2.84256e+02 3.29327e+01 6.15688e+01 5.66037e-01 1.00000e-02 2.29733e+00 1.30987e+01 6.92809e+02 1.30893e+01 6.77414e+01 4.35576e-01
1.64069e-01 -1.59850e+01 2.76292e+02 3.39892e+01 4.28013e+01 6.76777e-01 1.00000e-02 2.07275e+00 1.22766e+01 4.47504e+02 1.17058e+01 2.61091e+01 8.04144e-01
1.65630e-01 -1.59615e+01 2.64991e+02 3.19264e+01 4.75654e+01 6.69393e-01 1.00000e-02 2.08284e+00 1.23311e+01 4.53240e+02 1.17732e+01 2.72048e+01 7.96288e-01
1.54136e-01 -1.59901e+01 2.17651e+02 3.23243e+01 5.64225e+01 6.62788e-01 1.00000e-02 2.13588e+00 1.26703e+01 5.05610e+02 1.21842e+01 3.49145e+01 7.20760e-01
1.54700e-01 -1.60331e+01 2.77000e+02 2.81579e+01 5.89581e+01 6.88870e-01 1.00000e-02 2.09959e+00 1.28915e+01 5.71420e+02 1.22069e+01 3.41807e+01 6.19872e-01
1.49822e-01 -1.60438e+01 2.04361e+02 3.20604e+01 6.00521e+01 6.12154e-01 1.00000e-02 2.27295e+00 1.32264e+01 6.81616e+02 1.30566e+01 6.22270e+01 4.51807e-01
1.67488e-01 -1.60309e+01 2.04523e+02 2.90988e+01 4.48468e+01 6.66196e-01 1.00000e-02 2.07080e+00 1.20343e+01 3.86065e+02 1.14706e+01 2.22145e+01 8.81290e-01
1.44153e-01 -1.60256e+01 2.87420e+02 2.80454e+01 6.44214e+01 7.37030e-01 1.00000e-02 2.04696e+00 1.32488e+01 6.53156e+02 1.21204e+01 2.93652e+01 4.64820e-01
1.47670e-01 -1.59951e+01 2.69057e+02 3.14377e+01 6.90812e+01 6.98956e-01 1.00000e-02 2.09811e+00 1.31737e+01 6.23471e+02 1.23482e+01 3.55825e+01 5.39196e-01
1.55805e-01 -1.59606e+01 2.21992e+02 3.12928e+01 4.81794e+01 6.22373e-01 1.00000e-02 2.22696e+00 1.28250e+01 5.95136e+02 1.26694e+01 5.15974e+01 5.83002e-01
1.51088e-01 -1.59803e+01 2.86653e+02 2.97661e+01 5.97847e+01 6.83572e-01 1.00000e-02 2.12980e+00 1.30693e+01 6.23808e+02 1.24820e+01 4.11088e+01 5.38679e-01
1.58366e-01 -1.59912e+01 2.16648e+02 3.32282e+01 6.23402e+01 6.62419e-01 1.00000e-02 2.11375e+00 1.25887e+01 4.75131e+02 1.20166e+01 3.06671e+01 7.65476e-01
1.55683e-01 -1.60137e+01 2.45549e+02 2.93131e+01 4.48426e+01 6.55063e-01 1.00000e-02 2.16310e+00 1.26827e+01 5.52813e+02 1.23606e+01 4.15250e+01 6.48742e-01
1.65443e-01 -1.60317e+01 2.74993e+02 3.26826e+01 5.81242e+01 6.99936e-01 1.00000e-02 2.01165e+00 1.23206e+01 4.21811e+02 1.11857e+01 1.58043e+01 5.66965e-01
1.60183e-01 -1.60334e+01 2.53716e+02 3.02534e+01 6.74876e+01 6.91211e-01 1.00000e-02 2.05139e+00 1.26681e+01 4.88873e+02 1.17183e+01 2.34197e+01 7.16488e-01
1.55713e-01 -1.60006e+01 2.88742e+02 2.81845e+01 5.89627e+01 6.19696e-01 1.00000e-02 2.25133e+00 1.32576e+01 7.21610e+02 1.30655e+01 6.33835e+01 3.94938e-01
1.45197e-01 -1.60284e+01 2.84704e+02 3.25457e+01 4.42737e+01 7.11263e-01 1.00000e-02 2.09160e+00 1.28158e+01 5.67666e+02 1.21830e+01 3.44020e+01 6.25706e-01
1.67969e-01 -1.60365e+01 2.91419e+02 3.34225e+01 5.79692e+01 6.86389e-01 1.00000e-02 2.03731e+00 1.23713e+01 4.41470e+02 1.14989e+01 2.08741e+01 7.18533e-01
1.68596e-01 -1.60064e+01 2.14751e+02 2.90511e+01 4.89590e+01 6.34276e-01 1.00000e-02 2.14514e+00 1.23511e+01 4.68334e+02 1.20402e+01 3.43092e+01 7.75175e-01
1.52005e-01 -1.59894e+01 2.51526e+02 2.88996e+01 5.91251e+01 7.00413e-01 1.00000e-02 2.07091e+00 1.27802e+01 5.25600e+02 1.19415e+01 2.78125e+01 6.90568e-01
1.56382e-01 -1.60324e+01 2.11622e+02 3.13519e+01 6.44458e+01 5.56856e-01 1.00000e-02 2.35620e+00 1.34373e+01 7.86539e+02 1.34591e+01 8.17898e+01 3.10423e-01
1.65780e-01 -1.60350e+01 2.42855e+02 3.30157e+01 6.77536e+01 6.66552e-01 1.00000e-02 2.07654e+00 1.25180e+01 4.56517e+02 1.17855e+01 2.56010e+01 7.91756e-01
1.49311e-01 -1.60329e+01 2.90686e+02 3.13511e+01 4.03853e+01 6.91668e-01 1.00000e-02 2.12172e+00 1.27638e+01 5.75345e+02 1.23046e+01 3.89771e+01 6.13769e-01
1.48797e-01 -1.60330e+01 2.41516e+02 3.08469e+01 6.14264e+01 7.23720e-01 1.00000e-02 2.01559e+00 1.26649e+01 4.77119e+02 1.13839e+01 1.73932e+01 5.42911e-01
1.43243e-01 -1.60485e+01 2.33141e+02 3.35327e+01 5.38960e+01 6.79588e-01 1.00000e-02 2.15051e+00 1.29615e+01 5.80267e+02 1.24577e+01 4.08774e+01 6.06115e-01
1.67258e-01 -1.60391e+01 2.08938e+02 2.83338e+01 4.45472e+01 6.27792e-01 1.00000e-02 2.16703e+00 1.23154e+01 4.86633e+02 1.21186e+01 3.77936e+01 7.48822e-01
1.41404e-01 -1.60016e+01 2.90863e+02 2.95758e+01 6.67724e+01 6.93755e-01 1.00000e-02 2.15869e+00 1.35721e+01 7.72505e+02 1.29433e+01 5.26646e+01 3.27776e-01
1.65401e-01 -1.60110e+01 2.83426e+02 3.17147e+01 6.51524e+01 6.77474e-01 1.00000e-02 2.06913e+00 1.26222e+01 4.93359e+02 1.18496e+01 2.67119e+01 7.38889e-01
1.58084e-01 -1.59828e+01 2.06347e+02 3.03560e+01 4.38723e+01 6.60724e-01 1.00000e-02 2.12567e+00 1.23548e+01 4.58381e+02 1.19545e+01 3.15995e+01 7.89165e-01
1.48326e-01 -1.60115e+01 2.15997e+02 3.38050e+01 6.59549e+01 5.83567e-01 1.00000e-02 2.33783e+00 1.35687e+01 7.99863e+02 1.34922e+01 7.99755e+01 2.94446e-01
1.55803e-01 -1.59858e+01 2.21028e+02 3.38564e+01 4.30131e+01 6.39342e-01 1.00000e-02 2.18357e+00 1.25763e+01 5.28509e+02 1.23578e+01 4.25543e+01 6.86130e-01
1.64059e-01 -1.60137e+01 2.53189e+02 3.02682e+01 6.89337e+01 6.96541e-01 1.00000e-02 2.01983e+00 1.25233e+01 4.50888e+02 1.13455e+01 1.73602e+01 5.98901e-01
1.61356e-01 -1.59835e+01 2.00523e+02 2.86525e+01 4.72913e+01 6.63246e-01 1.00000e-02 2.10572e+00 1.22806e+01 4.32659e+02 1.17982e+01 2.78995e+01 8.24014e-01
1.51662e-01 -1.60282e+01 2.39454e+02 3.11849e+01 6.20136e+01 5.86719e-01 1.00000e-02 2.32351e+00 1.34541e+01 7.83452e+02 1.33904e+01 7.70882e+01 3.14194e-01
1.48978e-01 -1.59928e+01 2.78546e+02 3.38630e+01 6.70099e+01 6.18332e-01 1.00000e-02 2.27126e+00 1.35021e+01 7.72316e+02 1.32769e+01 6.91585e+01 3.28013e-01
1.69545e-01 -1.60120e+01 2.72469e+02 2.81487e+01 6.36910e+01 5.50324e-01 1.00000e-02 2.32083e+00 1.31180e+01 7.21895e+02 1.31666e+01 7.25184e+01 3.94546e-01
1.51738e-01 -1.59882e+01 2.73577e+02 2.81235e+01 4.47311e+01 6.28259e-01 1.00000e-02 2.25143e+00 1.30545e+01 6.97507e+02 1.29559e+01 6.25446e+01 4.28832e-01
1.50475e-01 -1.59991e+01 2.68435e+02 2.95571e+01 6.70497e+01 6.77405e-01 1.00000e-02 2.13983e+00 1.31949e+01 6.45989e+02 1.25676e+01 4.24906e+01 5.04838e-01
1.67149e-01 -1.60103e+01 2.75908e+02 3.22848e+01 6.29777e+01 6.56415e-01 1.00000e-02 2.10579e+00 1.26135e+01 5.00063e+02 1.20434e+01 3.16721e+01 7.29031e-01
1.45840e-01 -1.59874e+01 2.00482e+02 2.97060e+01 4.28349e+01 6.36122e-01 1.00000e-02 2.24521e+00 1.29456e+01 6.31680e+02 1.28045e+01 5.58590e+01 5.26611e-01
1.58384e-01 -1.60499e+01 2.89497e+02 3.09018e+01 5.28258e+01 5.64891e-01 1.00000e-02 2.34007e+00 1.31868e+01 7.75325e+02 1.33039e+01 8.05393e+01 3.24247e-01
1.62750e-01 -1.59782e+01 2.17647e+02 3.04797e+01 4.24504e+01 6.56159e-01 1.00000e-02 2.11803e+00 1.22649e+01 4.48234e+02 1.18784e+01 3.04935e+01 8.03150e-01
1.42037e-01 -1.60142e+01 2.99869e+02 3.21172e+01 4.94707e+01 7.18297e-01 1.00000e-02 2.10094e+00 1.30592e+01 6.28497e+02 1.24019e+01 3.88245e+01 5.31483e-01
1.52983e-01 -1.59919e+01 2.19757e+02 3.15285e+01 5.29503e+01 6.75459e-01 1.00000e-02 2.11226e+00 1.25828e+01 4.86232e+02 1.20257e+01 3.12565e+01 7.49407e-01
1.47274e-01 -1.59508e+01 2.92783e+02 3.27425e+01 5.79585e+01 6.56632e-01 1.00000e-02 2.20432e+00 1.32761e+01 7.03264e+02 1.29319e+01 5.62663e+01 4.20627e-01
1.58402e-01 -1.60169e+01 2.94113e+02 2.99585e+01 6.46441e+01 6.17875e-01 1.00000e-02 2.23855e+00 1.32407e+01 7.02130e+02 1.30015e+01 6.01304e+01 4.22239e-01
1.48766e-01 -1.60141e+01 2.62341e+02 3.26666e+01 5.62303e+01 6.70586e-01 1.00000e-02 2.15604e+00 1.30057e+01 6.05833e+02 1.25364e+01 4.34699e+01 5.66413e-01
1.65741e-01 -1.60251e+01 2.93297e+02 3.25819e+01 4.04397e+01 6.44518e-01 1.00000e-02 2.14497e+00 1.24109e+01 5.14805e+02 1.21580e+01 3.83128e+01 7.06943e-01
1.61788e-01 -1.60194e+01 2.62206e+02 3.04029e+01 5.79608e+01 5.84946e-01 1.00000e-02 2.28368e+00 1.31043e+01 6.89474e+02 1.30484e+01 6.53824e+01 4.40388e-01
1.54437e-01 -1.60212e+01 2.80800e+02 3.30957e+01 6.17106e+01 6.06343e-01 1.00000e-02 2.27141e+00 1.32956e+01 7.25528e+02 1.31459e+01 6.64291e+01 3.89548e-01
1.64951e-01 -1.59998e+01 2.55149e+02 3.29397e+01 6.56502e+01 5.96614e-01 1.00000e-02 2.23880e+00 1.30038e+01 6.25038e+02 1.28152e+01 5.47185e+01 5.36789e-01
1.52518e-01 -1.60154e+01 2.13836e+02 3.29149e+01 5.24897e+01 6.37298e-01 1.00000e-02 2.20346e+00 1.28379e+01 5.72804e+02 1.25770e+01 4.69435e+01 6.17720e-01
1.47074e-01 -1.59827e+01 2.85823e+02 3.37948e+01 5.16486e+01 7.39302e-01 1.00000e-02 2.01330e+00 1.26750e+01 5.02525e+02 1.14699e+01 1.89758e+01 5.01527e-01
1.65055e-01 -1.60249e+01 2.55490e+02 3.26593e+01 4.52033e+01 5.96260e-01 1.00000e-02 2.24118e+00 1.26209e+01 5.90790e+02 1.26162e+01 5.38204e+01 5.89755e-01
1.44637e-01 -1.59605e+01 2.55077e+02 2.93546e+01 4.34945e+01 7.19476e-01 1.00000e-02 2.06525e+00 1.26929e+01 5.25906e+02 1.19145e+01 2.80893e+01 6.88317e-01
1.67638e-01 -1.60363e+01 2.82027e+02 3.24403e+01 4.40208e+01 6.96236e-01 1.00000e-02 2.01701e+00 1.21138e+01 4.04285e+02 1.11788e+01 1.67425e+01 6.22972e-01
1.50571e-01 -1.60154e+01 2.41306e+02 3.22715e+01 6.87692e+01 6.22016e-01 1.00000e-02 2.25244e+00 1.33815e+01 7.16319e+02 1.30995e+01 6.16766e+01 4.02274e-01
1.53085e-01 -1.60311e+01 2.44705e+02 3.27098e+01 6.39949e+01 6.25803e-01 1.00000e-02 2.23152e+00 1.31876e+01 6.63404e+02 1.29098e+01 5.59536e+01 4.78680e-01
1.53529e-01 -1.59870e+01 2.94568e+02 3.27410e+01 5.22676e+01 5.96055e-01 1.00000e-02 2.29986e+00 1.32545e+01 7.52601e+02 1.32335e+01 7.32323e+01 3.53278e-01
1.57235e-01 -1.59954e+01 2.76825e+02 2.89139e+01 5.05928e+01 6.42374e-01 1.00000e-02 2.19247e+00 1.29046e+01 6.16148e+02 1.26335e+01 4.92217e+01 5.50470e-01
1.55307e-01 -1.60349e+01 2.84916e+02 2.92558e+01 6.64666e+01 6.22420e-01 1.00000e-02 2.24382e+00 1.33540e+01 7.31014e+02 1.30875e+01 6.23525e+01 3.82057e-01
1.68775e-01 -1.60500e+01 2.03622e+02 3.32175e+01 6.10405e+01 5.72661e-01 1.00000e-02 2.26420e+00 1.28392e+01 5.95268e+02 1.27763e+01 5.57361e+01 5.82797e-01
1.65503e-01 -1.59667e+01 2.07500e+02 3.13830e+01 6.40245e+01 5.52234e-01 1.00000e-02 2.32242e+00 1.31396e+01 6.94680e+02 1.31569e+01 7.01919e+01 4.32884e-01
1.45526e-01 -1.60213e+01 2.41943e+02 3.04518e+01 5.70972e+01 6.67686e-01 1.00000e-02 2.17736e+00 1.31167e+01 6.33459e+02 1.26721e+01 4.71196e+01 5.23892e-01
1.60377e-01 -1.60103e+01 2.81714e+02 3.24623e+01 4.35439e+01 6.74693e-01 1.00000e-02 2.09972e+00 1.24642e+01 4.94506e+02 1.19745e+01 3.16057e+01 7.37262e-01
1.64868e-01 -1.60264e+01 2.99321e+02 2.96297e+01 6.01693e+01 5.80008e-01 1.00000e-02 2.28549e+00 1.31305e+01 7.06709e+02 1.30854e+01 6.72070e+01 4.15750e-01
1.50183e-01 -1.60258e+01 2.90012e+02 3.06300e+01 5.81555e+01 6.39089e-01 1.00000e-02 2.23174e+00 1.32986e+01 7.21578e+02 1.30354e+01 6.09421e+01 3.94983e-01
1.57874e-01 -1.60132e+01 2.93936e+02 2.91138e+01 5.23453e+01 7.15697e-01 1.00000e-02 2.02959e+00 1.25647e+01 4.91283e+02 1.15784e+01 2.15811e+01 6.15185e-01
1.57408e-01 -1.59645e+01 2.85147e+02 3.14909e+01 5.14701e+01 6.87914e-01 1.00000e-02 2.08583e+00 1.26381e+01 5.16628e+02 1.20005e+01 3.06279e+01 7.04188e-01
1.47651e-01 -1.60251e+01 2.13886e+02 2.97961e+01 6.98572e+01 6.73934e-01 1.00000e-02 2.14217e+00 1.30904e+01 5.88942e+02 1.24335e+01 3.84213e+01 5.92627e-01
1.48747e-01 -1.59864e+01 2.73017e+02 3.11876e+01 4.62906e+01 6.78737e-01 1.00000e-02 2.14613e+00 1.28796e+01 5.93642e+02 1.24500e+01 4.23558e+01 5.85323e-01
1.63697e-01 -1.60220e+01 2.60802e+02 3.18416e+01 6.80053e+01 6.27727e-01 1.00000e-02 2.18218e+00 1.29376e+01 5.87260e+02 1.25632e+01 4.50631e+01 5.95242e-01
1.50558e-01 -1.60162e+01 2.20983e+02 3.24948e+01 4.69299e+01 6.19514e-01 1.00000e-02 2.25585e+00 1.29703e+01 6.43577e+02 1.28681e+01 5.85307e+01 5.08492e-01
1.51198e-01 -1.60263e+01 2.54246e+02 3.36338e+01 4.57527e+01 6.03212e-01 1.00000e-02 2.28964e+00 1.30928e+01 7.05443e+02 1.30835e+01 6.81225e+01 4.17539e-01
1.66388e-01 -1.59762e+01 2.06865e+02 3.01895e+01 5.98428e+01 6.48843e-01 1.00000e-02 2.11492e+00 1.24193e+01 4.47985e+02 1.19143e+01 2.94730e+01 8.03490e-01
1.64167e-01 -1.59593e+01 2.36801e+02 3.14013e+01 5.41514e+01 6.77497e-01 1.00000e-02 2.06052e+00 1.23019e+01 4.24008e+02 1.15790e+01 2.26939e+01 8.26688e-01
1.48344e-01 -1.60098e+01 2.67803e+02 2.97463e+01 6.19943e+01 6.32728e-01 1.00000e-02 2.25138e+00 1.34214e+01 7.51534e+02 1.31586e+01 6.47104e+01 3.54673e-01
1.59503e-01 -1.60360e+01 2.28499e+02 2.98270e+01 6.23779e+01 5.98196e-01 1.00000e-02 2.26443e+00 1.31279e+01 6.65887e+02 1.29731e+01 6.02659e+01 4.74985e-01
1.56888e-01 -1.59628e+01 2.49192e+02 3.31474e+01 4.79984e+01 5.79115e-01 1.00000e-02 2.31077e+00 1.30208e+01 7.04086e+02 1.30940e+01 7.08096e+01 4.19461e-01
1.56987e-01 -1.59641e+01 2.42792e+02 2.96141e+01 5.26125e+01 5.94060e-01 1.00000e-02 2.28778e+00 1.30995e+01 6.96607e+02 1.30602e+01 6.63916e+01 4.30120e-01
1.42773e-01 -1.60004e+01 2.62154e+02 3.03132e+01 4.31916e+01 7.37509e-01 1.00000e-02 2.03319e+00 1.26616e+01 5.13237e+02 1.16776e+01 2.30292e+01 6.07141e-01
1.66670e-01 -1.60280e+01 2.90823e+02 3.03005e+01 5.44679e+01 5.72447e-01 1.00000e-02 2.28928e+00 1.29278e+01 6.79779e+02 1.29726e+01 6.61543e+01 4.54493e-01
1.54177e-01 -1.60479e+01 2.32336e+02 2.80011e+01 5.68529e+01 6.37932e-01 1.00000e-02 2.20806e+00 1.30174e+01 6.22960e+02 1.27133e+01 5.02620e+01 5.39981e-01
1.42980e-01 -1.59909e+01 2.34574e+02 3.22243e+01 6.83719e+01 7.06401e-01 1.00000e-02 2.08334e+00 1.30710e+01 5.71718e+02 1.21477e+01 3.05009e+01 6.19409e-01
1.65248e-01 -1.60386e+01 2.77785e+02 3.29929e+01 4.29358e+01 6.82591e-01 1.00000e-02 2.05663e+00 1.22279e+01 4.34978e+02 1.15775e+01 2.35570e+01 8.04283e-01
1.46549e-01 -1.59665e+01 2.43533e+02 2.98686e+01 6.22704e+01 7.26041e-01 1.00000e-02 2.02452e+00 1.28024e+01 5.11315e+02 1.15694e+01 1.99450e+01 5.61683e-01
1.45060e-01 -1.60176e+01 2.67318e+02 3.28738e+01 5.82553e+01 6.54002e-01 1.00000e-02 2.21365e+00 1.32932e+01 6.99253e+02 1.29522e+01 5.66278e+01 4.26336e-01
1.66771e-01 -1.59507e+01 2.43960e+02 2.90811e+01 4.25898e+01 6.53189e-01 1.00000e-02 2.11665e+00 1.22740e+01 4.64735e+02 1.19028e+01 3.14511e+01 7.80263e-01
1.66825e-01 -1.59705e+01 2.58449e+02 2.84314e+01 6.70128e+01 6.00676e-01 1.00000e-02 2.23293e+00 1.30379e+01 6.37899e+02 1.28146e+01 5.43926e+01 5.17120e-01
1.60844e-01 -1.60399e+01 2.77978e+02 3.03957e+01 5.56652e+01 6.03219e-01 1.00000e-02 2.25391e+00 1.30386e+01 6.66153e+02 1.29223e+01 6.01590e+01 4.74589e-01
1.59125e-01 -1.60332e+01 2.88732e+02 3.34159e+01 6.38259e+01 5.72033e-01 1.00000e-02 2.31670e+00 1.33378e+01 7.59626e+02 1.33108e+01 7.52198e+01 3.44161e-01
1.45526e-01 -1.60174e+01 2.48762e+02 2.95716e+01 6.84241e+01 6.74202e-01 1.00000e-02 2.16505e+00 1.33438e+01 6.83175e+02 1.27487e+01 4.72090e+01 4.49534e-01
1.43743e-01 -1.59605e+01 2.86791e+02 3.27849e+01 4.01690e+01 6.22957e-01 1.00000e-02 2.29420e+00 1.32560e+01 7.75633e+02 1.32492e+01 7.50845e+01 3.23862e-01
1.47906e-01 -1.59814e+01 2.30360e+02 3.35383e+01 6.31537e+01 6.27882e-01 1.00000e-02 2.24814e+00 1.32889e+01 6.88479e+02 1.30270e+01 5.96305e+01 4.41827e-01
1.51656e-01 -1.60025e+01 2.61736e+02 2.87551e+01 4.54426e+01 7.11342e-01 1.00000e-02 2.05459e+00 1.25628e+01 4.95642e+02 1.17582e+01 2.53173e+01 7.15805e-01
1.61138e-01 -1.59676e+01 2.73146e+02 3.16102e+01 5.75482e+01 6.32578e-01 1.00000e-02 2.18727e+00 1.28741e+01 5.90839e+02 1.25729e+01 4.67026e+01 5.89679e-01
1.54033e-01 -1.60497e+01 2.76619e+02 3.04646e+01 4.41768e+01 7.02263e-01 1.00000e-02 2.06867e+00 1.25496e+01 5.01667e+02 1.18605e+01 2.78836e+01 7.26498e-01
1.63347e-01 -1.60364e+01 2.94024e+02 3.34694e+01 6.01079e+01 6.50277e-01 1.00000e-02 2.13909e+00 1.27609e+01 5.49875e+02 1.23160e+01 3.86951e+01 6.53286e-01
1.40147e-01 -1.59683e+01 2.08621e+02 2.96465e+01 6.26757e+01 6.70473e-01 1.00000e-02 2.18892e+00 1.32506e+01 6.46580e+02 1.27501e+01 4.78812e+01 5.03944e-01
1.41626e-01 -1.60149e+01 2.25839e+02 3.39515e+01 5.43459e+01 6.86927e-01 1.00000e-02 2.13649e+00 1.29241e+01 5.61478e+02 1.23615e+01 3.79423e+01 6.35314e-01
1.51681e-01 -1.59905e+01 2.70996e+02 2.91591e+01 5.79433e+01 6.21166e-01 1.00000e-02 2.26204e+00 1.33156e+01 7.34581e+02 1.31311e+01 6.55289e+01 3.77225e-01
1.50552e-01 -1.59847e+01 2.51337e+02 3.39624e+01 5.67882e+01 6.92416e-01 1.00000e-02 2.08741e+00 1.27287e+01 5.13232e+02 1.20172e+01 2.99175e+01 7.09316e-01
1.60847e-01 -1.59988e+01 2.35267e+02 2.86242e+01 5.45427e+01 6.82074e-01 1.00000e-02 2.06955e+00 1.24352e+01 4.53134e+02 1.17106e+01 2.47373e+01 7.96415e-01
1.56702e-01 -1.60230e+01 2.49156e+02 2.91461e+01 6.50576e+01 6.48027e-01 1.00000e-02 2.17304e+00 1.30315e+01 6.09135e+02 1.25838e+01 4.47715e+01 5.61302e-01
1.45301e-01 -1.59959e+01 2.59451e+02 3.26710e+01 4.25634e+01 6.00034e-01 1.00000e-02 2.32868e+00 1.32755e+01 7.90249e+02 1.33401e+01 8.02958e+01 3.05925e-01
1.47757e-01 -1.60041e+01 2.23669e+02 2.94384e+01 4.94058e+01 7.09896e-01 1.00000e-02 2.05329e+00 1.25102e+01 4.62039e+02 1.16474e+01 2.29177e+01 7.59322e-01
1.61578e-01 -1.60318e+01 2.06841e+02 3.15317e+01 4.44152e+01 6.13865e-01 1.00000e-02 2.21632e+00 1.25575e+01 5.43884e+02 1.24575e+01 4.70490e+01 6.62535e-01
1.64814e-01 -1.59843e+01 2.71632e+02 2.80370e+01 4.19707e+01 7.02692e-01 1.00000e-02 2.02078e+00 1.21685e+01 4.21842e+02 1.12502e+01 1.77748e+01 6.34593e-01
1.58427e-01 -1.59527e+01 2.06510e+02 3.38409e+01 5.40043e+01 5.98758e-01 1.00000e-02 2.25738e+00 1.28940e+01 6.09735e+02 1.28016e+01 5.61120e+01 5.60374e-01
1.60205e-01 -1.59519e+01 2.20377e+02 3.28857e+01 6.00931e+01 6.98608e-01 1.00000e-02 2.01305e+00 1.22138e+01 3.81753e+02 1.10800e+01 1.44425e+01 6.10699e-01
1.52702e-01 -1.59806e+01 2.18470e+02 3.39643e+01 6.40766e+01 5.63010e-01 1.00000e-02 2.35672e+00 1.34905e+01 7.98442e+02 1.35022e+01 8.30854e+01 2.96127e-01
1.48026e-01 -1.59984e+01 2.90221e+02 2.97713e+01 5.61283e+01 6.19393e-01 1.00000e-02 2.28617e+00 1.34625e+01 7.96998e+02 1.33289e+01 7.39512e+01 2.97841e-01
1.65306e-01 -1.60120e+01 2.44863e+02 3.13069e+01 5.68324e+01 6.65424e-01 1.00000e-02 2.08714e+00 1.24278e+01 4.55441e+02 1.18158e+01 2.71852e+01 7.93248e-01
1.47713e-01 -1.60303e+01 2.82718e+02 3.35042e+01 6.98097e+01 6.87862e-01 1.00000e-02 2.12551e+00 1.32487e+01 6.51444e+02 1.25518e+01 4.12516e+01 4.96601e-01
1.44593e-01 -1.60400e+01 2.26345e+02 3.28739e+01 4.67604e+01 6.66725e-01 1.00000e-02 2.17608e+00 1.28686e+01 5.80026e+02 1.25138e+01 4.43352e+01 6.06491e-01
1.59882e-01 -1.60352e+01 2.04154e+02 2.83810e+01 6.45901e+01 6.20125e-01 1.00000e-02 2.21484e+00 1.29656e+01 5.94645e+02 1.26686e+01 4.86228e+01 5.83765e-01
1.55223e-01 -1.60353e+01 2.64705e+02 3.28945e+01 4.16614e+01 6.92581e-01 1.00000e-02 2.07516e+00 1.24245e+01 4.75680e+02 1.18103e+01 2.75373e+01 7.64688e-01
1.55032e-01 -1.60210e+01 2.63498e+02 2.87387e+01 6.17852e+01 7.23293e-01 1.00000e-02 2.00548e+00 1.26517e+01 4.85092e+02 1.12388e+01 1.54295e+01 4.65761e-01
1.60991e-01 -1.59519e+01 2.78947e+02 2.82680e+01 6.14208e+01 6.78007e-01 1.00000e-02 2.09526e+00 1.27756e+01 5.41884e+02 1.21014e+01 3.21420e+01 6.65615e-01
1.68113e-01 -1.59564e+01 2.64828e+02 3.24410e+01 5.72159e+01 5.92087e-01 1.00000e-02 2.23657e+00 1.28200e+01 5.99559e+02 1.27068e+01 5.34040e+01 5.76138e-01
1.66076e-01 -1.59556e+01 2.07020e+02 2.93688e+01 4.64650e+01 5.99032e-01 1.00000e-02 2.23239e+00 1.24892e+01 5.58453e+02 1.24765e+01 4.98236e+01 6.40007e-01
1.61941e-01 -1.60471e+01 2.58153e+02 3.39542e+01 4.17197e+01 6.36293e-01 1.00000e-02 2.16899e+00 1.24942e+01 5.22643e+02 1.22776e+01 4.10720e+01 6.95068e-01
1.55456e-01 -1.60160e+01 2.76979e+02 3.33979e+01 5.97223e+01 6.21405e-01 1.00000e-02 2.23423e+00 1.31347e+01 6.68842e+02 1.29160e+01 5.76166e+01 4.70601e-01
1.64054e-01 -1.60491e+01 2.44258e+02 3.06455e+01 4.79662e+01 6.93328e-01 1.00000e-02 2.02672e+00 1.21578e+01 3.99738e+02 1.12547e+01 1.75981e+01 6.97943e-01
1.63192e-01 -1.59644e+01 2.11371e+02 3.36744e+01 6.15760e+01 6.54513e-01 1.00000e-02 2.10911e+00 1.24470e+01 4.46375e+02 1.19064e+01 2.88969e+01 8.05680e-01
1.61001e-01 -1.59688e+01 2.85854e+02 3.29088e+01 4.68552e+01 5.86944e-01 1.00000e-02 2.28114e+00 1.28778e+01 6.71046e+02 1.29282e+01 6.49910e+01 4.67338e-01
1.69703e-01 -1.59587e+01 2.34872e+02 3.31413e+01 4.32124e+01 6.69397e-01 1.00000e-02 2.05342e+00 1.19977e+01 3.82610e+02 1.13749e+01 2.06161e+01 8.57694e-01
1.63441e-01 -1.60057e+01 2.56894e+02 2.87662e+01 6.59011e+01 6.76478e-01 1.00000e-02 2.07741e+00 1.26745e+01 5.02219e+02 1.19001e+01 2.75036e+01 7.25822e-01
1.62386e-01 -1.59651e+01 2.30219e+02 2.98481e+01 4.15252e+01 7.01964e-01 1.00000e-02 2.00888e+00 1.19977e+01 3.72663e+02 1.09514e+01 1.37793e+01 5.83636e-01
1.48976e-01 -1.59749e+01 2.21912e+02 2.96845e+01 5.30807e+01 6.69586e-01 1.00000e-02 2.15158e+00 1.28259e+01 5.53775e+02 1.23619e+01 3.92605e+01 6.47254e-01
1.55970e-01 -1.60140e+01 2.31384e+02 2.89592e+01 6.49868e+01 6.31471e-01 1.00000e-02 2.21098e+00 1.31059e+01 6.34028e+02 1.27649e+01 5.08501e+01 5.23023e-01
1.66106e-01 -1.59503e+01 2.09870e+02 3.26493e+01 4.29161e+01 6.53929e-01 1.00000e-02 2.10184e+00 1.21137e+01 4.10650e+02 1.17014e+01 2.69683e+01 8.52103e-01
1.61699e-01 -1.60253e+01 2.52115e+02 3.28708e+01 4.56245e+01 6.14514e-01 1.00000e-02 2.21786e+00 1.26788e+01 5.77166e+02 1.25674e+01 4.99748e+01 6.10938e-01
1.45285e-01 -1.59704e+01 2.31762e+02 3.19880e+01 4.41582e+01 6.65918e-01 1.00000e-02 2.17866e+00 1.28549e+01 5.86694e+02 1.25269e+01 4.52605e+01 5.96122e-01
1.65427e-01 -1.59886e+01 2.38235e+02 3.25688e+01 6.30730e+01 6.61669e-01 1.00000e-02 2.09021e+00 1.24849e+01 4.57221e+02 1.18492e+01 2.73801e+01 7.90779e-01
1.49487e-01 -1.59540e+01 2.11679e+02 3.27248e+01 6.86736e+01 6.04359e-01 1.00000e-02 2.29060e+00 1.34460e+01 7.37204e+02 1.32512e+01 6.80545e+01 3.73690e-01
1.60439e-01 -1.60456e+01 2.64179e+02 3.23224e+01 6.53809e+01 6.12209e-01 1.00000e-02 2.22991e+00 1.30914e+01 6.46370e+02 1.28494e+01 5.49648e+01 5.04262e-01
1.41933e-01 -1.59981e+01 2.65591e+02 3.02251e+01 6.72275e+01 7.28714e-01 1.00000e-02 2.05642e+00 1.32355e+01 6.32604e+02 1.21362e+01 2.95600e+01 5.14198e-01
1.52031e-01 -1.60098e+01 2.34888e+02 3.14630e+01 4.24029e+01 6.10192e-01 1.00000e-02 2.27363e+00 1.29345e+01 6.67789e+02 1.29238e+01 6.30463e+01 4.72161e-01
1.61586e-01 -1.59718e+01 2.56583e+02 3.02976e+01 6.83490e+01 6.31485e-01 1.00000e-02 2.18641e+00 1.30159e+01 6.08304e+02 1.26265e+01 4.65424e+01 5.62587e-01
1.55065e-01 -1.59879e+01 2.48316e+02 3.31312e+01 6.57316e+01 6.42613e-01 1.00000e-02 2.18410e+00 1.30419e+01 6.07192e+02 1.26359e+01 4.63599e+01 5.64308e-01
1.67756e-01 -1.60166e+01 2.97118e+02 2.95967e+01 6.09546e+01 6.01513e-01 1.00000e-02 2.23031e+00 1.29557e+01 6.34887e+02 1.27858e+01 5.49227e+01 5.21711e-01
1.68122e-01 -1.60420e+01 2.91163e+02 3.13406e+01 6.79667e+01 6.57976e-01 1.00000e-02 2.10401e+00 1.27207e+01 5.24973e+02 1.21037e+01 3.25009e+01 6.91522e-01
1.48138e-01 -1.60324e+01 2.38327e+02 3.38654e+01 6.71516e+01 6.99249e-01 1.00000e-02 2.07437e+00 1.28625e+01 5.22554e+02 1.19774e+01 2.77152e+01 6.95204e-01
1.40915e-01 -1.59846e+01 2.29487e+02 3.39338e+01 6.06725e+01 6.91069e-01 1.00000e-02 2.12989e+00 1.30452e+01 5.80912e+02 1.23966e+01 3.77380e+01 6.05112e-01
1.62658e-01 -1.60041e+01 2.58304e+02 3.11368e+01 6.22719e+01 5.92053e-01 1.00000e-02 2.26307e+00 1.30918e+01 6.65618e+02 1.29628e+01 6.06663e+01 4.75384e-01
1.58065e-01 -1.59931e+01 2.07560e+02 3.32453e+01 5.39036e+01 6.44734e-01 1.00000e-02 2.15748e+00 1.25827e+01 4.96500e+02 1.22231e+01 3.70666e+01 7.34315e-01
1.51363e-01 -1.60255e+01 2.44430e+02 2.95720e+01 4.97598e+01 6.76029e-01 1.00000e-02 2.13204e+00 1.27618e+01 5.47687e+02 1.22673e+01 3.71430e+01 6.56666e-01
1.60738e-01 -1.59841e+01 2.23117e+02 3.35808e+01 6.02126e+01 6.54271e-01 1.00000e-02 2.12391e+00 1.25685e+01 4.79376e+02 1.20651e+01 3.22946e+01 7.59364e-01
1.46395e-01 -1.59745e+01 2.26771e+02 2.98768e+01 6.01385e+01 6.10528e-01 1.00000e-02 2.30153e+00 1.34732e+01 7.74400e+02 1.33306e+01 7.28892e+01 3.25402e-01
1.42308e-01 -1.60212e+01 2.91501e+02 3.25114e+01 6.06315e+01 6.95161e-01 1.00000e-02 2.14385e+00 1.33185e+01 6.91172e+02 1.27244e+01 4.69548e+01 4.37934e-01
1.59605e-01 -1.60078e+01 2.01510e+02 3.03833e+01 6.54672e+01 6.48062e-01 1.00000e-02 2.14553e+00 1.27014e+01 5.04238e+02 1.22139e+01 3.52756e+01 7.22812e-01
1.50304e-01 -1.60249e+01 2.18959e+02 3.34439e+01 6.45838e+01 6.90498e-01 1.00000e-02 2.07959e+00 1.26838e+01 4.78887e+02 1.18808e+01 2.64909e+01 7.60070e-01
1.42243e-01 -1.60404e+01 2.27726e+02 3.08238e+01 6.73186e+01 7.36813e-01 1.00000e-02 2.00163e+00 1.28536e+01 5.01528e+02 1.11603e+01 1.35868e+01 4.25034e-01
1.47451e-01 -1.59898e+01 2.65304e+02 3.30623e+01 4.02482e+01 7.18626e-01 1.00000e-02 2.05121e+00 1.25229e+01 4.90436e+02 1.17364e+01 2.51240e+01 7.13734e-01
1.61651e-01 -1.60478e+01 2.40061e+02 2.91382e+01 4.42572e+01 6.81731e-01 1.00000e-02 2.06935e+00 1.22761e+01 4.38493e+02 1.16434e+01 2.45618e+01 8.16248e-01
1.61571e-01 -1.60262e+01 2.53460e+02 3.36354e+01 4.99883e+01 6.94842e-01 1.00000e-02 2.03158e+00 1.22452e+01 4.13539e+02 1.13588e+01 1.89097e+01 7.16270e-01
1.61019e-01 -1.60401e+01 2.25268e+02 3.22873e+01 5.92521e+01 5.71640e-01 1.00000e-02 2.30517e+00 1.31184e+01 6.88794e+02 1.31052e+01 6.78349e+01 4.41372e-01
1.49630e-01 -1.59595e+01 2.91495e+02 2.89502e+01 4.13717e+01 7.17361e-01 1.00000e-02 2.06862e+00 1.26796e+01 5.41787e+02 1.19807e+01 3.01551e+01 6.65620e-01
1.62453e-01 -1.60147e+01 2.26077e+02 3.37368e+01 4.83450e+01 6.30937e-01 1.00000e-02 2.17219e+00 1.25185e+01 5.06976e+02 1.22692e+01 3.98787e+01 7.18716e-01
1.57867e-01 -1.60484e+01 2.47412e+02 2.97285e+01 6.30889e+01 5.75238e-01 1.00000e-02 2.32082e+00 1.33620e+01 7.61116e+02 1.33195e+01 7.50755e+01 3.42244e-01
1.54073e-01 -1.59720e+01 2.58994e+02 2.83282e+01 4.85864e+01 5.82935e-01 1.00000e-02 2.32941e+00 1.31396e+01 7.72365e+02 1.32429e+01 7.83658e+01 3.27952e-01
1.48777e-01 -1.59692e+01 2.48952e+02 2.83993e+01 5.12347e+01 5.97133e-01 1.00000e-02 2.32526e+00 1.33897e+01 7.97474e+02 1.33804e+01 7.91724e+01 2.97274e-01
1.62663e-01 -1.60341e+01 2.30951e+02 3.06585e+01 5.55503e+01 6.74644e-01 1.00000e-02 2.07370e+00 1.23763e+01 4.38282e+02 1.16953e+01 2.46784e+01 8.16570e-01
1.60074e-01 -1.59807e+01 2.88091e+02 2.93424e+01 4.24441e+01 6.99139e-01 1.00000e-02 2.05577e+00 1.24004e+01 4.76793e+02 1.16994e+01 2.52852e+01 7.45556e-01
1.56007e-01 -1.60257e+01 2.83975e+02 3.38886e+01 6.18593e+01 6.06594e-01 1.00000e-02 2.26215e+00 1.32327e+01 7.03943e+02 1.30743e+01 6.38075e+01 4.19664e-01
1.57360e-01 -1.59676e+01 2.38833e+02 3.23219e+01 5.74885e+01 6.22624e-01 1.00000e-02 2.21850e+00 1.29470e+01 6.07887e+02 1.27125e+01 5.11590e+01 5.63233e-01
1.51740e-01 -1.60070e+01 2.14251e+02 3.33609e+01 5.63877e+01 6.81225e-01 1.00000e-02 2.09715e+00 1.25566e+01 4.66535e+02 1.19186e+01 2.84294e+01 7.77723e-01
1.56850e-01 -1.59893e+01 2.93892e+02 2.99973e+01 5.95768e+01 6.85668e-01 1.00000e-02 2.09927e+00 1.28644e+01 5.67122e+02 1.22049e+01 3.43761e+01 6.26551e-01
1.56329e-01 -1.59903e+01 2.78166e+02 2.82294e+01 6.64662e+01 7.10794e-01 1.00000e-02 2.03992e+00 1.28794e+01 5.49694e+02 1.17947e+01 2.41009e+01 5.89095e-01
1.69097e-01 -1.59819e+01 2.39588e+02 3.09677e+01 5.33905e+01 6.61276e-01 1.00000e-02 2.08005e+00 1.22736e+01 4.28154e+02 1.16846e+01 2.52540e+01 8.29902e-01
1.45600e-01 -1.60445e+01 2.71099e+02 3.29047e+01 6.84620e+01 7.32737e-01 1.00000e-02 2.02430e+00 1.30236e+01 5.64556e+02 1.17296e+01 2.18748e+01 4.96134e-01
1.54353e-01 -1.60293e+01 2.75544e+02 3.36448e+01 4.62569e+01 6.47661e-01 1.00000e-02 2.18371e+00 1.28106e+01 5.91838e+02 1.25493e+01 4.70727e+01 5.88125e-01
1.44120e-01 -1.59660e+01 2.54605e+02 3.27617e+01 4.56445e+01 6.72056e-01 1.00000e-02 2.17512e+00 1.29699e+01 6.18087e+02 1.26115e+01 4.71520e+01 5.47482e-01
1.56475e-01 -1.60123e+01 2.77907e+02 3.37067e+01 4.71515e+01 5.81316e-01 1.00000e-02 2.31040e+00 1.30489e+01 7.21332e+02 1.31276e+01 7.24833e+01 3.95322e-01
1.68536e-01 -1.60221e+01 2.26096e+02 3.01115e+01 4.97016e+01 6.75883e-01 1.00000e-02 2.04481e+00 1.20839e+01 3.85725e+02 1.13394e+01 1.93304e+01 8.19742e-01
1.64332e-01 -1.59584e+01 2.95287e+02 3.10372e+01 6.18264e+01 6.22106e-01 1.00000e-02 2.20006e+00 1.29542e+01 6.17442e+02 1.26786e+01 4.99756e+01 5.48475e-01
1.46535e-01 -1.59617e+01 2.60255e+02 3.37341e+01 5.68913e+01 6.31370e-01 1.00000e-02 2.25298e+00 1.33052e+01 7.17836e+02 1.30927e+01 6.33098e+01 4.00164e-01
1.43781e-01 -1.60124e+01 2.13981e+02 3.05546e+01 6.29563e+01 6.34742e-01 1.00000e-02 2.25690e+00 1.34004e+01 7.18418e+02 1.31148e+01 6.20037e+01 3.99356e-01
1.55073e-01 -1.60200e+01 2.38267e+02 3.27501e+01 6.24867e+01 7.08198e-01 1.00000e-02 2.01984e+00 1.24843e+01 4.36742e+02 1.13275e+01 1.71336e+01 6.13278e-01
1.57072e-01 -1.60227e+01 2.96882e+02 3.01431e+01 6.48083e+01 6.26134e-01 1.00000e-02 2.22787e+00 1.32523e+01 7.01567e+02 1.29760e+01 5.87038e+01 4.23038e-01
1.41560e-01 -1.60106e+01 2.01025e+02 3.08702e+01 4.73020e+01 6.39820e-01 1.00000e-02 2.25518e+00 1.31219e+01 6.65191e+02 1.29468e+01 5.92199e+01 4.76020e-01
1.43229e-01 -1.60138e+01 2.71003e+02 2.93615e+01 4.44687e+01 6.67190e-01 1.00000e-02 2.20480e+00 1.31535e+01 6.89676e+02 1.28668e+01 5.57949e+01 4.40096e-01
1.67529e-01 -1.60342e+01 2.22672e+02 2.87901e+01 4.33593e+01 6.53394e-01 1.00000e-02 2.10783e+00 1.21878e+01 4.37029e+02 1.17852e+01 2.88020e+01 8.18238e-01
1.45894e-01 -1.60309e+01 2.37669e+02 2.87122e+01 4.86476e+01 7.20721e-01 1.00000e-02 2.04383e+00 1.26121e+01 4.88063e+02 1.16653e+01 2.28316e+01 6.90277e-01
1.53931e-01 -1.60381e+01 2.99713e+02 2.96078e+01 5.15781e+01 6.23018e-01 1.00000e-02 2.25243e+00 1.31734e+01 7.14537e+02 1.30376e+01 6.39813e+01 4.04757e-01
1.56810e-01 -1.60301e+01 2.41625e+02 3.02753e+01 6.19233e+01 6.30832e-01 1.00000e-02 2.20759e+00 1.30333e+01 6.21123e+02 1.27205e+01 5.01291e+01 5.42806e-01
1.61954e-01 -1.59939e+01 2.57701e+02 3.10398e+01 6.10134e+01 6.40288e-01 1.00000e-02 2.16409e+00 1.28199e+01 5.61400e+02 1.24266e+01 4.16402e+01 6.35435e-01
1.44434e-01 -1.60304e+01 2.95979e+02 3.30834e+01 5.51517e+01 6.45539e-01 1.00000e-02 2.24298e+00 1.33957e+01 7.57716e+02 1.31575e+01 6.55178e+01 3.46627e-01
1.45667e-01 -1.60481e+01 2.03619e+02 2.98430e+01 4.46925e+01 6.19050e-01 1.00000e-02 2.28484e+00 1.31140e+01 6.92501e+02 1.30498e+01 6.53032e+01 4.36019e-01
1.54357e-01 -1.60299e+01 2.45475e+02 3.38775e+01 6.40609e+01 5.82133e-01 1.00000e-02 2.31420e+00 1.33807e+01 7.51869e+02 1.33117e+01 7.36757e+01 3.54235e-01
1.62001e-01 -1.59694e+01 2.75929e+02 3.26422e+01 5.40523e+01 5.87139e-01 1.00000e-02 2.27506e+00 1.30030e+01 6.69047e+02 1.29686e+01 6.33892e+01 4.70297e-01
1.52640e-01 -1.60253e+01 2.14110e+02 2.96887e+01 4.11452e+01 6.27682e-01 1.00000e-02 2.23351e+00 1.27582e+01 6.02694e+02 1.26593e+01 5.29479e+01 5.71276e-01
1.43380e-01 -1.60456e+01 2.20581e+02 3.28327e+01 5.60269e+01 6.24355e-01 1.00000e-02 2.27933e+00 1.33507e+01 7.26189e+02 1.31801e+01 6.66680e+01 3.88642e-01
1.66461e-01 -1.59567e+01 2.49733e+02 3.24849e+01 4.28012e+01 6.88718e-01 1.00000e-02 2.02697e+00 1.20383e+01 3.86623e+02 1.12075e+01 1.74537e+01 7.12040e-01
1.45210e-01 -1.59897e+01 2.51693e+02 3.28946e+01 6.56163e+01 6.88587e-01 1.00000e-02 2.12483e+00 1.31325e+01 6.10084e+02 1.24440e+01 3.86282e+01 5.59834e-01
1.57132e-01 -1.60120e+01 2.12431e+02 2.85882e+01 5.69903e+01 6.69395e-01 1.00000e-02 2.11123e+00 1.25739e+01 4.80517e+02 1.19946e+01 3.04337e+01 7.57714e-01
1.54786e-01 -1.59642e+01 2.43066e+02 3.04705e+01 4.21623e+01 6.68810e-01 1.00000e-02 2.13191e+00 1.25534e+01 5.15263e+02 1.21495e+01 3.58440e+01 7.06251e-01
1.51411e-01 -1.59717e+01 2.72731e+02 3.29524e+01 5.66376e+01 6.94747e-01 1.00000e-02 2.08931e+00 1.28074e+01 5.42173e+02 1.21046e+01 3.18239e+01 6.65171e-01
1.56177e-01 -1.59993e+01 2.27918e+02 3.26784e+01 5.13742e+01 5.87595e-01 1.00000e-02 2.29601e+00 1.30580e+01 6.82420e+02 1.30527e+01 6.66249e+01 4.50634e-01
1.69310e-01 -1.60252e+01 2.59989e+02 3.03998e+01 6.07356e+01 5.98845e-01 1.00000e-02 2.22149e+00 1.28319e+01 5.90934e+02 1.26517e+01 5.05772e+01 5.89530e-01
1.67066e-01 -1.60116e+01 2.53506e+02 2.83678e+01 5.57700e+01 6.80339e-01 1.00000e-02 2.05274e+00 1.23535e+01 4.39656e+02 1.15683e+01 2.23220e+01 7.87346e-01
1.58216e-01 -1.60236e+01 2.61048e+02 3.26543e+01 6.25733e+01 5.93974e-01 1.00000e-02 2.27666e+00 1.32103e+01 6.98482e+02 1.30894e+01 6.49223e+01 4.27437e-01
1.45792e-01 -1.60313e+01 2.78875e+02 2.80683e+01 6.40720e+01 6.79512e-01 1.00000e-02 2.16667e+00 1.33980e+01 7.20904e+02 1.28420e+01 5.07006e+01 3.95914e-01
1.46774e-01 -1.60446e+01 2.91105e+02 2.92000e+01 4.55834e+01 7.06983e-01 1.00000e-02 2.10459e+00 1.29013e+01 5.96292e+02 1.23077e+01 3.75193e+01 5.81208e-01
1.43823e-01 -1.59710e+01 2.08346e+02 3.33701e+01 6.18904e+01 6.88181e-01 1.00000e-02 2.11514e+00 1.28372e+01 5.17194e+02 1.21611e+01 3.23704e+01 7.03333e-01
1.44545e-01 -1.59508e+01 2.35019e+02 3.33208e+01 6.89700e+01 6.89975e-01 1.00000e-02 2.11643e+00 1.31072e+01 5.87673e+02 1.23540e+01 3.58268e+01 5.94600e-01
1.69035e-01 -1.60498e+01 2.30081e+02 2.82985e+01 5.14426e+01 5.91960e-01 1.00000e-02 2.23871e+00 1.26180e+01 5.82965e+02 1.25822e+01 5.21734e+01 6.01920e-01
1.49559e-01 -1.59702e+01 2.00060e+02 3.31160e+01 4.69526e+01 6.01365e-01 1.00000e-02 2.29581e+00 1.30498e+01 6.77563e+02 1.30400e+01 6.60132e+01 4.57741e-01
1.64294e-01 -1.60182e+01 2.88531e+02 3.14757e+01 4.86798e+01 6.57428e-01 1.00000e-02 2.12381e+00 1.25460e+01 5.15006e+02 1.21306e+01 3.53737e+01 7.06639e-01
1.46164e-01 -1.59501e+01 2.33508e+02 3.39690e+01 5.22740e+01 6.70406e-01 1.00000e-02 2.15808e+00 1.28814e+01 5.69088e+02 1.24447e+01 4.14490e+01 6.23496e-01
1.51546e-01 -1.60023e+01 2.96291e+02 3.31554e+01 6.36184e+01 5.99114e-01 1.00000e-02 2.30217e+00 1.34932e+01 7.97100e+02 1.33842e+01 7.61038e+01 2.97719e-01
1.65728e-01 -1.60178e+01 2.67917e+02 2.84810e+01 4.48234e+01 6.29652e-01 1.00000e-02 2.18046e+00 1.25250e+01 5.50960e+02 1.23483e+01 4.38932e+01 6.51609e-01
1.47024e-01 -1.60135e+01 2.22189e+02 3.22498e+01 6.54304e+01 6.45139e-01 1.00000e-02 2.21383e+00 1.32347e+01 6.54590e+02 1.28526e+01 5.23174e+01 4.91867e-01
1.48859e-01 -1.59966e+01 2.89582e+02 3.28191e+01 4.36480e+01 7.36630e-01 1.00000e-02 2.01709e+00 1.25399e+01 4.87743e+02 1.14675e+01 1.96928e+01 5.41854e-01
1.54328e-01 -1.59846e+01 2.79021e+02 2.95896e+01 5.54112e+01 6.90589e-01 1.00000e-02 2.09555e+00 1.28088e+01 5.53124e+02 1.21466e+01 3.31741e+01 6.48261e-01
1.52119e-01 -1.59629e+01 2.89615e+02 3.03810e+01 5.81844e+01 6.46595e-01 1.00000e-02 2.20667e+00 1.31944e+01 6.84078e+02 1.28762e+01 5.50910e+01 4.48218e-01
1.44484e-01 -1.60286e+01 2.51243e+02 3.29951e+01 4.10559e+01 6.22787e-01 1.00000e-02 2.28362e+00 1.31552e+01 7.24831e+02 1.31179e+01 6.89289e+01 3.90505e-01
1.46070e-01 -1.59841e+01 2.16876e+02 3.03353e+01 4.84611e+01 6.68418e-01 1.00000e-02 2.16695e+00 1.28312e+01 5.64219e+02 1.24362e+01 4.18646e+01 6.31060e-01
1.58057e-01 -1.59970e+01 2.69913e+02 3.16662e+01 4.58009e+01 6.99340e-01 1.00000e-02 2.04989e+00 1.23971e+01 4.59423e+02 1.16263e+01 2.34445e+01 7.51983e-01
1.41178e-01 -1.60123e+01 2.47458e+02 3.12356e+01 4.06968e+01 6.17438e-01 1.00000e-02 2.31551e+00 1.33158e+01 7.90370e+02 1.33261e+01 7.81429e+01 3.05779e-01
1.65324e-01 -1.59641e+01 2.38388e+02 3.22526e+01 5.76461e+01 5.91282e-01 1.00000e-02 2.24791e+00 1.28729e+01 6.08267e+02 1.27657e+01 5.49959e+01 5.62645e-01
1.42104e-01 -1.60386e+01 2.34430e+02 2.86872e+01 5.07185e+01 6.31112e-01 1.00000e-02 2.28346e+00 1.33978e+01 7.63921e+02 1.32468e+01 7.02388e+01 3.38648e-01
1.63191e-01 -1.59582e+01 2.63931e+02 3.15273e+01 6.31149e+01 6.89177e-01 1.00000e-02 2.04472e+00 1.25162e+01 4.60760e+02 1.16037e+01 2.19914e+01 7.30262e-01
1.67191e-01 -1.59844e+01 2.68703e+02 3.16092e+01 4.73569e+01 6.79335e-01 1.00000e-02 2.05456e+00 1.22374e+01 4.29443e+02 1.15485e+01 2.27663e+01 8.05868e-01
1.63168e-01 -1.60343e+01 2.62530e+02 3.11550e+01 5.04258e+01 5.92505e-01 1.00000e-02 2.26124e+00 1.28564e+01 6.38948e+02 1.28284e+01 5.93954e+01 5.15524e-01
1.44566e-01 -1.59898e+01 2.70204e+02 3.04989e+01 5.64935e+01 6.40738e-01 1.00000e-02 2.25225e+00 1.34138e+01 7.58169e+02 1.31742e+01 6.59012e+01 3.46041e-01
1.69549e-01 -1.59815e+01 2.79425e+02 3.16113e+01 4.91312e+01 6.22716e-01 1.00000e-02 2.17241e+00 1.25297e+01 5.30283e+02 1.23112e+01 4.18216e+01 6.83420e-01
1.53356e-01 -1.59936e+01 2.28473e+02 3.34052e+01 5.03605e+01 5.78846e-01 1.00000e-02 2.32545e+00 1.31690e+01 7.29974e+02 1.32211e+01 7.42690e+01 3.83472e-01
1.50220e-01 -1.59903e+01 2.03908e+02 3.16417e+01 5.51174e+01 6.41956e-01 1.00000e-02 2.20425e+00 1.29078e+01 5.80343e+02 1.26098e+01 4.70776e+01 6.05997e-01
1.59963e-01 -1.59633e+01 2.22621e+02 3.12682e+01 6.88999e+01 6.92725e-01 1.00000e-02 2.03275e+00 1.24687e+01 4.28466e+02 1.14104e+01 1.84417e+01 7.07366e-01
1.49687e-01 -1.60426e+01 2.65299e+02 3.24842e+01 6.92856e+01 6.61386e-01 1.00000e-02 2.17296e+00 1.32634e+01 6.63994e+02 1.27458e+01 4.79871e+01 4.77801e-01
1.46705e-01 -1.60005e+01 2.31989e+02 3.30821e+01 4.32865e+01 6.99989e-01 1.00000e-02 2.08306e+00 1.25193e+01 4.80704e+02 1.18730e+01 2.80794e+01 7.57443e-01
1.62477e-01 -1.59689e+01 2.33692e+02 3.30573e+01 6.75924e+01 6.68284e-01 1.00000e-02 2.08463e+00 1.25708e+01 4.65404e+02 1.18560e+01 2.68120e+01 7.79320e-01
1.68328e-01 -1.59711e+01 2.88182e+02 3.08664e+01 5.54754e+01 6.26556e-01 1.00000e-02 2.17248e+00 1.26894e+01 5.54431e+02 1.24073e+01 4.30387e+01 6.46238e-01
1.42640e-01 -1.59929e+01 2.47517e+02 3.31212e+01 6.91761e+01 6.77877e-01 1.00000e-02 2.16216e+00 1.33439e+01 6.70290e+02 1.27360e+01 4.63897e+01 4.68456e-01
1.54113e-01 -1.59848e+01 2.43617e+02 3.05744e+01 4.51257e+01 7.07479e-01 1.00000e-02 2.03802e+00 1.23526e+01 4.40812e+02 1.14788e+01 2.06518e+01 7.23116e-01
1.46242e-01 -1.59986e+01 2.87862e+02 2.85869e+01 4.46467e+01 7.11323e-01 1.00000e-02 2.09764e+00 1.28841e+01 5.91402e+02 1.22627e+01 3.63028e+01 5.88803e-01
1.56840e-01 -1.59740e+01 2.27576e+02 2.85926e+01 4.99658e+01 5.95944e-01 1.00000e-02 2.28540e+00 1.30146e+01 6.81822e+02 1.29944e+01 6.48743e+01 4.51507e-01
1.48313e-01 -1.59635e+01 2.05625e+02 2.87040e+01 6.12126e+01 5.99438e-01 1.00000e-02 2.31557e+00 1.34607e+01 7.70541e+02 1.33495e+01 7.41364e+01 3.30247e-01
1.69607e-01 -1.60347e+01 2.74815e+02 3.14065e+01 6.65510e+01 6.89221e-01 1.00000e-02 2.01983e+00 1.24079e+01 4.35574e+02 1.13133e+01 1.73773e+01 6.14368e-01
1.44279e-01 -1.59853e+01 2.14968e+02 2.94105e+01 6.08332e+01 7.25866e-01 1.00000e-02 2.01712e+00 1.26290e+01 4.57672e+02 1.13325e+01 1.66204e+01 5.73212e-01
1.67630e-01 -1.60470e+01 2.27344e+02 3.38833e+01 5.71086e+01 5.81933e-01 1.00000e-02 2.25176e+00 1.27915e+01 5.90228e+02 1.27212e+01 5.42872e+01 5.90627e-01
1.57071e-01 -1.60291e+01 2.09961e+02 3.29970e+01 4.68918e+01 6.60557e-01 1.00000e-02 2.12564e+00 1.23983e+01 4.59473e+02 1.19807e+01 3.17537e+01 7.87642e-01
1.42921e-01 -1.60158e+01 2.77933e+02 2.97158e+01 6.77366e+01 6.67568e-01 1.00000e-02 2.20440e+00 1.35930e+01 7.85337e+02 1.31127e+01 5.96372e+01 3.11889e-01
1.68176e-01 -1.60057e+01 2.09837e+02 2.85125e+01 6.41771e+01 6.05897e-01 1.00000e-02 2.20902e+00 1.28036e+01 5.61556e+02 1.25505e+01 4.62655e+01 6.35194e-01
1.40757e-01 -1.60019e+01 2.99929e+02 2.96962e+01 4.67498e+01 7.04982e-01 1.00000e-02 2.14406e+00 1.31927e+01 6.84987e+02 1.26977e+01 4.80812e+01 4.46896e-01
1.47767e-01 -1.60434e+01 2.63070e+02 3.33133e+01 5.09214e+01 6.01269e-01 1.00000e-02 2.31205e+00 1.33415e+01 7.71448e+02 1.33169e+01 7.59995e+01 3.29105e-01
1.52007e-01 -1.59812e+01 2.22153e+02 3.06165e+01 6.37488e+01 6.30317e-01 1.00000e-02 2.22730e+00 1.31637e+01 6.49747e+02 1.28599e+01 5.39468e+01 4.99160e-01
1.43643e-01 -1.59678e+01 2.41366e+02 3.26809e+01 5.32189e+01 6.10680e-01 1.00000e-02 2.31142e+00 1.34399e+01 7.85087e+02 1.33657e+01 7.62127e+01 3.12194e-01
1.67583e-01 -1.59643e+01 2.13960e+02 3.34700e+01 5.62211e+01 5.67478e-01 1.00000e-02 2.28015e+00 1.28298e+01 6.15253e+02 1.28367e+01 5.94917e+01 5.51851e-01
1.62058e-01 -1.60278e+01 2.83916e+02 3.20350e+01 6.86269e+01 6.38059e-01 1.00000e-02 2.17170e+00 1.30055e+01 6.06998e+02 1.25837e+01 4.51620e+01 5.64608e-01
1.50580e-01 -1.60019e+01 2.26508e+02 3.04085e+01 6.62776e+01 6.44480e-01 1.00000e-02 2.20263e+00 1.31786e+01 6.42389e+02 1.27745e+01 5.00178e+01 5.10294e-01
1.62340e-01 -1.59825e+01 2.25110e+02 3.05343e+01 6.70450e+01 5.68474e-01 1.00000e-02 2.30901e+00 1.32591e+01 7.15077e+02 1.31955e+01 6.95288e+01 4.04004e-01
1.49643e-01 -1.60465e+01 2.66195e+02 3.36931e+01 5.91070e+01 7.02966e-01 1.00000e-02 2.07292e+00 1.28144e+01 5.31813e+02 1.20007e+01 2.89390e+01 6.81079e-01
1.50622e-01 -1.59771e+01 2.33408e+02 3.27949e+01 5.18504e+01 7.01179e-01 1.00000e-02 2.05988e+00 1.25072e+01 4.60292e+02 1.17023e+01 2.40113e+01 7.77307e-01
1.68416e-01 -1.60327e+01 2.67001e+02 3.02913e+01 5.71642e+01 5.57630e-01 1.00000e-02 2.30678e+00 1.29294e+01 6.84104e+02 1.30120e+01 6.83317e+01 4.48180e-01
1.67957e-01 -1.59941e+01 2.81366e+02 3.22975e+01 5.07752e+01 6.25879e-01 1.00000e-02 2.17143e+00 1.25910e+01 5.36537e+02 1.23444e+01 4.20758e+01 6.73837e-01
1.52005e-01 -1.59741e+01 2.21420e+02 2.91177e+01 6.26361e+01 6.65647e-01 1.00000e-02 2.14608e+00 1.29160e+01 5.61238e+02 1.23706e+01 3.83646e+01 6.35687e-01
1.66571e-01 -1.59641e+01 2.49211e+02 3.19860e+01 5.41245e+01 5.97212e-01 1.00000e-02 2.23245e+00 1.27686e+01 5.88552e+02 1.26569e+01 5.20563e+01 5.93233e-01
1.60746e-01 -1.60292e+01 2.68105e+02 3.17850e+01 4.47659e+01 6.86084e-01 1.00000e-02 2.06786e+00 1.23619e+01 4.58953e+02 1.17189e+01 2.57565e+01 7.87954e-01
1.56814e-01 -1.60334e+01 2.05685e+02 3.23534e+01 4.50349e+01 6.83617e-01 1.00000e-02 2.06767e+00 1.21647e+01 3.99256e+02 1.15284e+01 2.24397e+01 8.65396e-01
1.53580e-01 -1.59866e+01 2.98195e+02 3.08917e+01 5.14409e+01 7.31556e-01 1.00000e-02 2.01300e+00 1.25963e+01 4.93368e+02 1.14260e+01 1.86692e+01 5.08916e-01
1.59052e-01 -1.59674e+01 2.28981e+02 2.86592e+01 6.76108e+01 5.98163e-01 1.00000e-02 2.26918e+00 1.32573e+01 6.95701e+02 1.30649e+01 6.24162e+01 4.31419e-01
1.61383e-01 -1.60474e+01 2.10550e+02 3.01963e+01 4.41589e+01 6.91721e-01 1.00000e-02 2.03070e+00 1.20082e+01 3.68404e+02 1.11742e+01 1.68616e+01 7.54341e-01
1.69468e-01 -1.60186e+01 2.34320e+02 3.26693e+01 4.39523e+01 6.79155e-01 1.00000e-02 2.03088e+00 1.19477e+01 3.67157e+02 1.11718e+01 1.72044e+01 7.56665e-01
1.58450e-01 -1.59686e+01 2.79272e+02 2.96135e+01 6.91285e+01 7.13663e-01 1.00000e-02 2.01994e+00 1.28019e+01 5.22987e+02 1.15449e+01 1.96758e+01 5.20925e-01
1.59366e-01 -1.59618e+01 2.56988e+02 2.81777e+01 4.77948e+01 6.32613e-01 1.00000e-02 2.20152e+00 1.27851e+01 5.95889e+02 1.25788e+01 4.88816e+01 5.81833e-01
1.62415e-01 -1.59867e+01 2.68050e+02 3.38243e+01 5.69339e+01 6.29086e-01 1.00000e-02 2.18297e+00 1.27846e+01 5.65599e+02 1.24956e+01 4.47746e+01 6.28917e-01
1.50332e-01 -1.59908e+01 2.77054e+02 3.30645e+01 4.82041e+01 6.15821e-01 1.00000e-02 2.27257e+00 1.31676e+01 7.16169e+02 1.30905e+01 6.67986e+01 4.02482e-01
1.68882e-01 -1.59910e+01 2.49409e+02 2.94556e+01 6.32688e+01 5.81707e-01 1.00000e-02 2.25861e+00 1.29731e+01 6.35953e+02 1.28611e+01 5.78466e+01 5.20086e-01
1.52400e-01 -1.59881e+01 2.56386e+02 2.91066e+01 4.78349e+01 6.98904e-01 1.00000e-02 2.07731e+00 1.26151e+01 5.07062e+02 1.19171e+01 2.86286e+01 7.18587e-01
1.61239e-01 -1.59632e+01 2.81257e+02 3.37905e+01 4.52411e+01 6.02259e-01 1.00000e-02 2.24744e+00 1.27836e+01 6.26036e+02 1.27563e+01 5.74196e+01 5.35257e-01
1.46905e-01 -1.60006e+01 2.51840e+02 2.86001e+01 5.83453e+01 7.12557e-01 1.00000e-02 2.06671e+00 1.28942e+01 5.51849e+02 1.19919e+01 2.82885e+01 6.49427e-01
1.59444e-01 -1.59860e+01 2.36825e+02 3.21031e+01 6.36428e+01 6.05302e-01 1.00000e-02 2.24565e+00 1.30784e+01 6.42851e+02 1.28812e+01 5.64848e+01 5.09594e-01
1.49333e-01 -1.60494e+01 2.39562e+02 3.29931e+01 5.29560e+01 7.04344e-01 1.00000e-02 2.06016e+00 1.25823e+01 4.75913e+02 1.17553e+01 2.47042e+01 7.55906e-01
1.49689e-01 -1.59734e+01 2.60148e+02 2.90033e+01 6.83922e+01 6.74255e-01 1.00000e-02 2.14963e+00 1.32547e+01 6.61517e+02 1.26367e+01 4.42393e+01 4.81494e-01
1.58625e-01 -1.59559e+01 2.09420e+02 3.28378e+01 4.78165e+01 6.60540e-01 1.00000e-02 2.11853e+00 1.23618e+01 4.49462e+02 1.19232e+01 3.04436e+01 8.01473e-01
1.64547e-01 -1.59801e+01 2.61190e+02 3.32918e+01 6.53185e+01 6.87383e-01 1.00000e-02 2.03758e+00 1.24604e+01 4.43435e+02 1.15063e+01 2.03472e+01 7.17640e-01
1.41142e-01 -1.60034e+01 2.84602e+02 2.83495e+01 5.51559e+01 6.72518e-01 1.00000e-02 2.20923e+00 1.34596e+01 7.65347e+02 1.30814e+01 6.06709e+01 3.36829e-01
1.52736e-01 -1.59626e+01 2.61046e+02 3.10002e+01 6.56463e+01 6.47242e-01 1.00000e-02 2.19273e+00 1.31850e+01 6.55829e+02 1.27751e+01 5.03319e+01 4.90007e-01
1.47124e-01 -1.59656e+01 2.57900e+02 2.97691e+01 4.84291e+01 6.10443e-01 1.00000e-02 2.30430e+00 1.33301e+01 7.73875e+02 1.32885e+01 7.48531e+01 3.26059e-01
1.48736e-01 -1.59540e+01 2.28189e+02 3.31400e+01 5.40328e+01 6.58051e-01 1.00000e-02 2.17533e+00 1.29024e+01 5.76142e+02 1.25176e+01 4.37485e+01 6.12531e-01
1.48767e-01 -1.59904e+01 2.14445e+02 3.30942e+01 5.12282e+01 6.38822e-01 1.00000e-02 2.21821e+00 1.29428e+01 6.03005e+02 1.27026e+01 5.06773e+01 5.70794e-01
1.58155e-01 -1.60048e+01 2.34712e+02 3.16392e+01 5.34160e+01 6.16896e-01 1.00000e-02 2.22848e+00 1.28945e+01 6.07057e+02 1.27182e+01 5.24760e+01 5.64517e-01
1.62626e-01 -1.59733e+01 2.99072e+02 3.39374e+01 5.04092e+01 6.64271e-01 1.00000e-02 2.11370e+00 1.25782e+01 5.15418e+02 1.21117e+01 3.43711e+01 7.06017e-01
1.69650e-01 -1.59603e+01 2.75575e+02 2.96830e+01 6.41795e+01 5.65444e-01 1.00000e-02 2.28865e+00 1.30719e+01 6.81642e+02 1.30348e+01 6.52758e+01 4.51769e-01
1.45549e-01 -1.59705e+01 2.86557e+02 3.12425e+01 4.34597e+01 6.82789e-01 1.00000e-02 2.15894e+00 1.29846e+01 6.33722e+02 1.25992e+01 4.68878e+01 5.23490e-01
1.57826e-01 -1.59613e+01 2.03333e+02 3.26924e+01 4.03547e+01 6.17120e-01 1.00000e-02 2.22406e+00 1.25555e+01 5.52364e+02 1.24901e+01 4.86727e+01 6.49437e-01
1.47299e-01 -1.59849e+01 2.27986e+02 3.26059e+01 4.08278e+01 6.72829e-01 1.00000e-02 2.14952e+00 1.26505e+01 5.33999e+02 1.22782e+01 3.88239e+01 6.77731e-01
1.63665e-01 -1.60368e+01 2.80464e+02 3.16495e+01 5.14032e+01 7.05713e-01 1.00000e-02 2.01245e+00 1.22950e+01 4.27014e+02 1.12074e+01 1.63367e+01 5.68455e-01
1.40886e-01 -1.59959e+01 2.36207e+02 3.07756e+01 5.99292e+01 6.96109e-01 1.00000e-02 2.12664e+00 1.31149e+01 6.07628e+02 1.24348e+01 3.85534e+01 5.63634e-01
1.51854e-01 -1.60231e+01 2.17340e+02 2.98009e+01 6.58345e+01 6.55337e-01 1.00000e-02 2.16948e+00 1.30143e+01 5.87131e+02 1.25249e+01 4.24271e+01 5.95442e-01
1.64546e-01 -1.59582e+01 2.81820e+02 3.06497e+01 4.78149e+01 6.32772e-01 1.00000e-02 2.17645e+00 1.26415e+01 5.58079e+02 1.24068e+01 4.40117e+01 6.40586e-01
1.49405e-01 -1.59586e+01 2.50028e+02 2.93763e+01 5.69621e+01 7.21253e-01 1.00000e-02 2.02938e+00 1.26818e+01 4.94331e+02 1.15760e+01 2.06943e+01 6.10270e-01
1.58097e-01 -1.59520e+01 2.92863e+02 2.87300e+01 4.53497e+01 6.68454e-01 1.00000e-02 2.13707e+00 1.27023e+01 5.65228e+02 1.23113e+01 3.99131e+01 6.29494e-01
1.56838e-01 -1.59816e+01 2.71093e+02 3.33457e+01 5.61606e+01 6.09079e-01 1.00000e-02 2.25269e+00 1.30823e+01 6.67993e+02 1.29453e+01 6.01990e+01 4.71858e-01
1.46990e-01 -1.59590e+01 2.00334e+02 2.82585e+01 5.05323e+01 5.87653e-01 1.00000e-02 2.34815e+00 1.33863e+01 7.95084e+02 1.34195e+01 8.14917e+01 3.00121e-01
1.44536e-01 -1.59563e+01 2.21175e+02 3.19825e+01 6.73597e+01 6.19304e-01 1.00000e-02 2.28595e+00 1.35545e+01 7.69476e+02 1.33159e+01 6.96262e+01 3.31590e-01
1.64737e-01 -1.60057e+01 2.83298e+02 2.99636e+01 5.73380e+01 5.98439e-01 1.00000e-02 2.24740e+00 1.29766e+01 6.48975e+02 1.28576e+01 5.80891e+01 5.00324e-01
1.45148e-01 -1.59573e+01 2.79032e+02 2.96846e+01 4.94778e+01 6.77710e-01 1.00000e-02 2.17222e+00 1.31265e+01 6.63722e+02 1.27224e+01 4.96834e+01 4.78206e-01
1.48842e-01 -1.59614e+01 2.65982e+02 3.34870e+01 4.48896e+01 6.75121e-01 1.00000e-02 2.14643e+00 1.27999e+01 5.72842e+02 1.23945e+01 4.12391e+01 6.17662e-01
1.50745e-01 -1.60128e+01 2.90863e+02 2.84447e+01 5.43651e+01 6.33658e-01 1.00000e-02 2.24659e+00 1.32917e+01 7.35782e+02 1.30893e+01 6.41590e+01 3.75605e-01
1.59566e-01 -1.60372e+01 2.87656e+02 2.94612e+01 5.03055e+01 5.98585e-01 1.00000e-02 2.27335e+00 1.30148e+01 6.93868e+02 1.29904e+01 6.51381e+01 4.34052e-01
1.49352e-01 -1.59932e+01 2.59708e+02 3.06316e+01 4.16014e+01 6.42634e-01 1.00000e-02 2.22312e+00 1.29437e+01 6.48833e+02 1.27810e+01 5.54948e+01 5.00539e-01
1.41102e-01 -1.59915e+01 2.99965e+02 3.11593e+01 4.60951e+01 6.52803e-01 1.00000e-02 2.25190e+00 1.33961e+01 7.82685e+02 1.32166e+01 6.93972e+01 3.15136e-01
1.43481e-01 -1.59724e+01 2.48853e+02 2.95272e+01 4.09170e+01 6.25940e-01 1.00000e-02 2.28982e+00 1.32168e+01 7.53042e+02 1.31809e+01 7.15946e+01 3.52702e-01
1.65327e-01 -1.60205e+01 2.06866e+02 3.00724e+01 4.66875e+01 6.20169e-01 1.00000e-02 2.18842e+00 1.24601e+01 5.09426e+02 1.22861e+01 4.15448e+01 7.15042e-01
1.42324e-01 -1.59634e+01 2.58873e+02 2.96204e+01 4.08871e+01 6.54081e-01 1.00000e-02 2.23558e+00 1.31512e+01 7.05872e+02 1.29691e+01 6.09824e+01 4.16932e-01
1.61519e-01 -1.59644e+01 2.95993e+02 3.18516e+01 5.38878e+01 6.84503e-01 1.00000e-02 2.07725e+00 1.25861e+01 5.02808e+02 1.19208e+01 2.89507e+01 7.24945e-01
1.65724e-01 -1.60004e+01 2.64699e+02 3.16713e+01 5.08321e+01 6.18959e-01 1.00000e-02 2.19442e+00 1.26674e+01 5.58804e+02 1.24708e+01 4.58648e+01 6.39462e-01
1.55261e-01 -1.59870e+01 2.51653e+02 3.12410e+01 4.99797e+01 6.43628e-01 1.00000e-02 2.18760e+00 1.28340e+01 5.85429e+02 1.25496e+01 4.64579e+01 5.98088e-01
1.53170e-01 -1.60137e+01 2.85363e+02 3.29865e+01 4.71855e+01 6.54993e-01 1.00000e-02 2.17733e+00 1.28676e+01 6.05119e+02 1.25712e+01 4.71986e+01 5.67518e-01
1.69026e-01 -1.60377e+01 2.41400e+02 3.35311e+01 6.05932e+01 6.71619e-01 1.00000e-02 2.04918e+00 1.22542e+01 4.05974e+02 1.14655e+01 2.05918e+01 8.16204e-01
1.58290e-01 -1.59636e+01 2.62010e+02 3.14171e+01 4.10019e+01 6.58843e-01 1.00000e-02 2.14233e+00 1.25292e+01 5.23781e+02 1.21996e+01 3.79765e+01 6.93337e-01
1.48283e-01 -1.59605e+01 2.62015e+02 3.38236e+01 6.79880e+01 7.22536e-01 1.00000e-02 2.02771e+00 1.28803e+01 5.25529e+02 1.16649e+01 2.12418e+01 5.62497e-01
1.53466e-01 -1.59663e+01 2.61481e+02 3.11973e+01 6.48019e+01 7.24143e-01 1.00000e-02 2.00367e+00 1.26748e+01 4.82787e+02 1.12010e+01 1.47650e+01 4.55293e-01
1.59990e-01 -1.59576e+01 2.88924e+02 3.06511e+01 5.05651e+01 6.30188e-01 1.00000e-02 2.20410e+00 1.28712e+01 6.15815e+02 1.26608e+01 5.09541e+01 5.50983e-01
1.62940e-01 -1.60340e+01 2.16139e+02 3.24766e+01 6.13882e+01 6.75184e-01 1.00000e-02 2.06158e+00 1.23220e+01 4.11771e+02 1.15617e+01 2.19371e+01 8.43820e-01
1.56443e-01 -1.60385e+01 2.68629e+02 2.92638e+01 6.28449e+01 7.18212e-01 1.00000e-02 2.01298e+00 1.26627e+01 4.89627e+02 1.13784e+01 1.74654e+01 5.12570e-01
1.67629e-01 -1.60129e+01 2.63312e+02 2.93721e+01 6.09993e+01 6.29108e-01 1.00000e-02 2.16807e+00 1.27491e+01 5.52633e+02 1.23992e+01 4.16662e+01 6.49021e-01
1.58118e-01 -1.59962e+01 2.15879e+02 3.24351e+01 4.59939e+01 6.61598e-01 1.00000e-02 2.12093e+00 1.23820e+01 4.59944e+02 1.19560e+01 3.13126e+01 7.86986e-01
1.47968e-01 -1.60497e+01 2.60928e+02 3.06927e+01 5.78375e+01 6.62015e-01 1.00000e-02 2.18375e+00 1.31465e+01 6.51914e+02 1.27353e+01 4.94394e+01 4.95893e-01
1.55178e-01 -1.60174e+01 2.61703e+02 2.93194e+01 4.18917e+01 7.03720e-01 1.00000e-02 2.05538e+00 1.24209e+01 4.72005e+02 1.16816e+01 2.46093e+01 7.51290e-01
1.51943e-01 -1.60263e+01 2.01344e+02 2.95185e+01 5.64514e+01 5.86574e-01 1.00000e-02 2.32257e+00 1.33034e+01 7.42112e+02 1.32736e+01 7.35185e+01 3.67122e-01
1.44618e-01 -1.60129e+01 2.46341e+02 2.84402e+01 4.30689e+01 7.04860e-01 1.00000e-02 2.09903e+00 1.27514e+01 5.46970e+02 1.21278e+01 3.32699e+01 6.57775e-01
1.48687e-01 -1.59603e+01 2.49654e+02 2.89829e+01 4.76721e+01 6.46672e-01 1.00000e-02 2.21809e+00 1.30519e+01 6.56010e+02 1.28116e+01 5.45980e+01 4.89735e-01
1.49673e-01 -1.60191e+01 2.20479e+02 3.24491e+01 6.09600e+01 6.10311e-01 1.00000e-02 2.27889e+00 1.32968e+01 7.07584e+02 1.31334e+01 6.51020e+01 4.14514e-01
1.67840e-01 -1.60337e+01 2.29033e+02 2.87036e+01 6.56432e+01 5.71924e-01 1.00000e-02 2.28213e+00 1.30776e+01 6.64040e+02 1.29924e+01 6.23468e+01 4.77733e-01
1.61502e-01 -1.59840e+01 2.34323e+02 2.98342e+01 6.89054e+01 6.91785e-01 1.00000e-02 2.03625e+00 1.25478e+01 4.52233e+02 1.14976e+01 1.97046e+01 6.99911e-01
1.61631e-01 -1.59818e+01 2.26028e+02 3.35841e+01 6.48553e+01 6.93790e-01 1.00000e-02 2.01957e+00 1.22980e+01 3.95510e+02 1.12026e+01 1.58536e+01 6.50018e-01
1.49761e-01 -1.60327e+01 2.17810e+02 2.99118e+01 5.09922e+01 6.41533e-01 1.00000e-02 2.21461e+00 1.29585e+01 6.11631e+02 1.27005e+01 5.05684e+01 5.57444e-01
1.43563e-01 -1.59681e+01 2.61154e+02 3.02251e+01 4.13809e+01 6.28700e-01 1.00000e-02 2.28409e+00 1.32366e+01 7.55524e+02 1.31841e+01 7.12884e+01 3.49470e-01
1.67998e-01 -1.60100e+01 2.25602e+02 3.03174e+01 5.89929e+01 6.40369e-01 1.00000e-02 2.13157e+00 1.24969e+01 4.76162e+02 1.20586e+01 3.29872e+01 7.63995e-01
1.54458e-01 -1.60115e+01 2.71387e+02 3.08225e+01 6.75583e+01 7.08117e-01 1.00000e-02 2.04469e+00 1.28583e+01 5.35766e+02 1.18101e+01 2.43755e+01 6.27167e-01
1.55731e-01 -1.59768e+01 2.53210e+02 2.80404e+01 4.65701e+01 7.13222e-01 1.00000e-02 2.02655e+00 1.23908e+01 4.49987e+02 1.14079e+01 1.92467e+01 6.44744e-01
1.53319e-01 -1.60400e+01 2.39617e+02 3.25696e+01 5.79844e+01 6.09121e-01 1.00000e-02 2.26631e+00 1.31745e+01 6.83753e+02 1.30284e+01 6.23225e+01 4.48691e-01
1.64820e-01 -1.59870e+01 2.20336e+02 3.09559e+01 4.08740e+01 6.42679e-01 1.00000e-02 2.14043e+00 1.22604e+01 4.63229e+02 1.19854e+01 3.39179e+01 7.82383e-01
1.63927e-01 -1.60291e+01 2.67640e+02 3.00929e+01 5.07585e+01 6.61834e-01 1.00000e-02 2.11235e+00 1.25212e+01 4.98335e+02 1.20385e+01 3.26860e+01 7.31597e-01
1.40009e-01 -1.59510e+01 2.37132e+02 2.86105e+01 4.50850e+01 7.18877e-01 1.00000e-02 2.08075e+00 1.28009e+01 5.44521e+02 1.20437e+01 3.04121e+01 6.61553e-01
1.48406e-01 -1.59808e+01 2.87486e+02 2.80043e+01 5.91508e+01 6.73341e-01 1.00000e-02 2.17129e+00 1.32617e+01 6.92456e+02 1.27897e+01 5.04925e+01 4.36083e-01
1.61944e-01 -1.60005e+01 2.80492e+02 3.17547e+01 4.74320e+01 5.94256e-01 1.00000e-02 2.26452e+00 1.28418e+01 6.50869e+02 1.28475e+01 6.11735e+01 4.97467e-01
1.48510e-01 -1.60077e+01 2.09211e+02 3.26559e+01 4.91286e+01 6.28032e-01 1.00000e-02 2.24451e+00 1.29822e+01 6.28524e+02 1.28234e+01 5.57043e+01 5.31443e-01
1.41860e-01 -1.60434e+01 2.63149e+02 2.94285e+01 4.49351e+01 6.41716e-01 1.00000e-02 2.26643e+00 1.33259e+01 7.60042e+02 1.31827e+01 6.87763e+01 3.43625e-01
1.45808e-01 -1.60074e+01 2.66202e+02 2.83532e+01 4.53208e+01 6.47981e-01 1.00000e-02 2.23579e+00 1.31788e+01 7.08354e+02 1.29814e+01 6.09653e+01 4.13428e-01
1.49155e-01 -1.59638e+01 2.46755e+02 3.28313e+01 6.95633e+01 7.16882e-01 1.00000e-02 2.02990e+00 1.28414e+01 5.10952e+02 1.16307e+01 2.07296e+01 5.92621e-01
1.55059e-01 -1.59691e+01 2.32858e+02 3.38671e+01 6.59677e+01 6.81113e-01 1.00000e-02 2.08539e+00 1.26872e+01 4.87355e+02 1.19333e+01 2.78171e+01 7.47766e-01
1.61659e-01 -1.59775e+01 2.89808e+02 3.16434e+01 5.40847e+01 6.11067e-01 1.00000e-02 2.23329e+00 1.29500e+01 6.39590e+02 1.28051e+01 5.60571e+01 5.14548e-01
1.65740e-01 -1.60241e+01 2.46694e+02 2.84651e+01 4.80247e+01 6.95904e-01 1.00000e-02 2.01864e+00 1.21438e+01 3.98918e+02 1.11639e+01 1.62687e+01 6.40015e-01
1.57623e-01 -1.59871e+01 2.96116e+02 3.23916e+01 6.03252e+01 6.95002e-01 1.00000e-02 2.06964e+00 1.27490e+01 5.29501e+02 1.19667e+01 2.87903e+01 6.84605e-01
1.46537e-01 -1.60256e+01 2.21901e+02 3.21781e+01 4.45559e+01 6.38491e-01 1.00000e-02 2.23430e+00 1.29590e+01 6.32399e+02 1.27917e+01 5.50306e+01 5.25512e-01
1.50796e-01 -1.60278e+01 2.70607e+02 3.02111e+01 5.88021e+01 6.16529e-01 1.00000e-02 2.27345e+00 1.33619e+01 7.49704e+02 1.31977e+01 6.81401e+01 3.57074e-01
1.58402e-01 -1.60068e+01 2.72772e+02 3.07998e+01 5.79170e+01 5.91758e-01 1.00000e-02 2.28641e+00 1.31976e+01 7.14783e+02 1.31266e+01 6.77613e+01 4.04414e-01
1.69929e-01 -1.60447e+01 2.56049e+02 3.02762e+01 6.87082e+01 5.85760e-01 1.00000e-02 2.24452e+00 1.30037e+01 6.28341e+02 1.28271e+01 5.53891e+01 5.31722e-01
1.40477e-01 -1.59795e+01 2.87880e+02 3.10620e+01 4.65569e+01 7.25583e-01 1.00000e-02 2.08906e+00 1.30027e+01 6.12278e+02 1.23011e+01 3.62396e+01 5.56444e-01
1.50078e-01 -1.59566e+01 2.32452e+02 3.38256e+01 4.15528e+01 6.96084e-01 1.00000e-02 2.07551e+00 1.23938e+01 4.56026e+02 1.17562e+01 2.62086e+01 7.92436e-01
1.61658e-01 -1.60086e+01 2.68392e+02 2.87969e+01 6.93466e+01 6.54521e-01 1.00000e-02 2.14097e+00 1.29765e+01 5.90909e+02 1.24196e+01 3.97440e+01 5.89570e-01
1.51084e-01 -1.59906e+01 2.04131e+02 2.87493e+01 4.08558e+01 6.37918e-01 1.00000e-02 2.21804e+00 1.27290e+01 5.83111e+02 1.25752e+01 4.94576e+01 6.01693e-01
1.53148e-01 -1.60048e+01 2.13358e+02 3.26097e+01 5.75954e+01 5.86411e-01 1.00000e-02 2.31115e+00 1.32455e+01 7.18611e+02 1.32060e+01 7.06306e+01 3.99089e-01
1.53207e-01 -1.60394e+01 2.52222e+02 2.87355e+01 5.58709e+01 6.36653e-01 1.00000e-02 2.21833e+00 1.30948e+01 6.54732e+02 1.28222e+01 5.40421e+01 4.91654e-01
1.53357e-01 -1.60454e+01 2.69325e+02 3.28755e+01 5.19701e+01 6.09913e-01 1.00000e-02 2.26878e+00 1.31376e+01 6.97055e+02 1.30431e+01 6.44903e+01 4.29478e-01
1.41400e-01 -1.60230e+01 2.20670e+02 3.03587e+01 4.13730e+01 7.34394e-01 1.00000e-02 2.01541e+00 1.23931e+01 4.37606e+02 1.12545e+01 1.66018e+01 5.80651e-01
1.48682e-01 -1.59788e+01 2.15754e+02 2.90077e+01 6.93466e+01 6.91198e-01 1.00000e-02 2.09361e+00 1.29438e+01 5.42861e+02 1.20924e+01 2.99940e+01 6.64111e-01
1.58014e-01 -1.59509e+01 2.13016e+02 2.95213e+01 4.77946e+01 6.60167e-01 1.00000e-02 2.13027e+00 1.24714e+01 4.79117e+02 1.20460e+01 3.30764e+01 7.59738e-01
1.68845e-01 -1.59937e+01 2.93730e+02 3.31978e+01 6.53619e+01 5.75247e-01 1.00000e-02 2.26729e+00 1.30412e+01 6.59111e+02 1.29534e+01 6.12478e+01 4.85090e-01
1.65220e-01 -1.59921e+01 2.81726e+02 2.99598e+01 4.52731e+01 6.13245e-01 1.00000e-02 2.21606e+00 1.26210e+01 5.91591e+02 1.25489e+01 5.10193e+01 5.88509e-01
1.49804e-01 -1.60331e+01 2.67890e+02 3.11486e+01 4.38665e+01 6.83362e-01 1.00000e-02 2.12849e+00 1.27559e+01 5.61777e+02 1.22922e+01 3.83581e+01 6.34851e-01
1.68991e-01 -1.60385e+01 2.95334e+02 3.11795e+01 5.85896e+01 6.28653e-01 1.00000e-02 2.16546e+00 1.27162e+01 5.53923e+02 1.23950e+01 4.21442e+01 6.47024e-01
1.60941e-01 -1.59742e+01 2.16990e+02 3.07224e+01 5.14504e+01 6.75545e-01 1.00000e-02 2.07561e+00 1.22927e+01 4.22915e+02 1.16510e+01 2.42337e+01 8.36662e-01
1.53857e-01 -1.60078e+01 2.38507e+02 2.84024e+01 6.05134e+01 7.17124e-01 1.00000e-02 2.01182e+00 1.25542e+01 4.57048e+02 1.12606e+01 1.59837e+01 5.36350e-01
1.62208e-01 -1.59588e+01 2.50045e+02 3.25833e+01 4.95061e+01 6.52303e-01 1.00000e-02 2.13197e+00 1.25048e+01 4.95409e+02 1.21076e+01 3.47741e+01 7.35929e-01
1.54803e-01 -1.60358e+01 2.62822e+02 2.85979e+01 5.40007e+01 6.89698e-01 1.00000e-02 2.09072e+00 1.27242e+01 5.29253e+02 1.20494e+01 3.11428e+01 6.84995e-01
1.49676e-01 -1.59579e+01 2.97767e+02 3.39729e+01 4.93841e+01 7.21849e-01 1.00000e-02 2.04766e+00 1.26966e+01 5.22747e+02 1.18334e+01 2.61202e+01 6.56220e-01
1.46721e-01 -1.60099e+01 2.79958e+02 3.37029e+01 5.11734e+01 6.62881e-01 1.00000e-02 2.18802e+00 1.30923e+01 6.52522e+02 1.27526e+01 5.12089e+01 4.94977e-01
1.46303e-01 -1.59768e+01 2.47799e+02 3.26268e+01 6.53891e+01 6.23114e-01 1.00000e-02 2.27172e+00 1.34922e+01 7.60867e+02 1.32522e+01 6.77650e+01 3.42563e-01
1.49239e-01 -1.60264e+01 2.33561e+02 2.97635e+01 6.36640e+01 6.82337e-01 1.00000e-02 2.11981e+00 1.29592e+01 5.66394e+02 1.22857e+01 3.53872e+01 6.27681e-01
1.68403e-01 -1.60336e+01 2.37255e+02 3.03765e+01 5.06638e+01 6.37696e-01 1.00000e-02 2.13926e+00 1.24179e+01 4.79685e+02 1.20696e+01 3.44974e+01 7.58917e-01
1.59401e-01 -1.60213e+01 2.62925e+02 3.34065e+01 4.75421e+01 6.96522e-01 1.00000e-02 2.04275e+00 1.23243e+01 4.37510e+02 1.15160e+01 2.15091e+01 7.50798e-01
1.62097e-01 -1.60485e+01 2.01285e+02 3.23059e+01 5.60963e+01 6.59354e-01 1.00000e-02 2.10321e+00 1.23378e+01 4.27486e+02 1.18087e+01 2.73587e+01 8.30770e-01
1.68661e-01 -1.59992e+01 2.75553e+02 3.28843e+01 4.51479e+01 6.28149e-01 1.00000e-02 2.16168e+00 1.24351e+01 5.11135e+02 1.22144e+01 3.96336e+01 7.12473e-01
1.40673e-01 -1.59672e+01 2.37228e+02 3.30335e+01 4.38503e+01 7.34599e-01 1.00000e-02 2.02590e+00 1.25402e+01 4.70696e+02 1.14893e+01 1.98559e+01 6.17398e-01
1.63421e-01 -1.60405e+01 2.93248e+02 3.21095e+01 6.28432e+01 6.77342e-01 1.00000e-02 2.08139e+00 1.26803e+01 5.13669e+02 1.19754e+01 2.94481e+01 7.08656e-01
1.60777e-01 -1.59669e+01 2.39152e+02 3.19820e+01 6.26807e+01 6.45776e-01 1.00000e-02 2.15066e+00 1.27631e+01 5.34461e+02 1.23158e+01 3.82362e+01 6.77023e-01
1.51178e-01 -1.60094e+01 2.52263e+02 3.29434e+01 5.65503e+01 6.41840e-01 1.00000e-02 2.20686e+00 1.30576e+01 6.33023e+02 1.27569e+01 5.14547e+01 5.24559e-01
1.64348e-01 -1.59965e+01 2.23398e+02 2.81074e+01 6.97645e+01 6.66509e-01 1.00000e-02 2.08829e+00 1.26441e+01 4.84330e+02 1.18975e+01 2.74124e+01 7.52179e-01
1.49516e-01 -1.60334e+01 2.19223e+02 2.82974e+01 4.18244e+01 6.43703e-01 1.00000e-02 2.21612e+00 1.28343e+01 6.07799e+02 1.26467e+01 5.09206e+01 5.63369e-01
1.50864e-01 -1.60324e+01 2.17466e+02 2.83602e+01 4.70006e+01 6.76734e-01 1.00000e-02 2.12658e+00 1.26195e+01 5.09220e+02 1.21246e+01 3.40342e+01 7.15351e-01
1.46839e-01 -1.60024e+01 2.96887e+02 3.17834e+01 5.07478e+01 6.74901e-01 1.00000e-02 2.17110e+00 1.31101e+01 6.62134e+02 1.27213e+01 4.99226e+01 4.80573e-01
1.56575e-01 -1.59763e+01 2.80619e+02 3.18096e+01 4.55454e+01 6.77506e-01 1.00000e-02 2.11214e+00 1.26151e+01 5.26674e+02 1.21292e+01 3.46462e+01 6.88931e-01
1.43286e-01 -1.60446e+01 2.45506e+02 3.08257e+01 6.50133e+01 7.08331e-01 1.00000e-02 2.08606e+00 1.30910e+01 5.90445e+02 1.22041e+01 3.20534e+01 5.90291e-01
1.52439e-01 -1.60170e+01 2.02122e+02 3.36268e+01 6.61650e+01 5.97376e-01 1.00000e-02 2.28805e+00 1.33000e+01 6.96292e+02 1.31455e+01 6.51817e+01 4.30571e-01
1.46800e-01 -1.59955e+01 2.83807e+02 3.26962e+01 4.15625e+01 6.41659e-01 1.00000e-02 2.23885e+00 1.30806e+01 6.93671e+02 1.29472e+01 6.12904e+01 4.34334e-01
1.53557e-01 -1.59506e+01 2.53383e+02 3.02624e+01 6.73476e+01 6.80857e-01 1.00000e-02 2.10875e+00 1.29731e+01 5.72475e+02 1.22551e+01 3.44771e+01 6.18232e-01
1.50388e-01 -1.59597e+01 2.67638e+02 2.97296e+01 5.39550e+01 7.34158e-01 1.00000e-02 2.00450e+00 1.26121e+01 4.83462e+02 1.12359e+01 1.55626e+01 4.60448e-01
1.52932e-01 -1.59817e+01 2.64149e+02 3.33019e+01 5.11922e+01 6.78952e-01 1.00000e-02 2.11589e+00 1.27201e+01 5.34085e+02 1.21857e+01 3.49895e+01 6.77599e-01
1.47476e-01 -1.59672e+01 2.32849e+02 2.94747e+01 4.60968e+01 7.14348e-01 1.00000e-02 2.04897e+00 1.25040e+01 4.69094e+02 1.16387e+01 2.29191e+01 7.35780e-01
1.55783e-01 -1.59830e+01 2.08222e+02 3.20691e+01 4.40285e+01 6.89355e-01 1.00000e-02 2.05889e+00 1.21585e+01 3.98046e+02 1.14730e+01 2.13943e+01 8.55172e-01
1.44814e-01 -1.60020e+01 2.11861e+02 2.89263e+01 5.88771e+01 6.95797e-01 1.00000e-02 2.10003e+00 1.28131e+01 5.20773e+02 1.20717e+01 3.04781e+01 6.97909e-01
1.66148e-01 -1.60357e+01 2.54352e+02 3.01933e+01 4.96512e+01 6.09862e-01 1.00000e-02 2.21350e+00 1.26667e+01 5.72769e+02 1.25371e+01 4.88984e+01 6.17775e-01
1.54552e-01 -1.59763e+01 2.30530e+02 3.13563e+01 6.90589e+01 6.31468e-01 1.00000e-02 2.21207e+00 1.31651e+01 6.40101e+02 1.28011e+01 5.12640e+01 5.13770e-01
1.64303e-01 -1.59880e+01 2.85928e+02 3.33200e+01 6.56637e+01 6.21697e-01 1.00000e-02 2.19387e+00 1.29473e+01 6.02789e+02 1.26374e+01 4.80610e+01 5.71129e-01
1.66339e-01 -1.59642e+01 2.43134e+02 2.80708e+01 6.65897e+01 5.70931e-01 1.00000e-02 2.29367e+00 1.31822e+01 6.99190e+02 1.31042e+01 6.64027e+01 4.26427e-01
1.47528e-01 -1.59741e+01 2.11765e+02 2.99836e+01 4.99291e+01 7.11832e-01 1.00000e-02 2.04113e+00 1.23992e+01 4.29706e+02 1.14697e+01 1.99602e+01 7.52349e-01
1.53846e-01 -1.59721e+01 2.43338e+02 3.06020e+01 4.50373e+01 6.41240e-01 1.00000e-02 2.20010e+00 1.28027e+01 5.91140e+02 1.25806e+01 4.84213e+01 5.89211e-01
1.43248e-01 -1.59719e+01 2.00326e+02 2.84358e+01 5.73150e+01 7.01149e-01 1.00000e-02 2.08920e+00 1.27142e+01 4.90996e+02 1.19347e+01 2.76607e+01 7.42431e-01
1.50465e-01 -1.60100e+01 2.05263e+02 3.01007e+01 4.68712e+01 6.22862e-01 1.00000e-02 2.25190e+00 1.29532e+01 6.33038e+02 1.28298e+01 5.68373e+01 5.24535e-01
1.61847e-01 -1.59748e+01 2.22406e+02 3.16224e+01 6.67000e+01 6.92033e-01 1.00000e-02 2.02529e+00 1.23574e+01 4.07401e+02 1.12844e+01 1.68739e+01 6.80572e-01
1.47036e-01 -1.59587e+01 2.29311e+02 3.35040e+01 6.09397e+01 6.05428e-01 1.00000e-02 2.30131e+00 1.34279e+01 7.55251e+02 1.33015e+01 7.18853e+01 3.49824e-01
1.50697e-01 -1.60075e+01 2.70934e+02 3.17628e+01 6.17385e+01 6.17490e-01 1.00000e-02 2.26805e+00 1.33747e+01 7.44494e+02 1.31841e+01 6.69072e+01 3.63953e-01
1.60055e-01 -1.59747e+01 2.57659e+02 3.38435e+01 5.41512e+01 6.03674e-01 1.00000e-02 2.24587e+00 1.29319e+01 6.28880e+02 1.28168e+01 5.66061e+01 5.30896e-01
1.69873e-01 -1.60010e+01 2.21064e+02 3.22398e+01 4.21893e+01 6.79467e-01 1.00000e-02 2.02505e+00 1.18467e+01 3.48470e+02 1.10529e+01 1.57512e+01 7.30172e-01
1.61746e-01 -1.59858e+01 2.83228e+02 3.22352e+01 6.81792e+01 7.12344e-01 1.00000e-02 2.00291e+00 1.25943e+01 4.69529e+02 1.11511e+01 1.43732e+01 4.61391e-01
1.54349e-01 -1.59675e+01 2.04880e+02 3.18698e+01 4.09133e+01 6.31262e-01 1.00000e-02 2.21073e+00 1.26206e+01 5.52260e+02 1.24805e+01 4.69515e+01 6.49597e-01
1.67312e-01 -1.60113e+01 2.40283e+02 2.82945e+01 5.72889e+01 5.66322e-01 1.00000e-02 2.29784e+00 1.29365e+01 6.73984e+02 1.29770e+01 6.58729e+01 4.63004e-01
1.41037e-01 -1.60498e+01 2.36259e+02 3.11462e+01 5.36885e+01 6.47528e-01 1.00000e-02 2.24572e+00 1.33293e+01 7.18766e+02 1.30711e+01 6.17321e+01 3.98874e-01
1.54218e-01 -1.59749e+01 2.07348e+02 2.98513e+01 6.28375e+01 6.58029e-01 1.00000e-02 2.14903e+00 1.28052e+01 5.30929e+02 1.23015e+01 3.70912e+01 6.82431e-01
1.42455e-01 -1.59980e+01 2.49578e+02 3.28617e+01 5.18143e+01 6.71801e-01 1.00000e-02 2.18130e+00 1.31085e+01 6.40152e+02 1.27067e+01 4.87302e+01 5.13692e-01
1.47009e-01 -1.59747e+01 2.94685e+02 3.05468e+01 5.08865e+01 7.25004e-01 1.00000e-02 2.06020e+00 1.28652e+01 5.66504e+02 1.20243e+01 2.96064e+01 6.20631e-01
1.43180e-01 -1.59559e+01 2.54853e+02 2.96655e+01 5.69310e+01 6.56459e-01 1.00000e-02 2.22189e+00 1.33489e+01 7.20313e+02 1.30113e+01 5.86561e+01 3.96731e-01
1.47820e-01 -1.60248e+01 2.92413e+02 3.15086e+01 6.74892e+01 6.90187e-01 1.00000e-02 2.12873e+00 1.32813e+01 6.73108e+02 1.26080e+01 4.31110e+01 4.64294e-01
1.54753e-01 -1.60098e+01 2.68867e+02 3.14499e+01 6.16971e+01 7.04309e-01 1.00000e-02 2.05042e+00 1.27216e+01 5.08931e+02 1.17855e+01 2.46392e+01 6.84970e-01
1.50789e-01 -1.59640e+01 2.94185e+02 2.84838e+01 4.05941e+01 6.70619e-01 1.00000e-02 2.16984e+00 1.28741e+01 6.28788e+02 1.25802e+01 4.81573e+01 5.31037e-01
1.58372e-01 -1.59942e+01 2.68168e+02 2.96593e+01 6.28799e+01 6.43656e-01 1.00000e-02 2.17879e+00 1.30153e+01 6.15785e+02 1.26182e+01 4.64785e+01 5.51029e-01
1.44910e-01 -1.60244e+01 2.51152e+02 3.39864e+01 5.63420e+01 7.36933e-01 1.00000e-02 2.00279e+00 1.26372e+01 4.71894e+02 1.11771e+01 1.45120e+01 4.58532e-01
1.55908e-01 -1.60347e+01 2.04064e+02 3.31121e+01 6.58306e+01 6.47208e-01 1.00000e-02 2.15984e+00 1.27961e+01 5.24312e+02 1.23396e+01 3.81625e+01 6.92529e-01
1.68491e-01 -1.60090e+01 2.03004e+02 2.90247e+01 5.89849e+01 6.31837e-01 1.00000e-02 2.14788e+00 1.24886e+01 4.74841e+02 1.21088e+01 3.44829e+01 7.65892e-01
1.65510e-01 -1.60255e+01 2.26201e+02 3.29272e+01 5.91103e+01 5.70847e-01 1.00000e-02 2.28495e+00 1.29621e+01 6.43033e+02 1.29384e+01 6.19668e+01 5.09317e-01
1.46155e-01 -1.59839e+01 2.18076e+02 3.17715e+01 6.83150e+01 7.04269e-01 1.00000e-02 2.06509e+00 1.28372e+01 5.05321e+02 1.18623e+01 2.51450e+01 7.19199e-01
1.58545e-01 -1.60234e+01 2.25538e+02 3.34940e+01 5.21197e+01 5.85966e-01 1.00000e-02 2.28608e+00 1.29804e+01 6.56965e+02 1.29669e+01 6.34156e+01 4.88303e-01
1.48549e-01 -1.59593e+01 2.88376e+02 2.82300e+01 4.85203e+01 6.80994e-01 1.00000e-02 2.15501e+00 1.30323e+01 6.41150e+02 1.26015e+01 4.62958e+01 5.12175e-01
1.48186e-01 -1.59887e+01 2.42913e+02 2.81439e+01 6.72275e+01 6.73974e-01 1.00000e-02 2.15358e+00 1.32367e+01 6.52092e+02 1.26224e+01 4.38081e+01 4.95625e-01
1.56176e-01 -1.60155e+01 2.71000e+02 3.39971e+01 4.32983e+01 6.57345e-01 1.00000e-02 2.15193e+00 1.26294e+01 5.42778e+02 1.23079e+01 4.03672e+01 6.64238e-01
1.60296e-01 -1.60354e+01 2.96537e+02 3.11698e+01 4.29145e+01 6.17039e-01 1.00000e-02 2.23084e+00 1.27485e+01 6.30134e+02 1.26985e+01 5.58424e+01 5.28977e-01
1.51487e-01 -1.60184e+01 2.94307e+02 2.96545e+01 5.28781e+01 6.30671e-01 1.00000e-02 2.24704e+00 1.32375e+01 7.23751e+02 1.30590e+01 6.36576e+01 3.91989e-01
1.55004e-01 -1.60166e+01 2.41805e+02 3.20266e+01 4.27311e+01 6.47597e-01 1.00000e-02 2.17674e+00 1.26556e+01 5.51431e+02 1.23990e+01 4.32742e+01 6.50881e-01
1.58282e-01 -1.59880e+01 2.86422e+02 3.13647e+01 6.18717e+01 6.60276e-01 1.00000e-02 2.14328e+00 1.29293e+01 5.88132e+02 1.24365e+01 4.09251e+01 5.93886e-01
1.64905e-01 -1.59900e+01 2.94986e+02 3.14692e+01 4.60071e+01 6.11975e-01 1.00000e-02 2.21865e+00 1.26834e+01 5.98050e+02 1.26009e+01 5.20287e+01 5.78479e-01
1.43500e-01 -1.60100e+01 2.64725e+02 3.12194e+01 6.33671e+01 7.41892e-01 1.00000e-02 2.01290e+00 1.29610e+01 5.51545e+02 1.15582e+01 1.91550e+01 4.47560e-01
1.45595e-01 -1.59711e+01 2.46699e+02 2.85161e+01 6.05441e+01 7.11243e-01 1.00000e-02 2.07355e+00 1.29689e+01 5.67239e+02 1.20665e+01 2.95525e+01 6.26369e-01
1.40107e-01 -1.60332e+01 2.61128e+02 2.99971e+01 6.09601e+01 6.61007e-01 1.00000e-02 2.22796e+00 1.35344e+01 7.72437e+02 1.31566e+01 6.25541e+01 3.27862e-01
1.53999e-01 -1.59709e+01 2.79767e+02 3.37927e+01 5.36994e+01 6.28638e-01 1.00000e-02 2.22620e+00 1.30529e+01 6.54817e+02 1.28494e+01 5.61377e+01 4.91527e-01
1.60825e-01 -1.60316e+01 2.82465e+02 3.29971e+01 4.64752e+01 6.46472e-01 1.00000e-02 2.15891e+00 1.26395e+01 5.46352e+02 1.23410e+01 4.14132e+01 6.58728e-01
1.61946e-01 -1.59755e+01 2.81600e+02 3.21794e+01 6.06257e+01 6.14285e-01 1.00000e-02 2.22214e+00 1.30018e+01 6.33088e+02 1.27829e+01 5.36872e+01 5.24459e-01
1.52464e-01 -1.60342e+01 2.21732e+02 3.33922e+01 4.89010e+01 6.97728e-01 1.00000e-02 2.05389e+00 1.23312e+01 4.24146e+02 1.15476e+01 2.18247e+01 8.10572e-01
1.56038e-01 -1.59545e+01 2.34697e+02 3.23430e+01 6.06093e+01 6.88292e-01 1.00000e-02 2.06699e+00 1.25583e+01 4.64479e+02 1.17576e+01 2.47664e+01 7.79813e-01
1.49514e-01 -1.60365e+01 2.87900e+02 2.95826e+01 5.38368e+01 6.67140e-01 1.00000e-02 2.17640e+00 1.31225e+01 6.60621e+02 1.27282e+01 4.99083e+01 4.82832e-01
1.67496e-01 -1.60498e+01 2.95912e+02 2.93639e+01 6.70185e+01 6.32019e-01 1.00000e-02 2.16884e+00 1.29158e+01 5.95140e+02 1.25232e+01 4.42825e+01 5.82997e-01
1.46300e-01 -1.59595e+01 2.96598e+02 3.29406e+01 6.72218e+01 6.83320e-01 1.00000e-02 2.15048e+00 1.33520e+01 6.96823e+02 1.27580e+01 4.77293e+01 4.29811e-01
1.66512e-01 -1.60435e+01 2.71166e+02 3.24431e+01 6.52843e+01 5.57797e-01 1.00000e-02 2.31007e+00 1.31728e+01 7.07822e+02 1.31648e+01 7.01858e+01 4.14179e-01
1.45172e-01 -1.59835e+01 2.20664e+02 2.84345e+01 4.45861e+01 7.18668e-01 1.00000e-02 2.04385e+00 1.24707e+01 4.57286e+02 1.15609e+01 2.15078e+01 7.30999e-01
1.60411e-01 -1.59974e+01 2.67693e+02 3.07103e+01 4.94138e+01 6.35084e-01 1.00000e-02 2.18716e+00 1.27578e+01 5.77610e+02 1.25100e+01 4.61880e+01 6.10247e-01
1.64606e-01 -1.59946e+01 2.15015e+02 3.23174e+01 5.79213e+01 5.58289e-01 1.00000e-02 2.31368e+00 1.30174e+01 6.75671e+02 1.30638e+01 6.80306e+01 4.60520e-01
1.69290e-01 -1.60400e+01 2.14994e+02 3.31104e+01 6.34358e+01 5.62295e-01 1.00000e-02 2.28311e+00 1.29402e+01 6.27732e+02 1.29058e+01 6.03783e+01 5.32657e-01
1.53896e-01 -1.60142e+01 2.81805e+02 3.00670e+01 5.17841e+01 6.83094e-01 1.00000e-02 2.11565e+00 1.28094e+01 5.63934e+02 1.22598e+01 3.66349e+01 6.31502e-01
1.51959e-01 -1.60237e+01 2.09283e+02 3.26996e+01 6.12951e+01 5.91654e-01 1.00000e-02 2.30532e+00 1.33098e+01 7.21606e+02 1.32207e+01 6.96403e+01 3.94945e-01
1.40131e-01 -1.60121e+01 2.00586e+02 2.88553e+01 5.82305e+01 6.62550e-01 1.00000e-02 2.20942e+00 1.32092e+01 6.47213e+02 1.28061e+01 5.07903e+01 5.02987e-01
1.57625e-01 -1.59787e+01 2.35180e+02 3.07830e+01 6.96445e+01 6.80070e-01 1.00000e-02 2.08280e+00 1.27573e+01 5.05794e+02 1.19503e+01 2.78717e+01 7.20485e-01
1.51778e-01 -1.60045e+01 2.76770e+02 3.20762e+01 6.76823e+01 6.11788e-01 1.00000e-02 2.27479e+00 1.34734e+01 7.67969e+02 1.32643e+01 6.91774e+01 3.33497e-01
1.68328e-01 -1.60411e+01 2.00266e+02 3.15870e+01 6.74026e+01 5.87216e-01 1.00000e-02 2.23974e+00 1.28863e+01 5.83654e+02 1.27082e+01 5.13856e+01 6.00849e-01
1.54981e-01 -1.60333e+01 2.30785e+02 3.02769e+01 6.02660e+01 6.41985e-01 1.00000e-02 2.18882e+00 1.29546e+01 5.92861e+02 1.25921e+01 4.59573e+01 5.86536e-01
1.64957e-01 -1.60363e+01 2.86158e+02 3.26218e+01 6.38118e+01 6.18960e-01 1.00000e-02 2.19828e+00 1.29280e+01 6.02519e+02 1.26437e+01 4.86754e+01 5.71547e-01
1.48990e-01 -1.60031e+01 2.44826e+02 3.33505e+01 4.14013e+01 7.10936e-01 1.00000e-02 2.04965e+00 1.24079e+01 4.57129e+02 1.16177e+01 2.31249e+01 7.54191e-01
1.61503e-01 -1.60124e+01 2.39342e+02 2.88213e+01 6.89585e+01 5.76703e-01 1.00000e-02 2.30213e+00 1.33341e+01 7.34948e+02 1.32269e+01 6.98298e+01 3.76730e-01
1.52581e-01 -1.60134e+01 2.36887e+02 2.99476e+01 6.53085e+01 7.06530e-01 1.00000e-02 2.04104e+00 1.27074e+01 4.89068e+02 1.16436e+01 2.16665e+01 6.76861e-01
1.57155e-01 -1.60205e+01 2.29138e+02 3.36524e+01 4.22496e+01 6.71112e-01 1.00000e-02 2.10362e+00 1.23308e+01 4.52945e+02 1.18612e+01 2.93397e+01 7.96693e-01
1.65664e-01 -1.60402e+01 2.37320e+02 3.01496e+01 6.52825e+01 5.82599e-01 1.00000e-02 2.26817e+00 1.30721e+01 6.54568e+02 1.29484e+01 6.00798e+01 4.91900e-01
1.67372e-01 -1.60190e+01 2.95379e+02 2.93811e+01 5.04683e+01 6.71106e-01 1.00000e-02 2.08650e+00 1.24566e+01 4.87836e+02 1.18933e+01 2.94465e+01 7.47063e-01
1.48310e-01 -1.59886e+01 2.49157e+02 3.39196e+01 4.95563e+01 7.04956e-01 1.00000e-02 2.06765e+00 1.26090e+01 4.90591e+02 1.18447e+01 2.66675e+01 7.42554e-01
1.54249e-01 -1.60493e+01 2.57429e+02 3.15225e+01 5.69154e+01 6.52029e-01 1.00000e-02 2.17310e+00 1.29329e+01 5.94740e+02 1.25483e+01 4.48391e+01 5.83617e-01
1.44137e-01 -1.60274e+01 2.39928e+02 3.20757e+01 5.60059e+01 7.29390e-01 1.00000e-02 2.02200e+00 1.26732e+01 4.82130e+02 1.14861e+01 1.90276e+01 5.79841e-01
1.69479e-01 -1.59984e+01 2.61853e+02 3.07302e+01 6.56064e+01 5.55265e-01 1.00000e-02 2.30464e+00 1.31100e+01 6.90676e+02 1.31011e+01 6.79713e+01 4.38652e-01
1.50022e-01 -1.59815e+01 2.91323e+02 2.95261e+01 6.22964e+01 6.83875e-01 1.00000e-02 2.13668e+00 1.31793e+01 6.54585e+02 1.25855e+01 4.35560e+01 4.91874e-01
1.58521e-01 -1.60068e+01 2.87665e+02 2.82159e+01 6.53291e+01 7.09564e-01 1.00000e-02 2.03740e+00 1.28191e+01 5.39105e+02 1.17522e+01 2.35954e+01 5.92961e-01
1.49888e-01 -1.60465e+01 2.92545e+02 2.87951e+01 6.71344e+01 7.01968e-01 1.00000e-02 2.09877e+00 1.32326e+01 6.58858e+02 1.24280e+01 3.78550e+01 4.85468e-01
1.63951e-01 -1.60229e+01 2.78987e+02 3.34560e+01 4.76237e+01 6.81296e-01 1.00000e-02 2.06416e+00 1.23396e+01 4.51245e+02 1.16845e+01 2.50584e+01 7.95909e-01
1.59938e-01 -1.60108e+01 2.37820e+02 3.04748e+01 4.85541e+01 6.69390e-01 1.00000e-02 2.10324e+00 1.24443e+01 4.71647e+02 1.19225e+01 2.99667e+01 7.70462e-01
1.65251e-01 -1.59531e+01 2.28284e+02 2.84235e+01 5.49164e+01 6.78204e-01 1.00000e-02 2.05720e+00 1.22915e+01 4.20964e+02 1.15366e+01 2.19075e+01 8.23522e-01
1.64466e-01 -1.60088e+01 2.98418e+02 3.18814e+01 4.12107e+01 6.62149e-01 1.00000e-02 2.11584e+00 1.24156e+01 5.02372e+02 1.20385e+01 3.42560e+01 7.25595e-01
1.52343e-01 -1.60365e+01 2.74648e+02 3.38669e+01 5.03886e+01 6.01996e-01 1.00000e-02 2.28847e+00 1.31797e+01 7.21000e+02 1.31406e+01 6.92590e+01 3.95781e-01
1.45257e-01 -1.60251e+01 2.07062e+02 3.35366e+01 6.85196e+01 6.40010e-01 1.00000e-02 2.22907e+00 1.32978e+01 6.63127e+02 1.29320e+01 5.44734e+01 4.79093e-01
1.56606e-01 -1.60195e+01 2.88525e+02 3.14775e+01 6.98145e+01 6.21430e-01 1.00000e-02 2.23500e+00 1.33258e+01 7.13927e+02 1.30342e+01 5.99840e+01 4.05609e-01
1.65388e-01 -1.59778e+01 2.04176e+02 2.86782e+01 5.04768e+01 5.81802e-01 1.00000e-02 2.27200e+00 1.26605e+01 6.14497e+02 1.27150e+01 5.82200e+01 5.53017e-01
1.67820e-01 -1.60250e+01 2.75510e+02 2.86444e+01 5.26412e+01 6.93296e-01 1.00000e-02 2.02733e+00 1.22908e+01 4.31106e+02 1.13595e+01 1.88656e+01 6.70260e-01
1.46322e-01 -1.60295e+01 2.73662e+02 3.08734e+01 5.65457e+01 7.09947e-01 1.00000e-02 2.08384e+00 1.29572e+01 5.80022e+02 1.21782e+01 3.27448e+01 6.06497e-01
1.68254e-01 -1.60483e+01 2.48559e+02 3.27644e+01 4.11644e+01 6.61173e-01 1.00000e-02 2.08440e+00 1.21265e+01 4.22172e+02 1.16542e+01 2.60012e+01 8.37614e-01
1.51912e-01 -1.60341e+01 2.94492e+02 2.92083e+01 5.17426e+01 6.53907e-01 1.00000e-02 2.19692e+00 1.30978e+01 6.68769e+02 1.27964e+01 5.33687e+01 4.70709e-01
1.47495e-01 -1.60070e+01 2.10764e+02 3.24273e+01 6.97406e+01 6.56903e-01 1.00000e-02 2.17973e+00 1.31369e+01 6.05975e+02 1.26327e+01 4.45499e+01 5.66193e-01
1.64726e-01 -1.59622e+01 2.53949e+02 3.06691e+01 5.71706e+01 6.33323e-01 1.00000e-02 2.16743e+00 1.27092e+01 5.42975e+02 1.23733e+01 4.11911e+01 6.63935e-01
1.52438e-01 -1.60048e+01 2.50824e+02 2.91862e+01 5.10633e+01 6.78414e-01 1.00000e-02 2.12401e+00 1.27665e+01 5.47066e+02 1.22371e+01 3.61695e+01 6.57626e-01
1.65809e-01 -1.59740e+01 2.00167e+02 3.10298e+01 5.35786e+01 5.65568e-01 1.00000e-02 2.29622e+00 1.28143e+01 6.37006e+02 1.28807e+01 6.29310e+01 5.18480e-01
1.64562e-01 -1.60277e+01 2.54673e+02 3.15681e+01 6.08267e+01 6.67889e-01 1.00000e-02 2.08639e+00 1.25293e+01 4.73432e+02 1.18746e+01 2.78522e+01 7.67911e-01
1.55819e-01 -1.59757e+01 2.17717e+02 3.31634e+01 5.65231e+01 7.02642e-01 1.00000e-02 2.02151e+00 1.22545e+01 3.91673e+02 1.12072e+01 1.61300e+01 6.67917e-01
1.69037e-01 -1.59871e+01 2.67435e+02 3.22788e+01 5.22560e+01 6.97427e-01 1.00000e-02 2.00032e+00 1.21125e+01 3.86245e+02 1.08064e+01 1.15898e+01 5.04638e-01
1.53437e-01 -1.60015e+01 2.91721e+02 2.93890e+01 4.33902e+01 7.10430e-01 1.00000e-02 2.06356e+00 1.26016e+01 5.19015e+02 1.18866e+01 2.82745e+01 6.97248e-01
1.46830e-01 -1.60220e+01 2.22867e+02 3.22626e+01 6.11601e+01 7.21094e-01 1.00000e-02 2.01732e+00 1.25650e+01 4.45140e+02 1.13210e+01 1.66573e+01 5.87112e-01
1.44498e-01 -1.60273e+01 2.80746e+02 3.29155e+01 5.82986e+01 6.54063e-01 1.00000e-02 2.22006e+00 1.33585e+01 7.26117e+02 1.30331e+01 5.95440e+01 3.88741e-01
1.57853e-01 -1.59764e+01 2.02184e+02 3.33551e+01 6.72381e+01 6.75947e-01 1.00000e-02 2.07646e+00 1.24669e+01 4.28688e+02 1.17138e+01 2.39994e+01 8.29208e-01
1.52475e-01 -1.59614e+01 2.73529e+02 2.96575e+01 4.47596e+01 6.09791e-01 1.00000e-02 2.28242e+00 1.30742e+01 7.21297e+02 1.30676e+01 6.84907e+01 3.95370e-01
1.48109e-01 -1.60210e+01 2.79339e+02 3.19016e+01 5.68686e+01 6.74790e-01 1.00000e-02 2.15718e+00 1.30973e+01 6.37035e+02 1.26202e+01 4.56753e+01 5.18437e-01
1.44497e-01 -1.60480e+01 2.77998e+02 3.01215e+01 4.34252e+01 6.39146e-01 1.00000e-02 2.26057e+00 1.32386e+01 7.43687e+02 1.31189e+01 6.73352e+01 3.65026e-01
1.69792e-01 -1.60255e+01 2.63307e+02 2.95360e+01 6.85332e+01 6.09845e-01 1.00000e-02 2.19871e+00 1.29022e+01 5.90133e+02 1.26019e+01 4.72171e+01 5.90775e-01
1.59993e-01 -1.60370e+01 2.46079e+02 2.88221e+01 5.61920e+01 6.90803e-01 1.00000e-02 2.05497e+00 1.24785e+01 4.59547e+02 1.16502e+01 2.32062e+01 7.67382e-01
1.40008e-01 -1.59790e+01 2.64139e+02 2.95067e+01 6.56857e+01 7.35092e-01 1.00000e-02 2.05204e+00 1.32666e+01 6.42536e+02 1.21290e+01 2.92316e+01 4.91532e-01
1.54057e-01 -1.60060e+01 2.45692e+02 3.17774e+01 4.61418e+01 7.06555e-01 1.00000e-02 2.03875e+00 1.23597e+01 4.40610e+02 1.14904e+01 2.08003e+01 7.27199e-01
1.67534e-01 -1.60410e+01 2.15404e+02 3.36432e+01 4.94111e+01 6.73738e-01 1.00000e-02 2.04424e+00 1.20014e+01 3.65345e+02 1.12817e+01 1.85927e+01 8.37579e-01
1.51150e-01 -1.59874e+01 2.37248e+02 2.84441e+01 6.45084e+01 6.86117e-01 1.00000e-02 2.10521e+00 1.29423e+01 5.61616e+02 1.22010e+01 3.31743e+01 6.35101e-01
1.53863e-01 -1.59758e+01 2.08811e+02 3.15722e+01 6.76654e+01 6.47350e-01 1.00000e-02 2.17335e+00 1.29559e+01 5.66455e+02 1.24957e+01 4.18149e+01 6.27587e-01
1.62423e-01 -1.60214e+01 2.98869e+02 2.97433e+01 6.17156e+01 5.81207e-01 1.00000e-02 2.29393e+00 1.32333e+01 7.33148e+02 1.31787e+01 7.01301e+01 3.79163e-01
1.47559e-01 -1.60295e+01 2.35419e+02 2.93732e+01 5.34739e+01 6.86784e-01 1.00000e-02 2.12031e+00 1.28392e+01 5.51557e+02 1.22421e+01 3.54000e+01 6.50686e-01
1.52306e-01 -1.60313e+01 2.08369e+02 3.00763e+01 4.14280e+01 6.08814e-01 1.00000e-02 2.27488e+00 1.28340e+01 6.49363e+02 1.28491e+01 6.13844e+01 4.99738e-01
1.57718e-01 -1.59803e+01 2.92443e+02 3.34632e+01 4.48591e+01 6.48333e-01 1.00000e-02 2.17111e+00 1.27299e+01 5.76075e+02 1.24624e+01 4.49271e+01 6.12634e-01
1.62993e-01 -1.60301e+01 2.91752e+02 3.28044e+01 6.84033e+01 7.06955e-01 1.00000e-02 2.01275e+00 1.26057e+01 4.75791e+02 1.13559e+01 1.72993e+01 5.24815e-01
1.47093e-01 -1.59659e+01 2.07882e+02 2.82599e+01 4.23261e+01 6.27658e-01 1.00000e-02 2.26308e+00 1.29932e+01 6.64931e+02 1.29069e+01 6.05496e+01 4.76406e-01
1.52269e-01 -1.59783e+01 2.26043e+02 3.20848e+01 5.79802e+01 6.60024e-01 1.00000e-02 2.15423e+00 1.28262e+01 5.47448e+02 1.23691e+01 3.92926e+01 6.57036e-01
1.62116e-01 -1.59577e+01 2.01563e+02 2.82134e+01 4.58551e+01 6.86866e-01 1.00000e-02 2.04129e+00 1.20338e+01 3.72212e+02 1.12606e+01 1.81371e+01 8.15662e-01
1.54416e-01 -1.60129e+01 2.89932e+02 3.31371e+01 6.83367e+01 6.41763e-01 1.00000e-02 2.19882e+00 1.32427e+01 6.77270e+02 1.28560e+01 5.30224e+01 4.58171e-01
1.46974e-01 -1.60336e+01 2.90132e+02 3.33751e+01 4.85001e+01 6.65871e-01 1.00000e-02 2.18448e+00 1.30659e+01 6.54067e+02 1.27384e+01 5.12171e+01 4.92653e-01
1.43887e-01 -1.59964e+01 2.48448e+02 2.99937e+01 6.33743e+01 6.93588e-01 1.00000e-02 2.12443e+00 1.31693e+01 6.26835e+02 1.24663e+01 3.91910e+01 5.34032e-01
1.42136e-01 -1.60461e+01 2.43578e+02 2.98314e+01 4.51091e+01 7.17552e-01 1.00000e-02 2.07386e+00 1.27349e+01 5.29897e+02 1.19714e+01 2.90771e+01 6.84010e-01
1.58236e-01 -1.59928e+01 2.07321e+02 3.29075e+01 4.86992e+01 6.03040e-01 1.00000e-02 2.25173e+00 1.28029e+01 5.98631e+02 1.27324e+01 5.48329e+01 5.77578e-01
1.56138e-01 -1.60071e+01 2.93157e+02 2.91857e+01 6.97216e+01 6.51329e-01 1.00000e-02 2.18052e+00 1.32695e+01 6.87733e+02 1.28039e+01 5.07598e+01 4.42908e-01
1.59381e-01 -1.60472e+01 2.00276e+02 3.39299e+01 5.07313e+01 5.85347e-01 1.00000e-02 2.28017e+00 1.28705e+01 6.23574e+02 1.28652e+01 6.01457e+01 5.39038e-01
1.68299e-01 -1.60130e+01 2.74001e+02 3.04539e+01 6.49980e+01 6.02903e-01 1.00000e-02 2.21929e+00 1.29373e+01 6.12059e+02 1.27136e+01 5.15300e+01 5.56782e-01
1.68253e-01 -1.59518e+01 2.25529e+02 2.97960e+01 6.08270e+01 6.77228e-01 1.00000e-02 2.04124e+00 1.22403e+01 3.99838e+02 1.13768e+01 1.90387e+01 7.86873e-01
1.64013e-01 -1.59981e+01 2.76595e+02 3.09939e+01 5.59231e+01 5.53350e-01 1.00000e-02 2.33369e+00 1.30636e+01 7.35682e+02 1.31893e+01 7.61707e+01 3.75740e-01
1.69960e-01 -1.60387e+01 2.79694e+02 3.37920e+01 4.47367e+01 6.39285e-01 1.00000e-02 2.13094e+00 1.23368e+01 4.78961e+02 1.20263e+01 3.44036e+01 7.59964e-01
1.55596e-01 -1.59639e+01 2.66934e+02 3.02783e+01 4.41619e+01 6.15978e-01 1.00000e-02 2.25207e+00 1.29068e+01 6.60379e+02 1.28526e+01 6.00635e+01 4.83193e-01
1.42048e-01 -1.59946e+01 2.11914e+02 2.87172e+01 6.84266e+01 6.72940e-01 1.00000e-02 2.17553e+00 1.33197e+01 6.59832e+02 1.27258e+01 4.61778e+01 4.84010e-01
1.66781e-01 -1.60337e+01 2.44312e+02 2.83364e+01 4.28217e+01 6.85266e-01 1.00000e-02 2.04094e+00 1.20951e+01 4.04572e+02 1.13508e+01 1.97841e+01 7.80138e-01
1.68672e-01 -1.59804e+01 2.53616e+02 2.98970e+01 4.56804e+01 6.82111e-01 1.00000e-02 2.03991e+00 1.21166e+01 4.04408e+02 1.13587e+01 1.97402e+01 7.74880e-01
1.66120e-01 -1.60405e+01 2.25897e+02 2.90013e+01 5.17297e+01 6.38603e-01 1.00000e-02 2.14799e+00 1.24885e+01 4.91852e+02 1.21399e+01 3.58828e+01 7.41173e-01
1.56527e-01 -1.60256e+01 2.02446e+02 2.85984e+01 4.64750e+01 6.98769e-01 1.00000e-02 2.03338e+00 1.21069e+01 3.79113e+02 1.12329e+01 1.72915e+01 7.62239e-01
1.63555e-01 -1.60107e+01 2.93543e+02 3.27840e+01 5.57011e+01 6.48971e-01 1.00000e-02 2.14296e+00 1.27102e+01 5.45550e+02 1.23083e+01 3.91361e+01 6.59966e-01
1.62609e-01 -1.60023e+01 2.51929e+02 3.25440e+01 4.02500e+01 6.54462e-01 1.00000e-02 2.12703e+00 1.23455e+01 4.79470e+02 1.20062e+01 3.37228e+01 7.59228e-01
1.41754e-01 -1.60493e+01 2.97367e+02 3.26162e+01 4.52167e+01 7.23183e-01 1.00000e-02 2.08979e+00 1.29542e+01 6.03266e+02 1.22856e+01 3.62586e+01 5.70390e-01
1.44842e-01 -1.59772e+01 2.17630e+02 3.09799e+01 6.30472e+01 6.78847e-01 1.00000e-02 2.14271e+00 1.30212e+01 5.76618e+02 1.24161e+01 3.85746e+01 6.11790e-01
1.41561e-01 -1.60400e+01 2.11767e+02 3.38889e+01 5.57647e+01 7.21210e-01 1.00000e-02 2.03510e+00 1.25398e+01 4.40910e+02 1.14879e+01 1.94072e+01 7.06972e-01
1.43974e-01 -1.60431e+01 2.27598e+02 3.35074e+01 6.05067e+01 6.77377e-01 1.00000e-02 2.14935e+00 1.30244e+01 5.82985e+02 1.24697e+01 4.03418e+01 6.01889e-01
1.47720e-01 -1.60361e+01 2.74644e+02 3.00460e+01 4.60312e+01 6.04308e-01 1.00000e-02 2.31611e+00 1.33092e+01 7.92680e+02 1.33274e+01 7.85259e+01 3.02999e-01
1.40897e-01 -1.59973e+01 2.14734e+02 3.30303e+01 5.22822e+01 6.18483e-01 1.00000e-02 2.30412e+00 1.33934e+01 7.56282e+02 1.32945e+01 7.25664e+01 3.48485e-01
1.60219e-01 -1.60382e+01 2.16093e+02 3.09690e+01 4.71755e+01 6.75269e-01 1.00000e-02 2.07947e+00 1.22488e+01 4.20930e+02 1.16551e+01 2.47169e+01 8.39199e-01
1.61880e-01 -1.60406e+01 2.27669e+02 3.34138e+01 4.27637e+01 6.99388e-01 1.00000e-02 2.00881e+00 1.19609e+01 3.60396e+02 1.09278e+01 1.35089e+01 5.91423e-01
1.69754e-01 -1.60499e+01 2.18222e+02 3.23148e+01 6.63210e+01 6.79008e-01 1.00000e-02 2.02132e+00 1.21512e+01 3.70018e+02 1.11319e+01 1.53535e+01 6.84861e-01
1.47307e-01 -1.59727e+01 2.80623e+02 2.99125e+01 6.52906e+01 7.36916e-01 1.00000e-02 2.02029e+00 1.30218e+01 5.77568e+02 1.17070e+01 2.16364e+01 4.59588e-01
1.55336e-01 -1.59855e+01 2.54997e+02 3.30772e+01 6.59078e+01 6.63198e-01 1.00000e-02 2.13689e+00 1.29284e+01 5.66276e+02 1.23691e+01 3.82519e+01 6.27866e-01
1.68322e-01 -1.59877e+01 2.36932e+02 3.27709e+01 6.55194e+01 5.79562e-01 1.00000e-02 2.25633e+00 1.29555e+01 6.18312e+02 1.28332e+01 5.63773e+01 5.47135e-01
1.46915e-01 -1.59662e+01 2.68229e+02 3.17052e+01 6.88838e+01 7.22991e-01 1.00000e-02 2.04241e+00 1.30574e+01 5.78920e+02 1.19122e+01 2.54051e+01 5.57324e-01
1.69558e-01 -1.59859e+01 2.10256e+02 3.14808e+01 6.59810e+01 6.52377e-01 1.00000e-02 2.08943e+00 1.23630e+01 4.24029e+02 1.17417e+01 2.55016e+01 8.35232e-01
1.59692e-01 -1.59646e+01 2.12964e+02 3.20561e+01 4.83865e+01 6.33776e-01 1.00000e-02 2.17984e+00 1.25754e+01 5.17785e+02 1.23248e+01 4.10820e+01 7.02438e-01
1.57688e-01 -1.59843e+01 2.77473e+02 3.09293e+01 6.04305e+01 5.76671e-01 1.00000e-02 2.31934e+00 1.33396e+01 7.66381e+02 1.33211e+01 7.61127e+01 3.35513e-01
1.57241e-01 -1.59612e+01 2.96308e+02 3.32478e+01 4.61026e+01 7.10716e-01 1.00000e-02 2.03693e+00 1.24451e+01 4.71935e+02 1.15907e+01 2.25018e+01 6.79206e-01
1.45422e-01 -1.60272e+01 2.45251e+02 3.08797e+01 5.86200e+01 6.22891e-01 1.00000e-02 2.28053e+00 1.34378e+01 7.62738e+02 1.32564e+01 6.95238e+01 3.40163e-01
1.46814e-01 -1.60041e+01 2.34728e+02 2.84632e+01 6.40869e+01 6.38267e-01 1.00000e-02 2.24241e+00 1.34065e+01 7.28114e+02 1.30831e+01 6.07771e+01 3.86009e-01
1.54907e-01 -1.60373e+01 2.96004e+02 3.35513e+01 6.54715e+01 7.23862e-01 1.00000e-02 2.01331e+00 1.27533e+01 5.10380e+02 1.14726e+01 1.86145e+01 4.93462e-01
1.52911e-01 -1.60091e+01 2.71284e+02 3.14308e+01 5.47154e+01 6.70124e-01 1.00000e-02 2.14270e+00 1.28904e+01 5.82602e+02 1.24156e+01 4.07233e+01 6.02485e-01
1.41656e-01 -1.60482e+01 2.50437e+02 2.89983e+01 6.78885e+01 6.70009e-01 1.00000e-02 2.19740e+00 1.35422e+01 7.54302e+02 1.30161e+01 5.56971e+01 3.51059e-01
1.51391e-01 -1.60332e+01 2.77026e+02 2.92075e+01 6.51967e+01 6.17819e-01 1.00000e-02 2.27114e+00 1.34791e+01 7.77298e+02 1.32612e+01 6.91991e+01 3.21790e-01
1.46348e-01 -1.60438e+01 2.54510e+02 3.28712e+01 6.09617e+01 6.43766e-01 1.00000e-02 2.22667e+00 1.33052e+01 6.97705e+02 1.29871e+01 5.78202e+01 4.28548e-01
1.50294e-01 -1.59541e+01 2.62473e+02 2.90905e+01 4.32889e+01 6.12099e-01 1.00000e-02 2.28811e+00 1.30900e+01 7.31071e+02 1.30945e+01 6.98596e+01 3.81981e-01
1.68594e-01 -1.60240e+01 2.38666e+02 3.25801e+01 4.55838e+01 6.27271e-01 1.00000e-02 2.15774e+00 1.23582e+01 4.83538e+02 1.21234e+01 3.71397e+01 7.53332e-01
1.50418e-01 -1.60462e+01 2.65309e+02 3.27380e+01 5.24014e+01 5.85277e-01 1.00000e-02 2.33233e+00 1.33621e+01 7.88843e+02 1.33880e+01 8.02115e+01 3.07626e-01
1.62988e-01 -1.60395e+01 2.74794e+02 2.82506e+01 5.44327e+01 5.83653e-01 1.00000e-02 2.28787e+00 1.30286e+01 6.97814e+02 1.30285e+01 6.68516e+01 4.28393e-01
1.50394e-01 -1.59928e+01 2.64841e+02 2.99888e+01 6.56867e+01 7.07505e-01 1.00000e-02 2.06487e+00 1.29709e+01 5.67105e+02 1.20231e+01 2.85005e+01 6.24687e-01
1.63434e-01 -1.59653e+01 2.27698e+02 3.36639e+01 6.51143e+01 6.97990e-01 1.00000e-02 2.00067e+00 1.22147e+01 3.77560e+02 1.08141e+01 1.11863e+01 5.13056e-01
1.46898e-01 -1.60281e+01 2.30066e+02 3.26657e+01 4.90830e+01 6.01638e-01 1.00000e-02 2.31279e+00 1.32664e+01 7.47704e+02 1.32526e+01 7.37365e+01 3.59707e-01
1.41461e-01 -1.60036e+01 2.33291e+02 3.27613e+01 4.48227e+01 6.65042e-01 1.00000e-02 2.19897e+00 1.30051e+01 6.27671e+02 1.27055e+01 5.03425e+01 5.32750e-01
1.64969e-01 -1.60248e+01 2.36852e+02 2.81089e+01 6.04243e+01 6.06989e-01 1.00000e-02 2.22611e+00 1.29168e+01 6.07968e+02 1.27098e+01 5.16849e+01 5.63107e-01
1.58885e-01 -1.60025e+01 2.41836e+02 3.16250e+01 6.78802e+01 6.99599e-01 1.00000e-02 2.02760e+00 1.25546e+01 4.52412e+02 1.14374e+01 1.86393e+01 6.48743e-01
1.45429e-01 -1.59855e+01 2.10820e+02 2.82266e+01 6.91431e+01 7.19223e-01 1.00000e-02 2.02978e+00 1.28474e+01 5.02239e+02 1.15505e+01 1.92445e+01 6.02800e-01
1.63568e-01 -1.59913e+01 2.30008e+02 3.07830e+01 4.63313e+01 6.44103e-01 1.00000e-02 2.14448e+00 1.24300e+01 4.86632e+02 1.21037e+01 3.55162e+01 7.48823e-01
1.48767e-01 -1.59763e+01 2.45999e+02 3.02238e+01 5.85670e+01 6.70860e-01 1.00000e-02 2.15506e+00 1.30207e+01 6.03599e+02 1.25174e+01 4.25306e+01 5.69874e-01
1.41449e-01 -1.59661e+01 2.94320e+02 2.82691e+01 4.99283e+01 7.18998e-01 1.00000e-02 2.10901e+00 1.31573e+01 6.59417e+02 1.25017e+01 4.12243e+01 4.84631e-01
1.50946e-01 -1.59632e+01 2.44455e+02 3.36556e+01 4.02069e+01 7.21502e-01 1.00000e-02 2.01227e+00 1.22414e+01 4.17335e+02 1.11692e+01 1.59745e+01 5.75544e-01
1.41228e-01 -1.60337e+01 2.77381e+02 2.91900e+01 6.21365e+01 6.99127e-01 1.00000e-02 2.14129e+00 1.33991e+01 7.12902e+02 1.27455e+01 4.68755e+01 4.07042e-01
1.55440e-01 -1.59660e+01 2.37265e+02 3.10863e+01 6.75573e+01 6.12363e-01 1.00000e-02 2.25171e+00 1.32590e+01 6.86607e+02 1.30142e+01 5.96981e+01 4.44542e-01
1.50920e-01 -1.60226e+01 2.80104e+02 3.27322e+01 5.66269e+01 6.56632e-01 1.00000e-02 2.18251e+00 1.30772e+01 6.39982e+02 1.27046e+01 4.92432e+01 5.13952e-01
1.65861e-01 -1.59948e+01 2.85958e+02 3.09014e+01 5.59464e+01 6.27293e-01 1.00000e-02 2.18140e+00 1.27664e+01 5.72847e+02 1.24903e+01 4.51407e+01 6.17654e-01
1.54056e-01 -1.59975e+01 2.73897e+02 2.80840e+01 4.52967e+01 7.00867e-01 1.00000e-02 2.07622e+00 1.26114e+01 5.18256e+02 1.19388e+01 2.94301e+01 7.01725e-01
1.67852e-01 -1.60146e+01 2.37414e+02 3.39737e+01 6.75866e+01 6.48757e-01 1.00000e-02 2.10652e+00 1.25331e+01 4.65553e+02 1.19564e+01 2.95985e+01 7.79109e-01
1.41838e-01 -1.59977e+01 2.55713e+02 3.23701e+01 6.41306e+01 7.04367e-01 1.00000e-02 2.10625e+00 1.31806e+01 6.21135e+02 1.23946e+01 3.67535e+01 5.42788e-01
1.60027e-01 -1.59817e+01 2.90432e+02 3.19892e+01 6.26286e+01 5.90420e-01 1.00000e-02 2.28070e+00 1.32349e+01 7.18187e+02 1.31340e+01 6.71930e+01 3.99676e-01
1.45599e-01 -1.60063e+01 2.62407e+02 3.25653e+01 6.08540e+01 6.96628e-01 1.00000e-02 2.10926e+00 1.30452e+01 5.94437e+02 1.23398e+01 3.64064e+01 5.84088e-01
1.69489e-01 -1.60011e+01 2.70420e+02 3.08222e+01 6.10546e+01 6.07800e-01 1.00000e-02 2.20283e+00 1.27984e+01 5.77160e+02 1.25685e+01 4.75573e+01 6.10947e-01
1.65776e-01 -1.60408e+01 2.56866e+02 2.98566e+01 4.13581e+01 6.82311e-01 1.00000e-02 2.05435e+00 1.21544e+01 4.22941e+02 1.15005e+01 2.24484e+01 8.13437e-01
1.51698e-01 -1.59698e+01 2.50714e+02 3.01988e+01 4.50352e+01 6.96695e-01 1.00000e-02 2.08162e+00 1.25604e+01 4.97432e+02 1.19081e+01 2.88235e+01 7.32935e-01
1.55794e-01 -1.60153e+01 2.20645e+02 3.08442e+01 5.53025e+01 6.23687e-01 1.00000e-02 2.22401e+00 1.29285e+01 6.05187e+02 1.27110e+01 5.13961e+01 5.67413e-01
1.46932e-01 -1.59568e+01 2.57229e+02 3.10868e+01 5.25573e+01 6.56985e-01 1.00000e-02 2.19951e+00 1.31091e+01 6.53621e+02 1.27802e+01 5.20129e+01 4.93325e-01
1.59098e-01 -1.59965e+01 2.95312e+02 2.80046e+01 4.09927e+01 7.19224e-01 1.00000e-02 2.02218e+00 1.23523e+01 4.64936e+02 1.14145e+01 1.98464e+01 5.99913e-01
1.61904e-01 -1.60131e+01 2.38978e+02 3.00510e+01 6.09098e+01 6.45333e-01 1.00000e-02 2.15084e+00 1.27433e+01 5.34551e+02 1.23053e+01 3.82262e+01 6.76884e-01
1.53006e-01 -1.59878e+01 2.42175e+02 3.25061e+01 6.17660e+01 6.78309e-01 1.00000e-02 2.10906e+00 1.27951e+01 5.27699e+02 1.21475e+01 3.27898e+01 6.87367e-01
1.56711e-01 -1.59624e+01 2.27408e+02 2.99046e+01 6.16009e+01 6.37835e-01 1.00000e-02 2.19025e+00 1.29447e+01 5.88588e+02 1.25854e+01 4.57655e+01 5.93176e-01
1.66121e-01 -1.59572e+01 2.85296e+02 3.16245e+01 6.72589e+01 5.65116e-01 1.00000e-02 2.30135e+00 1.32200e+01 7.17105e+02 1.31731e+01 6.95911e+01 4.01180e-01
1.40223e-01 -1.59740e+01 2.77016e+02 3.29173e+01 4.22325e+01 7.45830e-01 1.00000e-02 2.03277e+00 1.27316e+01 5.31433e+02 1.17496e+01 2.41430e+01 5.81396e-01
1.64642e-01 -1.59837e+01 2.89915e+02 3.34629e+01 5.24248e+01 6.07641e-01 1.00000e-02 2.22244e+00 1.28104e+01 6.03304e+02 1.26770e+01 5.25195e+01 5.70331e-01
1.56001e-01 -1.59887e+01 2.92369e+02 2.96924e+01 5.77312e+01 6.59554e-01 1.00000e-02 2.16203e+00 1.30027e+01 6.21251e+02 1.25801e+01 4.55131e+01 5.42609e-01
1.68938e-01 -1.60007e+01 2.09836e+02 2.96794e+01 6.44998e+01 5.55360e-01 1.00000e-02 2.30530e+00 1.30546e+01 6.69120e+02 1.30466e+01 6.58490e+01 4.70189e-01
1.56390e-01 -1.60409e+01 2.10455e+02 3.17238e+01 5.67490e+01 6.84100e-01 1.00000e-02 2.06898e+00 1.23788e+01 4.25089e+02 1.16422e+01 2.32907e+01 8.33769e-01
1.67871e-01 -1.60028e+01 2.08020e+02 3.08566e+01 5.79060e+01 6.10000e-01 1.00000e-02 2.19662e+00 1.26359e+01 5.26083e+02 1.24085e+01 4.31245e+01 6.89832e-01
1.53941e-01 -1.59863e+01 2.15023e+02 3.32667e+01 6.22745e+01 7.02210e-01 1.00000e-02 2.02897e+00 1.23839e+01 4.09177e+02 1.13365e+01 1.75302e+01 7.03876e-01
1.66859e-01 -1.59820e+01 2.27505e+02 2.96216e+01 6.22306e+01 5.61511e-01 1.00000e-02 2.30441e+00 1.30771e+01 6.82478e+02 1.30705e+01 6.69451e+01 4.50550e-01
1.51544e-01 -1.59808e+01 2.38685e+02 3.11751e+01 6.19491e+01 6.73313e-01 1.00000e-02 2.13021e+00 1.29008e+01 5.57940e+02 1.23118e+01 3.67227e+01 6.40801e-01
1.44997e-01 -1.60321e+01 2.79969e+02 2.99075e+01 6.63115e+01 6.82966e-01 1.00000e-02 2.15844e+00 1.34027e+01 7.15355e+02 1.28082e+01 4.91643e+01 4.03616e-01
1.64135e-01 -1.60066e+01 2.40609e+02 3.24377e+01 5.85330e+01 5.74931e-01 1.00000e-02 2.28564e+00 1.30099e+01 6.59173e+02 1.29798e+01 6.33409e+01 4.84996e-01
1.50459e-01 -1.59625e+01 2.37700e+02 2.82288e+01 6.06813e+01 6.88537e-01 1.00000e-02 2.10364e+00 1.28862e+01 5.51970e+02 1.21694e+01 3.28095e+01 6.50047e-01
1.50719e-01 -1.59998e+01 2.41485e+02 2.96540e+01 4.88585e+01 6.35184e-01 1.00000e-02 2.23023e+00 1.30261e+01 6.48993e+02 1.28266e+01 5.55959e+01 5.00297e-01
1.55126e-01 -1.59720e+01 2.69822e+02 2.99327e+01 6.91856e+01 6.40434e-01 1.00000e-02 2.20107e+00 1.32576e+01 6.80162e+02 1.28537e+01 5.27111e+01 4.53933e-01
1.64574e-01 -1.59568e+01 2.57583e+02 3.07423e+01 6.13998e+01 6.51828e-01 1.00000e-02 2.12662e+00 1.26728e+01 5.16549e+02 1.21683e+01 3.47163e+01 7.04307e-01
1.66108e-01 -1.59922e+01 2.92311e+02 2.86055e+01 4.62870e+01 6.98522e-01 1.00000e-02 2.03215e+00 1.22871e+01 4.45699e+02 1.14407e+01 2.05452e+01 6.84290e-01
1.65464e-01 -1.59670e+01 2.75577e+02 3.23130e+01 5.18237e+01 6.12411e-01 1.00000e-02 2.20946e+00 1.27401e+01 5.80927e+02 1.25780e+01 4.92435e+01 6.05090e-01
1.69072e-01 -1.60165e+01 2.60011e+02 3.33428e+01 5.70953e+01 6.20941e-01 1.00000e-02 2.17007e+00 1.26096e+01 5.22950e+02 1.23238e+01 4.06213e+01 6.94602e-01
1.42063e-01 -1.60477e+01 2.92647e+02 3.14942e+01 4.36906e+01 6.85249e-01 1.00000e-02 2.17324e+00 1.31140e+01 6.76748e+02 1.27547e+01 5.15886e+01 4.58938e-01
1.55162e-01 -1.60463e+01 2.12724e+02 3.19524e+01 6.66600e+01 5.79207e-01 1.00000e-02 2.31702e+00 1.33867e+01 7.43328e+02 1.33013e+01 7.25471e+01 3.65503e-01
1.47685e-01 -1.59951e+01 2.23334e+02 3.18630e+01 4.61498e+01 6.39368e-01 1.00000e-02 2.22736e+00 1.29495e+01 6.24782e+02 1.27585e+01 5.35665e+01 5.37182e-01
1.67933e-01 -1.59589e+01 2.62029e+02 3.38065e+01 4.86129e+01 6.39374e-01 1.00000e-02 2.13554e+00 1.24107e+01 4.82381e+02 1.20729e+01 3.47714e+01 7.55012e-01
1.68111e-01 -1.59549e+01 2.80996e+02 3.17555e+01 6.44108e+01 6.75987e-01 1.00000e-02 2.05951e+00 1.25202e+01 4.69599e+02 1.17242e+01 2.45237e+01 7.63670e-01
1.58270e-01 -1.59611e+01 2.30642e+02 3.18116e+01 6.97621e+01 6.99037e-01 1.00000e-02 2.02614e+00 1.25383e+01 4.42029e+02 1.13939e+01 1.79090e+01 6.50759e-01
1.46619e-01 -1.59857e+01 2.18216e+02 2.97410e+01 6.04680e+01 6.61912e-01 1.00000e-02 2.18012e+00 1.30751e+01 6.09536e+02 1.26203e+01 4.53167e+01 5.60682e-01
1.59180e-01 -1.60130e+01 2.29546e+02 3.20023e+01 6.58558e+01 6.97032e-01 1.00000e-02 2.02661e+00 1.24348e+01 4.24553e+02 1.13508e+01 1.76485e+01 6.72364e-01
1.67088e-01 -1.59548e+01 2.08699e+02 2.92475e+01 5.90511e+01 6.16705e-01 1.00000e-02 2.18898e+00 1.26650e+01 5.28568e+02 1.23939e+01 4.21956e+01 6.86040e-01
1.41114e-01 -1.59659e+01 2.63284e+02 3.28750e+01 4.07859e+01 7.18910e-01 1.00000e-02 2.08272e+00 1.27619e+01 5.49748e+02 1.20874e+01 3.20980e+01 6.53483e-01
1.54097e-01 -1.59861e+01 2.05091e+02 2.99528e+01 6.74041e+01 6.02318e-01 1.00000e-02 2.27784e+00 1.33080e+01 7.00832e+02 1.31136e+01 6.36080e+01 4.24085e-01
1.68358e-01 -1.60295e+01 2.60946e+02 3.11381e+01 4.48563e+01 6.37473e-01 1.00000e-02 2.14393e+00 1.23771e+01 4.91809e+02 1.20958e+01 3.62481e+01 7.41235e-01
1.49322e-01 -1.59613e+01 2.92533e+02 3.04991e+01 4.68835e+01 6.35094e-01 1.00000e-02 2.24684e+00 1.31726e+01 7.16894e+02 1.30289e+01 6.36458e+01 4.01473e-01
1.55485e-01 -1.60474e+01 2.58068e+02 2.90030e+01 6.59990e+01 6.76303e-01 1.00000e-02 2.11509e+00 1.29608e+01 5.76483e+02 1.22862e+01 3.56206e+01 6.12001e-01
1.47239e-01 -1.59732e+01 2.25987e+02 2.83588e+01 6.49309e+01 7.27847e-01 1.00000e-02 2.00600e+00 1.27372e+01 4.84194e+02 1.12184e+01 1.47289e+01 4.70164e-01
1.50983e-01 -1.60199e+01 2.00997e+02 3.00723e+01 6.95270e+01 6.67167e-01 1.00000e-02 2.13872e+00 1.29189e+01 5.41393e+02 1.22995e+01 3.57000e+01 6.66371e-01
1.40726e-01 -1.60442e+01 2.10980e+02 3.08630e+01 5.31673e+01 7.32705e-01 1.00000e-02 2.01142e+00 1.24959e+01 4.32821e+02 1.12000e+01 1.51772e+01 5.55592e-01
1.59555e-01 -1.60373e+01 2.06718e+02 2.99585e+01 4.82364e+01 6.82291e-01 1.00000e-02 2.06298e+00 1.21863e+01 4.00674e+02 1.15035e+01 2.17886e+01 8.59367e-01
1.58137e-01 -1.60459e+01 2.06827e+02 3.29141e+01 6.65363e+01 5.73130e-01 1.00000e-02 2.31245e+00 1.32876e+01 7.13125e+02 1.32188e+01 6.98498e+01 4.06730e-01
1.58177e-01 -1.59500e+01 2.68532e+02 2.81297e+01 5.79966e+01 6.08480e-01 1.00000e-02 2.25949e+00 1.31688e+01 6.96754e+02 1.30186e+01 6.25251e+01 4.29909e-01
1.52528e-01 -1.59935e+01 2.41220e+02 3.33919e+01 4.88484e+01 6.91900e-01 1.00000e-02 2.07737e+00 1.24984e+01 4.70729e+02 1.18235e+01 2.69351e+01 7.71770e-01
1.52999e-01 -1.60448e+01 2.61776e+02 2.86981e+01 4.34073e+01 7.05405e-01 1.00000e-02 2.06300e+00 1.25227e+01 4.92914e+02 1.17924e+01 2.64262e+01 7.35461e-01
1.42171e-01 -1.60322e+01 2.21072e+02 3.34534e+01 5.16559e+01 6.77247e-01 1.00000e-02 2.15844e+00 1.29172e+01 5.70818e+02 1.24545e+01 4.12247e+01 6.20808e-01
1.62966e-01 -1.59887e+01 2.23905e+02 3.34898e+01 5.78707e+01 6.17619e-01 1.00000e-02 2.19862e+00 1.27339e+01 5.47024e+02 1.24902e+01 4.48926e+01 6.57690e-01
1.64583e-01 -1.60466e+01 2.06604e+02 3.29665e+01 6.18942e+01 5.77369e-01 1.00000e-02 2.27433e+00 1.29687e+01 6.26107e+02 1.28936e+01 5.90435e+01 5.35148e-01
1.41220e-01 -1.59662e+01 2.59540e+02 3.16457e+01 4.72552e+01 6.57330e-01 1.00000e-02 2.22822e+00 1.32353e+01 7.08349e+02 1.29871e+01 5.98035e+01 4.13435e-01
1.58231e-01 -1.59893e+01 2.43660e+02 3.18571e+01 4.72295e+01 6.30566e-01 1.00000e-02 2.19999e+00 1.27314e+01 5.71768e+02 1.25280e+01 4.71770e+01 6.19332e-01
1.60516e-01 -1.60356e+01 2.06521e+02 3.00588e+01 5.93177e+01 6.71234e-01 1.00000e-02 2.08534e+00 1.24051e+01 4.33779e+02 1.17457e+01 2.53833e+01 8.22540e-01
1.40046e-01 -1.60097e+01 2.41370e+02 3.14336e+01 6.22251e+01 6.96268e-01 1.00000e-02 2.13128e+00 1.32079e+01 6.31324e+02 1.25185e+01 4.03353e+01 5.27155e-01
1.56616e-01 -1.60197e+01 2.70822e+02 2.80675e+01 6.75812e+01 6.77300e-01 1.00000e-02 2.11483e+00 1.30335e+01 6.01936e+02 1.23428e+01 3.68521e+01 5.72451e-01
1.69354e-01 -1.59515e+01 2.61101e+02 2.87551e+01 5.61385e+01 5.59955e-01 1.00000e-02 2.30155e+00 1.27837e+01 6.74278e+02 1.29090e+01 6.68993e+01 4.62570e-01
1.43256e-01 -1.60047e+01 2.48648e+02 3.09748e+01 6.89739e+01 6.71993e-01 1.00000e-02 2.17869e+00 1.34192e+01 7.03094e+02 1.28549e+01 5.02908e+01 4.20868e-01
1.44268e-01 -1.60284e+01 2.27985e+02 3.23261e+01 6.40368e+01 6.73769e-01 1.00000e-02 2.15916e+00 1.31287e+01 6.09492e+02 1.25702e+01 4.26793e+01 5.60750e-01
1.52991e-01 -1.59633e+01 2.11633e+02 3.30311e+01 5.94452e+01 6.01172e-01 1.00000e-02 2.28000e+00 1.31807e+01 6.78895e+02 1.30578e+01 6.33694e+01 4.55787e-01
1.60016e-01 -1.60477e+01 2.74510e+02 3.35213e+01 5.34778e+01 6.10721e-01 1.00000e-02 2.23475e+00 1.29315e+01 6.29188e+02 1.27900e+01 5.54631e+01 5.30425e-01
1.61679e-01 -1.60339e+01 2.55048e+02 3.27818e+01 4.87849e+01 5.95342e-01 1.00000e-02 2.25778e+00 1.28339e+01 6.27830e+02 1.28007e+01 5.82364e+01 5.32505e-01
1.51531e-01 -1.59993e+01 2.58558e+02 3.04159e+01 6.21625e+01 6.65136e-01 1.00000e-02 2.15818e+00 1.30642e+01 6.16323e+02 1.25630e+01 4.37080e+01 5.50200e-01
1.55591e-01 -1.59920e+01 2.32948e+02 3.39446e+01 4.03070e+01 6.17428e-01 1.00000e-02 2.23546e+00 1.27044e+01 5.93697e+02 1.26455e+01 5.32590e+01 5.85237e-01
1.44204e-01 -1.60327e+01 2.29720e+02 2.88873e+01 4.67220e+01 6.40694e-01 1.00000e-02 2.25000e+00 1.31682e+01 6.92877e+02 1.29854e+01 6.08354e+01 4.35477e-01
1.59638e-01 -1.60450e+01 2.91069e+02 3.16155e+01 5.77684e+01 6.06046e-01 1.00000e-02 2.25274e+00 1.31045e+01 6.79794e+02 1.29670e+01 6.10876e+01 4.54472e-01
1.55371e-01 -1.59902e+01 2.27271e+02 3.08774e+01 4.92264e+01 5.71780e-01 1.00000e-02 2.33532e+00 1.30956e+01 7.39714e+02 1.32084e+01 7.64051e+01 3.70323e-01
1.43304e-01 -1.59925e+01 2.40750e+02 3.18775e+01 5.32949e+01 6.29434e-01 1.00000e-02 2.27436e+00 1.33554e+01 7.41944e+02 1.31897e+01 6.76449e+01 3.67345e-01
1.60273e-01 -1.60226e+01 2.59775e+02 2.93876e+01 6.45334e+01 6.77125e-01 1.00000e-02 2.09020e+00 1.27519e+01 5.23105e+02 1.20293e+01 3.01723e+01 6.94366e-01
1.43389e-01 -1.60379e+01 2.05711e+02 3.13204e+01 4.28102e+01 6.10366e-01 1.00000e-02 2.31252e+00 1.31981e+01 7.33969e+02 1.32016e+01 7.24727e+01 3.78053e-01
1.69842e-01 -1.59970e+01 2.48227e+02 3.23362e+01 6.76328e+01 6.18553e-01 1.00000e-02 2.17126e+00 1.27426e+01 5.36370e+02 1.23856e+01 4.08276e+01 6.74094e-01
1.44878e-01 -1.60345e+01 2.07128e+02 2.86212e+01 5.59219e+01 7.02795e-01 1.00000e-02 2.07903e+00 1.26634e+01 4.83466e+02 1.18596e+01 2.63352e+01 7.53436e-01
1.57056e-01 -1.59795e+01 2.64094e+02 3.07188e+01 4.45630e+01 6.76993e-01 1.00000e-02 2.10771e+00 1.25430e+01 5.07696e+02 1.20464e+01 3.28459e+01 7.17638e-01
1.41396e-01 -1.60342e+01 2.27639e+02 3.37171e+01 6.63724e+01 6.62186e-01 1.00000e-02 2.19968e+00 1.33363e+01 6.71767e+02 1.28677e+01 5.14163e+01 4.66273e-01
1.69483e-01 -1.59966e+01 2.16658e+02 2.84302e+01 6.37158e+01 6.81629e-01 1.00000e-02 2.02346e+00 1.21875e+01 3.82481e+02 1.11701e+01 1.58736e+01 6.90450e-01
1.43822e-01 -1.60069e+01 2.76654e+02 2.98313e+01 4.88690e+01 6.26135e-01 1.00000e-02 2.29136e+00 1.34299e+01 7.98984e+02 1.33321e+01 7.52076e+01 2.95485e-01
1.42885e-01 -1.59751e+01 2.51320e+02 3.17456e+01 5.99800e+01 6.58023e-01 1.00000e-02 2.21354e+00 1.33468e+01 7.04971e+02 1.29682e+01 5.63237e+01 4.18207e-01
1.46717e-01 -1.59794e+01 2.90955e+02 2.85215e+01 6.78261e+01 7.38439e-01 1.00000e-02 2.03244e+00 1.32347e+01 6.45901e+02 1.19783e+01 2.61897e+01 4.29478e-01
1.59995e-01 -1.60395e+01 2.32420e+02 3.14905e+01 5.08942e+01 6.92055e-01 1.00000e-02 2.04116e+00 1.22530e+01 4.11677e+02 1.14146e+01 1.97949e+01 7.73359e-01
1.44337e-01 -1.60054e+01 2.08319e+02 3.10608e+01 6.20195e+01 6.12011e-01 1.00000e-02 2.30330e+00 1.34988e+01 7.67608e+02 1.33361e+01 7.21107e+01 3.33955e-01
1.51293e-01 -1.59814e+01 2.78638e+02 3.01763e+01 5.83445e+01 6.52828e-01 1.00000e-02 2.19452e+00 1.31638e+01 6.67235e+02 1.28016e+01 5.21586e+01 4.72982e-01
1.61952e-01 -1.59633e+01 2.37472e+02 2.82565e+01 4.66652e+01 6.75482e-01 1.00000e-02 2.08430e+00 1.23522e+01 4.54150e+02 1.17682e+01 2.68866e+01 7.95032e-01
1.54951e-01 -1.60332e+01 2.83625e+02 3.33902e+01 5.67447e+01 6.20921e-01 1.00000e-02 2.23914e+00 1.31234e+01 6.74843e+02 1.29359e+01 5.90141e+01 4.61738e-01
1.54242e-01 -1.59745e+01 2.79293e+02 2.99381e+01 4.19531e+01 6.27770e-01 1.00000e-02 2.23725e+00 1.28874e+01 6.59041e+02 1.28068e+01 5.83819e+01 4.85193e-01
1.49517e-01 -1.60017e+01 2.87323e+02 3.38191e+01 5.95401e+01 6.62890e-01 1.00000e-02 2.17495e+00 1.31433e+01 6.51147e+02 1.27215e+01 4.89508e+01 4.97048e-01
1.41965e-01 -1.59902e+01 2.15692e+02 3.34747e+01 4.09995e+01 6.41509e-01 1.00000e-02 2.24712e+00 1.30020e+01 6.49595e+02 1.28677e+01 5.79906e+01 4.99389e-01
1.40005e-01 -1.59958e+01 2.24015e+02 3.05992e+01 4.67409e+01 7.15802e-01 1.00000e-02 2.07549e+00 1.27006e+01 5.08193e+02 1.19197e+01 2.77943e+01 7.16892e-01
1.51419e-01 -1.60313e+01 2.39885e+02 2.87722e+01 4.10908e+01 6.21026e-01 1.00000e-02 2.26084e+00 1.28968e+01 6.69821e+02 1.28676e+01 6.14068e+01 4.69151e-01
1.55813e-01 -1.59720e+01 2.26500e+02 3.39713e+01 5.68858e+01 5.63496e-01 1.00000e-02 2.34175e+00 1.32589e+01 7.49279e+02 1.33181e+01 7.77265e+01 3.57633e-01
1.47996e-01 -1.60446e+01 2.33253e+02 3.28322e+01 5.94330e+01 6.41863e-01 1.00000e-02 2.21822e+00 1.31531e+01 6.48527e+02 1.28393e+01 5.32812e+01 5.01001e-01
1.69689e-01 -1.59994e+01 2.28932e+02 2.91820e+01 6.25291e+01 6.35280e-01 1.00000e-02 2.13864e+00 1.25665e+01 4.91452e+02 1.21289e+01 3.44148e+01 7.41760e-01
1.57544e-01 -1.60222e+01 2.52053e+02 3.22400e+01 4.89096e+01 7.01799e-01 1.00000e-02 2.03564e+00 1.23371e+01 4.33858e+02 1.14505e+01 2.01434e+01 7.18204e-01
1.45018e-01 -1.59505e+01 2.08086e+02 2.88175e+01 6.83296e+01 6.84855e-01 1.00000e-02 2.12687e+00 1.30681e+01 5.77534e+02 1.23370e+01 3.56584e+01 6.10365e-01
1.44712e-01 -1.60131e+01 2.56113e+02 2.95383e+01 4.63259e+01 7.12741e-01 1.00000e-02 2.08088e+00 1.27765e+01 5.44568e+02 1.20524e+01 3.09105e+01 6.61480e-01
1.43561e-01 -1.59503e+01 2.03425e+02 3.01169e+01 6.00227e+01 6.59015e-01 1.00000e-02 2.19838e+00 1.31246e+01 6.19670e+02 1.27106e+01 4.79558e+01 5.45043e-01
1.48134e-01 -1.60292e+01 2.32265e+02 2.82220e+01 6.07659e+01 7.20474e-01 1.00000e-02 2.02726e+00 1.27137e+01 4.90233e+02 1.15246e+01 1.95315e+01 6.02905e-01
1.67554e-01 -1.59708e+01 2.63004e+02 3.22344e+01 4.44856e+01 6.74065e-01 1.00000e-02 2.06239e+00 1.21849e+01 4.24139e+02 1.15687e+01 2.35689e+01 8.29558e-01
1.65940e-01 -1.59929e+01 2.41111e+02 3.09013e+01 6.53620e+01 6.69415e-01 1.00000e-02 2.07308e+00 1.24986e+01 4.56229e+02 1.17541e+01 2.51045e+01 7.92155e-01
1.58613e-01 -1.60408e+01 2.45433e+02 3.27678e+01 4.97379e+01 6.41262e-01 1.00000e-02 2.17225e+00 1.26767e+01 5.43224e+02 1.23827e+01 4.20677e+01 6.63552e-01
1.43001e-01 -1.59615e+01 2.19976e+02 3.18842e+01 6.35737e+01 6.61542e-01 1.00000e-02 2.19498e+00 1.32353e+01 6.46524e+02 1.27802e+01 4.92731e+01 5.04028e-01
1.51316e-01 -1.59525e+01 2.57901e+02 3.29971e+01 5.45238e+01 6.73954e-01 1.00000e-02 2.13358e+00 1.28394e+01 5.59292e+02 1.23297e+01 3.81839e+01 6.38705e-01
1.40442e-01 -1.59832e+01 2.72162e+02 3.39971e+01 6.88296e+01 7.21740e-01 1.00000e-02 2.07669e+00 1.32865e+01 6.41810e+02 1.23129e+01 3.35724e+01 5.11173e-01
1.50365e-01 -1.59777e+01 2.78875e+02 2.84967e+01 4.76930e+01 7.10069e-01 1.00000e-02 2.07400e+00 1.27445e+01 5.43993e+02 1.20151e+01 3.03207e+01 6.62366e-01
1.50223e-01 -1.59784e+01 2.87245e+02 3.18243e+01 5.40851e+01 7.36924e-01 1.00000e-02 2.00754e+00 1.26563e+01 4.97943e+02 1.13555e+01 1.72130e+01 4.67884e-01
1.49228e-01 -1.59930e+01 2.15155e+02 3.14899e+01 6.57004e+01 6.52478e-01 1.00000e-02 2.18523e+00 1.30850e+01 6.04412e+02 1.26352e+01 4.54799e+01 5.68614e-01
1.61188e-01 -1.59804e+01 2.70424e+02 3.16505e+01 5.91324e+01 6.34754e-01 1.00000e-02 2.18149e+00 1.28751e+01 5.86031e+02 1.25461e+01 4.55465e+01 5.97153e-01
1.57735e-01 -1.60158e+01 2.68979e+02 2.94705e+01 4.70120e+01 6.86950e-01 1.00000e-02 2.08531e+00 1.25406e+01 4.99634e+02 1.19287e+01 2.96076e+01 7.29668e-01
1.65373e-01 -1.60051e+01 2.55259e+02 3.34264e+01 4.88303e+01 6.27882e-01 1.00000e-02 2.17152e+00 1.25462e+01 5.21322e+02 1.23031e+01 4.09760e+01 6.97076e-01
1.52610e-01 -1.60029e+01 2.74116e+02 3.10533e+01 4.94325e+01 6.23415e-01 1.00000e-02 2.24964e+00 1.30985e+01 6.86691e+02 1.29644e+01 6.13649e+01 4.44420e-01
1.56635e-01 -1.60395e+01 2.84222e+02 2.94945e+01 5.39038e+01 6.77357e-01 1.00000e-02 2.11738e+00 1.27981e+01 5.61123e+02 1.22546e+01 3.65729e+01 6.35866e-01
1.41486e-01 -1.60478e+01 2.48725e+02 3.13562e+01 5.44195e+01 6.48995e-01 1.00000e-02 2.24247e+00 1.33591e+01 7.29468e+02 1.30904e+01 6.22833e+01 3.84162e-01
1.54908e-01 -1.60217e+01 2.82734e+02 3.09056e+01 4.05088e+01 7.23876e-01 1.00000e-02 2.01708e+00 1.23592e+01 4.55977e+02 1.13496e+01 1.85435e+01 5.74639e-01
1.58048e-01 -1.59840e+01 2.76107e+02 3.12737e+01 6.76557e+01 6.51344e-01 1.00000e-02 2.16119e+00 1.30511e+01 6.14144e+02 1.25684e+01 4.40411e+01 5.53562e-01
1.59600e-01 -1.60046e+01 2.39733e+02 3.11089e+01 5.35279e+01 5.75831e-01 1.00000e-02 2.30796e+00 1.30745e+01 7.00815e+02 1.31038e+01 6.95612e+01 4.24109e-01
1.45174e-01 -1.60394e+01 2.27056e+02 3.01764e+01 6.67396e+01 6.26213e-01 1.00000e-02 2.27234e+00 1.35276e+01 7.65190e+02 1.32568e+01 6.72155e+01 3.37029e-01
1.40039e-01 -1.60020e+01 2.01955e+02 3.36401e+01 4.12617e+01 6.47436e-01 1.00000e-02 2.24002e+00 1.29709e+01 6.30619e+02 1.28092e+01 5.54307e+01 5.28235e-01
1.41018e-01 -1.60127e+01 2.10245e+02 3.30486e+01 5.39023e+01 7.04121e-01 1.00000e-02 2.08838e+00 1.26967e+01 4.89432e+02 1.19512e+01 2.81779e+01 7.44726e-01
1.46204e-01 -1.60068e+01 2.57648e+02 2.92358e+01 5.79163e+01 6.68237e-01 1.00000e-02 2.18056e+00 1.32029e+01 6.65021e+02 1.27568e+01 4.95779e+01 4.76273e-01
1.62227e-01 -1.59966e+01 2.58316e+02 3.10036e+01 4.40354e+01 6.11509e-01 1.00000e-02 2.22709e+00 1.26546e+01 5.93912e+02 1.25956e+01 5.22826e+01 5.84904e-01
1.65464e-01 -1.60036e+01 2.45464e+02 3.36964e+01 5.75647e+01 6.86729e-01 1.00000e-02 2.02923e+00 1.22337e+01 4.00815e+02 1.13037e+01 1.78773e+01 7.13986e-01
1.54973e-01 -1.59744e+01 2.83754e+02 3.36635e+01 6.67286e+01 6.71695e-01 1.00000e-02 2.12691e+00 1.30049e+01 5.91520e+02 1.24019e+01 3.87590e+01 5.88619e-01
1.46389e-01 -1.59634e+01 2.48559e+02 3.05865e+01 4.27803e+01 7.21892e-01 1.00000e-02 2.04310e+00 1.25277e+01 4.82189e+02 1.16480e+01 2.31127e+01 6.95092e-01
1.55917e-01 -1.59637e+01 2.42306e+02 2.85114e+01 5.48159e+01 6.02740e-01 1.00000e-02 2.27749e+00 1.31563e+01 6.98964e+02 1.30590e+01 6.48834e+01 4.26749e-01
1.57519e-01 -1.59701e+01 2.63580e+02 3.30820e+01 4.22668e+01 7.11709e-01 1.00000e-02 2.01699e+00 1.22291e+01 4.20803e+02 1.12383e+01 1.71473e+01 6.07948e-01
1.68375e-01 -1.59552e+01 2.24082e+02 2.85324e+01 6.73455e+01 6.33422e-01 1.00000e-02 2.14885e+00 1.26942e+01 5.16370e+02 1.22406e+01 3.65019e+01 7.04579e-01
1.54776e-01 -1.60443e+01 2.82374e+02 2.88217e+01 4.92222e+01 6.05376e-01 1.00000e-02 2.28337e+00 1.31412e+01 7.28357e+02 1.31084e+01 6.89914e+01 3.85677e-01
1.64913e-01 -1.59936e+01 2.74472e+02 3.26737e+01 6.56231e+01 6.01400e-01 1.00000e-02 2.23243e+00 1.30202e+01 6.33052e+02 1.28157e+01 5.46659e+01 5.24513e-01
1.53994e-01 -1.59982e+01 2.65382e+02 2.87583e+01 6.99735e+01 6.82647e-01 1.00000e-02 2.11128e+00 1.31129e+01 6.16072e+02 1.23648e+01 3.67226e+01 5.50588e-01
1.55943e-01 -1.60146e+01 2.24145e+02 2.94989e+01 5.47661e+01 5.85718e-01 1.00000e-02 2.30759e+00 1.31867e+01 7.17779e+02 1.31654e+01 7.01839e+01 4.00244e-01
1.62529e-01 -1.60206e+01 2.74335e+02 2.89833e+01 5.36685e+01 5.73204e-01 1.00000e-02 2.30821e+00 1.30288e+01 7.18232e+02 1.30955e+01 7.12048e+01 3.99615e-01
1.63098e-01 -1.59958e+01 2.82131e+02 2.83913e+01 6.39091e+01 7.11183e-01 1.00000e-02 2.00842e+00 1.25781e+01 4.77253e+02 1.12693e+01 1.61871e+01 4.93356e-01
1.47277e-01 -1.59675e+01 2.92198e+02 2.81942e+01 4.97042e+01 6.97053e-01 1.00000e-02 2.12684e+00 1.30301e+01 6.30756e+02 1.24852e+01 4.20217e+01 5.28025e-01
1.69789e-01 -1.60478e+01 2.01989e+02 2.98596e+01 5.82331e+01 6.04180e-01 1.00000e-02 2.20216e+00 1.26226e+01 5.25924e+02 1.24166e+01 4.36642e+01 6.90073e-01
1.56286e-01 -1.60460e+01 2.18321e+02 3.07756e+01 6.98433e+01 5.95988e-01 1.00000e-02 2.28054e+00 1.33288e+01 7.09402e+02 1.31412e+01 6.46910e+01 4.11953e-01
1.48020e-01 -1.59840e+01 2.00082e+02 2.97310e+01 5.92003e+01 6.84837e-01 1.00000e-02 2.10777e+00 1.26844e+01 4.88421e+02 1.20214e+01 2.99896e+01 7.46208e-01
1.53164e-01 -1.59590e+01 2.23939e+02 3.31676e+01 5.84033e+01 7.09105e-01 1.00000e-02 2.01919e+00 1.23684e+01 4.11907e+02 1.12479e+01 1.63187e+01 6.32415e-01
1.49576e-01 -1.60245e+01 2.78490e+02 3.12893e+01 6.47645e+01 6.73525e-01 1.00000e-02 2.15290e+00 1.31953e+01 6.53248e+02 1.26446e+01 4.52698e+01 4.93885e-01
1.65779e-01 -1.59922e+01 2.59137e+02 3.34213e+01 4.74452e+01 5.89853e-01 1.00000e-02 2.24928e+00 1.26809e+01 5.99532e+02 1.26779e+01 5.54057e+01 5.76180e-01
1.48171e-01 -1.60339e+01 2.39719e+02 2.89006e+01 4.48183e+01 6.66973e-01 1.00000e-02 2.17082e+00 1.28571e+01 5.90210e+02 1.25014e+01 4.44310e+01 5.90655e-01
1.51979e-01 -1.59517e+01 2.13536e+02 3.00720e+01 6.15921e+01 6.31480e-01 1.00000e-02 2.22464e+00 1.31016e+01 6.32978e+02 1.28066e+01 5.25428e+01 5.24627e-01
1.68882e-01 -1.59596e+01 2.34812e+02 3.36290e+01 5.54815e+01 6.25804e-01 1.00000e-02 2.15575e+00 1.24882e+01 4.87777e+02 1.21753e+01 3.68074e+01 7.47150e-01
1.57940e-01 -1.60022e+01 2.92383e+02 3.12404e+01 6.26073e+01 6.51441e-01 1.00000e-02 2.16625e+00 1.30216e+01 6.18905e+02 1.25960e+01 4.56718e+01 5.46221e-01
1.54264e-01 -1.60422e+01 2.06361e+02 3.02109e+01 4.92405e+01 7.05661e-01 1.00000e-02 2.02234e+00 1.21471e+01 3.79433e+02 1.11514e+01 1.57986e+01 6.84755e-01
1.52049e-01 -1.60200e+01 2.33143e+02 2.97152e+01 6.87462e+01 7.20321e-01 1.00000e-02 2.00433e+00 1.26922e+01 4.73960e+02 1.11618e+01 1.41119e+01 4.67629e-01
1.60859e-01 -1.59530e+01 2.14752e+02 3.14408e+01 4.79641e+01 6.22045e-01 1.00000e-02 2.20261e+00 1.26286e+01 5.42443e+02 1.24491e+01 4.52777e+01 6.64755e-01
1.56073e-01 -1.59626e+01 2.55257e+02 2.94783e+01 5.34057e+01 6.17215e-01 1.00000e-02 2.24606e+00 1.30602e+01 6.64086e+02 1.29029e+01 5.86717e+01 4.77664e-01
1.57127e-01 -1.60116e+01 2.39914e+02 3.12976e+01 4.73318e+01 7.04799e-01 1.00000e-02 2.02632e+00 1.22563e+01 4.15300e+02 1.13067e+01 1.79986e+01 6.79862e-01
1.49805e-01 -1.60165e+01 2.81292e+02 3.29085e+01 5.42056e+01 6.65294e-01 1.00000e-02 2.16894e+00 1.30326e+01 6.27310e+02 1.26308e+01 4.69635e+01 5.33303e-01
1.65321e-01 -1.60222e+01 2.53176e+02 3.03570e+01 5.55331e+01 6.34968e-01 1.00000e-02 2.16186e+00 1.26576e+01 5.32666e+02 1.23195e+01 3.99835e+01 6.79773e-01
1.44072e-01 -1.60281e+01 2.01633e+02 3.13296e+01 4.28993e+01 5.99973e-01 1.00000e-02 2.33070e+00 1.32164e+01 7.53168e+02 1.32691e+01 7.64929e+01 3.52538e-01
1.49239e-01 -1.60326e+01 2.92153e+02 2.98734e+01 6.52495e+01 7.27759e-01 1.00000e-02 2.03955e+00 1.30494e+01 5.93754e+02 1.19307e+01 2.60845e+01 5.26072e-01
1.67545e-01 -1.59878e+01 2.67301e+02 3.10797e+01 6.37352e+01 6.74904e-01 1.00000e-02 2.06130e+00 1.24946e+01 4.62113e+02 1.17074e+01 2.42755e+01 7.77168e-01
1.48175e-01 -1.60372e+01 2.12260e+02 3.23482e+01 4.52180e+01 6.27375e-01 1.00000e-02 2.24928e+00 1.29486e+01 6.33681e+02 1.28281e+01 5.68957e+01 5.23554e-01
1.54322e-01 -1.59978e+01 2.23118e+02 2.93926e+01 6.97556e+01 6.92320e-01 1.00000e-02 2.06496e+00 1.27636e+01 4.99028e+02 1.18199e+01 2.48308e+01 7.28441e-01
1.48992e-01 -1.59944e+01 2.93638e+02 3.06287e+01 6.47609e+01 7.00550e-01 1.00000e-02 2.10219e+00 1.31627e+01 6.37696e+02 1.24090e+01 3.77849e+01 5.17430e-01
1.57601e-01 -1.59504e+01 2.00685e+02 2.83551e+01 5.43800e+01 7.07264e-01 1.00000e-02 2.00178e+00 1.20828e+01 3.57493e+02 1.07722e+01 1.10925e+01 5.34500e-01
1.67776e-01 -1.59631e+01 2.35309e+02 3.21623e+01 4.07485e+01 6.61931e-01 1.00000e-02 2.08262e+00 1.20894e+01 4.12795e+02 1.16114e+01 2.52200e+01 8.49444e-01
1.55591e-01 -1.60072e+01 2.87444e+02 2.83612e+01 5.10114e+01 7.06929e-01 1.00000e-02 2.05949e+00 1.26638e+01 5.20818e+02 1.18682e+01 2.72221e+01 6.89048e-01
1.67534e-01 -1.59602e+01 2.40579e+02 3.04618e+01 5.37592e+01 6.55963e-01 1.00000e-02 2.10099e+00 1.23806e+01 4.54497e+02 1.18624e+01 2.88108e+01 7.94553e-01
1.56823e-01 -1.60306e+01 2.57421e+02 2.82856e+01 6.63494e+01 6.88486e-01 1.00000e-02 2.08063e+00 1.28675e+01 5.46740e+02 1.20383e+01 2.95920e+01 6.58129e-01
1.66102e-01 -1.59579e+01 2.78490e+02 3.19400e+01 5.42678e+01 6.06755e-01 1.00000e-02 2.21930e+00 1.27998e+01 5.96256e+02 1.26482e+01 5.12937e+01 5.81263e-01
1.43710e-01 -1.59565e+01 2.44647e+02 2.82515e+01 6.76741e+01 7.22024e-01 1.00000e-02 2.05454e+00 1.31613e+01 6.06538e+02 1.20274e+01 2.73966e+01 5.50022e-01
1.55428e-01 -1.60171e+01 2.90002e+02 3.17249e+01 4.47297e+01 7.12617e-01 1.00000e-02 2.04180e+00 1.24834e+01 4.82119e+02 1.16515e+01 2.35630e+01 6.89492e-01
1.49920e-01 -1.60318e+01 2.01457e+02 3.23765e+01 4.57236e+01 7.01188e-01 1.00000e-02 2.05062e+00 1.22083e+01 3.96303e+02 1.14299e+01 2.01536e+01 8.32750e-01
1.67666e-01 -1.60069e+01 2.68396e+02 3.30347e+01 6.67153e+01 5.79185e-01 1.00000e-02 2.26256e+00 1.30445e+01 6.48356e+02 1.29264e+01 5.95318e+01 5.01259e-01
1.54452e-01 -1.59964e+01 2.77771e+02 3.26717e+01 6.66793e+01 6.89343e-01 1.00000e-02 2.08845e+00 1.29224e+01 5.61170e+02 1.21488e+01 3.20042e+01 6.35793e-01
1.63897e-01 -1.60484e+01 2.68088e+02 2.99128e+01 5.97441e+01 5.52908e-01 1.00000e-02 2.33690e+00 1.31896e+01 7.48914e+02 1.32689e+01 7.72021e+01 3.58113e-01
1.51687e-01 -1.60285e+01 2.87941e+02 2.87158e+01 4.12539e+01 6.87105e-01 1.00000e-02 2.12542e+00 1.27487e+01 5.76449e+02 1.23052e+01 3.92770e+01 6.12053e-01
1.67144e-01 -1.59577e+01 2.54664e+02 3.33086e+01 6.34962e+01 6.82291e-01 1.00000e-02 2.03610e+00 1.23493e+01 4.21461e+02 1.14260e+01 1.94214e+01 7.34896e-01
1.68558e-01 -1.59821e+01 2.33237e+02 3.14940e+01 6.85724e+01 5.99265e-01 1.00000e-02 2.21746e+00 1.28983e+01 5.83508e+02 1.26517e+01 4.89627e+01 6.01075e-01
1.46227e-01 -1.60316e+01 2.09201e+02 2.95650e+01 4.57529e+01 6.07332e-01 1.00000e-02 2.30901e+00 1.32056e+01 7.32332e+02 1.31914e+01 7.16517e+01 3.80268e-01
1.66790e-01 -1.59683e+01 2.20287e+02 3.12456e+01 6.88296e+01 6.79748e-01 1.00000e-02 2.03519e+00 1.23247e+01 4.02900e+02 1.13532e+01 1.81018e+01 7.49694e-01
1.62226e-01 -1.59778e+01 2.79576e+02 3.13049e+01 6.46521e+01 6.60886e-01 1.00000e-02 2.12125e+00 1.28120e+01 5.49008e+02 1.22462e+01 3.58339e+01 6.54626e-01
1.67305e-01 -1.60166e+01 2.01673e+02 3.19498e+01 4.16255e+01 6.77040e-01 1.00000e-02 2.03732e+00 1.18287e+01 3.43312e+02 1.11304e+01 1.69815e+01 8.18850e-01
1.56640e-01 -1.59809e+01 2.84879e+02 3.33604e+01 5.57731e+01 5.70278e-01 1.00000e-02 2.33171e+00 1.32857e+01 7.70171e+02 1.33345e+01 7.86982e+01 3.30713e-01
1.62747e-01 -1.60337e+01 2.02399e+02 3.36759e+01 5.63524e+01 5.91920e-01 1.00000e-02 2.25152e+00 1.28261e+01 5.88852e+02 1.27312e+01 5.38704e+01 5.92766e-01
1.61356e-01 -1.59877e+01 2.87505e+02 3.17638e+01 4.44922e+01 6.85172e-01 1.00000e-02 2.07507e+00 1.24217e+01 4.79294e+02 1.18202e+01 2.78702e+01 7.59482e-01
1.49659e-01 -1.59952e+01 2.52462e+02 3.24883e+01 6.91975e+01 6.63101e-01 1.00000e-02 2.16518e+00 1.32010e+01 6.38570e+02 1.26591e+01 4.52889e+01 5.16099e-01
1.60591e-01 -1.59649e+01 2.15133e+02 3.21434e+01 6.67917e+01 6.19876e-01 1.00000e-02 2.20534e+00 1.29317e+01 5.79359e+02 1.26192e+01 4.69135e+01 6.07527e-01
1.40991e-01 -1.59956e+01 2.80026e+02 3.29912e+01 6.08075e+01 6.89055e-01 1.00000e-02 2.15845e+00 1.33499e+01 6.96739e+02 1.27920e+01 4.90199e+01 4.29931e-01
1.41849e-01 -1.60244e+01 2.96189e+02 3.19958e+01 5.84039e+01 7.30132e-01 1.00000e-02 2.07146e+00 1.31468e+01 6.29722e+02 1.22630e+01 3.36783e+01 5.29608e-01
1.45337e-01 -1.60182e+01 2.23600e+02 3.29779e+01 6.57911e+01 6.25920e-01 1.00000e-02 2.26532e+00 1.34337e+01 7.28620e+02 1.31712e+01 6.41554e+01 3.85318e-01
1.60405e-01 -1.59928e+01 2.95955e+02 2.92406e+01 5.23931e+01 7.20095e-01 1.00000e-02 2.00828e+00 1.24569e+01 4.64047e+02 1.12562e+01 1.65332e+01 5.04526e-01
1.55410e-01 -1.60328e+01 2.21089e+02 2.81742e+01 6.80235e+01 5.99015e-01 1.00000e-02 2.28477e+00 1.33780e+01 7.31153e+02 1.31908e+01 6.66969e+01 3.81869e-01
1.46621e-01 -1.60082e+01 2.04048e+02 3.09111e+01 4.03949e+01 6.31933e-01 1.00000e-02 2.24917e+00 1.28922e+01 6.29149e+02 1.27928e+01 5.65213e+01 5.30485e-01
1.50843e-01 -1.60178e+01 2.71089e+02 2.92739e+01 5.13987e+01 7.29591e-01 1.00000e-02 2.01724e+00 1.26103e+01 4.90747e+02 1.14552e+01 1.90426e+01 5.39642e-01
1.67133e-01 -1.59598e+01 2.11614e+02 3.29538e+01 4.89000e+01 6.66655e-01 1.00000e-02 2.06456e+00 1.20628e+01 3.81534e+02 1.14529e+01 2.15028e+01 8.83387e-01
1.62797e-01 -1.59572e+01 2.01016e+02 3.22204e+01 6.51226e+01 6.11511e-01 1.00000e-02 2.21174e+00 1.28483e+01 5.60831e+02 1.25848e+01 4.66438e+01 6.36318e-01
1.61645e-01 -1.59692e+01 2.20551e+02 3.15837e+01 5.25934e+01 5.69011e-01 1.00000e-02 2.30889e+00 1.29649e+01 6.76544e+02 1.30282e+01 6.78120e+01 4.59237e-01
1.52675e-01 -1.60384e+01 2.08858e+02 3.32764e+01 5.38565e+01 6.23000e-01 1.00000e-02 2.23362e+00 1.29349e+01 6.03844e+02 1.27449e+01 5.25848e+01 5.69494e-01
1.55941e-01 -1.59674e+01 2.07680e+02 2.88372e+01 4.72691e+01 6.85532e-01 1.00000e-02 2.07441e+00 1.22995e+01 4.25646e+02 1.16419e+01 2.40458e+01 8.33151e-01
1.53880e-01 -1.59693e+01 2.53656e+02 3.09472e+01 4.79734e+01 6.91645e-01 1.00000e-02 2.08241e+00 1.25573e+01 4.92932e+02 1.19054e+01 2.86960e+01 7.39583e-01
1.57324e-01 -1.60452e+01 2.04326e+02 3.07462e+01 4.44878e+01 6.35232e-01 1.00000e-02 2.18931e+00 1.25714e+01 5.25584e+02 1.23588e+01 4.25924e+01 6.90592e-01
1.66868e-01 -1.60112e+01 2.65236e+02 3.20404e+01 4.47613e+01 6.59156e-01 1.00000e-02 2.10103e+00 1.23106e+01 4.60097e+02 1.18611e+01 2.97581e+01 7.86772e-01
1.50607e-01 -1.59867e+01 2.01855e+02 2.85401e+01 6.39822e+01 5.89811e-01 1.00000e-02 2.32429e+00 1.34811e+01 7.78181e+02 1.33836e+01 7.56178e+01 3.20694e-01
1.42722e-01 -1.60350e+01 2.84832e+02 3.14838e+01 4.71140e+01 7.03770e-01 1.00000e-02 2.12370e+00 1.30182e+01 6.24030e+02 1.24675e+01 4.14349e+01 5.38337e-01
1.60151e-01 -1.59728e+01 2.96369e+02 3.07572e+01 6.34363e+01 6.88434e-01 1.00000e-02 2.07608e+00 1.27891e+01 5.39616e+02 1.20188e+01 2.98201e+01 6.69106e-01
1.63577e-01 -1.59636e+01 2.72968e+02 2.80188e+01 5.62598e+01 5.81123e-01 1.00000e-02 2.29033e+00 1.30648e+01 7.02141e+02 1.30547e+01 6.73117e+01 4.22222e-01
1.48728e-01 -1.59546e+01 2.77554e+02 2.88052e+01 4.06450e+01 6.46380e-01 1.00000e-02 2.22718e+00 1.30059e+01 6.81509e+02 1.28583e+01 5.85956e+01 4.51964e-01
1.51840e-01 -1.60071e+01 2.38838e+02 2.98700e+01 6.26494e+01 6.65972e-01 1.00000e-02 2.14962e+00 1.29834e+01 5.85476e+02 1.24501e+01 4.04560e+01 5.98014e-01
1.64711e-01 -1.60194e+01 2.65347e+02 2.88831e+01 5.25522e+01 6.09635e-01 1.00000e-02 2.22505e+00 1.28179e+01 6.08541e+02 1.26773e+01 5.25610e+01 5.62221e-01
1.63750e-01 -1.60369e+01 2.54601e+02 2.98218e+01 6.59802e+01 6.97966e-01 1.00000e-02 2.01948e+00 1.24873e+01 4.46577e+02 1.13309e+01 1.73016e+01 6.00874e-01
1.57301e-01 -1.59864e+01 2.83333e+02 3.21692e+01 5.55547e+01 5.88099e-01 1.00000e-02 2.29702e+00 1.32040e+01 7.29071e+02 1.31752e+01 7.06496e+01 3.84703e-01
1.52032e-01 -1.59926e+01 2.15545e+02 3.21236e+01 6.31713e+01 6.41713e-01 1.00000e-02 2.19620e+00 1.30115e+01 5.94646e+02 1.26398e+01 4.66754e+01 5.83763e-01
1.68596e-01 -1.59601e+01 2.72092e+02 2.94870e+01 5.76597e+01 6.19954e-01 1.00000e-02 2.18515e+00 1.27366e+01 5.63917e+02 1.24710e+01 4.47289e+01 6.31529e-01
1.60558e-01 -1.59792e+01 2.85171e+02 2.91662e+01 6.98754e+01 5.73998e-01 1.00000e-02 2.31607e+00 1.34602e+01 7.89724e+02 1.33783e+01 7.64547e+01 3.06559e-01
1.48913e-01 -1.60187e+01 2.85588e+02 3.25423e+01 4.61426e+01 6.36020e-01 1.00000e-02 2.24040e+00 1.31162e+01 6.93921e+02 1.29648e+01 6.12213e+01 4.33975e-01
1.46916e-01 -1.59690e+01 2.34238e+02 2.88026e+01 4.59679e+01 7.13914e-01 1.00000e-02 2.05534e+00 1.25582e+01 4.82312e+02 1.17187e+01 2.42929e+01 7.36712e-01
1.47659e-01 -1.60263e+01 2.21588e+02 3.15093e+01 6.52530e+01 6.60013e-01 1.00000e-02 2.17610e+00 1.31063e+01 6.09427e+02 1.26182e+01 4.46628e+01 5.60851e-01
1.46061e-01 -1.60174e+01 2.60373e+02 2.84071e+01 4.71856e+01 7.27574e-01 1.00000e-02 2.04239e+00 1.26973e+01 5.18422e+02 1.17525e+01 2.43260e+01 6.42701e-01
1.48676e-01 -1.59910e+01 2.04521e+02 3.33926e+01 5.74161e+01 7.16309e-01 1.00000e-02 2.00973e+00 1.22715e+01 3.82406e+02 1.10418e+01 1.36582e+01 5.83537e-01
1.51364e-01 -1.60279e+01 2.78129e+02 3.22524e+01 5.37875e+01 7.07128e-01 1.00000e-02 2.06489e+00 1.27284e+01 5.24447e+02 1.19277e+01 2.79885e+01 6.90253e-01
1.53208e-01 -1.60015e+01 2.97983e+02 2.98642e+01 6.40810e+01 6.76646e-01 1.00000e-02 2.13871e+00 1.31442e+01 6.45664e+02 1.25701e+01 4.33882e+01 5.05330e-01
1.42999e-01 -1.59736e+01 2.55774e+02 3.22484e+01 6.32477e+01 6.81601e-01 1.00000e-02 2.15680e+00 1.32613e+01 6.58499e+02 1.26849e+01 4.56920e+01 4.86005e-01
1.57301e-01 -1.59581e+01 2.39723e+02 3.01209e+01 5.59225e+01 6.94168e-01 1.00000e-02 2.05365e+00 1.24794e+01 4.55058e+02 1.16368e+01 2.28512e+01 7.69791e-01
1.46233e-01 -1.59760e+01 2.18117e+02 3.32295e+01 4.65852e+01 7.27128e-01 1.00000e-02 2.00209e+00 1.22509e+01 3.97317e+02 1.09186e+01 1.24004e+01 5.11377e-01
1.50653e-01 -1.60452e+01 2.32061e+02 3.13113e+01 5.72389e+01 5.90646e-01 1.00000e-02 2.31949e+00 1.33668e+01 7.63960e+02 1.33247e+01 7.53006e+01 3.38599e-01
1.44110e-01 -1.59893e+01 2.99353e+02 3.25337e+01 5.63448e+01 6.35034e-01 1.00000e-02 2.26881e+00 1.34995e+01 7.99587e+02 1.33121e+01 7.20719e+01 2.94772e-01
1.45926e-01 -1.59711e+01 2.00214e+02 3.04095e+01 6.36526e+01 6.06747e-01 1.00000e-02 2.30707e+00 1.34918e+01 7.63423e+02 1.33348e+01 7.21147e+01 3.39285e-01
1.47719e-01 -1.60413e+01 2.13632e+02 3.02609e+01 4.20917e+01 6.60937e-01 1.00000e-02 2.17761e+00 1.27219e+01 5.54764e+02 1.24194e+01 4.29144e+01 6.45723e-01
1.68430e-01 -1.60316e+01 2.24892e+02 3.10162e+01 5.23681e+01 6.45110e-01 1.00000e-02 2.11777e+00 1.23367e+01 4.48917e+02 1.19082e+01 3.03551e+01 8.02219e-01
1.64089e-01 -1.59629e+01 2.11949e+02 3.24345e+01 6.86689e+01 6.89484e-01 1.00000e-02 2.01601e+00 1.22378e+01 3.77623e+02 1.11034e+01 1.45826e+01 6.37432e-01
1.67062e-01 -1.59577e+01 2.98588e+02 3.10321e+01 5.09751e+01 6.35673e-01 1.00000e-02 2.16131e+00 1.26353e+01 5.47924e+02 1.23469e+01 4.17393e+01 6.56300e-01
1.57672e-01 -1.59930e+01 2.22285e+02 3.39497e+01 6.29175e+01 5.69115e-01 1.00000e-02 2.32166e+00 1.32738e+01 7.24163e+02 1.32531e+01 7.25734e+01 3.91422e-01
1.58044e-01 -1.59847e+01 2.99073e+02 3.39718e+01 5.48352e+01 6.97626e-01 1.00000e-02 2.06040e+00 1.26153e+01 5.02195e+02 1.18424e+01 2.67637e+01 7.18221e-01
1.49278e-01 -1.59610e+01 2.16031e+02 3.04565e+01 5.16518e+01 6.45752e-01 1.00000e-02 2.20541e+00 1.29344e+01 5.99485e+02 1.26484e+01 4.86348e+01 5.76252e-01
1.65477e-01 -1.59650e+01 2.85266e+02 3.33768e+01 6.19427e+01 5.78855e-01 1.00000e-02 2.27432e+00 1.30617e+01 6.69725e+02 1.29932e+01 6.30399e+01 4.69292e-01
1.55865e-01 -1.59721e+01 2.74637e+02 2.92574e+01 5.91357e+01 6.10118e-01 1.00000e-02 2.26522e+00 1.32492e+01 7.18314e+02 1.30942e+01 6.48546e+01 3.99501e-01
1.64850e-01 -1.60263e+01 2.66821e+02 3.10463e+01 5.94183e+01 5.66116e-01 1.00000e-02 2.30503e+00 1.31017e+01 7.00448e+02 1.31120e+01 6.91778e+01 4.24632e-01
1.45806e-01 -1.59699e+01 2.60897e+02 3.05286e+01 5.10339e+01 6.94644e-01 1.00000e-02 2.11891e+00 1.29216e+01 5.84381e+02 1.23337e+01 3.77264e+01 5.99718e-01
1.55294e-01 -1.60453e+01 2.66971e+02 2.91864e+01 4.12539e+01 6.87277e-01 1.00000e-02 2.09717e+00 1.25303e+01 5.10948e+02 1.20001e+01 3.18392e+01 7.12755e-01
1.65792e-01 -1.59696e+01 2.68905e+02 3.35451e+01 6.23911e+01 6.93584e-01 1.00000e-02 2.02014e+00 1.23656e+01 4.25902e+02 1.13008e+01 1.73154e+01 6.26069e-01
1.60389e-01 -1.59692e+01 2.72746e+02 3.30450e+01 6.83324e+01 6.06468e-01 1.00000e-02 2.24174e+00 1.31782e+01 6.70703e+02 1.29484e+01 5.81018e+01 4.67845e-01
1.53043e-01 -1.60471e+01 2.98164e+02 3.18978e+01 6.94563e+01 6.13935e-01 1.00000e-02 2.26841e+00 1.34950e+01 7.79251e+02 1.32702e+01 6.92847e+01 3.19368e-01
1.59748e-01 -1.60041e+01 2.89926e+02 2.82068e+01 5.87145e+01 6.17241e-01 1.00000e-02 2.23748e+00 1.31260e+01 6.82637e+02 1.29294e+01 5.89281e+01 4.50318e-01
1.57759e-01 -1.60474e+01 2.24552e+02 2.91359e+01 6.97088e+01 6.19830e-01 1.00000e-02 2.22686e+00 1.31745e+01 6.50548e+02 1.28547e+01 5.35541e+01 4.97952e-01
1.41176e-01 -1.60024e+01 2.38081e+02 3.34051e+01 6.86980e+01 7.00878e-01 1.00000e-02 2.10664e+00 1.31798e+01 6.04177e+02 1.23544e+01 3.52569e+01 5.68978e-01
1.44350e-01 -1.59969e+01 2.62955e+02 3.36856e+01 6.66509e+01 6.96707e-01 1.00000e-02 2.11254e+00 1.31790e+01 6.20911e+02 1.24276e+01 3.77312e+01 5.43132e-01
1.68258e-01 -1.59787e+01 2.22015e+02 2.86330e+01 6.95620e+01 6.06069e-01 1.00000e-02 2.20949e+00 1.29119e+01 5.83618e+02 1.26199e+01 4.74998e+01 6.00904e-01
1.62266e-01 -1.60356e+01 2.16887e+02 3.12041e+01 5.88276e+01 6.29042e-01 1.00000e-02 2.17991e+00 1.27097e+01 5.32969e+02 1.23931e+01 4.15272e+01 6.79309e-01
1.67161e-01 -1.59800e+01 2.94546e+02 3.27374e+01 6.79439e+01 6.50188e-01 1.00000e-02 2.12320e+00 1.27738e+01 5.41009e+02 1.22343e+01 3.58129e+01 6.66963e-01
1.62107e-01 -1.60458e+01 2.79717e+02 2.93612e+01 6.36729e+01 6.19440e-01 1.00000e-02 2.21676e+00 1.30699e+01 6.47441e+02 1.28010e+01 5.34601e+01 5.02642e-01
1.61525e-01 -1.60108e+01 2.61512e+02 2.95398e+01 5.54154e+01 5.70965e-01 1.00000e-02 2.31427e+00 1.31150e+01 7.24206e+02 1.31581e+01 7.22335e+01 3.91363e-01
1.59297e-01 -1.60141e+01 2.76823e+02 2.87374e+01 6.63191e+01 6.34385e-01 1.00000e-02 2.19889e+00 1.31382e+01 6.55115e+02 1.27757e+01 5.12960e+01 4.91078e-01
1.67781e-01 -1.60305e+01 2.53994e+02 3.37227e+01 6.70081e+01 6.48188e-01 1.00000e-02 2.11253e+00 1.25981e+01 4.87059e+02 1.20409e+01 3.14687e+01 7.48199e-01
1.44818e-01 -1.60244e+01 2.67637e+02 2.90637e+01 6.78566e+01 7.46517e-01 1.00000e-02 2.00254e+00 1.31133e+01 5.93281e+02 1.14125e+01 1.64362e+01 3.47497e-01
1.57985e-01 -1.60083e+01 2.93238e+02 3.33767e+01 6.28221e+01 7.12891e-01 1.00000e-02 2.02294e+00 1.26443e+01 4.90130e+02 1.15272e+01 2.00297e+01 5.76765e-01
1.61796e-01 -1.59530e+01 2.53932e+02 2.96014e+01 6.64810e+01 7.02524e-01 1.00000e-02 2.01745e+00 1.25435e+01 4.57091e+02 1.13361e+01 1.71681e+01 5.76093e-01
1.50659e-01 -1.59583e+01 2.16808e+02 3.30792e+01 6.26676e+01 6.31452e-01 1.00000e-02 2.22513e+00 1.31173e+01 6.31629e+02 1.28215e+01 5.27326e+01 5.26689e-01
1.53288e-01 -1.60161e+01 2.89630e+02 2.81374e+01 6.67506e+01 6.97874e-01 1.00000e-02 2.09151e+00 1.31204e+01 6.27198e+02 1.23088e+01 3.52575e+01 5.33475e-01
1.62911e-01 -1.60046e+01 2.60540e+02 3.26325e+01 4.56876e+01 6.96817e-01 1.00000e-02 2.02680e+00 1.21860e+01 4.10661e+02 1.12985e+01 1.82722e+01 6.87786e-01
1.64037e-01 -1.60422e+01 2.66053e+02 3.05780e+01 5.97194e+01 6.39468e-01 1.00000e-02 2.15946e+00 1.27700e+01 5.53355e+02 1.23836e+01 4.08393e+01 6.47904e-01
1.41442e-01 -1.60077e+01 2.75670e+02 3.39577e+01 5.11172e+01 6.90379e-01 1.00000e-02 2.15041e+00 1.31183e+01 6.43431e+02 1.26253e+01 4.56544e+01 5.08714e-01
1.47925e-01 -1.60097e+01 2.77678e+02 2.84114e+01 6.37350e+01 7.09887e-01 1.00000e-02 2.08309e+00 1.31363e+01 6.24858e+02 1.22686e+01 3.38911e+01 5.37065e-01
1.60675e-01 -1.59648e+01 2.66092e+02 3.11094e+01 4.65770e+01 6.24611e-01 1.00000e-02 2.20751e+00 1.27399e+01 5.89445e+02 1.25789e+01 4.95755e+01 5.91845e-01
1.49082e-01 -1.60218e+01 2.70233e+02 3.28676e+01 6.87062e+01 6.78821e-01 1.00000e-02 2.13606e+00 1.31875e+01 6.34349e+02 1.25458e+01 4.15880e+01 5.22533e-01
1.59749e-01 -1.60220e+01 2.65972e+02 3.23775e+01 6.19161e+01 6.26556e-01 1.00000e-02 2.20311e+00 1.29834e+01 6.13497e+02 1.26903e+01 4.97276e+01 5.54561e-01
1.53279e-01 -1.59511e+01 2.72311e+02 2.82710e+01 5.06023e+01 5.94053e-01 1.00000e-02 2.31299e+00 1.32594e+01 7.70912e+02 1.32710e+01 7.60161e+01 3.29780e-01
1.43937e-01 -1.59537e+01 2.64231e+02 3.18908e+01 6.24688e+01 7.43038e-01 1.00000e-02 2.00625e+00 1.28945e+01 5.33091e+02 1.14082e+01 1.69986e+01 4.25946e-01
1.49232e-01 -1.59717e+01 2.02794e+02 2.99670e+01 5.55831e+01 6.00157e-01 1.00000e-02 2.30656e+00 1.32944e+01 7.28717e+02 1.32194e+01 7.03534e+01 3.85185e-01
1.53007e-01 -1.60004e+01 2.94043e+02 3.35518e+01 4.73238e+01 7.27071e-01 1.00000e-02 2.01816e+00 1.25042e+01 4.76036e+02 1.14453e+01 1.94072e+01 5.61341e-01
1.51780e-01 -1.60236e+01 2.04536e+02 3.31545e+01 6.29040e+01 5.94592e-01 1.00000e-02 2.29848e+00 1.33042e+01 7.10754e+02 1.31895e+01 6.77698e+01 4.10053e-01
1.56858e-01 -1.59558e+01 2.36350e+02 3.19955e+01 6.04857e+01 5.51665e-01 1.00000e-02 2.36412e+00 1.33967e+01 7.97750e+02 1.34734e+01 8.45438e+01 2.96947e-01
1.61306e-01 -1.60494e+01 2.87482e+02 2.83602e+01 4.69900e+01 6.46939e-01 1.00000e-02 2.16792e+00 1.27119e+01 5.77245e+02 1.24305e+01 4.41569e+01 6.10815e-01
1.52134e-01 -1.59845e+01 2.17127e+02 2.97510e+01 6.22725e+01 6.68972e-01 1.00000e-02 2.13440e+00 1.28345e+01 5.37004e+02 1.22627e+01 3.56940e+01 6.73120e-01
1.52259e-01 -1.60344e+01 2.38436e+02 3.08241e+01 5.53580e+01 5.74995e-01 1.00000e-02 2.34494e+00 1.33824e+01 7.90998e+02 1.34182e+01 8.14186e+01 3.05021e-01
1.53622e-01 -1.60234e+01 2.15974e+02 3.10760e+01 6.04640e+01 6.72664e-01 1.00000e-02 2.11474e+00 1.26821e+01 4.97199e+02 1.20773e+01 3.16344e+01 7.33280e-01
1.52701e-01 -1.59758e+01 2.17468e+02 3.36854e+01 5.28442e+01 6.80014e-01 1.00000e-02 2.09682e+00 1.24942e+01 4.60345e+02 1.18916e+01 2.83521e+01 7.86425e-01
1.65613e-01 -1.59531e+01 2.19825e+02 3.27894e+01 5.33452e+01 6.92582e-01 1.00000e-02 2.00608e+00 1.19942e+01 3.51571e+02 1.08691e+01 1.25046e+01 5.74189e-01
1.44464e-01 -1.60235e+01 2.04052e+02 2.94821e+01 4.73724e+01 7.22410e-01 1.00000e-02 2.02247e+00 1.23131e+01 4.07714e+02 1.12394e+01 1.64865e+01 6.60258e-01
1.68059e-01 -1.59981e+01 2.08194e+02 3.32264e+01 5.72076e+01 6.70887e-01 1.00000e-02 2.04679e+00 1.20781e+01 3.67980e+02 1.13235e+01 1.87724e+01 8.47075e-01
1.63944e-01 -1.60237e+01 2.45620e+02 3.29469e+01 6.65362e+01 5.98943e-01 1.00000e-02 2.23733e+00 1.30155e+01 6.23217e+02 1.28109e+01 5.42101e+01 5.39586e-01
1.54582e-01 -1.59830e+01 2.02692e+02 3.14836e+01 4.11737e+01 6.82404e-01 1.00000e-02 2.08317e+00 1.21963e+01 4.14812e+02 1.16419e+01 2.48274e+01 8.46926e-01
1.46638e-01 -1.60047e+01 2.59452e+02 3.15478e+01 4.45997e+01 6.95331e-01 1.00000e-02 2.11125e+00 1.27582e+01 5.52040e+02 1.22060e+01 3.54901e+01 6.49939e-01
1.68657e-01 -1.59904e+01 2.62456e+02 2.98721e+01 5.93783e+01 6.66404e-01 1.00000e-02 2.07808e+00 1.24514e+01 4.62346e+02 1.17886e+01 2.64743e+01 7.83622e-01
1.60179e-01 -1.59930e+01 2.09074e+02 2.84095e+01 6.62239e+01 5.78142e-01 1.00000e-02 2.30331e+00 1.32793e+01 7.14498e+02 1.31828e+01 6.83147e+01 4.04811e-01
1.45936e-01 -1.60488e+01 2.17413e+02 3.16313e+01 5.86044e+01 6.39736e-01 1.00000e-02 2.23292e+00 1.31964e+01 6.60655e+02 1.29081e+01 5.56053e+01 4.82781e-01
1.51302e-01 -1.59840e+01 2.26342e+02 3.23712e+01 6.22571e+01 6.27331e-01 1.00000e-02 2.23447e+00 1.31645e+01 6.52607e+02 1.28940e+01 5.54640e+01 4.94850e-01
1.63903e-01 -1.59616e+01 2.89398e+02 3.15135e+01 6.95561e+01 5.55553e-01 1.00000e-02 2.32977e+00 1.33793e+01 7.70937e+02 1.33644e+01 7.74692e+01 3.29748e-01
1.64081e-01 -1.59847e+01 2.96894e+02 2.98619e+01 6.31963e+01 5.94888e-01 1.00000e-02 2.25915e+00 1.31393e+01 6.88411e+02 1.30015e+01 6.21172e+01 4.41926e-01
1.65937e-01 -1.60217e+01 2.99171e+02 3.36283e+01 6.84330e+01 7.00537e-01 1.00000e-02 2.01568e+00 1.25479e+01 4.65470e+02 1.13694e+01 1.77418e+01 5.55358e-01
1.61337e-01 -1.59762e+01 2.38089e+02 3.15216e+01 5.25398e+01 6.51165e-01 1.00000e-02 2.13758e+00 1.25646e+01 5.01087e+02 1.21524e+01 3.53729e+01 7.27508e-01
1.51211e-01 -1.60058e+01 2.33258e+02 3.13535e+01 4.42713e+01 7.20455e-01 1.00000e-02 2.01032e+00 1.22596e+01 4.12662e+02 1.11198e+01 1.51114e+01 5.64505e-01
1.46930e-01 -1.59613e+01 2.67263e+02 3.06665e+01 6.98820e+01 6.80855e-01 1.00000e-02 2.14653e+00 1.33343e+01 6.81424e+02 1.26838e+01 4.50293e+01 4.52088e-01
1.42607e-01 -1.60355e+01 2.26428e+02 3.36939e+01 6.47026e+01 6.25129e-01 1.00000e-02 2.28004e+00 1.35205e+01 7.60351e+02 1.32840e+01 6.85743e+01 3.43227e-01
1.40816e-01 -1.59553e+01 2.23763e+02 3.26333e+01 6.29691e+01 6.89896e-01 1.00000e-02 2.13346e+00 1.30923e+01 5.89568e+02 1.24276e+01 3.82125e+01 5.91653e-01
1.69488e-01 -1.59923e+01 2.92460e+02 3.26634e+01 6.81909e+01 5.90326e-01 1.00000e-02 2.23639e+00 1.30034e+01 6.32102e+02 1.28210e+01 5.52488e+01 5.25965e-01
1.67956e-01 -1.59586e+01 2.68432e+02 3.23301e+01 4.81411e+01 6.68339e-01 1.00000e-02 2.07490e+00 1.22785e+01 4.41120e+02 1.16973e+01 2.57595e+01 8.12774e-01
1.61601e-01 -1.59971e+01 2.56959e+02 3.20836e+01 5.06586e+01 6.83275e-01 1.00000e-02 2.06452e+00 1.23760e+01 4.49335e+02 1.16804e+01 2.45820e+01 7.98889e-01
1.58326e-01 -1.60344e+01 2.43120e+02 3.19223e+01 4.59304e+01 6.17850e-01 1.00000e-02 2.22711e+00 1.27725e+01 5.97796e+02 1.26550e+01 5.22386e+01 5.78874e-01
1.69842e-01 -1.59957e+01 2.84491e+02 2.80970e+01 6.23595e+01 6.65783e-01 1.00000e-02 2.08506e+00 1.25793e+01 4.98121e+02 1.19208e+01 2.89435e+01 7.31914e-01
1.44761e-01 -1.59852e+01 2.56090e+02 3.21095e+01 5.66034e+01 7.39313e-01 1.00000e-02 2.00557e+00 1.27108e+01 4.93240e+02 1.12954e+01 1.59689e+01 4.58967e-01
1.54311e-01 -1.59914e+01 2.92880e+02 3.16646e+01 6.11081e+01 6.58797e-01 1.00000e-02 2.16692e+00 1.30797e+01 6.35632e+02 1.26444e+01 4.68262e+01 5.20575e-01
1.51719e-01 -1.59726e+01 2.38969e+02 2.86697e+01 6.40844e+01 6.38689e-01 1.00000e-02 2.21749e+00 1.32299e+01 6.71939e+02 1.28793e+01 5.40947e+01 4.66019e-01
1.64042e-01 -1.60060e+01 2.16449e+02 3.04644e+01 5.31153e+01 6.40300e-01 1.00000e-02 2.14817e+00 1.25003e+01 4.86521e+02 1.21386e+01 3.54933e+01 7.48986e-01
1.48333e-01 -1.59594e+01 2.33985e+02 3.27274e+01 6.97206e+01 6.42995e-01 1.00000e-02 2.21377e+00 1.33123e+01 6.74952e+02 1.29060e+01 5.35202e+01 4.61577e-01
1.47614e-01 -1.60044e+01 2.69748e+02 3.26476e+01 4.05262e+01 6.46381e-01 1.00000e-02 2.22133e+00 1.29694e+01 6.54974e+02 1.28030e+01 5.60753e+01 4.91290e-01
1.48620e-01 -1.60083e+01 2.29098e+02 2.83172e+01 6.47401e+01 6.30932e-01 1.00000e-02 2.24924e+00 1.33816e+01 7.21606e+02 1.30839e+01 6.11723e+01 3.94944e-01
1.66415e-01 -1.59855e+01 2.62097e+02 3.19170e+01 5.09192e+01 6.90272e-01 1.00000e-02 2.02805e+00 1.22072e+01 4.09866e+02 1.13093e+01 1.82907e+01 6.97042e-01
1.44473e-01 -1.59691e+01 2.36242e+02 3.10573e+01 6.63549e+01 6.56210e-01 1.00000e-02 2.20647e+00 1.33623e+01 6.93208e+02 1.29193e+01 5.36030e+01 4.35001e-01
1.45910e-01 -1.60034e+01 2.48698e+02 3.14375e+01 4.13281e+01 6.24302e-01 1.00000e-02 2.27621e+00 1.31148e+01 7.13159e+02 1.30651e+01 6.69060e+01 4.06683e-01
1.43938e-01 -1.60050e+01 2.62086e+02 2.99662e+01 5.28107e+01 6.70449e-01 1.00000e-02 2.18755e+00 1.31918e+01 6.73229e+02 1.27970e+01 5.15794e+01 4.64115e-01
1.45850e-01 -1.60445e+01 2.16868e+02 3.30342e+01 6.97052e+01 6.75476e-01 1.00000e-02 2.14106e+00 1.30669e+01 5.76129e+02 1.24224e+01 3.80954e+01 6.12550e-01
1.61670e-01 -1.59589e+01 2.92704e+02 2.98868e+01 5.21450e+01 7.15340e-01 1.00000e-02 2.00999e+00 1.24095e+01 4.53214e+02 1.12521e+01 1.66325e+01 5.26707e-01
1.63996e-01 -1.59820e+01 2.59533e+02 3.13549e+01 4.66712e+01 5.96619e-01 1.00000e-02 2.24865e+00 1.27061e+01 6.12320e+02 1.26970e+01 5.61647e+01 5.56379e-01
1.52974e-01 -1.59750e+01 2.14051e+02 3.19383e+01 5.41113e+01 5.73130e-01 1.00000e-02 2.34022e+00 1.32798e+01 7.56188e+02 1.33259e+01 7.77702e+01 3.48607e-01
1.44335e-01 -1.60464e+01 2.06722e+02 3.09874e+01 5.52596e+01 6.24520e-01 1.00000e-02 2.27594e+00 1.32867e+01 7.06986e+02 1.31161e+01 6.44961e+01 4.15358e-01
1.42701e-01 -1.60416e+01 2.00892e+02 2.82081e+01 5.71749e+01 6.36283e-01 1.00000e-02 2.26227e+00 1.33261e+01 7.07723e+02 1.30830e+01 6.19791e+01 4.14318e-01
1.51501e-01 -1.59675e+01 2.76222e+02 2.87795e+01 6.09475e+01 6.13681e-01 1.00000e-02 2.28029e+00 1.34323e+01 7.73807e+02 1.32667e+01 7.06580e+01 3.26144e-01
1.46141e-01 -1.59811e+01 2.81767e+02 3.12518e+01 4.12587e+01 7.28261e-01 1.00000e-02 2.04972e+00 1.26537e+01 5.23704e+02 1.18329e+01 2.65572e+01 6.61479e-01
1.43503e-01 -1.59808e+01 2.37743e+02 2.90525e+01 5.41327e+01 6.21383e-01 1.00000e-02 2.29709e+00 1.34655e+01 7.86023e+02 1.33317e+01 7.35928e+01 3.11052e-01
1.58335e-01 -1.59520e+01 2.65456e+02 3.24396e+01 4.72063e+01 6.17943e-01 1.00000e-02 2.22926e+00 1.28447e+01 6.17589e+02 1.27223e+01 5.41583e+01 5.48248e-01
1.61176e-01 -1.60366e+01 2.82353e+02 2.89331e+01 6.34129e+01 6.88582e-01 1.00000e-02 2.06913e+00 1.27429e+01 5.26007e+02 1.19299e+01 2.79323e+01 6.89887e-01
1.57411e-01 -1.59873e+01 2.30686e+02 2.92547e+01 6.84012e+01 6.49314e-01 1.00000e-02 2.16181e+00 1.29833e+01 5.82627e+02 1.24805e+01 4.13642e+01 6.02445e-01
1.57401e-01 -1.59825e+01 2.24403e+02 3.00058e+01 4.23136e+01 6.75904e-01 1.00000e-02 2.09688e+00 1.23349e+01 4.53659e+02 1.18217e+01 2.83410e+01 7.95710e-01
1.58122e-01 -1.60394e+01 2.96375e+02 3.19464e+01 6.40757e+01 6.53701e-01 1.00000e-02 2.15978e+00 1.30240e+01 6.16563e+02 1.25715e+01 4.46818e+01 5.49830e-01
1.40377e-01 -1.59616e+01 2.83066e+02 3.20278e+01 4.58546e+01 7.07277e-01 1.00000e-02 2.12636e+00 1.30537e+01 6.34467e+02 1.25090e+01 4.25020e+01 5.22353e-01
1.44239e-01 -1.59664e+01 2.27411e+02 2.94410e+01 6.85970e+01 6.44963e-01 1.00000e-02 2.23604e+00 1.34944e+01 7.39918e+02 1.31021e+01 5.99627e+01 3.70051e-01
1.55243e-01 -1.59540e+01 2.70202e+02 3.10277e+01 5.63242e+01 6.07183e-01 1.00000e-02 2.26939e+00 1.31942e+01 7.06444e+02 1.30741e+01 6.48885e+01 4.16124e-01
1.44624e-01 -1.59712e+01 2.65521e+02 3.12972e+01 5.22606e+01 6.24563e-01 1.00000e-02 2.28442e+00 1.33970e+01 7.74030e+02 1.32722e+01 7.19492e+01 3.25866e-01
1.69669e-01 -1.59894e+01 2.48464e+02 3.00662e+01 6.79217e+01 6.80779e-01 1.00000e-02 2.03259e+00 1.23956e+01 4.28525e+02 1.13999e+01 1.87723e+01 7.06332e-01
1.67424e-01 -1.60184e+01 2.53570e+02 3.13390e+01 5.87459e+01 6.01174e-01 1.00000e-02 2.22220e+00 1.28176e+01 5.86884e+02 1.26457e+01 5.05057e+01 5.95826e-01
1.46854e-01 -1.60046e+01 2.66204e+02 3.12864e+01 6.87097e+01 6.30331e-01 1.00000e-02 2.25992e+00 1.35686e+01 7.86100e+02 1.32730e+01 6.77045e+01 3.10958e-01
1.45835e-01 -1.59658e+01 2.54046e+02 2.97193e+01 6.59764e+01 6.91551e-01 1.00000e-02 2.12264e+00 1.31969e+01 6.35372e+02 1.24754e+01 3.92774e+01 5.20972e-01
1.62950e-01 -1.60016e+01 2.51097e+02 3.30554e+01 4.11559e+01 6.44005e-01 1.00000e-02 2.14783e+00 1.23992e+01 4.95450e+02 1.21273e+01 3.69759e+01 7.35868e-01
1.52437e-01 -1.60355e+01 2.76171e+02 3.28889e+01 6.33973e+01 6.77136e-01 1.00000e-02 2.12595e+00 1.29961e+01 5.91362e+02 1.23934e+01 3.86161e+01 5.88865e-01
1.68042e-01 -1.60136e+01 2.37895e+02 3.01102e+01 6.44819e+01 5.93038e-01 1.00000e-02 2.23658e+00 1.29265e+01 6.06740e+02 1.27469e+01 5.29647e+01 5.65008e-01
1.58001e-01 -1.59573e+01 2.00009e+02 3.05628e+01 6.33168e+01 6.49168e-01 1.00000e-02 2.14990e+00 1.27041e+01 5.06573e+02 1.22380e+01 3.60103e+01 7.19320e-01
1.55662e-01 -1.59639e+01 2.25638e+02 2.98124e+01 6.21524e+01 6.10559e-01 1.00000e-02 2.25598e+00 1.31721e+01 6.71012e+02 1.29726e+01 5.93381e+01 4.67389e-01
1.55481e-01 -1.59906e+01 2.20089e+02 3.18155e+01 5.06849e+01 6.84834e-01 1.00000e-02 2.07594e+00 1.23824e+01 4.39284e+02 1.17121e+01 2.49970e+01 8.15232e-01
1.69977e-01 -1.60130e+01 2.56965e+02 3.10511e+01 5.18033e+01 6.32767e-01 1.00000e-02 2.14562e+00 1.24645e+01 4.94808e+02 1.21390e+01 3.62808e+01 7.36816e-01
1.47698e-01 -1.60255e+01 2.28244e+02 3.29146e+01 4.02770e+01 7.17918e-01 1.00000e-02 2.02908e+00 1.22813e+01 4.22892e+02 1.13528e+01 1.86979e+01 6.90389e-01
1.55923e-01 -1.60189e+01 2.46269e+02 3.05948e+01 4.92118e+01 5.74712e-01 1.00000e-02 2.32961e+00 1.30981e+01 7.44313e+02 1.32022e+01 7.61320e+01 3.64194e-01
1.47039e-01 -1.60412e+01 2.58626e+02 2.96260e+01 5.50981e+01 7.37560e-01 1.00000e-02 2.00587e+00 1.26840e+01 4.94452e+02 1.12917e+01 1.60826e+01 4.59888e-01
1.54535e-01 -1.59514e+01 2.86580e+02 2.90949e+01 6.87559e+01 7.02010e-01 1.00000e-02 2.07193e+00 1.30530e+01 6.00186e+02 1.21405e+01 3.10672e+01 5.75165e-01
1.43883e-01 -1.60326e+01 2.83328e+02 3.05792e+01 4.54724e+01 6.50202e-01 1.00000e-02 2.23976e+00 1.32524e+01 7.31905e+02 1.30611e+01 6.36867e+01 3.80848e-01
1.69077e-01 -1.59788e+01 2.79970e+02 3.39639e+01 5.75845e+01 5.78851e-01 1.00000e-02 2.25648e+00 1.28558e+01 6.20463e+02 1.28035e+01 5.75222e+01 5.43822e-01
1.54470e-01 -1.60492e+01 2.84872e+02 3.18724e+01 6.43910e+01 6.78825e-01 1.00000e-02 2.11758e+00 1.29863e+01 5.91222e+02 1.23534e+01 3.75488e+01 5.89083e-01
1.51806e-01 -1.60098e+01 2.95999e+02 3.22249e+01 4.88645e+01 6.08156e-01 1.00000e-02 2.28604e+00 1.32133e+01 7.43193e+02 1.31736e+01 7.08625e+01 3.65682e-01
1.66101e-01 -1.60262e+01 2.63269e+02 2.93141e+01 6.68014e+01 6.83826e-01 1.00000e-02 2.04863e+00 1.25674e+01 4.73550e+02 1.16492e+01 2.26601e+01 7.28534e-01
1.40780e-01 -1.60198e+01 2.25160e+02 3.18192e+01 5.67133e+01 7.22111e-01 1.00000e-02 2.04925e+00 1.27588e+01 4.98091e+02 1.17509e+01 2.34377e+01 6.96663e-01
1.61747e-01 -1.59551e+01 2.71807e+02 2.86790e+01 5.77001e+01 6.41352e-01 1.00000e-02 2.17198e+00 1.28618e+01 5.86320e+02 1.25039e+01 4.43123e+01 5.96703e-01
1.46246e-01 -1.60255e+01 2.53589e+02 3.29777e+01 4.25411e+01 6.71832e-01 1.00000e-02 2.16439e+00 1.28338e+01 5.86857e+02 1.24840e+01 4.41363e+01 5.95868e-01
1.56542e-01 -1.60345e+01 2.54201e+02 3.22571e+01 5.54273e+01 6.22280e-01 1.00000e-02 2.22609e+00 1.29857e+01 6.29199e+02 1.27803e+01 5.38282e+01 5.30408e-01
1.68449e-01 -1.59804e+01 2.59857e+02 3.17794e+01 6.22766e+01 6.79263e-01 1.00000e-02 2.04291e+00 1.23665e+01 4.30835e+02 1.14969e+01 2.07075e+01 7.59644e-01
1.65599e-01 -1.60223e+01 2.88516e+02 3.26308e+01 6.68959e+01 5.58600e-01 1.00000e-02 2.31381e+00 1.32439e+01 7.30420e+02 1.32290e+01 7.23712e+01 3.82866e-01
1.43529e-01 -1.59943e+01 2.11786e+02 3.12139e+01 6.70621e+01 7.28506e-01 1.00000e-02 2.00574e+00 1.26729e+01 4.52760e+02 1.11519e+01 1.38771e+01 4.96114e-01
1.40199e-01 -1.59905e+01 2.63296e+02 3.26339e+01 6.80111e+01 6.75505e-01 1.00000e-02 2.18776e+00 1.35301e+01 7.42355e+02 1.29889e+01 5.44644e+01 3.66797e-01
1.62346e-01 -1.59695e+01 2.72471e+02 3.26154e+01 4.79180e+01 6.19751e-01 1.00000e-02 2.20764e+00 1.27262e+01 5.83223e+02 1.25700e+01 4.92876e+01 6.01518e-01
1.42237e-01 -1.59544e+01 2.25038e+02 2.92067e+01 6.85336e+01 6.58928e-01 1.00000e-02 2.21280e+00 1.34765e+01 7.23727e+02 1.29992e+01 5.54678e+01 3.92022e-01
1.60181e-01 -1.59750e+01 2.78357e+02 2.92772e+01 5.41611e+01 5.90015e-01 1.00000e-02 2.28631e+00 1.31022e+01 7.08084e+02 1.30741e+01 6.74831e+01 4.13810e-01
1.65902e-01 -1.60329e+01 2.01407e+02 3.00853e+01 4.88707e+01 6.91315e-01 1.00000e-02 2.00712e+00 1.18613e+01 3.31478e+02 1.08033e+01 1.21209e+01 5.94732e-01
1.57704e-01 -1.60085e+01 2.21171e+02 2.82130e+01 4.58188e+01 6.00163e-01 1.00000e-02 2.27311e+00 1.28071e+01 6.50550e+02 1.28288e+01 6.12136e+01 4.97948e-01
1.58676e-01 -1.60052e+01 2.39052e+02 3.11967e+01 5.76461e+01 7.03575e-01 1.00000e-02 2.01961e+00 1.23547e+01 4.19949e+02 1.12642e+01 1.67521e+01 6.27962e-01
1.65654e-01 -1.60016e+01 2.47033e+02 3.30519e+01 6.59333e+01 6.42911e-01 1.00000e-02 2.13412e+00 1.26748e+01 5.09005e+02 1.21871e+01 3.50083e+01 7.15674e-01
1.68889e-01 -1.60281e+01 2.94863e+02 2.93661e+01 5.80360e+01 6.23388e-01 1.00000e-02 2.18118e+00 1.27674e+01 5.75316e+02 1.24906e+01 4.52343e+01 6.13816e-01
1.47077e-01 -1.59842e+01 2.83456e+02 3.25006e+01 6.19618e+01 7.07430e-01 1.00000e-02 2.08668e+00 1.30505e+01 5.98742e+02 1.22501e+01 3.39026e+01 5.77405e-01
1.58669e-01 -1.60453e+01 2.52639e+02 2.95220e+01 4.77956e+01 6.67260e-01 1.00000e-02 2.12126e+00 1.25735e+01 5.10974e+02 1.21079e+01 3.42433e+01 7.12716e-01
1.52978e-01 -1.59862e+01 2.64154e+02 3.34027e+01 5.45401e+01 7.17597e-01 1.00000e-02 2.02131e+00 1.25210e+01 4.61664e+02 1.14283e+01 1.88231e+01 5.97663e-01
1.49004e-01 -1.59855e+01 2.82971e+02 3.01348e+01 4.17469e+01 7.30393e-01 1.00000e-02 2.03339e+00 1.25701e+01 5.02416e+02 1.16491e+01 2.30719e+01 6.22072e-01
1.63729e-01 -1.59960e+01 2.88345e+02 2.83654e+01 4.35745e+01 6.91801e-01 1.00000e-02 2.05778e+00 1.23496e+01 4.68531e+02 1.16748e+01 2.50997e+01 7.61726e-01
1.41109e-01 -1.59562e+01 2.11284e+02 3.09706e+01 5.00429e+01 7.01498e-01 1.00000e-02 2.10102e+00 1.27157e+01 5.06236e+02 1.20426e+01 3.05602e+01 7.19825e-01
1.51566e-01 -1.59893e+01 2.00798e+02 2.92127e+01 5.04924e+01 7.01066e-01 1.00000e-02 2.04792e+00 1.22795e+01 4.05351e+02 1.14357e+01 1.98697e+01 8.11872e-01
1.53676e-01 -1.59994e+01 2.57556e+02 3.30144e+01 5.96461e+01 5.82367e-01 1.00000e-02 2.32024e+00 1.33644e+01 7.66372e+02 1.33345e+01 7.60143e+01 3.35524e-01
1.45856e-01 -1.59922e+01 2.45506e+02 3.29343e+01 4.84528e+01 6.09732e-01 1.00000e-02 2.30266e+00 1.32839e+01 7.51163e+02 1.32449e+01 7.29459e+01 3.55160e-01
1.57928e-01 -1.59524e+01 2.81315e+02 2.81915e+01 5.98322e+01 5.94818e-01 1.00000e-02 2.29001e+00 1.32989e+01 7.47924e+02 1.32081e+01 7.03864e+01 3.59417e-01
1.50189e-01 -1.59866e+01 2.96165e+02 3.23545e+01 6.22641e+01 6.31835e-01 1.00000e-02 2.24406e+00 1.33795e+01 7.43322e+02 1.31281e+01 6.40317e+01 3.65510e-01
1.57532e-01 -1.60289e+01 2.14591e+02 3.17994e+01 5.15503e+01 7.06774e-01 1.00000e-02 2.00402e+00 1.20913e+01 3.65628e+02 1.08688e+01 1.22134e+01 5.48211e-01
1.49530e-01 -1.60174e+01 2.38103e+02 3.20896e+01 5.26866e+01 6.41825e-01 1.00000e-02 2.21419e+00 1.30218e+01 6.28967e+02 1.27566e+01 5.20776e+01 5.30764e-01
1.64952e-01 -1.60057e+01 2.51889e+02 3.18157e+01 4.98176e+01 6.14273e-01 1.00000e-02 2.20546e+00 1.26672e+01 5.61372e+02 1.25052e+01 4.72629e+01 6.35479e-01
1.62840e-01 -1.60212e+01 2.58947e+02 2.94739e+01 6.69604e+01 6.01672e-01 1.00000e-02 2.24648e+00 1.31447e+01 6.67300e+02 1.29334e+01 5.81280e+01 4.72887e-01
1.51771e-01 -1.59616e+01 2.82030e+02 3.04955e+01 5.38106e+01 6.26488e-01 1.00000e-02 2.24971e+00 1.32169e+01 7.11751e+02 1.30416e+01 6.29205e+01 4.08654e-01
1.67277e-01 -1.59580e+01 2.31345e+02 2.87077e+01 6.06908e+01 6.65835e-01 1.00000e-02 2.07845e+00 1.24141e+01 4.45310e+02 1.17340e+01 2.52845e+01 8.07124e-01
1.63849e-01 -1.59562e+01 2.13388e+02 2.86929e+01 4.97210e+01 6.45033e-01 1.00000e-02 2.14169e+00 1.24444e+01 4.79149e+02 1.20783e+01 3.43679e+01 7.59691e-01
1.58344e-01 -1.60281e+01 2.01400e+02 3.17156e+01 4.36997e+01 6.15439e-01 1.00000e-02 2.22683e+00 1.26257e+01 5.59475e+02 1.25360e+01 4.92491e+01 6.38421e-01
1.63404e-01 -1.59509e+01 2.26974e+02 2.93206e+01 4.98337e+01 6.08753e-01 1.00000e-02 2.22627e+00 1.27173e+01 5.81104e+02 1.25983e+01 5.05427e+01 6.04813e-01
1.44461e-01 -1.60142e+01 2.36867e+02 3.26612e+01 6.14410e+01 6.32413e-01 1.00000e-02 2.25854e+00 1.34038e+01 7.28943e+02 1.31477e+01 6.38350e+01 3.84877e-01
1.51948e-01 -1.60010e+01 2.35220e+02 2.98784e+01 4.58445e+01 6.94803e-01 1.00000e-02 2.07844e+00 1.24945e+01 4.75959e+02 1.18246e+01 2.71227e+01 7.64287e-01
1.48900e-01 -1.60208e+01 2.69636e+02 3.19595e+01 5.59238e+01 6.86054e-01 1.00000e-02 2.12326e+00 1.29467e+01 5.85878e+02 1.23638e+01 3.83058e+01 5.97390e-01
1.59072e-01 -1.59792e+01 2.17045e+02 3.12117e+01 5.77498e+01 6.60431e-01 1.00000e-02 2.12035e+00 1.25583e+01 4.79425e+02 1.20381e+01 3.17134e+01 7.59293e-01
1.51742e-01 -1.59723e+01 2.34720e+02 2.86228e+01 6.33722e+01 6.32903e-01 1.00000e-02 2.22973e+00 1.32411e+01 6.79772e+02 1.29294e+01 5.61736e+01 4.54504e-01
1.55187e-01 -1.60385e+01 2.92443e+02 3.16225e+01 6.80346e+01 6.56762e-01 1.00000e-02 2.16666e+00 1.31761e+01 6.53409e+02 1.26900e+01 4.72450e+01 4.93642e-01
1.52276e-01 -1.59874e+01 2.14605e+02 3.10098e+01 5.48594e+01 6.32935e-01 1.00000e-02 2.21872e+00 1.29563e+01 6.04777e+02 1.27053e+01 5.05812e+01 5.68048e-01
1.47059e-01 -1.60202e+01 2.78283e+02 3.23041e+01 6.30965e+01 7.04223e-01 1.00000e-02 2.09170e+00 1.30692e+01 6.01701e+02 1.22787e+01 3.45174e+01 5.72816e-01
1.45684e-01 -1.60295e+01 2.04911e+02 3.10985e+01 4.29702e+01 6.23509e-01 1.00000e-02 2.27233e+00 1.30335e+01 6.68013e+02 1.29599e+01 6.21296e+01 4.71829e-01
1.67682e-01 -1.59857e+01 2.80020e+02 3.30091e+01 6.69536e+01 6.38842e-01 1.00000e-02 2.14146e+00 1.27525e+01 5.38258e+02 1.22928e+01 3.77895e+01 6.71194e-01
1.45256e-01 -1.59822e+01 2.26272e+02 3.26445e+01 6.26085e+01 6.46818e-01 1.00000e-02 2.21906e+00 1.32514e+01 6.65311e+02 1.28939e+01 5.39805e+01 4.75841e-01
1.69100e-01 -1.59563e+01 2.09917e+02 2.80674e+01 6.00759e+01 5.77137e-01 1.00000e-02 2.26618e+00 1.28820e+01 6.18446e+02 1.28136e+01 5.72926e+01 5.46927e-01
1.69511e-01 -1.59918e+01 2.05244e+02 3.02121e+01 6.88466e+01 5.50500e-01 1.00000e-02 2.31021e+00 1.31269e+01 6.78982e+02 1.31003e+01 6.68974e+01 4.55661e-01
1.58793e-01 -1.60200e+01 2.61761e+02 3.02667e+01 5.03382e+01 6.93662e-01 1.00000e-02 2.05848e+00 1.24622e+01 4.67564e+02 1.17014e+01 2.45524e+01 7.64531e-01
1.61234e-01 -1.59627e+01 2.68369e+02 3.32616e+01 6.41203e+01 7.03545e-01 1.00000e-02 2.01699e+00 1.24897e+01 4.47461e+02 1.13315e+01 1.72928e+01 5.82483e-01
1.60744e-01 -1.60292e+01 2.96366e+02 3.05279e+01 5.89002e+01 6.33219e-01 1.00000e-02 2.19509e+00 1.29849e+01 6.27407e+02 1.26900e+01 5.01432e+01 5.33154e-01
1.61976e-01 -1.59759e+01 2.06811e+02 3.10670e+01 5.96583e+01 6.26478e-01 1.00000e-02 2.18573e+00 1.27197e+01 5.32884e+02 1.24139e+01 4.20479e+01 6.79439e-01
1.41209e-01 -1.59834e+01 2.31510e+02 3.08318e+01 6.73256e+01 6.74012e-01 1.00000e-02 2.17877e+00 1.33721e+01 6.81628e+02 1.28058e+01 4.87139e+01 4.51790e-01
1.60714e-01 -1.60079e+01 2.71758e+02 2.87872e+01 4.96527e+01 6.48369e-01 1.00000e-02 2.16205e+00 1.27254e+01 5.64089e+02 1.23948e+01 4.22878e+01 6.31262e-01
1.49645e-01 -1.59991e+01 2.80957e+02 3.15468e+01 5.11876e+01 7.10639e-01 1.00000e-02 2.06909e+00 1.27588e+01 5.38132e+02 1.19879e+01 2.93640e+01 6.71324e-01
1.68132e-01 -1.59901e+01 2.13847e+02 3.36209e+01 4.99178e+01 6.43231e-01 1.00000e-02 2.11625e+00 1.22346e+01 4.27488e+02 1.18370e+01 2.92515e+01 8.30767e-01
1.57346e-01 -1.59848e+01 2.61533e+02 3.19795e+01 6.00521e+01 6.08388e-01 1.00000e-02 2.25305e+00 1.31348e+01 6.73316e+02 1.29672e+01 6.01188e+01 4.63988e-01
1.62852e-01 -1.60353e+01 2.06139e+02 2.95813e+01 5.53491e+01 6.93406e-01 1.00000e-02 2.01650e+00 1.20704e+01 3.60982e+02 1.10347e+01 1.43531e+01 6.54002e-01
1.52871e-01 -1.60238e+01 2.89993e+02 3.33935e+01 4.55642e+01 6.70180e-01 1.00000e-02 2.14600e+00 1.27827e+01 5.76659e+02 1.24003e+01 4.18407e+01 6.11726e-01
1.46949e-01 -1.60338e+01 2.19110e+02 3.17891e+01 4.09777e+01 6.18695e-01 1.00000e-02 2.27748e+00 1.30071e+01 6.77098e+02 1.29755e+01 6.39812e+01 4.58423e-01
1.58254e-01 -1.60305e+01 2.02532e+02 2.86321e+01 4.96422e+01 6.47190e-01 1.00000e-02 2.16019e+00 1.25634e+01 5.03172e+02 1.22210e+01 3.75240e+01 7.24401e-01
1.62630e-01 -1.59871e+01 2.25188e+02 3.22406e+01 6.81946e+01 5.98940e-01 1.00000e-02 2.24234e+00 1.30526e+01 6.25948e+02 1.28374e+01 5.45941e+01 5.35393e-01
1.58180e-01 -1.59639e+01 2.01256e+02 2.81963e+01 5.31034e+01 5.98733e-01 1.00000e-02 2.27075e+00 1.29775e+01 6.44646e+02 1.28967e+01 5.96955e+01 5.06872e-01
1.66641e-01 -1.60472e+01 2.38922e+02 3.10059e+01 6.24555e+01 5.56959e-01 1.00000e-02 2.31176e+00 1.31008e+01 6.92917e+02 1.31136e+01 6.89225e+01 4.35419e-01
1.66973e-01 -1.60093e+01 2.72478e+02 3.25378e+01 5.86800e+01 6.23749e-01 1.00000e-02 2.17722e+00 1.27288e+01 5.52712e+02 1.24345e+01 4.32201e+01 6.48898e-01
1.46616e-01 -1.60091e+01 2.15836e+02 3.14135e+01 4.90518e+01 6.24964e-01 1.00000e-02 2.26467e+00 1.31168e+01 6.75300e+02 1.29862e+01 6.15197e+01 4.61065e-01
1.62432e-01 -1.60099e+01 2.71848e+02 3.33958e+01 4.88279e+01 5.94737e-01 1.00000e-02 2.25625e+00 1.28340e+01 6.31493e+02 1.28049e+01 5.85619e+01 5.26897e-01
1.56311e-01 -1.59869e+01 2.57741e+02 2.91964e+01 6.91116e+01 6.87001e-01 1.00000e-02 2.08480e+00 1.29277e+01 5.58753e+02 1.20946e+01 3.05363e+01 6.39541e-01
1.49169e-01 -1.59932e+01 2.06852e+02 3.23544e+01 4.86825e+01 6.72131e-01 1.00000e-02 2.13470e+00 1.25911e+01 4.94373e+02 1.21333e+01 3.42648e+01 7.37458e-01
1.44162e-01 -1.60049e+01 2.99515e+02 3.33878e+01 5.16813e+01 6.78117e-01 1.00000e-02 2.17482e+00 1.31914e+01 6.81514e+02 1.27935e+01 5.16895e+01 4.51956e-01
1.58733e-01 -1.60112e+01 2.71312e+02 3.15123e+01 5.80512e+01 5.74967e-01 1.00000e-02 2.31574e+00 1.32470e+01 7.43805e+02 1.32488e+01 7.39721e+01 3.64869e-01
1.68324e-01 -1.60081e+01 2.69862e+02 2.82121e+01 6.54996e+01 6.69514e-01 1.00000e-02 2.07780e+00 1.26089e+01 4.95156e+02 1.18759e+01 2.74925e+01 7.36302e-01
1.45319e-01 -1.59674e+01 2.86011e+02 2.87930e+01 6.71054e+01 7.08226e-01 1.00000e-02 2.10472e+00 1.33624e+01 6.94312e+02 1.25418e+01 4.02479e+01 4.33413e-01
1.57208e-01 -1.60334e+01 2.40755e+02 3.34404e+01 5.92197e+01 5.80318e-01 1.00000e-02 2.30488e+00 1.32064e+01 7.10937e+02 1.31716e+01 6.96863e+01 4.09796e-01
1.46878e-01 -1.60374e+01 2.62903e+02 3.18660e+01 6.48754e+01 7.23864e-01 1.00000e-02 2.03662e+00 1.29259e+01 5.45036e+02 1.17868e+01 2.34698e+01 5.81431e-01
1.59931e-01 -1.59901e+01 2.80186e+02 3.12739e+01 6.24606e+01 6.47880e-01 1.00000e-02 2.16140e+00 1.29314e+01 5.91939e+02 1.25051e+01 4.32789e+01 5.87969e-01
1.64925e-01 -1.60208e+01 2.35180e+02 2.96222e+01 4.82395e+01 6.76365e-01 1.00000e-02 2.06419e+00 1.22315e+01 4.21241e+02 1.15701e+01 2.31121e+01 8.35559e-01
1.69148e-01 -1.59663e+01 2.48575e+02 2.88816e+01 6.91587e+01 5.98827e-01 1.00000e-02 2.22381e+00 1.29772e+01 6.13233e+02 1.27324e+01 5.15159e+01 5.54969e-01
1.53498e-01 -1.59914e+01 2.05957e+02 2.83824e+01 5.14678e+01 6.17909e-01 1.00000e-02 2.25171e+00 1.29966e+01 6.37733e+02 1.28484e+01 5.68137e+01 5.17374e-01
1.52842e-01 -1.59737e+01 2.29132e+02 3.28306e+01 4.88604e+01 6.14529e-01 1.00000e-02 2.25585e+00 1.29728e+01 6.42923e+02 1.28715e+01 5.86217e+01 5.09484e-01
1.46492e-01 -1.60168e+01 2.69968e+02 2.88740e+01 5.44820e+01 7.23180e-01 1.00000e-02 2.05427e+00 1.28730e+01 5.55609e+02 1.19400e+01 2.73575e+01 6.26369e-01
1.65233e-01 -1.59677e+01 2.75589e+02 3.26092e+01 5.92416e+01 6.09036e-01 1.00000e-02 2.21611e+00 1.28781e+01 6.01792e+02 1.26773e+01 5.09787e+01 5.72674e-01
1.56973e-01 -1.59893e+01 2.50774e+02 3.13918e+01 4.94552e+01 7.14097e-01 1.00000e-02 2.00846e+00 1.22896e+01 4.18368e+02 1.11166e+01 1.49612e+01 5.45448e-01
1.50272e-01 -1.60297e+01 2.58749e+02 2.95362e+01 6.14096e+01 6.64603e-01 1.00000e-02 2.16781e+00 1.31279e+01 6.37781e+02 1.26461e+01 4.60860e+01 5.17300e-01
1.54171e-01 -1.60440e+01 2.00479e+02 3.26841e+01 5.95863e+01 5.88555e-01 1.00000e-02 2.30030e+00 1.32029e+01 6.92975e+02 1.31319e+01 6.69509e+01 4.35336e-01
1.41011e-01 -1.60146e+01 2.92893e+02 3.05841e+01 5.99338e+01 6.74212e-01 1.00000e-02 2.20300e+00 1.35133e+01 7.73854e+02 1.30934e+01 6.02082e+01 3.26085e-01
1.44715e-01 -1.59502e+01 2.97337e+02 3.36727e+01 5.73315e+01 6.45472e-01 1.00000e-02 2.24053e+00 1.34162e+01 7.58027e+02 1.31593e+01 6.50918e+01 3.46225e-01
1.58704e-01 -1.59925e+01 2.23892e+02 3.37605e+01 5.78031e+01 6.63965e-01 1.00000e-02 2.10988e+00 1.25237e+01 4.68561e+02 1.19742e+01 3.02181e+01 7.74853e-01
1.48706e-01 -1.60348e+01 2.30266e+02 3.23762e+01 4.50035e+01 7.24018e-01 1.00000e-02 2.00863e+00 1.22908e+01 4.13832e+02 1.11048e+01 1.47427e+01 5.50457e-01
1.43440e-01 -1.59594e+01 2.34075e+02 3.30919e+01 4.02277e+01 7.24615e-01 1.00000e-02 2.03652e+00 1.24307e+01 4.55379e+02 1.15214e+01 2.10463e+01 6.97554e-01
1.56252e-01 -1.60283e+01 2.20835e+02 2.91111e+01 5.83934e+01 6.74803e-01 1.00000e-02 2.10268e+00 1.26164e+01 4.87242e+02 1.19827e+01 2.97940e+01 7.47932e-01
1.62071e-01 -1.59711e+01 2.25055e+02 3.08618e+01 4.18248e+01 6.74365e-01 1.00000e-02 2.07743e+00 1.21739e+01 4.19489e+02 1.16197e+01 2.46763e+01 8.41031e-01
1.40687e-01 -1.60037e+01 2.28021e+02 3.35029e+01 5.68565e+01 6.53235e-01 1.00000e-02 2.22657e+00 1.32798e+01 6.81195e+02 1.29551e+01 5.64614e+01 4.52424e-01
1.65352e-01 -1.60342e+01 2.59149e+02 3.33401e+01 4.27656e+01 6.18581e-01 1.00000e-02 2.19297e+00 1.24900e+01 5.36855e+02 1.23656e+01 4.47382e+01 6.73350e-01
1.52255e-01 -1.59581e+01 2.32111e+02 3.39356e+01 6.41166e+01 6.96722e-01 1.00000e-02 2.05832e+00 1.26333e+01 4.69738e+02 1.17345e+01 2.37029e+01 7.61167e-01
1.52247e-01 -1.60410e+01 2.45908e+02 3.27340e+01 4.51545e+01 5.84971e-01 1.00000e-02 2.32232e+00 1.30950e+01 7.36793e+02 1.31845e+01 7.48783e+01 3.74244e-01
1.52620e-01 -1.59787e+01 2.43418e+02 3.25356e+01 5.27530e+01 6.88328e-01 1.00000e-02 2.08791e+00 1.26058e+01 4.92010e+02 1.19424e+01 2.90284e+01 7.40940e-01
1.60380e-01 -1.59603e+01 2.85616e+02 3.10886e+01 5.89590e+01 6.95021e-01 1.00000e-02 2.05513e+00 1.26193e+01 4.96609e+02 1.17799e+01 2.52558e+01 7.15755e-01
1.59643e-01 -1.59862e+01 2.11620e+02 2.95916e+01 4.92683e+01 6.20944e-01 1.00000e-02 2.21415e+00 1.27206e+01 5.65703e+02 1.25453e+01 4.78619e+01 6.28756e-01
1.64228e-01 -1.60486e+01 2.52937e+02 3.11967e+01 5.10224e+01 6.02264e-01 1.00000e-02 2.23521e+00 1.27802e+01 6.00655e+02 1.26829e+01 5.33448e+01 5.74438e-01
1.58125e-01 -1.59755e+01 2.57003e+02 3.09775e+01 4.38881e+01 6.86505e-01 1.00000e-02 2.07676e+00 1.24022e+01 4.67934e+02 1.17882e+01 2.70985e+01 7.75742e-01
1.47901e-01 -1.59841e+01 2.29684e+02 3.06278e+01 6.82908e+01 6.53734e-01 1.00000e-02 2.19415e+00 1.32609e+01 6.58474e+02 1.27932e+01 4.96376e+01 4.86043e-01
1.59137e-01 -1.60306e+01 2.09006e+02 3.09245e+01 4.59320e+01 6.31476e-01 1.00000e-02 2.18974e+00 1.25775e+01 5.27219e+02 1.23657e+01 4.27503e+01 6.88099e-01
1.54173e-01 -1.59524e+01 2.35933e+02 3.16109e+01 6.18935e+01 6.78864e-01 1.00000e-02 2.10173e+00 1.27392e+01 5.11908e+02 1.20664e+01 3.10044e+01 7.11311e-01
1.49415e-01 -1.60488e+01 2.73568e+02 2.87034e+01 6.56034e+01 7.02370e-01 1.00000e-02 2.09021e+00 1.31262e+01 6.20169e+02 1.22881e+01 3.44581e+01 5.44274e-01
1.48899e-01 -1.59883e+01 2.84801e+02 2.90781e+01 4.89943e+01 6.20926e-01 1.00000e-02 2.28011e+00 1.32968e+01 7.62109e+02 1.32088e+01 7.10782e+01 3.40968e-01
1.63702e-01 -1.60341e+01 2.02081e+02 2.88673e+01 5.80440e+01 5.80724e-01 1.00000e-02 2.28064e+00 1.29765e+01 6.43487e+02 1.29220e+01 6.08427e+01 5.08629e-01
1.57251e-01 -1.60357e+01 2.96397e+02 2.94263e+01 4.49657e+01 6.71115e-01 1.00000e-02 2.13467e+00 1.27097e+01 5.65817e+02 1.23100e+01 3.97715e+01 6.28579e-01
1.66466e-01 -1.59970e+01 2.51272e+02 3.09014e+01 5.05717e+01 6.89198e-01 1.00000e-02 2.02821e+00 1.21761e+01 4.02560e+02 1.12809e+01 1.79360e+01 7.05403e-01
1.58077e-01 -1.60420e+01 2.95273e+02 3.25185e+01 6.97718e+01 6.54175e-01 1.00000e-02 2.15714e+00 1.30995e+01 6.29081e+02 1.25975e+01 4.46285e+01 5.30588e-01
1.54493e-01 -1.60462e+01 2.09506e+02 3.16983e+01 5.64363e+01 6.42032e-01 1.00000e-02 2.18400e+00 1.28003e+01 5.50069e+02 1.24643e+01 4.29043e+01 6.52986e-01
1.54823e-01 -1.59716e+01 2.93602e+02 3.15070e+01 6.20497e+01 5.92353e-01 1.00000e-02 2.30309e+00 1.34120e+01 7.78443e+02 1.33296e+01 7.48241e+01 3.20369e-01
1.68695e-01 -1.60430e+01 2.67382e+02 3.06880e+01 6.20429e+01 6.96886e-01 1.00000e-02 2.00447e+00 1.22996e+01 4.13457e+02 1.10242e+01 1.36298e+01 5.18379e-01
1.59227e-01 -1.59845e+01 2.99251e+02 2.80397e+01 6.80885e+01 5.95767e-01 1.00000e-02 2.28490e+00 1.34241e+01 7.74759e+02 1.32718e+01 7.11569e+01 3.24953e-01
1.63865e-01 -1.59888e+01 2.79054e+02 3.18841e+01 4.04927e+01 6.79892e-01 1.00000e-02 2.07271e+00 1.22750e+01 4.54909e+02 1.17140e+01 2.64814e+01 7.93983e-01
1.58577e-01 -1.59746e+01 2.41904e+02 2.96761e+01 5.76805e+01 5.56343e-01 1.00000e-02 2.35350e+00 1.32942e+01 7.81882e+02 1.33819e+01 8.17807e+01 3.16123e-01
1.41003e-01 -1.60394e+01 2.96600e+02 3.08744e+01 5.63363e+01 6.75653e-01 1.00000e-02 2.20097e+00 1.34462e+01 7.59334e+02 1.30539e+01 5.95368e+01 3.44537e-01
1.66956e-01 -1.59828e+01 2.16369e+02 3.08315e+01 4.90044e+01 6.01724e-01 1.00000e-02 2.22037e+00 1.25715e+01 5.47993e+02 1.24796e+01 4.77586e+01 6.56195e-01
1.64052e-01 -1.60484e+01 2.12005e+02 3.35620e+01 5.77292e+01 6.58854e-01 1.00000e-02 2.09528e+00 1.23318e+01 4.25043e+02 1.17722e+01 2.65276e+01 8.33928e-01
1.63641e-01 -1.59739e+01 2.36306e+02 2.80624e+01 5.52609e+01 5.66057e-01 1.00000e-02 2.31523e+00 1.29858e+01 7.05944e+02 1.30692e+01 7.06148e+01 4.16830e-01
1.45415e-01 -1.60397e+01 2.16283e+02 2.92921e+01 6.65903e+01 6.64667e-01 1.00000e-02 2.17919e+00 1.32122e+01 6.36584e+02 1.26857e+01 4.59908e+01 5.19125e-01
1.59759e-01 -1.60215e+01 2.73995e+02 3.18613e+01 4.80552e+01 7.07335e-01 1.00000e-02 2.02381e+00 1.23358e+01 4.39202e+02 1.13697e+01 1.88187e+01 6.38240e-01
1.69220e-01 -1.60030e+01 2.70659e+02 3.28234e+01 6.84640e+01 5.96902e-01 1.00000e-02 2.22128e+00 1.29412e+01 6.05011e+02 1.27155e+01 5.12864e+01 5.67686e-01
1.54889e-01 -1.60439e+01 2.86437e+02 2.98083e+01 6.25207e+01 7.25522e-01 1.00000e-02 2.01291e+00 1.27509e+01 5.15135e+02 1.14588e+01 1.84708e+01 4.85963e-01
1.53106e-01 -1.59941e+01 2.73537e+02 3.13714e+01 5.01351e+01 5.77419e-01 1.00000e-02 2.33883e+00 1.32708e+01 7.87946e+02 1.33554e+01 8.12927e+01 3.08713e-01
1.56527e-01 -1.59872e+01 2.19619e+02 3.09820e+01 4.32936e+01 6.63734e-01 1.00000e-02 2.12769e+00 1.24284e+01 4.77848e+02 1.20241e+01 3.30205e+01 7.61568e-01
1.43991e-01 -1.60456e+01 2.42271e+02 3.06142e+01 5.61974e+01 6.69865e-01 1.00000e-02 2.17981e+00 1.31441e+01 6.42581e+02 1.27028e+01 4.79872e+01 5.10004e-01
1.44467e-01 -1.60245e+01 2.53660e+02 3.25732e+01 5.70220e+01 6.59067e-01 1.00000e-02 2.20204e+00 1.32187e+01 6.71214e+02 1.28493e+01 5.30560e+01 4.67090e-01
1.47019e-01 -1.59560e+01 2.17911e+02 2.87395e+01 4.69981e+01 6.86410e-01 1.00000e-02 2.11997e+00 1.26747e+01 5.17268e+02 1.21291e+01 3.36165e+01 7.03220e-01
1.47351e-01 -1.60096e+01 2.97857e+02 3.27716e+01 4.15635e+01 6.36065e-01 1.00000e-02 2.25099e+00 1.31194e+01 7.15946e+02 1.30236e+01 6.47784e+01 4.02792e-01
1.67533e-01 -1.60104e+01 2.56123e+02 2.91015e+01 6.19399e+01 6.43951e-01 1.00000e-02 2.13450e+00 1.26620e+01 5.19169e+02 1.21933e+01 3.56533e+01 7.00341e-01
1.50122e-01 -1.60303e+01 2.12506e+02 3.15185e+01 5.14763e+01 6.28946e-01 1.00000e-02 2.23721e+00 1.29901e+01 6.25648e+02 1.27997e+01 5.44107e+01 5.35853e-01
1.53124e-01 -1.60242e+01 2.46195e+02 3.25577e+01 5.27986e+01 6.74354e-01 1.00000e-02 2.12086e+00 1.26999e+01 5.23342e+02 1.21716e+01 3.45974e+01 6.94006e-01
1.60080e-01 -1.59943e+01 2.23106e+02 3.24849e+01 6.92091e+01 6.77863e-01 1.00000e-02 2.06900e+00 1.25607e+01 4.53874e+02 1.17386e+01 2.41503e+01 7.95322e-01
1.60358e-01 -1.60143e+01 2.16525e+02 2.80488e+01 6.24068e+01 5.51328e-01 1.00000e-02 2.35642e+00 1.33536e+01 7.82206e+02 1.34084e+01 8.13291e+01 3.15725e-01
1.40354e-01 -1.59882e+01 2.55689e+02 2.85574e+01 5.86967e+01 6.75792e-01 1.00000e-02 2.19383e+00 1.34074e+01 7.26611e+02 1.29449e+01 5.47470e+01 3.88064e-01
1.57326e-01 -1.59825e+01 2.49079e+02 3.31363e+01 4.73849e+01 6.09472e-01 1.00000e-02 2.24759e+00 1.28743e+01 6.27203e+02 1.27932e+01 5.68900e+01 5.33466e-01
1.53515e-01 -1.59989e+01 2.76615e+02 2.87099e+01 5.73475e+01 7.07746e-01 1.00000e-02 2.05964e+00 1.27853e+01 5.36192e+02 1.19130e+01 2.72932e+01 6.66110e-01
1.56675e-01 -1.60126e+01 2.39894e+02 2.92646e+01 5.77783e+01 6.78933e-01 1.00000e-02 2.09673e+00 1.26602e+01 5.03198e+02 1.20023e+01 3.01303e+01 7.24364e-01
1.54107e-01 -1.60201e+01 2.95235e+02 3.06275e+01 6.79217e+01 6.74338e-01 1.00000e-02 2.13641e+00 1.31639e+01 6.44931e+02 1.25592e+01 4.26790e+01 5.06440e-01
1.50730e-01 -1.60423e+01 2.84581e+02 3.16378e+01 4.15941e+01 7.25107e-01 1.00000e-02 2.03405e+00 1.25113e+01 4.88923e+02 1.16161e+01 2.27075e+01 6.42695e-01
1.69015e-01 -1.60062e+01 2.09109e+02 3.33622e+01 5.93572e+01 5.61239e-01 1.00000e-02 2.28552e+00 1.28659e+01 6.20066e+02 1.28703e+01 6.02976e+01 5.44434e-01
1.58684e-01 -1.60368e+01 2.39713e+02 3.25735e+01 5.01480e+01 6.24909e-01 1.00000e-02 2.20760e+00 1.27727e+01 5.76602e+02 1.25738e+01 4.82481e+01 6.11815e-01
1.69170e-01 -1.59554e+01 2.03575e+02 3.15167e+01 6.72653e+01 6.68105e-01 1.00000e-02 2.04966e+00 1.22153e+01 3.83228e+02 1.13971e+01 1.92772e+01 8.43474e-01
1.50403e-01 -1.59565e+01 2.67301e+02 3.06815e+01 5.25489e+01 6.67546e-01 1.00000e-02 2.16184e+00 1.29690e+01 6.09527e+02 1.25495e+01 4.46768e+01 5.60695e-01
1.54445e-01 -1.59537e+01 2.53317e+02 3.08909e+01 6.75212e+01 6.19184e-01 1.00000e-02 2.24489e+00 1.33000e+01 7.01481e+02 1.30301e+01 5.99676e+01 4.23161e-01
1.56970e-01 -1.60072e+01 2.27667e+02 3.16912e+01 6.40386e+01 5.95683e-01 1.00000e-02 2.27713e+00 1.32141e+01 6.88033e+02 1.30707e+01 6.34674e+01 4.42473e-01
1.54572e-01 -1.60408e+01 2.59239e+02 2.94645e+01 4.04109e+01 6.79536e-01 1.00000e-02 2.11543e+00 1.25489e+01 5.19732e+02 1.20943e+01 3.44176e+01 6.99488e-01
1.58008e-01 -1.60155e+01 2.58670e+02 3.16291e+01 5.39125e+01 5.56925e-01 1.00000e-02 2.35194e+00 1.32085e+01 7.73262e+02 1.33359e+01 8.16181e+01 3.26827e-01
1.61458e-01 -1.60463e+01 2.62438e+02 2.96890e+01 5.09594e+01 5.84303e-01 1.00000e-02 2.28879e+00 1.29572e+01 6.85080e+02 1.29855e+01 6.61736e+01 4.46761e-01
1.44958e-01 -1.60380e+01 2.59369e+02 3.22786e+01 5.24701e+01 6.69490e-01 1.00000e-02 2.17827e+00 1.30912e+01 6.39566e+02 1.26910e+01 4.84543e+01 5.14583e-01
1.64214e-01 -1.60135e+01 2.49582e+02 3.38848e+01 5.97491e+01 6.41184e-01 1.00000e-02 2.14395e+00 1.26366e+01 5.10568e+02 1.22217e+01 3.66043e+01 7.13325e-01
1.62061e-01 -1.59810e+01 2.78123e+02 3.16608e+01 6.82508e+01 6.41659e-01 1.00000e-02 2.16342e+00 1.29716e+01 5.95234e+02 1.25244e+01 4.33449e+01 5.82850e-01
1.59055e-01 -1.59730e+01 2.28314e+02 3.38692e+01 6.60266e+01 6.98665e-01 1.00000e-02 2.01872e+00 1.23737e+01 4.08286e+02 1.12344e+01 1.60413e+01 6.32246e-01
1.59698e-01 -1.59576e+01 2.72495e+02 3.29827e+01 4.46623e+01 6.41368e-01 1.00000e-02 2.17324e+00 1.26469e+01 5.54236e+02 1.23993e+01 4.35377e+01 6.46540e-01
1.46538e-01 -1.59602e+01 2.19767e+02 3.32218e+01 6.95889e+01 6.87840e-01 1.00000e-02 2.10583e+00 1.29526e+01 5.40071e+02 1.21797e+01 3.19955e+01 6.68406e-01
1.65418e-01 -1.60409e+01 2.10890e+02 2.97346e+01 6.30244e+01 5.50094e-01 1.00000e-02 2.33105e+00 1.31607e+01 7.13762e+02 1.32003e+01 7.26661e+01 4.05839e-01
1.64843e-01 -1.59865e+01 2.56532e+02 3.12024e+01 5.37158e+01 6.05026e-01 1.00000e-02 2.22698e+00 1.28068e+01 5.96373e+02 1.26678e+01 5.19709e+01 5.81081e-01
1.59645e-01 -1.60040e+01 2.03425e+02 3.35764e+01 5.21165e+01 6.96051e-01 1.00000e-02 2.01587e+00 1.20015e+01 3.48018e+02 1.10006e+01 1.40866e+01 6.58094e-01
1.48572e-01 -1.60047e+01 2.04703e+02 3.16895e+01 4.83159e+01 6.54641e-01 1.00000e-02 2.18266e+00 1.27618e+01 5.48882e+02 1.24450e+01 4.28987e+01 6.54821e-01
1.61114e-01 -1.60352e+01 2.28114e+02 3.24863e+01 4.00285e+01 6.64919e-01 1.00000e-02 2.10287e+00 1.22313e+01 4.40457e+02 1.17987e+01 2.86794e+01 8.13664e-01
1.45317e-01 -1.59622e+01 2.34969e+02 3.20558e+01 6.55335e+01 6.55998e-01 1.00000e-02 2.20014e+00 1.32842e+01 6.67922e+02 1.28451e+01 5.14536e+01 4.71963e-01
1.64809e-01 -1.60271e+01 2.35440e+02 2.89676e+01 4.44732e+01 6.43232e-01 1.00000e-02 2.14642e+00 1.24044e+01 4.93634e+02 1.21051e+01 3.61620e+01 7.38548e-01
1.53766e-01 -1.59500e+01 2.87485e+02 3.01581e+01 4.97388e+01 6.08859e-01 1.00000e-02 2.27867e+00 1.31733e+01 7.27774e+02 1.31161e+01 6.84431e+01 3.86473e-01
1.58360e-01 -1.59806e+01 2.50979e+02 3.13002e+01 4.82525e+01 6.45568e-01 1.00000e-02 2.16850e+00 1.26866e+01 5.49319e+02 1.23814e+01 4.20457e+01 6.54145e-01
1.60423e-01 -1.59943e+01 2.65673e+02 3.31188e+01 4.53671e+01 6.92664e-01 1.00000e-02 2.04964e+00 1.23028e+01 4.39788e+02 1.15612e+01 2.26179e+01 7.76708e-01
1.54411e-01 -1.60403e+01 2.72508e+02 3.01717e+01 4.84238e+01 6.55622e-01 1.00000e-02 2.17271e+00 1.28591e+01 5.96918e+02 1.25317e+01 4.56762e+01 5.80236e-01
1.42510e-01 -1.60294e+01 2.40333e+02 3.19579e+01 4.84462e+01 6.17530e-01 1.00000e-02 2.30463e+00 1.33685e+01 7.73381e+02 1.33057e+01 7.45918e+01 3.26678e-01
1.50238e-01 -1.59587e+01 2.52164e+02 3.03741e+01 6.45511e+01 7.18195e-01 1.00000e-02 2.03059e+00 1.27979e+01 5.13439e+02 1.16343e+01 2.11485e+01 5.93231e-01
1.58596e-01 -1.59999e+01 2.24333e+02 3.25483e+01 4.46363e+01 6.17528e-01 1.00000e-02 2.22241e+00 1.26820e+01 5.71964e+02 1.25695e+01 4.98110e+01 6.19026e-01
1.53499e-01 -1.60105e+01 2.15862e+02 3.35978e+01 6.33871e+01 6.69282e-01 1.00000e-02 2.11844e+00 1.27039e+01 4.96282e+02 1.21064e+01 3.20966e+01 7.34637e-01
1.52533e-01 -1.60009e+01 2.42176e+02 2.98089e+01 5.60160e+01 6.22269e-01 1.00000e-02 2.24879e+00 1.31561e+01 6.77209e+02 1.29618e+01 5.95083e+01 4.58261e-01
1.56032e-01 -1.60126e+01 2.49222e+02 3.06057e+01 4.79909e+01 6.21302e-01 1.00000e-02 2.23434e+00 1.29089e+01 6.29834e+02 1.27701e+01 5.51540e+01 5.29435e-01
1.50609e-01 -1.60479e+01 2.85355e+02 2.91725e+01 6.66621e+01 6.56790e-01 1.00000e-02 2.19306e+00 1.33648e+01 7.17774e+02 1.29186e+01 5.42839e+01 4.00250e-01
1.60644e-01 -1.60205e+01 2.54084e+02 2.91668e+01 6.25101e+01 6.97326e-01 1.00000e-02 2.03724e+00 1.25524e+01 4.66740e+02 1.15515e+01 2.08337e+01 6.87326e-01
1.59909e-01 -1.59692e+01 2.11246e+02 2.86988e+01 5.17084e+01 6.71170e-01 1.00000e-02 2.09415e+00 1.23800e+01 4.44036e+02 1.17989e+01 2.70699e+01 8.08848e-01
1.50727e-01 -1.59765e+01 2.81438e+02 2.93904e+01 6.33369e+01 6.51334e-01 1.00000e-02 2.20288e+00 1.33073e+01 7.05683e+02 1.29203e+01 5.51889e+01 4.17199e-01
1.63973e-01 -1.59580e+01 2.58636e+02 2.91860e+01 6.11634e+01 6.48684e-01 1.00000e-02 2.14040e+00 1.27450e+01 5.39951e+02 1.22773e+01 3.74941e+01 6.68592e-01
1.48162e-01 -1.59938e+01 2.77318e+02 3.05920e+01 5.77168e+01 6.46241e-01 1.00000e-02 2.22334e+00 1.32928e+01 7.12187e+02 1.29945e+01 5.89219e+01 4.08043e-01
1.56228e-01 -1.59743e+01 2.84768e+02 3.03220e+01 5.39363e+01 5.98233e-01 1.00000e-02 2.28693e+00 1.32037e+01 7.30065e+02 1.31492e+01 6.93176e+01 3.83349e-01
1.41784e-01 -1.60187e+01 2.32837e+02 3.01083e+01 4.93836e+01 6.69973e-01 1.00000e-02 2.19030e+00 1.30819e+01 6.38131e+02 1.27100e+01 4.93187e+01 5.16767e-01
1.69857e-01 -1.60206e+01 2.94303e+02 2.97400e+01 5.43594e+01 6.31475e-01 1.00000e-02 2.15944e+00 1.26293e+01 5.42668e+02 1.23233e+01 4.08776e+01 6.64408e-01
1.44377e-01 -1.60292e+01 2.90132e+02 2.89097e+01 4.02123e+01 6.48210e-01 1.00000e-02 2.24846e+00 1.31855e+01 7.42641e+02 1.30666e+01 6.61244e+01 3.66416e-01
1.47907e-01 -1.60445e+01 2.57683e+02 3.13665e+01 5.26827e+01 6.95646e-01 1.00000e-02 2.10179e+00 1.28268e+01 5.51402e+02 1.21765e+01 3.37226e+01 6.50926e-01
1.51894e-01 -1.60396e+01 2.54539e+02 3.36380e+01 6.25899e+01 6.57894e-01 1.00000e-02 2.16490e+00 1.30191e+01 5.99069e+02 1.25569e+01 4.37626e+01 5.76897e-01
1.54938e-01 -1.60146e+01 2.70857e+02 3.00494e+01 6.40937e+01 6.96904e-01 1.00000e-02 2.07128e+00 1.28540e+01 5.44480e+02 1.20010e+01 2.87821e+01 6.61616e-01
1.58606e-01 -1.59651e+01 2.49363e+02 3.19790e+01 5.97474e+01 5.66710e-01 1.00000e-02 2.32881e+00 1.32766e+01 7.49113e+02 1.32944e+01 7.57736e+01 3.57851e-01
1.49324e-01 -1.60187e+01 2.56145e+02 2.99542e+01 4.27824e+01 6.56907e-01 1.00000e-02 2.19156e+00 1.28889e+01 6.16685e+02 1.26247e+01 4.91980e+01 5.49641e-01
1.44160e-01 -1.60434e+01 2.45540e+02 3.20798e+01 4.48836e+01 6.60754e-01 1.00000e-02 2.20031e+00 1.29997e+01 6.33908e+02 1.27181e+01 5.11638e+01 5.23207e-01
1.49501e-01 -1.60302e+01 2.94476e+02 2.86971e+01 4.66046e+01 6.09011e-01 1.00000e-02 2.30444e+00 1.32860e+01 7.90603e+02 1.32898e+01 7.70484e+01 3.05498e-01
1.64160e-01 -1.60027e+01 2.57287e+02 3.08008e+01 5.08183e+01 6.24110e-01 1.00000e-02 2.19121e+00 1.26883e+01 5.59676e+02 1.24678e+01 4.53895e+01 6.38109e-01
1.66852e-01 -1.59829e+01 2.68682e+02 2.99390e+01 5.70426e+01 6.87422e-01 1.00000e-02 2.03884e+00 1.23675e+01 4.40061e+02 1.14875e+01 2.06787e+01 7.28327e-01
1.54048e-01 -1.59820e+01 2.70702e+02 2.98323e+01 4.61669e+01 6.94046e-01 1.00000e-02 2.08642e+00 1.26150e+01 5.16744e+02 1.19902e+01 3.06489e+01 7.04013e-01
1.52398e-01 -1.60224e+01 2.43232e+02 3.23526e+01 5.59475e+01 6.40072e-01 1.00000e-02 2.20425e+00 1.29944e+01 6.15700e+02 1.26988e+01 4.98956e+01 5.51161e-01
1.56278e-01 -1.60160e+01 2.74113e+02 2.82007e+01 4.78179e+01 7.21407e-01 1.00000e-02 2.01571e+00 1.24464e+01 4.63515e+02 1.13481e+01 1.80372e+01 5.57529e-01
1.46751e-01 -1.59556e+01 2.68143e+02 3.03743e+01 4.53021e+01 6.29678e-01 1.00000e-02 2.26636e+00 1.32048e+01 7.29271e+02 1.30998e+01 6.67621e+01 3.84430e-01
1.46742e-01 -1.60196e+01 2.55896e+02 3.05464e+01 5.21136e+01 6.84609e-01 1.00000e-02 2.13587e+00 1.29415e+01 5.90369e+02 1.24127e+01 4.00319e+01 5.90408e-01
1.41886e-01 -1.59768e+01 2.50684e+02 2.96392e+01 6.62990e+01 7.08933e-01 1.00000e-02 2.09791e+00 1.32493e+01 6.40531e+02 1.23771e+01 3.57841e+01 5.13116e-01
1.51010e-01 -1.59621e+01 2.13617e+02 2.91394e+01 6.65730e+01 7.04032e-01 1.00000e-02 2.04506e+00 1.26614e+01 4.68469e+02 1.16066e+01 2.10388e+01 7.21581e-01
1.45280e-01 -1.59871e+01 2.28945e+02 3.15232e+01 4.66099e+01 7.16607e-01 1.00000e-02 2.04694e+00 1.25064e+01 4.62581e+02 1.16185e+01 2.23858e+01 7.36912e-01
1.51734e-01 -1.59750e+01 2.86271e+02 3.18840e+01 5.32374e+01 6.22127e-01 1.00000e-02 2.25658e+00 1.32130e+01 7.14494e+02 1.30654e+01 6.42513e+01 4.04818e-01
1.59226e-01 -1.59980e+01 2.13291e+02 2.87919e+01 6.93148e+01 6.97541e-01 1.00000e-02 2.02423e+00 1.24817e+01 4.27720e+02 1.13117e+01 1.68197e+01 6.52967e-01
1.65183e-01 -1.59805e+01 2.01544e+02 3.16198e+01 6.53681e+01 6.91297e-01 1.00000e-02 2.00420e+00 1.20695e+01 3.46362e+02 1.08248e+01 1.16031e+01 5.61386e-01
1.53418e-01 -1.59922e+01 2.43285e+02 3.29735e+01 5.46553e+01 5.87182e-01 1.00000e-02 2.31080e+00 1.32394e+01 7.32162e+02 1.32227e+01 7.22929e+01 3.80500e-01
1.64047e-01 -1.60133e+01 2.42576e+02 2.97052e+01 4.85047e+01 5.87540e-01 1.00000e-02 2.26828e+00 1.27285e+01 6.32901e+02 1.27679e+01 5.96530e+01 5.24744e-01
1.44797e-01 -1.60287e+01 2.65218e+02 3.39740e+01 4.61227e+01 6.94124e-01 1.00000e-02 2.12035e+00 1.28382e+01 5.69384e+02 1.23054e+01 3.77139e+01 6.23037e-01
1.54754e-01 -1.60088e+01 2.32942e+02 3.08031e+01 5.40464e+01 5.71659e-01 1.00000e-02 2.33893e+00 1.32709e+01 7.63890e+02 1.33254e+01 7.83947e+01 3.38689e-01
1.69661e-01 -1.60052e+01 2.01270e+02 2.92136e+01 5.96490e+01 6.07674e-01 1.00000e-02 2.19639e+00 1.26352e+01 5.24159e+02 1.23990e+01 4.27550e+01 6.92762e-01
1.45191e-01 -1.60254e+01 2.11593e+02 2.98597e+01 6.90878e+01 6.73375e-01 1.00000e-02 2.15523e+00 1.31592e+01 6.08221e+02 1.25350e+01 4.10304e+01 5.62716e-01
1.40342e-01 -1.59764e+01 2.55253e+02 2.88319e+01 5.11354e+01 6.39164e-01 1.00000e-02 2.27884e+00 1.34911e+01 7.96804e+02 1.33145e+01 7.23758e+01 2.98071e-01
1.45609e-01 -1.60410e+01 2.20606e+02 3.21251e+01 5.92773e+01 6.30947e-01 1.00000e-02 2.25429e+00 1.32863e+01 6.93203e+02 1.30452e+01 6.06879e+01 4.35009e-01
1.50692e-01 -1.60026e+01 2.27970e+02 3.12014e+01 6.53931e+01 6.06504e-01 1.00000e-02 2.28571e+00 1.34042e+01 7.38938e+02 1.32233e+01 6.78511e+01 3.71364e-01
1.59182e-01 -1.59618e+01 2.67601e+02 3.20313e+01 4.94675e+01 6.56190e-01 1.00000e-02 2.14295e+00 1.26565e+01 5.35659e+02 1.22688e+01 3.84625e+01 6.75185e-01
1.56468e-01 -1.60318e+01 2.44162e+02 2.82286e+01 6.16248e+01 6.21781e-01 1.00000e-02 2.23453e+00 1.31511e+01 6.66091e+02 1.28972e+01 5.63455e+01 4.74681e-01
1.69689e-01 -1.59503e+01 2.49277e+02 3.39925e+01 5.61998e+01 6.11122e-01 1.00000e-02 2.18524e+00 1.25967e+01 5.24588e+02 1.23700e+01 4.24533e+01 6.92109e-01
1.60787e-01 -1.60213e+01 2.01709e+02 3.39786e+01 6.98239e+01 5.56961e-01 1.00000e-02 2.32890e+00 1.33200e+01 7.24298e+02 1.32850e+01 7.28529e+01 3.91237e-01
1.46002e-01 -1.60453e+01 2.72072e+02 2.96263e+01 6.57441e+01 7.18888e-01 1.00000e-02 2.06467e+00 1.31398e+01 6.14409e+02 1.21436e+01 3.04347e+01 5.51353e-01
1.47624e-01 -1.60314e+01 2.77445e+02 3.12185e+01 5.91567e+01 6.77580e-01 1.00000e-02 2.15374e+00 1.31457e+01 6.46131e+02 1.26305e+01 4.54438e+01 5.04623e-01
1.64239e-01 -1.60339e+01 2.76299e+02 3.20143e+01 5.90280e+01 6.44074e-01 1.00000e-02 2.14756e+00 1.27279e+01 5.42723e+02 1.23172e+01 3.90524e+01 6.64323e-01
1.68171e-01 -1.60470e+01 2.73792e+02 2.82029e+01 5.66984e+01 6.29223e-01 1.00000e-02 2.17085e+00 1.27121e+01 5.57118e+02 1.24029e+01 4.25700e+01 6.42076e-01
1.41952e-01 -1.59744e+01 2.23067e+02 3.36987e+01 6.97260e+01 7.31181e-01 1.00000e-02 2.00947e+00 1.28081e+01 4.82785e+02 1.13160e+01 1.56640e+01 4.95418e-01
1.64921e-01 -1.59885e+01 2.21914e+02 3.35185e+01 4.99035e+01 5.76136e-01 1.00000e-02 2.27606e+00 1.27513e+01 6.14111e+02 1.27886e+01 5.92531e+01 5.53613e-01
1.51604e-01 -1.60413e+01 2.36694e+02 3.27382e+01 4.21883e+01 7.22919e-01 1.00000e-02 2.00142e+00 1.21952e+01 4.01674e+02 1.09020e+01 1.24876e+01 5.03010e-01
1.45082e-01 -1.60051e+01 2.58930e+02 3.06224e+01 6.47403e+01 6.73108e-01 1.00000e-02 2.17114e+00 1.33094e+01 6.81467e+02 1.27750e+01 4.87170e+01 4.52025e-01
1.69739e-01 -1.60488e+01 2.48640e+02 3.25004e+01 4.01062e+01 6.63655e-01 1.00000e-02 2.07270e+00 1.20526e+01 4.08383e+02 1.15465e+01 2.40831e+01 8.54896e-01
1.47365e-01 -1.59760e+01 2.09061e+02 3.11373e+01 4.38087e+01 6.82077e-01 1.00000e-02 2.12183e+00 1.25377e+01 4.88415e+02 1.20509e+01 3.25626e+01 7.46216e-01
1.49505e-01 -1.60228e+01 2.32947e+02 3.22200e+01 4.87762e+01 5.95900e-01 1.00000e-02 2.31313e+00 1.32210e+01 7.38189e+02 1.32241e+01 7.31566e+01 3.72368e-01
1.59397e-01 -1.59570e+01 2.69828e+02 3.18965e+01 5.38808e+01 5.95114e-01 1.00000e-02 2.27235e+00 1.30524e+01 6.77245e+02 1.29911e+01 6.35139e+01 4.58207e-01
1.64398e-01 -1.60180e+01 2.96756e+02 3.36891e+01 5.88912e+01 6.89350e-01 1.00000e-02 2.04819e+00 1.24986e+01 4.70220e+02 1.16662e+01 2.35176e+01 7.31447e-01
1.53830e-01 -1.60325e+01 2.60278e+02 3.14070e+01 6.74671e+01 6.43220e-01 1.00000e-02 2.19521e+00 1.31872e+01 6.53605e+02 1.27807e+01 5.04572e+01 4.93348e-01
1.66087e-01 -1.60415e+01 2.67508e+02 3.34050e+01 4.20904e+01 6.13574e-01 1.00000e-02 2.20144e+00 1.24813e+01 5.46909e+02 1.23986e+01 4.64853e+01 6.57868e-01
1.42916e-01 -1.60014e+01 2.65567e+02 3.38043e+01 5.68971e+01 6.75976e-01 1.00000e-02 2.17172e+00 1.32020e+01 6.57521e+02 1.27362e+01 4.85795e+01 4.87470e-01
1.62922e-01 -1.60186e+01 2.06070e+02 2.82371e+01 6.68474e+01 6.67594e-01 1.00000e-02 2.08648e+00 1.25232e+01 4.52856e+02 1.18029e+01 2.58670e+01 7.96816e-01
1.46680e-01 -1.60400e+01 2.85529e+02 3.34869e+01 4.64068e+01 6.51338e-01 1.00000e-02 2.21647e+00 1.31015e+01 6.78605e+02 1.28767e+01 5.70256e+01 4.56214e-01
1.42287e-01 -1.60303e+01 2.66931e+02 3.01833e+01 6.08531e+01 7.26956e-01 1.00000e-02 2.06041e+00 1.30876e+01 6.00150e+02 1.20963e+01 2.95809e+01 5.69180e-01
1.50149e-01 -1.59605e+01 2.93978e+02 3.03621e+01 6.87219e+01 6.29739e-01 1.00000e-02 2.25309e+00 1.35451e+01 7.90127e+02 1.32558e+01 6.76431e+01 3.06072e-01
1.69155e-01 -1.59800e+01 2.53347e+02 3.28347e+01 4.90869e+01 5.78006e-01 1.00000e-02 2.25810e+00 1.26178e+01 5.96062e+02 1.26622e+01 5.61551e+01 5.81564e-01
1.58550e-01 -1.59640e+01 2.31019e+02 3.37781e+01 6.43671e+01 6.33647e-01 1.00000e-02 2.18323e+00 1.28833e+01 5.65212e+02 1.25194e+01 4.38028e+01 6.29518e-01
1.56089e-01 -1.60205e+01 2.77028e+02 3.07365e+01 5.03147e+01 6.23463e-01 1.00000e-02 2.23396e+00 1.30055e+01 6.56176e+02 1.28477e+01 5.72367e+01 4.89486e-01
1.69873e-01 -1.60405e+01 2.89845e+02 2.83316e+01 6.19795e+01 6.28792e-01 1.00000e-02 2.16663e+00 1.27782e+01 5.68210e+02 1.24292e+01 4.26498e+01 6.24860e-01
1.48803e-01 -1.60087e+01 2.66754e+02 3.27737e+01 4.29872e+01 6.62879e-01 1.00000e-02 2.17694e+00 1.28555e+01 6.02838e+02 1.25584e+01 4.68981e+01 5.71052e-01
1.43046e-01 -1.59613e+01 2.03863e+02 3.14937e+01 5.80914e+01 6.58833e-01 1.00000e-02 2.19895e+00 1.30859e+01 6.10631e+02 1.26940e+01 4.77778e+01 5.58989e-01
1.62183e-01 -1.60225e+01 2.03878e+02 3.31273e+01 4.05432e+01 6.57062e-01 1.00000e-02 2.10990e+00 1.21382e+01 4.17647e+02 1.17542e+01 2.81209e+01 8.43362e-01
1.48950e-01 -1.59911e+01 2.35119e+02 3.04463e+01 5.88071e+01 7.08416e-01 1.00000e-02 2.05323e+00 1.26864e+01 4.90953e+02 1.17448e+01 2.38243e+01 7.18908e-01
1.55332e-01 -1.59803e+01 2.25485e+02 3.13689e+01 4.01438e+01 6.96139e-01 1.00000e-02 2.05211e+00 1.21915e+01 4.15448e+02 1.14766e+01 2.15157e+01 8.15609e-01
1.56327e-01 -1.59527e+01 2.42580e+02 3.02963e+01 4.55582e+01 6.68732e-01 1.00000e-02 2.12442e+00 1.25534e+01 5.06624e+02 1.21064e+01 3.43617e+01 7.19244e-01
1.40596e-01 -1.59661e+01 2.86511e+02 3.21600e+01 5.29587e+01 6.56129e-01 1.00000e-02 2.23996e+00 1.34453e+01 7.71963e+02 1.31837e+01 6.60375e+01 3.28457e-01
1.60710e-01 -1.60135e+01 2.70985e+02 2.95005e+01 5.50837e+01 7.01254e-01 1.00000e-02 2.03626e+00 1.24796e+01 4.64114e+02 1.15445e+01 2.12250e+01 6.85455e-01
1.50574e-01 -1.60447e+01 2.65817e+02 3.19136e+01 4.72064e+01 6.44686e-01 1.00000e-02 2.21014e+00 1.29817e+01 6.38424e+02 1.27506e+01 5.30062e+01 5.16321e-01
1.49255e-01 -1.60428e+01 2.25534e+02 2.84764e+01 4.02058e+01 6.40695e-01 1.00000e-02 2.22559e+00 1.28422e+01 6.23513e+02 1.26971e+01 5.33722e+01 5.39131e-01
1.51040e-01 -1.60431e+01 2.50723e+02 3.33363e+01 4.85329e+01 6.50770e-01 1.00000e-02 2.18702e+00 1.28684e+01 5.92561e+02 1.25746e+01 4.69134e+01 5.87002e-01
1.59604e-01 -1.60360e+01 2.67787e+02 3.14952e+01 6.45262e+01 5.76693e-01 1.00000e-02 2.30775e+00 1.33165e+01 7.43066e+02 1.32570e+01 7.22782e+01 3.65852e-01
1.64482e-01 -1.60419e+01 2.75339e+02 3.06046e+01 4.89924e+01 6.97872e-01 1.00000e-02 2.02768e+00 1.22801e+01 4.30474e+02 1.13687e+01 1.90850e+01 6.73226e-01
1.46182e-01 -1.59637e+01 2.77727e+02 3.14756e+01 4.25086e+01 6.63106e-01 1.00000e-02 2.19625e+00 1.30150e+01 6.54606e+02 1.27508e+01 5.28212e+01 4.91844e-01
1.48546e-01 -1.60366e+01 2.60961e+02 2.80797e+01 5.11949e+01 7.00111e-01 1.00000e-02 2.09733e+00 1.28488e+01 5.63134e+02 1.21751e+01 3.36666e+01 6.32745e-01
1.45026e-01 -1.59531e+01 2.13444e+02 3.14119e+01 5.68399e+01 6.63248e-01 1.00000e-02 2.18053e+00 1.30045e+01 5.92100e+02 1.25815e+01 4.46480e+01 5.87719e-01
1.64802e-01 -1.60479e+01 2.28673e+02 3.26943e+01 5.15417e+01 6.12963e-01 1.00000e-02 2.20335e+00 1.26343e+01 5.42101e+02 1.24581e+01 4.54727e+01 6.65282e-01
1.49495e-01 -1.60160e+01 2.60421e+02 3.14818e+01 4.73624e+01 7.15240e-01 1.00000e-02 2.04805e+00 1.25748e+01 4.89779e+02 1.17147e+01 2.41732e+01 7.04176e-01
1.42686e-01 -1.60395e+01 2.12672e+02 3.23246e+01 4.76519e+01 6.21040e-01 1.00000e-02 2.29096e+00 1.32380e+01 7.19321e+02 1.31548e+01 6.82313e+01 3.98105e-01
1.68337e-01 -1.60106e+01 2.21061e+02 2.85841e+01 6.13126e+01 6.73469e-01 1.00000e-02 2.05140e+00 1.22770e+01 4.08558e+02 1.14663e+01 2.04847e+01 8.21406e-01
1.55401e-01 -1.60351e+01 2.35027e+02 2.95446e+01 4.24528e+01 6.29997e-01 1.00000e-02 2.21895e+00 1.27441e+01 5.98099e+02 1.26114e+01 5.11097e+01 5.78404e-01
1.59600e-01 -1.60366e+01 2.60774e+02 3.07788e+01 5.82934e+01 6.63877e-01 1.00000e-02 2.12275e+00 1.27266e+01 5.31058e+02 1.21957e+01 3.51178e+01 6.82234e-01
1.68624e-01 -1.59565e+01 2.33869e+02 2.96906e+01 5.92758e+01 5.66429e-01 1.00000e-02 2.28758e+00 1.29390e+01 6.51154e+02 1.29358e+01 6.28174e+01 4.97038e-01
1.63588e-01 -1.59721e+01 2.87310e+02 2.94160e+01 6.66980e+01 6.11069e-01 1.00000e-02 2.22841e+00 1.31268e+01 6.65086e+02 1.28787e+01 5.60895e+01 4.76176e-01
1.64768e-01 -1.59915e+01 2.56651e+02 2.93301e+01 5.13619e+01 5.98133e-01 1.00000e-02 2.24615e+00 1.28102e+01 6.20192e+02 1.27433e+01 5.59999e+01 5.44240e-01
1.65369e-01 -1.59823e+01 2.29641e+02 3.22523e+01 5.62797e+01 5.80744e-01 1.00000e-02 2.26808e+00 1.28846e+01 6.23326e+02 1.28392e+01 5.85385e+01 5.39419e-01
1.53532e-01 -1.59521e+01 2.44994e+02 3.16790e+01 5.32655e+01 6.70467e-01 1.00000e-02 2.12990e+00 1.27326e+01 5.33724e+02 1.22320e+01 3.61506e+01 6.78152e-01
1.55120e-01 -1.60360e+01 2.46703e+02 3.35609e+01 5.82456e+01 6.17981e-01 1.00000e-02 2.23763e+00 1.30643e+01 6.43515e+02 1.28622e+01 5.60166e+01 5.08586e-01
1.41347e-01 -1.60417e+01 2.00473e+02 3.16429e+01 4.20699e+01 6.72903e-01 1.00000e-02 2.17320e+00 1.27463e+01 5.47634e+02 1.24024e+01 4.16914e+01 6.56749e-01
1.68761e-01 -1.60018e+01 2.87658e+02 3.27000e+01 6.79123e+01 6.57802e-01 1.00000e-02 2.09743e+00 1.26583e+01 5.06566e+02 1.20282e+01 3.08679e+01 7.19330e-01
1.56579e-01 -1.59520e+01 2.14568e+02 2.96277e+01 5.11930e+01 6.53296e-01 1.00000e-02 2.15349e+00 1.26291e+01 5.14290e+02 1.22427e+01 3.74864e+01 7.07720e-01
1.43381e-01 -1.59606e+01 2.36143e+02 3.37862e+01 5.15622e+01 7.10418e-01 1.00000e-02 2.07165e+00 1.27082e+01 5.03107e+02 1.19087e+01 2.73508e+01 7.24499e-01
1.68644e-01 -1.60224e+01 2.69990e+02 3.09033e+01 4.13471e+01 6.55329e-01 1.00000e-02 2.10615e+00 1.22417e+01 4.61577e+02 1.18565e+01 3.05660e+01 7.84700e-01
1.50248e-01 -1.59544e+01 2.71112e+02 3.04005e+01 5.57033e+01 7.00929e-01 1.00000e-02 2.08564e+00 1.28493e+01 5.54837e+02 1.21129e+01 3.18150e+01 6.45610e-01
1.54622e-01 -1.60230e+01 2.03764e+02 3.31299e+01 6.36636e+01 6.06543e-01 1.00000e-02 2.25930e+00 1.31325e+01 6.46588e+02 1.29430e+01 5.80505e+01 5.03932e-01
1.63048e-01 -1.59972e+01 2.36955e+02 3.02283e+01 6.11379e+01 6.85808e-01 1.00000e-02 2.04574e+00 1.24041e+01 4.33049e+02 1.15171e+01 2.08211e+01 7.69706e-01
1.55405e-01 -1.59755e+01 2.04582e+02 3.18662e+01 6.52954e+01 6.10844e-01 1.00000e-02 2.24891e+00 1.31265e+01 6.39982e+02 1.28995e+01 5.60758e+01 5.13951e-01
1.59823e-01 -1.59521e+01 2.05679e+02 3.20509e+01 5.67746e+01 6.57633e-01 1.00000e-02 2.11956e+00 1.24692e+01 4.57832e+02 1.19724e+01 3.05722e+01 7.89929e-01
1.64842e-01 -1.60070e+01 2.45799e+02 2.84689e+01 5.20625e+01 6.69088e-01 1.00000e-02 2.08793e+00 1.24125e+01 4.62291e+02 1.18207e+01 2.76276e+01 7.83700e-01
1.45207e-01 -1.60121e+01 2.09117e+02 3.22318e+01 6.10442e+01 7.13979e-01 1.00000e-02 2.03774e+00 1.25582e+01 4.40941e+02 1.15007e+01 1.95010e+01 7.21471e-01
1.68380e-01 -1.60173e+01 2.22884e+02 3.11591e+01 6.23020e+01 6.72113e-01 1.00000e-02 2.04966e+00 1.22520e+01 4.00321e+02 1.14433e+01 2.01151e+01 8.24563e-01
1.43516e-01 -1.59686e+01 2.20393e+02 3.07651e+01 4.21476e+01 6.20455e-01 1.00000e-02 2.29344e+00 1.31735e+01 7.23629e+02 1.31364e+01 6.93283e+01 3.92157e-01
1.51724e-01 -1.60424e+01 2.60550e+02 2.83766e+01 5.96310e+01 6.05756e-01 1.00000e-02 2.29404e+00 1.34159e+01 7.72620e+02 1.32899e+01 7.23032e+01 3.27632e-01
1.46801e-01 -1.60481e+01 2.17601e+02 3.25107e+01 5.94860e+01 6.20489e-01 1.00000e-02 2.27045e+00 1.32975e+01 7.03240e+02 1.31062e+01 6.36076e+01 4.20661e-01
1.60680e-01 -1.60066e+01 2.42823e+02 3.05736e+01 5.24130e+01 6.47652e-01 1.00000e-02 2.15200e+00 1.26446e+01 5.25753e+02 1.22694e+01 3.83948e+01 6.90335e-01
1.65306e-01 -1.59980e+01 2.88072e+02 3.24691e+01 6.49658e+01 6.04885e-01 1.00000e-02 2.22618e+00 1.30128e+01 6.33483e+02 1.27978e+01 5.40882e+01 5.23856e-01
1.67125e-01 -1.60243e+01 2.98957e+02 3.13091e+01 6.35035e+01 6.44325e-01 1.00000e-02 2.14066e+00 1.27778e+01 5.54435e+02 1.23271e+01 3.89217e+01 6.46232e-01
1.56763e-01 -1.59802e+01 2.88382e+02 3.03729e+01 4.08843e+01 7.24486e-01 1.00000e-02 2.01144e+00 1.23327e+01 4.51239e+02 1.12641e+01 1.72676e+01 5.39037e-01
1.55713e-01 -1.59754e+01 2.36724e+02 3.11189e+01 4.75818e+01 5.83666e-01 1.00000e-02 2.31088e+00 1.30276e+01 7.09748e+02 1.30950e+01 7.08812e+01 4.11466e-01
1.57417e-01 -1.60233e+01 2.69476e+02 3.21713e+01 6.05952e+01 6.66324e-01 1.00000e-02 2.12664e+00 1.28237e+01 5.52889e+02 1.22813e+01 3.67844e+01 6.48625e-01
1.69307e-01 -1.59955e+01 2.50526e+02 3.08942e+01 6.97936e+01 5.99658e-01 1.00000e-02 2.21695e+00 1.29415e+01 5.99036e+02 1.26851e+01 4.98754e+01 5.76949e-01
1.56148e-01 -1.59932e+01 2.50291e+02 2.96198e+01 4.46956e+01 6.51168e-01 1.00000e-02 2.17047e+00 1.26997e+01 5.61411e+02 1.24060e+01 4.30370e+01 6.35418e-01
1.54168e-01 -1.59711e+01 2.88664e+02 3.09823e+01 5.33380e+01 6.44716e-01 1.00000e-02 2.19966e+00 1.30376e+01 6.47032e+02 1.27538e+01 5.22171e+01 5.03260e-01
1.64256e-01 -1.60463e+01 2.53181e+02 2.87196e+01 5.08914e+01 7.05566e-01 1.00000e-02 2.00284e+00 1.21949e+01 4.02068e+02 1.09400e+01 1.29638e+01 5.13981e-01
1.54191e-01 -1.60238e+01 2.64198e+02 3.01966e+01 6.56400e+01 6.55697e-01 1.00000e-02 2.16903e+00 1.31149e+01 6.31977e+02 1.26367e+01 4.58154e+01 5.26157e-01
1.46236e-01 -1.59757e+01 2.85064e+02 3.17007e+01 6.70197e+01 7.37318e-01 1.00000e-02 2.02349e+00 1.30606e+01 5.84877e+02 1.17714e+01 2.26319e+01 4.67254e-01
1.50241e-01 -1.60268e+01 2.81057e+02 3.03069e+01 4.87955e+01 6.06813e-01 1.00000e-02 2.29863e+00 1.32753e+01 7.65450e+02 1.32470e+01 7.38758e+01 3.36698e-01
1.49221e-01 -1.59735e+01 2.88998e+02 3.13020e+01 6.72857e+01 7.11926e-01 1.00000e-02 2.07071e+00 1.31069e+01 6.10517e+02 1.21814e+01 3.16618e+01 5.59166e-01
1.57202e-01 -1.60178e+01 2.10952e+02 3.26415e+01 5.40693e+01 5.83428e-01 1.00000e-02 2.29780e+00 1.30580e+01 6.73916e+02 1.30442e+01 6.58082e+01 4.63104e-01
1.59745e-01 -1.60224e+01 2.56190e+02 3.35823e+01 6.13319e+01 6.82217e-01 1.00000e-02 2.07021e+00 1.25681e+01 4.73612e+02 1.18074e+01 2.59181e+01 7.67653e-01
1.69136e-01 -1.59558e+01 2.47351e+02 3.06952e+01 5.90217e+01 5.95620e-01 1.00000e-02 2.22666e+00 1.27963e+01 5.84016e+02 1.26433e+01 5.07683e+01 6.00285e-01
1.41144e-01 -1.60143e+01 2.42601e+02 2.86628e+01 5.82570e+01 7.46919e-01 1.00000e-02 2.00049e+00 1.28372e+01 5.18827e+02 1.11609e+01 1.37834e+01 4.02507e-01
1.65809e-01 -1.59678e+01 2.35703e+02 2.80315e+01 6.34096e+01 5.67777e-01 1.00000e-02 2.30166e+00 1.31474e+01 6.98973e+02 1.31092e+01 6.76043e+01 4.26736e-01
1.40466e-01 -1.60356e+01 2.69257e+02 3.04119e+01 4.45924e+01 6.74386e-01 1.00000e-02 2.19948e+00 1.31916e+01 6.94512e+02 1.28743e+01 5.54287e+01 4.33126e-01
1.53961e-01 -1.60499e+01 2.26391e+02 3.28252e+01 4.84541e+01 6.78057e-01 1.00000e-02 2.10112e+00 1.24745e+01 4.68601e+02 1.19202e+01 2.94657e+01 7.74796e-01
1.43717e-01 -1.59618e+01 2.88259e+02 3.17422e+01 4.70703e+01 7.49323e-01 1.00000e-02 2.01583e+00 1.27307e+01 5.24953e+02 1.15638e+01 2.04875e+01 4.93794e-01
1.67282e-01 -1.59714e+01 2.42898e+02 3.24471e+01 4.09632e+01 6.30787e-01 1.00000e-02 2.15741e+00 1.23018e+01 4.85879e+02 1.21008e+01 3.74305e+01 7.49922e-01
1.62205e-01 -1.59707e+01 2.30949e+02 3.21603e+01 6.44078e+01 6.92105e-01 1.00000e-02 2.02635e+00 1.23513e+01 4.11089e+02 1.13082e+01 1.73274e+01 6.84281e-01
1.60839e-01 -1.60414e+01 2.07039e+02 3.06406e+01 4.96006e+01 6.90886e-01 1.00000e-02 2.03215e+00 1.20667e+01 3.69990e+02 1.12052e+01 1.69760e+01 7.62662e-01
1.50868e-01 -1.59590e+01 2.22824e+02 2.88345e+01 4.00584e+01 7.10218e-01 1.00000e-02 2.04025e+00 1.22767e+01 4.27718e+02 1.14329e+01 2.02168e+01 7.50244e-01
1.59210e-01 -1.60142e+01 2.67033e+02 3.33123e+01 4.58253e+01 6.66292e-01 1.00000e-02 2.11724e+00 1.25161e+01 5.01163e+02 1.20721e+01 3.37596e+01 7.27396e-01
1.45054e-01 -1.59976e+01 2.75959e+02 3.15813e+01 4.21254e+01 6.55829e-01 1.00000e-02 2.21743e+00 1.30808e+01 6.80427e+02 1.28696e+01 5.72568e+01 4.53546e-01
1.52834e-01 -1.60146e+01 2.11170e+02 3.02532e+01 4.07412e+01 6.53061e-01 1.00000e-02 2.17139e+00 1.25681e+01 5.24767e+02 1.22975e+01 4.05411e+01 6.91836e-01
1.61710e-01 -1.60467e+01 2.63885e+02 2.88554e+01 5.76885e+01 5.50821e-01 1.00000e-02 2.35301e+00 1.31941e+01 7.79777e+02 1.33270e+01 8.18411e+01 3.18718e-01
1.61495e-01 -1.59851e+01 2.91527e+02 3.36902e+01 5.13185e+01 6.86250e-01 1.00000e-02 2.06786e+00 1.24850e+01 4.79648e+02 1.18043e+01 2.68116e+01 7.58572e-01
1.49159e-01 -1.60252e+01 2.59719e+02 3.18178e+01 4.62391e+01 6.24032e-01 1.00000e-02 2.26113e+00 1.31129e+01 6.95093e+02 1.30098e+01 6.34966e+01 4.32291e-01
1.54198e-01 -1.59795e+01 2.44447e+02 3.33675e+01 5.65433e+01 5.59657e-01 1.00000e-02 2.35957e+00 1.33687e+01 7.95953e+02 1.34529e+01 8.41535e+01 2.99083e-01
1.62357e-01 -1.59973e+01 2.05074e+02 3.15817e+01 6.69298e+01 5.61772e-01 1.00000e-02 2.31786e+00 1.32379e+01 7.06565e+02 1.32012e+01 7.01444e+01 4.15953e-01
1.44759e-01 -1.59816e+01 2.49613e+02 3.36946e+01 5.66483e+01 6.68959e-01 1.00000e-02 2.17370e+00 1.31017e+01 6.26536e+02 1.26587e+01 4.66715e+01 5.34490e-01
1.45552e-01 -1.60320e+01 2.97171e+02 2.93299e+01 4.63114e+01 7.46639e-01 1.00000e-02 2.02471e+00 1.27640e+01 5.41648e+02 1.16977e+01 2.29696e+01 5.26270e-01
1.63168e-01 -1.59672e+01 2.35240e+02 3.01130e+01 6.25703e+01 5.66453e-01 1.00000e-02 2.31114e+00 1.31885e+01 7.09932e+02 1.31680e+01 6.99723e+01 4.11208e-01
1.48866e-01 -1.60440e+01 2.63405e+02 3.19614e+01 4.91312e+01 7.21558e-01 1.00000e-02 2.03585e+00 1.25908e+01 4.87812e+02 1.16288e+01 2.22777e+01 6.53493e-01
1.46574e-01 -1.59889e+01 2.76154e+02 2.95413e+01 4.96473e+01 6.92238e-01 1.00000e-02 2.13043e+00 1.29833e+01 6.11654e+02 1.24493e+01 4.11081e+01 5.57409e-01
1.46506e-01 -1.60019e+01 2.75680e+02 2.86496e+01 6.56082e+01 7.25251e-01 1.00000e-02 2.05208e+00 1.31458e+01 6.17871e+02 1.20653e+01 2.85649e+01 5.27988e-01
1.48088e-01 -1.60399e+01 2.64179e+02 2.92310e+01 5.41561e+01 6.51804e-01 1.00000e-02 2.21148e+00 1.31924e+01 6.82599e+02 1.28806e+01 5.52838e+01 4.50373e-01
1.49391e-01 -1.60456e+01 2.79236e+02 3.33279e+01 4.94152e+01 6.39932e-01 1.00000e-02 2.22593e+00 1.30943e+01 6.73014e+02 1.28890e+01 5.75442e+01 4.64433e-01
1.45419e-01 -1.59762e+01 2.38479e+02 3.12194e+01 4.96659e+01 6.10035e-01 1.00000e-02 2.30707e+00 1.33408e+01 7.63591e+02 1.32887e+01 7.41472e+01 3.39071e-01
1.64399e-01 -1.60119e+01 2.73415e+02 3.02207e+01 6.36240e+01 5.86927e-01 1.00000e-02 2.26931e+00 1.31266e+01 6.81214e+02 1.30114e+01 6.26736e+01 4.52396e-01
1.40754e-01 -1.60124e+01 2.70767e+02 3.17691e+01 6.03581e+01 6.49068e-01 1.00000e-02 2.25034e+00 1.35617e+01 7.90958e+02 1.32630e+01 6.75615e+01 3.05070e-01
1.51089e-01 -1.60280e+01 2.93213e+02 3.36108e+01 4.96175e+01 6.69583e-01 1.00000e-02 2.15602e+00 1.29191e+01 6.06152e+02 1.25262e+01 4.46293e+01 5.65918e-01
1.56536e-01 -1.60299e+01 2.68041e+02 3.14259e+01 4.60340e+01 7.13607e-01 1.00000e-02 2.02229e+00 1.23587e+01 4.44247e+02 1.13687e+01 1.87135e+01 6.22648e-01
1.46016e-01 -1.60142e+01 2.70679e+02 3.20351e+01 4.86008e+01 6.30748e-01 1.00000e-02 2.26388e+00 1.32583e+01 7.32038e+02 1.31224e+01 6.65246e+01 3.80668e-01
1.58639e-01 -1.60142e+01 2.89777e+02 3.37769e+01 5.00618e+01 6.15594e-01 1.00000e-02 2.23347e+00 1.29280e+01 6.38666e+02 1.28009e+01 5.63565e+01 5.15952e-01
1.46332e-01 -1.59701e+01 2.69242e+02 3.31095e+01 6.97588e+01 6.77147e-01 1.00000e-02 2.15316e+00 1.33158e+01 6.71502e+02 1.27038e+01 4.57632e+01 4.66664e-01
1.49382e-01 -1.59562e+01 2.09435e+02 3.10556e+01 6.46295e+01 6.33254e-01 1.00000e-02 2.23017e+00 1.31972e+01 6.50243e+02 1.28797e+01 5.40600e+01 4.98412e-01
1.49460e-01 -1.60414e+01 2.46569e+02 3.02357e+01 5.41019e+01 6.37185e-01 1.00000e-02 2.23094e+00 1.31463e+01 6.70138e+02 1.29021e+01 5.68380e+01 4.68682e-01
1.43518e-01 -1.60338e+01 2.27603e+02 3.16095e+01 5.66927e+01 7.19818e-01 1.00000e-02 2.04334e+00 1.26910e+01 4.84479e+02 1.16678e+01 2.21676e+01 6.93051e-01
1.55851e-01 -1.59716e+01 2.22101e+02 3.12819e+01 5.76093e+01 6.16843e-01 1.00000e-02 2.23792e+00 1.30092e+01 6.26661e+02 1.28102e+01 5.44549e+01 5.34299e-01
1.49374e-01 -1.59545e+01 2.07331e+02 2.89369e+01 5.33463e+01 6.52195e-01 1.00000e-02 2.19060e+00 1.29036e+01 5.80389e+02 1.25572e+01 4.52651e+01 6.05926e-01
1.49579e-01 -1.59568e+01 2.71446e+02 3.29061e+01 5.76748e+01 7.18007e-01 1.00000e-02 2.04204e+00 1.27467e+01 5.14316e+02 1.17599e+01 2.39696e+01 6.46944e-01
1.67658e-01 -1.60233e+01 2.58582e+02 3.29141e+01 6.76251e+01 5.96052e-01 1.00000e-02 2.22824e+00 1.29557e+01 6.08696e+02 1.27447e+01 5.22719e+01 5.61981e-01
1.59030e-01 -1.60387e+01 2.98756e+02 3.13138e+01 6.77055e+01 5.86380e-01 1.00000e-02 2.29579e+00 1.33980e+01 7.65443e+02 1.32870e+01 7.23666e+01 3.36706e-01
1.45235e-01 -1.60053e+01 2.09543e+02 2.94138e+01 4.14134e+01 6.17663e-01 1.00000e-02 2.29239e+00 1.30876e+01 7.07125e+02 1.30706e+01 6.77029e+01 4.15162e-01
1.52482e-01 -1.60012e+01 2.59327e+02 3.22328e+01 6.57181e+01 6.36152e-01 1.00000e-02 2.21551e+00 1.32299e+01 6.71814e+02 1.28884e+01 5.44409e+01 4.66203e-01
1.60498e-01 -1.59638e+01 2.09435e+02 3.06776e+01 4.39374e+01 6.82350e-01 1.00000e-02 2.05890e+00 1.21031e+01 3.91946e+02 1.14420e+01 2.11630e+01 8.62253e-01
1.50306e-01 -1.59601e+01 2.46237e+02 2.97532e+01 6.58496e+01 7.00911e-01 1.00000e-02 2.07252e+00 1.29145e+01 5.47508e+02 1.20078e+01 2.83777e+01 6.56943e-01
1.57517e-01 -1.60093e+01 2.86589e+02 2.98506e+01 6.97455e+01 6.59034e-01 1.00000e-02 2.15316e+00 1.31418e+01 6.40323e+02 1.26005e+01 4.43367e+01 5.13433e-01
1.47520e-01 -1.60064e+01 2.52989e+02 2.88830e+01 4.46768e+01 7.21394e-01 1.00000e-02 2.04486e+00 1.25863e+01 4.95183e+02 1.16963e+01 2.37866e+01 6.84741e-01
1.48451e-01 -1.59871e+01 2.13653e+02 2.87579e+01 4.56991e+01 7.14126e-01 1.00000e-02 2.03470e+00 1.23341e+01 4.23601e+02 1.13899e+01 1.89710e+01 7.24395e-01
1.61192e-01 -1.60072e+01 2.33985e+02 2.97088e+01 6.85023e+01 7.02272e-01 1.00000e-02 2.01005e+00 1.24773e+01 4.32573e+02 1.11634e+01 1.47818e+01 5.45548e-01
1.66945e-01 -1.60476e+01 2.83935e+02 3.17481e+01 4.28192e+01 6.94966e-01 1.00000e-02 2.02572e+00 1.21460e+01 4.15302e+02 1.12947e+01 1.85654e+01 6.75754e-01
1.69935e-01 -1.59501e+01 2.24913e+02 3.14627e+01 4.61021e+01 6.51724e-01 1.00000e-02 2.09561e+00 1.21445e+01 4.16181e+02 1.16939e+01 2.65808e+01 8.45209e-01
1.65071e-01 -1.59826e+01 2.67206e+02 2.87348e+01 6.21607e+01 5.96870e-01 1.00000e-02 2.24931e+00 1.30487e+01 6.56011e+02 1.28927e+01 5.81834e+01 4.89735e-01
1.53380e-01 -1.60173e+01 2.14952e+02 2.92635e+01 6.11326e+01 6.90164e-01 1.00000e-02 2.07292e+00 1.25896e+01 4.67028e+02 1.17811e+01 2.50290e+01 7.77025e-01
1.59605e-01 -1.60364e+01 2.43867e+02 2.85809e+01 5.56986e+01 6.41453e-01 1.00000e-02 2.17557e+00 1.28147e+01 5.69860e+02 1.24685e+01 4.34115e+01 6.22297e-01
1.42570e-01 -1.60132e+01 2.85502e+02 3.39891e+01 4.70765e+01 6.88920e-01 1.00000e-02 2.15279e+00 1.30585e+01 6.40372e+02 1.26168e+01 4.63384e+01 5.13358e-01
1.66983e-01 -1.60277e+01 2.58862e+02 2.91997e+01 6.20078e+01 6.18235e-01 1.00000e-02 2.19390e+00 1.28403e+01 5.79934e+02 1.25534e+01 4.62874e+01 6.06633e-01
1.62543e-01 -1.60148e+01 2.44698e+02 3.05559e+01 6.17376e+01 6.06572e-01 1.00000e-02 2.23336e+00 1.29886e+01 6.23995e+02 1.27862e+01 5.38163e+01 5.38392e-01
1.64834e-01 -1.59923e+01 2.78874e+02 2.86100e+01 5.49615e+01 6.36498e-01 1.00000e-02 2.17054e+00 1.27622e+01 5.70384e+02 1.24436e+01 4.34902e+01 6.21483e-01
1.44005e-01 -1.59892e+01 2.19074e+02 3.07367e+01 4.54122e+01 6.46100e-01 1.00000e-02 2.23199e+00 1.30290e+01 6.45206e+02 1.28250e+01 5.53408e+01 5.06024e-01
1.66290e-01 -1.60247e+01 2.08941e+02 3.19075e+01 5.95842e+01 5.76651e-01 1.00000e-02 2.27076e+00 1.29029e+01 6.16528e+02 1.28434e+01 5.80326e+01 5.49884e-01
1.65027e-01 -1.59614e+01 2.88481e+02 3.07273e+01 4.76058e+01 6.82724e-01 1.00000e-02 2.06601e+00 1.23825e+01 4.65999e+02 1.17322e+01 2.59871e+01 7.77058e-01
1.54945e-01 -1.60411e+01 2.31934e+02 3.00582e+01 5.43975e+01 6.77976e-01 1.00000e-02 2.10331e+00 1.26157e+01 4.95392e+02 1.20091e+01 3.06456e+01 7.35954e-01
1.68740e-01 -1.60272e+01 2.70700e+02 3.19155e+01 6.65330e+01 5.98664e-01 1.00000e-02 2.22200e+00 1.29345e+01 6.07050e+02 1.27166e+01 5.15534e+01 5.64528e-01
1.43607e-01 -1.60252e+01 2.19774e+02 3.37305e+01 4.53749e+01 7.08155e-01 1.00000e-02 2.06900e+00 1.24967e+01 4.61687e+02 1.17529e+01 2.52060e+01 7.84457e-01
1.66428e-01 -1.59758e+01 2.19590e+02 3.02563e+01 6.55535e+01 6.62273e-01 1.00000e-02 2.08373e+00 1.24498e+01 4.42604e+02 1.17659e+01 2.55674e+01 8.10779e-01
1.41184e-01 -1.60314e+01 2.96549e+02 3.35917e+01 5.49891e+01 6.64856e-01 1.00000e-02 2.21734e+00 1.34147e+01 7.52150e+02 1.30904e+01 6.16952e+01 3.53867e-01
1.57983e-01 -1.60008e+01 2.61742e+02 3.05352e+01 6.08708e+01 5.90261e-01 1.00000e-02 2.29035e+00 1.32538e+01 7.23469e+02 1.31650e+01 6.84396e+01 3.92376e-01
1.69397e-01 -1.60378e+01 2.10899e+02 2.94506e+01 5.64727e+01 5.96079e-01 1.00000e-02 2.22318e+00 1.26840e+01 5.56207e+02 1.25426e+01 4.81467e+01 6.43487e-01
1.62702e-01 -1.59905e+01 2.45142e+02 3.33965e+01 6.51241e+01 5.86174e-01 1.00000e-02 2.26801e+00 1.30984e+01 6.58182e+02 1.29721e+01 6.06301e+01 4.86480e-01
1.63125e-01 -1.59743e+01 2.26585e+02 3.18356e+01 4.55632e+01 6.26228e-01 1.00000e-02 2.18423e+00 1.25157e+01 5.20431e+02 1.23202e+01 4.20866e+01 6.98428e-01
1.67012e-01 -1.59587e+01 2.41416e+02 2.84389e+01 5.19344e+01 6.64669e-01 1.00000e-02 2.08766e+00 1.23532e+01 4.49946e+02 1.17787e+01 2.70327e+01 8.00812e-01
1.59100e-01 -1.60483e+01 2.97761e+02 3.16635e+01 5.05709e+01 6.75061e-01 1.00000e-02 2.11115e+00 1.26790e+01 5.37879e+02 1.21674e+01 3.51367e+01 6.71777e-01
1.53778e-01 -1.59795e+01 2.34973e+02 2.91369e+01 5.60997e+01 6.74526e-01 1.00000e-02 2.12056e+00 1.27477e+01 5.28954e+02 1.21767e+01 3.42447e+01 6.85451e-01
1.51838e-01 -1.59741e+01 2.42139e+02 3.13877e+01 4.72646e+01 6.81829e-01 1.00000e-02 2.11105e+00 1.26151e+01 5.10355e+02 1.20801e+01 3.28804e+01 7.13647e-01
1.67619e-01 -1.59748e+01 2.71686e+02 3.18353e+01 5.49493e+01 6.30854e-01 1.00000e-02 2.16106e+00 1.26244e+01 5.30048e+02 1.23098e+01 4.01409e+01 6.83779e-01
1.41713e-01 -1.60247e+01 2.68061e+02 3.37938e+01 4.96513e+01 6.35022e-01 1.00000e-02 2.27194e+00 1.33699e+01 7.60951e+02 1.32237e+01 6.96848e+01 3.42455e-01
1.44024e-01 -1.60117e+01 2.49837e+02 3.13389e+01 5.07644e+01 6.75763e-01 1.00000e-02 2.16727e+00 1.30353e+01 6.21775e+02 1.26050e+01 4.58194e+01 5.41803e-01
1.56781e-01 -1.60344e+01 2.78013e+02 3.33586e+01 6.04579e+01 6.13153e-01 1.00000e-02 2.24531e+00 1.31473e+01 6.76050e+02 1.29600e+01 5.95568e+01 4.59963e-01
1.47210e-01 -1.60260e+01 2.43486e+02 3.13024e+01 6.29552e+01 6.48839e-01 1.00000e-02 2.21142e+00 1.32652e+01 6.76725e+02 1.28891e+01 5.38795e+01 4.58971e-01
1.65859e-01 -1.59652e+01 2.82455e+02 2.95600e+01 5.91702e+01 5.77383e-01 1.00000e-02 2.28418e+00 1.30619e+01 6.87130e+02 1.30293e+01 6.55510e+01 4.43783e-01
1.60766e-01 -1.59870e+01 2.66423e+02 3.06133e+01 5.50033e+01 6.65830e-01 1.00000e-02 2.11552e+00 1.26508e+01 5.18633e+02 1.21265e+01 3.38908e+01 7.01154e-01
1.58058e-01 -1.59540e+01 2.22924e+02 3.25963e+01 6.16919e+01 5.77129e-01 1.00000e-02 2.30712e+00 1.32207e+01 7.07072e+02 1.31744e+01 6.92379e+01 4.15237e-01
1.54212e-01 -1.59818e+01 2.89303e+02 3.36748e+01 5.84484e+01 6.84719e-01 1.00000e-02 2.10392e+00 1.28467e+01 5.58266e+02 1.22177e+01 3.47513e+01 6.40296e-01
1.54712e-01 -1.59856e+01 2.01762e+02 3.16302e+01 6.28855e+01 5.73526e-01 1.00000e-02 2.33033e+00 1.33564e+01 7.46766e+02 1.33240e+01 7.48572e+01 3.60946e-01
1.50504e-01 -1.60107e+01 2.06512e+02 3.13717e+01 4.76427e+01 6.67586e-01 1.00000e-02 2.14192e+00 1.25867e+01 4.99044e+02 1.21644e+01 3.53510e+01 7.30544e-01
1.50224e-01 -1.59970e+01 2.78967e+02 3.04109e+01 5.73333e+01 6.06194e-01 1.00000e-02 2.29856e+00 1.34272e+01 7.85898e+02 1.33301e+01 7.46441e+01 3.11204e-01
1.58548e-01 -1.59787e+01 2.40757e+02 3.27682e+01 4.54578e+01 6.53749e-01 1.00000e-02 2.14345e+00 1.25179e+01 5.04726e+02 1.21676e+01 3.66177e+01 7.22082e-01
1.54014e-01 -1.60482e+01 2.88568e+02 2.91462e+01 6.97793e+01 6.46329e-01 1.00000e-02 2.20054e+00 1.33594e+01 7.17780e+02 1.29366e+01 5.51451e+01 4.00242e-01
1.56309e-01 -1.60343e+01 2.69239e+02 3.09223e+01 6.13467e+01 7.08728e-01 1.00000e-02 2.03350e+00 1.26505e+01 4.90122e+02 1.16060e+01 2.14126e+01 6.38253e-01
1.60444e-01 -1.60059e+01 2.96219e+02 3.26902e+01 4.20872e+01 7.12539e-01 1.00000e-02 2.01950e+00 1.22822e+01 4.41172e+02 1.13347e+01 1.86298e+01 6.06460e-01
1.68465e-01 -1.60477e+01 2.83771e+02 3.16677e+01 4.75819e+01 6.91227e-01 1.00000e-02 2.02675e+00 1.21857e+01 4.16140e+02 1.13141e+01 1.86217e+01 6.81935e-01
1.68383e-01 -1.59779e+01 2.63139e+02 3.05895e+01 6.55268e+01 5.84945e-01 1.00000e-02 2.25319e+00 1.30125e+01 6.40430e+02 1.28724e+01 5.75762e+01 5.13271e-01
1.68331e-01 -1.59858e+01 2.85396e+02 3.10731e+01 5.60642e+01 6.87009e-01 1.00000e-02 2.03764e+00 1.23523e+01 4.41517e+02 1.14883e+01 2.08319e+01 7.20251e-01
1.64862e-01 -1.60397e+01 2.97439e+02 3.29906e+01 6.95095e+01 6.85719e-01 1.00000e-02 2.05488e+00 1.26926e+01 5.04768e+02 1.18047e+01 2.52408e+01 7.03319e-01
1.55816e-01 -1.60265e+01 2.05212e+02 3.30899e+01 4.89322e+01 5.98710e-01 1.00000e-02 2.27171e+00 1.29050e+01 6.29033e+02 1.28646e+01 5.94485e+01 5.30662e-01
1.53312e-01 -1.59837e+01 2.66293e+02 3.17420e+01 6.51982e+01 5.93648e-01 1.00000e-02 2.30346e+00 1.34539e+01 7.76363e+02 1.33383e+01 7.39280e+01 3.22952e-01
1.42873e-01 -1.59850e+01 2.31547e+02 3.15902e+01 6.54600e+01 6.33157e-01 1.00000e-02 2.26617e+00 1.35347e+01 7.63233e+02 1.32479e+01 6.65323e+01 3.39528e-01
1.69756e-01 -1.60049e+01 2.56735e+02 2.90193e+01 5.40104e+01 6.64814e-01 1.00000e-02 2.07798e+00 1.23436e+01 4.47278e+02 1.17284e+01 2.59230e+01 8.04452e-01
1.50221e-01 -1.60060e+01 2.03016e+02 2.96364e+01 5.51968e+01 6.49204e-01 1.00000e-02 2.19087e+00 1.28867e+01 5.71725e+02 1.25403e+01 4.47078e+01 6.19399e-01
1.45529e-01 -1.60065e+01 2.58868e+02 3.37052e+01 6.71475e+01 6.30769e-01 1.00000e-02 2.25854e+00 1.35174e+01 7.61833e+02 1.32313e+01 6.61354e+01 3.41322e-01
1.53252e-01 -1.59609e+01 2.35860e+02 3.15981e+01 5.16766e+01 6.17473e-01 1.00000e-02 2.25105e+00 1.30345e+01 6.52490e+02 1.28940e+01 5.84559e+01 4.95026e-01
1.51746e-01 -1.59819e+01 2.15360e+02 3.07391e+01 6.02504e+01 6.95627e-01 1.00000e-02 2.06338e+00 1.25547e+01 4.55669e+02 1.17039e+01 2.35368e+01 7.88953e-01
1.49368e-01 -1.60450e+01 2.71529e+02 3.16881e+01 5.92354e+01 6.74569e-01 1.00000e-02 2.14863e+00 1.30641e+01 6.19407e+02 1.25459e+01 4.31984e+01 5.45448e-01
1.44800e-01 -1.59840e+01 2.00886e+02 2.93590e+01 5.10679e+01 7.26032e-01 1.00000e-02 2.00699e+00 1.22866e+01 3.92749e+02 1.10005e+01 1.31963e+01 5.53853e-01
1.68972e-01 -1.60330e+01 2.54312e+02 3.05918e+01 6.26937e+01 5.58313e-01 1.00000e-02 2.30107e+00 1.30487e+01 6.79621e+02 1.30519e+01 6.66967e+01 4.54724e-01
1.65459e-01 -1.60159e+01 2.00064e+02 2.80172e+01 4.43273e+01 6.32635e-01 1.00000e-02 2.16328e+00 1.23205e+01 4.80496e+02 1.20981e+01 3.68752e+01 7.57745e-01
1.60994e-01 -1.59523e+01 2.91764e+02 3.30166e+01 5.47184e+01 7.11427e-01 1.00000e-02 2.01379e+00 1.24206e+01 4.49712e+02 1.13062e+01 1.73522e+01 5.57441e-01
1.47781e-01 -1.60267e+01 2.59540e+02 3.15483e+01 5.05743e+01 6.22565e-01 1.00000e-02 2.27120e+00 1.32485e+01 7.26427e+02 1.31250e+01 6.66897e+01 3.88316e-01
1.62320e-01 -1.59547e+01 2.12462e+02 3.30855e+01 6.18203e+01 5.78271e-01 1.00000e-02 2.28309e+00 1.30456e+01 6.49601e+02 1.29760e+01 6.18291e+01 4.99380e-01
1.64239e-01 -1.60364e+01 2.39173e+02 3.09659e+01 6.99640e+01 5.73825e-01 1.00000e-02 2.29017e+00 1.32301e+01 6.97498e+02 1.31182e+01 6.57065e+01 4.28844e-01
1.47890e-01 -1.59822e+01 2.46218e+02 2.87957e+01 4.49097e+01 6.96289e-01 1.00000e-02 2.10270e+00 1.27060e+01 5.34487e+02 1.21093e+01 3.30703e+01 6.76982e-01
1.69115e-01 -1.59910e+01 2.50647e+02 3.25668e+01 6.87270e+01 6.39214e-01 1.00000e-02 2.12867e+00 1.26534e+01 5.02569e+02 1.21454e+01 3.39611e+01 7.25301e-01
1.66917e-01 -1.60242e+01 2.33210e+02 2.82634e+01 4.49213e+01 6.52982e-01 1.00000e-02 2.11521e+00 1.22871e+01 4.58741e+02 1.18876e+01 3.07264e+01 7.88663e-01
1.47262e-01 -1.59827e+01 2.86663e+02 3.36906e+01 4.74888e+01 6.22635e-01 1.00000e-02 2.27410e+00 1.32369e+01 7.40248e+02 1.31543e+01 6.90704e+01 3.69609e-01
1.59599e-01 -1.60198e+01 2.10434e+02 3.23155e+01 6.88809e+01 6.53367e-01 1.00000e-02 2.13010e+00 1.27100e+01 4.98047e+02 1.21509e+01 3.32414e+01 7.32023e-01
1.62049e-01 -1.60479e+01 2.60797e+02 2.80389e+01 4.56208e+01 6.73651e-01 1.00000e-02 2.09703e+00 1.24452e+01 4.87308e+02 1.19221e+01 3.03161e+01 7.47835e-01
1.55909e-01 -1.59541e+01 2.53859e+02 3.11879e+01 5.42965e+01 6.67728e-01 1.00000e-02 2.12880e+00 1.27294e+01 5.35865e+02 1.22310e+01 3.62323e+01 6.74869e-01
1.48731e-01 -1.60016e+01 2.92907e+02 3.25683e+01 4.74871e+01 6.29994e-01 1.00000e-02 2.25535e+00 1.31939e+01 7.20702e+02 1.30685e+01 6.51676e+01 3.96193e-01
1.53829e-01 -1.59773e+01 2.46549e+02 3.13707e+01 6.82054e+01 6.16618e-01 1.00000e-02 2.25111e+00 1.33210e+01 7.04973e+02 1.30593e+01 6.09027e+01 4.18204e-01
1.57860e-01 -1.60297e+01 2.00226e+02 3.04540e+01 4.42311e+01 7.04231e-01 1.00000e-02 2.00712e+00 1.19145e+01 3.42063e+02 1.08342e+01 1.23651e+01 5.88689e-01
1.66600e-01 -1.59950e+01 2.70119e+02 3.12669e+01 6.37124e+01 6.83447e-01 1.00000e-02 2.04589e+00 1.24798e+01 4.56269e+02 1.15942e+01 2.20333e+01 7.40973e-01
1.66065e-01 -1.59871e+01 2.61875e+02 3.32229e+01 6.38450e+01 6.07569e-01 1.00000e-02 2.21164e+00 1.28872e+01 5.91043e+02 1.26501e+01 4.93409e+01 5.89362e-01
1.51064e-01 -1.59747e+01 2.86641e+02 3.02574e+01 5.27205e+01 6.68788e-01 1.00000e-02 2.16323e+00 1.30211e+01 6.30156e+02 1.26089e+01 4.64675e+01 5.28943e-01
1.53879e-01 -1.60451e+01 2.88496e+02 3.30813e+01 5.20244e+01 7.06140e-01 1.00000e-02 2.05855e+00 1.26457e+01 5.09447e+02 1.18501e+01 2.67679e+01 7.04331e-01
1.48750e-01 -1.59905e+01 2.79017e+02 2.99701e+01 6.32632e+01 6.94976e-01 1.00000e-02 2.11083e+00 1.31261e+01 6.26124e+02 1.24127e+01 3.81666e+01 5.35123e-01
1.50007e-01 -1.60001e+01 2.52724e+02 3.04240e+01 6.25070e+01 6.22751e-01 1.00000e-02 2.26003e+00 1.33624e+01 7.31246e+02 1.31342e+01 6.43355e+01 3.81742e-01
1.57840e-01 -1.60290e+01 2.58730e+02 3.23281e+01 6.26496e+01 6.54832e-01 1.00000e-02 2.14739e+00 1.28690e+01 5.63121e+02 1.23875e+01 3.96303e+01 6.32765e-01
1.52153e-01 -1.59914e+01 2.70051e+02 3.22321e+01 6.08157e+01 7.17159e-01 1.00000e-02 2.03109e+00 1.27138e+01 5.02006e+02 1.16304e+01 2.15420e+01 6.10307e-01
1.68896e-01 -1.59848e+01 2.25341e+02 3.08501e+01 5.35510e+01 6.14047e-01 1.00000e-02 2.18617e+00 1.25543e+01 5.17825e+02 1.23354e+01 4.18181e+01 7.02377e-01
1.50605e-01 -1.59519e+01 2.13888e+02 2.84348e+01 6.74994e+01 6.20823e-01 1.00000e-02 2.25916e+00 1.33692e+01 7.13307e+02 1.30934e+01 6.16375e+01 4.06476e-01
1.46778e-01 -1.59827e+01 2.45808e+02 2.81188e+01 4.72184e+01 6.61225e-01 1.00000e-02 2.19501e+00 1.30273e+01 6.39248e+02 1.27090e+01 5.04278e+01 5.15067e-01
1.53644e-01 -1.60354e+01 2.65867e+02 3.02179e+01 6.35766e+01 6.35554e-01 1.00000e-02 2.21740e+00 1.32201e+01 6.79187e+02 1.28972e+01 5.52502e+01 4.55361e-01
1.56622e-01 -1.60137e+01 2.90833e+02 3.08194e+01 5.59492e+01 6.29386e-01 1.00000e-02 2.22096e+00 1.30794e+01 6.62921e+02 1.28505e+01 5.58661e+01 4.79400e-01
1.65087e-01 -1.59804e+01 2.22258e+02 2.94155e+01 4.36278e+01 6.18462e-01 1.00000e-02 2.19738e+00 1.24361e+01 5.30916e+02 1.23264e+01 4.41506e+01 6.82451e-01
1.58198e-01 -1.59949e+01 2.78195e+02 2.80528e+01 4.58811e+01 7.23396e-01 1.00000e-02 2.00520e+00 1.23609e+01 4.48542e+02 1.11419e+01 1.52472e+01 4.95732e-01
1.51140e-01 -1.60114e+01 2.70906e+02 2.97186e+01 5.49082e+01 7.31568e-01 1.00000e-02 2.00886e+00 1.26339e+01 4.89264e+02 1.13356e+01 1.69627e+01 4.85060e-01
1.52215e-01 -1.59526e+01 2.93525e+02 3.00206e+01 5.69081e+01 6.88425e-01 1.00000e-02 2.11598e+00 1.29723e+01 6.00436e+02 1.23698e+01 3.84830e+01 5.74777e-01
1.53130e-01 -1.60264e+01 2.60753e+02 2.81207e+01 6.27228e+01 6.41144e-01 1.00000e-02 2.21143e+00 1.32271e+01 6.81167e+02 1.28773e+01 5.43647e+01 4.52464e-01
1.41123e-01 -1.59655e+01 2.18066e+02 3.12273e+01 4.23636e+01 7.00956e-01 1.00000e-02 2.10685e+00 1.26493e+01 5.11150e+02 1.20633e+01 3.20164e+01 7.12451e-01
1.53412e-01 -1.60220e+01 2.88365e+02 3.21779e+01 4.85470e+01 6.05036e-01 1.00000e-02 2.28338e+00 1.31491e+01 7.24177e+02 1.31164e+01 6.89693e+01 3.91404e-01
1.47171e-01 -1.60292e+01 2.98317e+02 3.39749e+01 6.94932e+01 6.73039e-01 1.00000e-02 2.16694e+00 1.33903e+01 7.08666e+02 1.28455e+01 5.06069e+01 4.12989e-01
1.62242e-01 -1.60160e+01 2.54033e+02 3.14713e+01 6.55568e+01 6.89649e-01 1.00000e-02 2.04338e+00 1.25373e+01 4.59502e+02 1.15870e+01 2.14837e+01 7.26076e-01
1.54047e-01 -1.59587e+01 2.75600e+02 3.34182e+01 4.70791e+01 7.20865e-01 1.00000e-02 2.01684e+00 1.24149e+01 4.52722e+02 1.13517e+01 1.81508e+01 5.76213e-01
1.47984e-01 -1.59927e+01 2.26655e+02 3.38504e+01 4.41031e+01 7.22462e-01 1.00000e-02 2.01150e+00 1.22590e+01 4.06870e+02 1.11299e+01 1.51842e+01 5.78434e-01
1.49450e-01 -1.60480e+01 2.47767e+02 3.19348e+01 5.59891e+01 6.74591e-01 1.00000e-02 2.13966e+00 1.28997e+01 5.70316e+02 1.23803e+01 3.91283e+01 6.21589e-01
1.41386e-01 -1.60231e+01 2.21899e+02 2.97911e+01 6.63819e+01 6.60192e-01 1.00000e-02 2.21166e+00 1.34229e+01 7.05960e+02 1.29607e+01 5.44400e+01 4.16807e-01
1.55471e-01 -1.60122e+01 2.61852e+02 3.17438e+01 5.19930e+01 6.90902e-01 1.00000e-02 2.07734e+00 1.25839e+01 4.94320e+02 1.18922e+01 2.81087e+01 7.37537e-01
1.52419e-01 -1.60411e+01 2.47434e+02 3.31490e+01 6.42233e+01 6.59810e-01 1.00000e-02 2.15671e+00 1.29945e+01 5.86359e+02 1.24954e+01 4.17533e+01 5.96643e-01
1.48291e-01 -1.59632e+01 2.86007e+02 2.82567e+01 4.56903e+01 6.54762e-01 1.00000e-02 2.21404e+00 1.31196e+01 6.91878e+02 1.28841e+01 5.73876e+01 4.36917e-01
1.46408e-01 -1.60206e+01 2.13205e+02 3.33043e+01 5.84045e+01 6.19669e-01 1.00000e-02 2.27202e+00 1.32755e+01 6.96413e+02 1.30959e+01 6.33894e+01 4.30397e-01
1.43561e-01 -1.59755e+01 2.26939e+02 3.08713e+01 5.66795e+01 6.67993e-01 1.00000e-02 2.18120e+00 1.31035e+01 6.23535e+02 1.26630e+01 4.67165e+01 5.39098e-01
1.59005e-01 -1.59779e+01 2.46723e+02 3.20794e+01 5.64138e+01 6.96197e-01 1.00000e-02 2.03924e+00 1.24067e+01 4.37421e+02 1.14944e+01 2.04554e+01 7.33560e-01
1.52937e-01 -1.60241e+01 2.02138e+02 2.89623e+01 6.80002e+01 6.94617e-01 1.00000e-02 2.05712e+00 1.26044e+01 4.53468e+02 1.16456e+01 2.19565e+01 7.80959e-01
1.63738e-01 -1.59973e+01 2.21430e+02 3.19451e+01 6.57826e+01 6.48281e-01 1.00000e-02 2.12693e+00 1.26214e+01 4.87982e+02 1.20983e+01 3.27184e+01 7.46850e-01
1.61063e-01 -1.59967e+01 2.91484e+02 3.37946e+01 5.37793e+01 6.74517e-01 1.00000e-02 2.09561e+00 1.25989e+01 5.07650e+02 1.20236e+01 3.14970e+01 7.17707e-01
1.51318e-01 -1.59561e+01 2.91096e+02 2.96377e+01 5.99824e+01 6.39866e-01 1.00000e-02 2.22711e+00 1.33086e+01 7.22377e+02 1.30226e+01 6.01493e+01 3.93881e-01
1.47815e-01 -1.60133e+01 2.48153e+02 3.29463e+01 4.97995e+01 7.02665e-01 1.00000e-02 2.07737e+00 1.26571e+01 5.04455e+02 1.19313e+01 2.84434e+01 7.22487e-01
1.67008e-01 -1.59949e+01 2.76695e+02 3.34773e+01 5.95287e+01 5.96258e-01 1.00000e-02 2.23225e+00 1.28767e+01 6.07921e+02 1.27315e+01 5.34423e+01 5.63181e-01
1.47705e-01 -1.59780e+01 2.39079e+02 2.81168e+01 5.47871e+01 7.12625e-01 1.00000e-02 2.05685e+00 1.27280e+01 5.10346e+02 1.18123e+01 2.51822e+01 6.99634e-01
1.43481e-01 -1.60387e+01 2.99764e+02 3.38611e+01 4.64074e+01 6.53775e-01 1.00000e-02 2.23066e+00 1.32455e+01 7.27281e+02 1.30393e+01 6.26408e+01 3.87146e-01
1.56952e-01 -1.60054e+01 2.85463e+02 3.27507e+01 5.78041e+01 5.83913e-01 1.00000e-02 2.30563e+00 1.32657e+01 7.44667e+02 1.32397e+01 7.29334e+01 3.63724e-01
1.55338e-01 -1.59855e+01 2.28227e+02 3.18410e+01 6.30175e+01 5.71363e-01 1.00000e-02 2.33358e+00 1.33899e+01 7.67240e+02 1.33695e+01 7.72137e+01 3.34421e-01
1.69952e-01 -1.59529e+01 2.74715e+02 2.84743e+01 5.82246e+01 5.98337e-01 1.00000e-02 2.22651e+00 1.28286e+01 6.06288e+02 1.26818e+01 5.24050e+01 5.65708e-01
1.52997e-01 -1.60406e+01 2.01820e+02 2.84614e+01 5.97191e+01 5.73128e-01 1.00000e-02 2.34697e+00 1.34285e+01 7.86065e+02 1.34266e+01 8.01438e+01 3.11000e-01
1.62671e-01 -1.60374e+01 2.18407e+02 2.80783e+01 5.10453e+01 6.43454e-01 1.00000e-02 2.15299e+00 1.25448e+01 5.03302e+02 1.21906e+01 3.68866e+01 7.24209e-01
1.54417e-01 -1.60420e+01 2.40063e+02 2.99237e+01 6.58606e+01 6.81343e-01 1.00000e-02 2.09880e+00 1.28443e+01 5.35781e+02 1.21080e+01 3.13538e+01 6.74997e-01
1.46381e-01 -1.59511e+01 2.86644e+02 3.34066e+01 5.53029e+01 7.31756e-01 1.00000e-02 2.03504e+00 1.28215e+01 5.36958e+02 1.17827e+01 2.41219e+01 5.85074e-01
1.68839e-01 -1.59958e+01 2.24491e+02 3.20585e+01 6.91796e+01 6.59028e-01 1.00000e-02 2.07816e+00 1.24333e+01 4.35133e+02 1.17245e+01 2.46773e+01 8.20751e-01
1.68560e-01 -1.59912e+01 2.45900e+02 3.14879e+01 6.12173e+01 6.52837e-01 1.00000e-02 2.10176e+00 1.24741e+01 4.64722e+02 1.19134e+01 2.92107e+01 7.80282e-01
1.58690e-01 -1.59635e+01 2.21794e+02 2.95926e+01 6.84091e+01 6.71926e-01 1.00000e-02 2.09672e+00 1.27187e+01 4.98301e+02 1.19919e+01 2.91075e+01 7.31647e-01
1.59094e-01 -1.60315e+01 2.63777e+02 3.17130e+01 6.28367e+01 6.97080e-01 1.00000e-02 2.04390e+00 1.25978e+01 4.77202e+02 1.16481e+01 2.24321e+01 7.05149e-01
1.69196e-01 -1.60187e+01 2.26961e+02 3.37864e+01 5.26067e+01 5.89319e-01 1.00000e-02 2.23047e+00 1.26254e+01 5.53169e+02 1.25483e+01 4.95246e+01 6.48192e-01
1.69371e-01 -1.60447e+01 2.05552e+02 2.86511e+01 5.83790e+01 5.96984e-01 1.00000e-02 2.22247e+00 1.27144e+01 5.57777e+02 1.25521e+01 4.79466e+01 6.41054e-01
1.69381e-01 -1.60128e+01 2.36873e+02 3.16939e+01 5.28625e+01 5.76742e-01 1.00000e-02 2.26029e+00 1.27058e+01 5.98967e+02 1.27091e+01 5.61855e+01 5.77057e-01
1.48578e-01 -1.60405e+01 2.01282e+02 3.22496e+01 4.48422e+01 5.92358e-01 1.00000e-02 2.32172e+00 1.31176e+01 7.18890e+02 1.31717e+01 7.26624e+01 3.98701e-01
1.65861e-01 -1.59688e+01 2.28422e+02 3.22225e+01 5.16293e+01 5.82476e-01 1.00000e-02 2.26266e+00 1.27611e+01 6.06401e+02 1.27500e+01 5.69292e+01 5.65533e-01
1.68868e-01 -1.60058e+01 2.10552e+02 3.04829e+01 5.36145e+01 6.12481e-01 1.00000e-02 2.18841e+00 1.25323e+01 5.10481e+02 1.23206e+01 4.14683e+01 7.13457e-01
1.42993e-01 -1.60107e+01 2.43195e+02 3.00091e+01 5.59111e+01 7.20442e-01 1.00000e-02 2.05844e+00 1.28535e+01 5.36454e+02 1.19095e+01 2.65394e+01 6.63705e-01
1.51599e-01 -1.60235e+01 2.95404e+02 2.87476e+01 6.84823e+01 6.43713e-01 1.00000e-02 2.22081e+00 1.34685e+01 7.61207e+02 1.30953e+01 6.09567e+01 3.42126e-01
1.55370e-01 -1.59718e+01 2.35331e+02 3.03673e+01 5.42562e+01 7.09312e-01 1.00000e-02 2.02087e+00 1.23730e+01 4.26456e+02 1.12927e+01 1.71623e+01 6.30741e-01
1.56570e-01 -1.60131e+01 2.97950e+02 3.32983e+01 4.48054e+01 6.82093e-01 1.00000e-02 2.10495e+00 1.26077e+01 5.28612e+02 1.21102e+01 3.42508e+01 6.85972e-01
1.67237e-01 -1.59721e+01 2.05713e+02 2.91505e+01 5.98904e+01 6.43595e-01 1.00000e-02 2.12581e+00 1.24548e+01 4.59658e+02 1.19867e+01 3.11773e+01 7.87385e-01
1.46082e-01 -1.59616e+01 2.45315e+02 3.24755e+01 5.03792e+01 6.62603e-01 1.00000e-02 2.18441e+00 1.29954e+01 6.16201e+02 1.26414e+01 4.77162e+01 5.50388e-01
1.43415e-01 -1.60415e+01 2.99726e+02 3.11451e+01 4.84681e+01 7.43389e-01 1.00000e-02 2.04009e+00 1.28726e+01 5.66442e+02 1.19043e+01 2.67151e+01 5.66359e-01
1.44591e-01 -1.60358e+01 2.64941e+02 3.14633e+01 6.11366e+01 6.37080e-01 1.00000e-02 2.25612e+00 1.34774e+01 7.66283e+02 1.32146e+01 6.65045e+01 3.35638e-01
1.58027e-01 -1.59839e+01 2.52514e+02 3.16207e+01 6.59955e+01 6.32274e-01 1.00000e-02 2.19743e+00 1.30502e+01 6.18834e+02 1.26950e+01 4.87617e+01 5.46330e-01
1.47756e-01 -1.60200e+01 2.50668e+02 3.16257e+01 6.00587e+01 6.04625e-01 1.00000e-02 2.30663e+00 1.34810e+01 7.87639e+02 1.33689e+01 7.52062e+01 3.09086e-01
1.47675e-01 -1.59599e+01 2.63798e+02 2.86158e+01 4.39394e+01 6.86106e-01 1.00000e-02 2.13738e+00 1.28553e+01 5.89489e+02 1.23944e+01 4.07945e+01 5.91777e-01
1.64317e-01 -1.59502e+01 2.92019e+02 3.10404e+01 5.92521e+01 6.36473e-01 1.00000e-02 2.16956e+00 1.28340e+01 5.79541e+02 1.24878e+01 4.40445e+01 6.07244e-01
1.68216e-01 -1.60393e+01 2.93230e+02 3.12178e+01 6.68948e+01 6.82507e-01 1.00000e-02 2.04950e+00 1.25784e+01 4.82189e+02 1.16958e+01 2.36336e+01 7.19722e-01
1.55727e-01 -1.59845e+01 2.54645e+02 3.05688e+01 4.50136e+01 6.44454e-01 1.00000e-02 2.18651e+00 1.27563e+01 5.79768e+02 1.25083e+01 4.62333e+01 6.06891e-01
1.54700e-01 -1.60239e+01 2.67473e+02 3.31510e+01 6.53902e+01 6.70035e-01 1.00000e-02 2.12762e+00 1.29488e+01 5.73921e+02 1.23544e+01 3.76985e+01 6.15984e-01
1.56019e-01 -1.60416e+01 2.68870e+02 3.20061e+01 4.43820e+01 6.12527e-01 1.00000e-02 2.25337e+00 1.29007e+01 6.54315e+02 1.28508e+01 5.98826e+01 4.92281e-01
1.68505e-01 -1.59972e+01 2.66179e+02 2.93946e+01 5.16621e+01 6.07880e-01 1.00000e-02 2.21063e+00 1.26711e+01 5.74690e+02 1.25329e+01 4.87108e+01 6.14788e-01
1.45407e-01 -1.59665e+01 2.68451e+02 3.28130e+01 6.00363e+01 7.20727e-01 1.00000e-02 2.05460e+00 1.29222e+01 5.53423e+02 1.19545e+01 2.71556e+01 6.30402e-01
1.51155e-01 -1.60082e+01 2.05363e+02 3.17478e+01 4.87233e+01 6.98903e-01 1.00000e-02 2.05334e+00 1.22758e+01 4.07741e+02 1.14868e+01 2.08537e+01 8.28851e-01
1.42147e-01 -1.60215e+01 2.40748e+02 2.97835e+01 4.18585e+01 6.16194e-01 1.00000e-02 2.31539e+00 1.33087e+01 7.87493e+02 1.33139e+01 7.75462e+01 3.09263e-01
1.53478e-01 -1.59956e+01 2.63535e+02 3.10190e+01 5.24485e+01 5.77624e-01 1.00000e-02 2.33624e+00 1.33044e+01 7.83568e+02 1.33592e+01 8.01477e+01 3.14052e-01
1.59641e-01 -1.60350e+01 2.83616e+02 3.02940e+01 5.08651e+01 6.34197e-01 1.00000e-02 2.19685e+00 1.28606e+01 6.07733e+02 1.26232e+01 4.94287e+01 5.63471e-01
1.52743e-01 -1.60126e+01 2.09788e+02 3.02036e+01 4.95468e+01 6.75434e-01 1.00000e-02 2.11380e+00 1.25095e+01 4.74321e+02 1.19824e+01 3.07614e+01 7.66638e-01
1.64852e-01 -1.59764e+01 2.54691e+02 2.94705e+01 4.74777e+01 6.41022e-01 1.00000e-02 2.15402e+00 1.25284e+01 5.18939e+02 1.22243e+01 3.86363e+01 7.00689e-01
1.40633e-01 -1.59980e+01 2.86546e+02 2.83635e+01 5.69787e+01 7.30744e-01 1.00000e-02 2.07961e+00 1.32254e+01 6.57391e+02 1.23561e+01 3.58205e+01 4.87665e-01
1.57635e-01 -1.59601e+01 2.73702e+02 3.01093e+01 4.95542e+01 6.96579e-01 1.00000e-02 2.06322e+00 1.25321e+01 4.88441e+02 1.17935e+01 2.62657e+01 7.42251e-01
1.59489e-01 -1.59867e+01 2.12262e+02 2.87862e+01 4.52098e+01 6.61181e-01 1.00000e-02 2.12267e+00 1.23847e+01 4.65310e+02 1.19608e+01 3.15641e+01 7.79452e-01
1.66767e-01 -1.60181e+01 2.19222e+02 3.05776e+01 4.08923e+01 6.36357e-01 1.00000e-02 2.14693e+00 1.22250e+01 4.64716e+02 1.19922e+01 3.46797e+01 7.80290e-01
1.67750e-01 -1.60024e+01 2.64277e+02 3.04767e+01 6.16718e+01 5.89484e-01 1.00000e-02 2.24752e+00 1.29526e+01 6.30284e+02 1.28219e+01 5.63735e+01 5.28748e-01
1.52561e-01 -1.59677e+01 2.76870e+02 3.27882e+01 5.44129e+01 6.17700e-01 1.00000e-02 2.25777e+00 1.31803e+01 7.00782e+02 1.30379e+01 6.32858e+01 4.24156e-01
1.50156e-01 -1.59534e+01 2.78657e+02 3.11935e+01 5.94236e+01 7.15532e-01 1.00000e-02 2.05287e+00 1.28459e+01 5.44287e+02 1.19066e+01 2.66759e+01 6.39990e-01
1.64407e-01 -1.60171e+01 2.74299e+02 3.10868e+01 5.84083e+01 5.72270e-01 1.00000e-02 2.29604e+00 1.30835e+01 6.94840e+02 1.30777e+01 6.76878e+01 4.32654e-01
1.56921e-01 -1.60282e+01 2.15265e+02 3.13253e+01 4.25489e+01 6.31274e-01 1.00000e-02 2.20123e+00 1.26044e+01 5.46729e+02 1.24390e+01 4.55317e+01 6.58146e-01
1.69152e-01 -1.60444e+01 2.51062e+02 3.09806e+01 6.02767e+01 6.15608e-01 1.00000e-02 2.18454e+00 1.27061e+01 5.44700e+02 1.24294e+01 4.32064e+01 6.61276e-01
1.51336e-01 -1.60193e+01 2.08481e+02 3.26053e+01 5.95905e+01 7.07275e-01 1.00000e-02 2.02587e+00 1.23479e+01 4.01448e+02 1.12806e+01 1.67887e+01 6.90379e-01
1.57503e-01 -1.60229e+01 2.41516e+02 3.17624e+01 5.54493e+01 6.67540e-01 1.00000e-02 2.11621e+00 1.26275e+01 5.03124e+02 1.20909e+01 3.28279e+01 7.24473e-01
1.60322e-01 -1.60198e+01 2.47375e+02 3.10508e+01 5.32840e+01 6.85543e-01 1.00000e-02 2.06280e+00 1.24186e+01 4.51029e+02 1.16776e+01 2.41485e+01 7.94586e-01
1.61343e-01 -1.60171e+01 2.77820e+02 3.27198e+01 5.68327e+01 6.93138e-01 1.00000e-02 2.04810e+00 1.24912e+01 4.66131e+02 1.16483e+01 2.31547e+01 7.36605e-01
1.52501e-01 -1.59920e+01 2.72979e+02 3.20392e+01 4.69137e+01 7.28606e-01 1.00000e-02 2.00738e+00 1.24324e+01 4.54864e+02 1.12234e+01 1.60811e+01 5.06256e-01
1.56152e-01 -1.59993e+01 2.31467e+02 3.25524e+01 6.04626e+01 6.98546e-01 1.00000e-02 2.03774e+00 1.24449e+01 4.33282e+02 1.14748e+01 1.97527e+01 7.30505e-01
1.46712e-01 -1.59606e+01 2.39318e+02 3.16732e+01 6.15395e+01 6.25113e-01 1.00000e-02 2.26603e+00 1.33936e+01 7.34225e+02 1.31677e+01 6.52395e+01 3.77706e-01
1.46240e-01 -1.60128e+01 2.41204e+02 2.99318e+01 4.24384e+01 6.95785e-01 1.00000e-02 2.10776e+00 1.26795e+01 5.30481e+02 1.21182e+01 3.35715e+01 6.83117e-01
1.43430e-01 -1.60435e+01 2.00347e+02 3.11754e+01 5.67479e+01 6.73268e-01 1.00000e-02 2.15969e+00 1.29002e+01 5.52081e+02 1.24093e+01 3.95250e+01 6.49875e-01
1.61843e-01 -1.60069e+01 2.29889e+02 3.16056e+01 4.94546e+01 6.41605e-01 1.00000e-02 2.15587e+00 1.25359e+01 5.04673e+02 1.22124e+01 3.77119e+01 7.22161e-01
1.55958e-01 -1.59661e+01 2.18769e+02 3.08740e+01 4.47276e+01 7.06726e-01 1.00000e-02 2.01745e+00 1.21114e+01 3.83166e+02 1.11074e+01 1.54232e+01 6.44271e-01
1.58724e-01 -1.60458e+01 2.23967e+02 2.93119e+01 4.11746e+01 6.86346e-01 1.00000e-02 2.06524e+00 1.22051e+01 4.22356e+02 1.15634e+01 2.32458e+01 8.35203e-01
1.47268e-01 -1.59647e+01 2.73986e+02 3.10467e+01 5.36524e+01 7.14885e-01 1.00000e-02 2.06789e+00 1.28417e+01 5.51647e+02 1.20193e+01 2.94760e+01 6.50214e-01
1.63786e-01 -1.60360e+01 2.10337e+02 2.92522e+01 5.76225e+01 6.32646e-01 1.00000e-02 2.16804e+00 1.26346e+01 5.14144e+02 1.22924e+01 3.89322e+01 7.07940e-01
1.62449e-01 -1.59587e+01 2.80319e+02 3.07563e+01 5.40720e+01 5.84215e-01 1.00000e-02 2.28366e+00 1.30268e+01 6.86849e+02 1.30153e+01 6.57907e+01 4.44191e-01
1.52275e-01 -1.59751e+01 2.12044e+02 3.17471e+01 6.44609e+01 6.15383e-01 1.00000e-02 2.25533e+00 1.32152e+01 6.68471e+02 1.29860e+01 5.88141e+01 4.71150e-01
1.45017e-01 -1.59634e+01 2.92330e+02 2.83885e+01 4.79810e+01 7.12109e-01 1.00000e-02 2.10459e+00 1.30052e+01 6.20112e+02 1.23752e+01 3.86160e+01 5.44362e-01
1.68827e-01 -1.60059e+01 2.87549e+02 2.81218e+01 6.93013e+01 6.29147e-01 1.00000e-02 2.17037e+00 1.29321e+01 5.98188e+02 1.25289e+01 4.42985e+01 5.78265e-01
1.64968e-01 -1.60200e+01 2.08343e+02 3.14428e+01 6.19582e+01 6.80379e-01 1.00000e-02 2.03819e+00 1.21899e+01 3.80400e+02 1.13056e+01 1.78931e+01 7.90318e-01
1.57149e-01 -1.60102e+01 2.49989e+02 2.97510e+01 5.73287e+01 6.27322e-01 1.00000e-02 2.21707e+00 1.30080e+01 6.29172e+02 1.27544e+01 5.22787e+01 5.30450e-01
1.67360e-01 -1.59772e+01 2.92337e+02 3.27535e+01 4.91808e+01 6.25325e-01 1.00000e-02 2.17647e+00 1.26040e+01 5.46942e+02 1.23833e+01 4.35163e+01 6.57817e-01
1.40434e-01 -1.59769e+01 2.44794e+02 3.17701e+01 5.05426e+01 6.24395e-01 1.00000e-02 2.30156e+00 1.34650e+01 7.93805e+02 1.33615e+01 7.55910e+01 3.01650e-01
1.59556e-01 -1.59540e+01 2.20976e+02 2.84597e+01 5.48215e+01 6.48313e-01 1.00000e-02 2.15508e+00 1.26737e+01 5.24187e+02 1.22753e+01 3.80808e+01 6.92720e-01
1.61327e-01 -1.60161e+01 2.47265e+02 3.31749e+01 4.28412e+01 6.04661e-01 1.00000e-02 2.23896e+00 1.26500e+01 5.92609e+02 1.26270e+01 5.36821e+01 5.86929e-01
1.58916e-01 -1.59884e+01 2.21961e+02 3.34280e+01 6.33921e+01 6.88238e-01 1.00000e-02 2.04581e+00 1.23915e+01 4.18309e+02 1.14923e+01 2.02178e+01 7.87795e-01
1.66581e-01 -1.59737e+01 2.06602e+02 3.06104e+01 6.86400e+01 5.69192e-01 1.00000e-02 2.28653e+00 1.31104e+01 6.59325e+02 1.30136e+01 6.23205e+01 4.84769e-01
1.58209e-01 -1.59503e+01 2.19069e+02 3.16387e+01 4.87473e+01 6.66447e-01 1.00000e-02 2.11061e+00 1.24117e+01 4.59449e+02 1.19213e+01 3.00334e+01 7.87676e-01
1.43463e-01 -1.60439e+01 2.84689e+02 2.94592e+01 5.72754e+01 6.75705e-01 1.00000e-02 2.18668e+00 1.33598e+01 7.23168e+02 1.29221e+01 5.46985e+01 3.92791e-01
1.59043e-01 -1.59889e+01 2.79810e+02 2.98172e+01 6.80392e+01 6.14166e-01 1.00000e-02 2.24095e+00 1.32647e+01 7.00803e+02 1.30083e+01 5.98348e+01 4.24126e-01
1.66140e-01 -1.60362e+01 2.21440e+02 3.29504e+01 4.65192e+01 6.77948e-01 1.00000e-02 2.04336e+00 1.20185e+01 3.73732e+02 1.12951e+01 1.88458e+01 8.24950e-01
1.49156e-01 -1.59704e+01 2.81696e+02 2.92707e+01 4.28292e+01 6.95552e-01 1.00000e-02 2.11440e+00 1.27917e+01 5.75029e+02 1.22744e+01 3.76066e+01 6.14261e-01
1.52937e-01 -1.59836e+01 2.08554e+02 3.32718e+01 4.45706e+01 5.87135e-01 1.00000e-02 2.30961e+00 1.29769e+01 6.85644e+02 1.30468e+01 6.87696e+01 4.45940e-01
1.46575e-01 -1.59656e+01 2.22302e+02 3.35622e+01 4.03827e+01 6.31756e-01 1.00000e-02 2.24711e+00 1.29078e+01 6.36068e+02 1.28124e+01 5.72806e+01 5.19910e-01
1.67714e-01 -1.60377e+01 2.91432e+02 3.23291e+01 6.11662e+01 7.02543e-01 1.00000e-02 2.00323e+00 1.23558e+01 4.29193e+02 1.10551e+01 1.39000e+01 4.96678e-01
1.47227e-01 -1.59961e+01 2.53285e+02 3.22154e+01 4.22066e+01 7.31752e-01 1.00000e-02 2.01339e+00 1.24192e+01 4.53155e+02 1.12999e+01 1.73059e+01 5.51289e-01
1.63123e-01 -1.60457e+01 2.75812e+02 2.95098e+01 6.49096e+01 5.72171e-01 1.00000e-02 2.30581e+00 1.32746e+01 7.37249e+02 1.32241e+01 7.15470e+01 3.73630e-01
1.60041e-01 -1.59882e+01 2.20809e+02 3.04507e+01 5.23745e+01 6.04916e-01 1.00000e-02 2.24616e+00 1.28718e+01 6.11774e+02 1.27582e+01 5.48363e+01 5.57223e-01
1.69031e-01 -1.59944e+01 2.29560e+02 3.06073e+01 4.43898e+01 6.69872e-01 1.00000e-02 2.05879e+00 1.20495e+01 3.92136e+02 1.14313e+01 2.14310e+01 8.61792e-01
1.47015e-01 -1.60217e+01 2.41521e+02 2.96756e+01 6.37072e+01 7.11668e-01 1.00000e-02 2.05866e+00 1.28975e+01 5.39299e+02 1.19049e+01 2.60861e+01 6.59783e-01
1.51198e-01 -1.59501e+01 2.02256e+02 3.19877e+01 6.92347e+01 6.32699e-01 1.00000e-02 2.21902e+00 1.31613e+01 6.27480e+02 1.28015e+01 5.09103e+01 5.33042e-01
1.55550e-01 -1.59536e+01 2.18254e+02 2.95979e+01 6.64282e+01 6.10795e-01 1.00000e-02 2.25516e+00 1.32259e+01 6.76932e+02 1.29924e+01 5.91567e+01 4.58666e-01
1.47990e-01 -1.60107e+01 2.87410e+02 3.15208e+01 5.29945e+01 6.34076e-01 1.00000e-02 2.25117e+00 1.32953e+01 7.35298e+02 1.31087e+01 6.49676e+01 3.76258e-01
1.40308e-01 -1.60359e+01 2.40673e+02 3.37195e+01 6.28810e+01 7.11638e-01 1.00000e-02 2.08447e+00 1.30386e+01 5.69474e+02 1.21655e+01 3.12407e+01 6.22898e-01
1.63000e-01 -1.60004e+01 2.77017e+02 3.34330e+01 5.84776e+01 6.28273e-01 1.00000e-02 2.18451e+00 1.28222e+01 5.76160e+02 1.25289e+01 4.56018e+01 6.12502e-01
1.61525e-01 -1.60419e+01 2.18284e+02 3.22382e+01 5.36914e+01 6.91697e-01 1.00000e-02 2.02707e+00 1.21379e+01 3.78644e+02 1.12060e+01 1.66504e+01 7.19981e-01
1.54079e-01 -1.59712e+01 2.97243e+02 3.13374e+01 6.63458e+01 7.14322e-01 1.00000e-02 2.04541e+00 1.29244e+01 5.61523e+02 1.18982e+01 2.60356e+01 5.92650e-01
1.54159e-01 -1.59741e+01 2.24930e+02 3.14525e+01 6.40250e+01 6.00575e-01 1.00000e-02 2.28046e+00 1.32820e+01 7.04576e+02 1.31253e+01 6.49925e+01 4.18767e-01
1.42630e-01 -1.60250e+01 2.79652e+02 2.87457e+01 6.83806e+01 7.17665e-01 1.00000e-02 2.09351e+00 1.34404e+01 7.12200e+02 1.25235e+01 3.89530e+01 4.08026e-01
1.55642e-01 -1.59808e+01 2.22226e+02 2.98531e+01 5.05380e+01 6.93248e-01 1.00000e-02 2.05799e+00 1.23626e+01 4.33317e+02 1.15870e+01 2.24959e+01 8.09632e-01
1.54407e-01 -1.59750e+01 2.50502e+02 3.22827e+01 6.62431e+01 6.09343e-01 1.00000e-02 2.26246e+00 1.33017e+01 7.06935e+02 1.30915e+01 6.29338e+01 4.15430e-01
1.54733e-01 -1.60104e+01 2.30618e+02 3.21976e+01 4.73644e+01 5.91883e-01 1.00000e-02 2.29581e+00 1.30160e+01 6.86243e+02 1.30349e+01 6.70309e+01 4.45069e-01
1.52496e-01 -1.59884e+01 2.98895e+02 3.15022e+01 6.47574e+01 7.35519e-01 1.00000e-02 2.00553e+00 1.28457e+01 5.35047e+02 1.13989e+01 1.71554e+01 4.19594e-01
1.58935e-01 -1.59930e+01 2.84422e+02 3.05389e+01 6.55829e+01 5.82214e-01 1.00000e-02 2.30437e+00 1.33777e+01 7.62876e+02 1.32951e+01 7.33388e+01 3.39985e-01
1.45192e-01 -1.59571e+01 2.64592e+02 3.01882e+01 5.53610e+01 7.32020e-01 1.00000e-02 2.03264e+00 1.28185e+01 5.32888e+02 1.17264e+01 2.29792e+01 5.78852e-01
1.54348e-01 -1.60403e+01 2.33977e+02 3.24356e+01 5.39615e+01 5.72205e-01 1.00000e-02 2.33613e+00 1.32589e+01 7.54795e+02 1.33092e+01 7.74779e+01 3.50417e-01
1.60826e-01 -1.59958e+01 2.97853e+02 3.00803e+01 5.81294e+01 6.20049e-01 1.00000e-02 2.22362e+00 1.30465e+01 6.56055e+02 1.28346e+01 5.57053e+01 4.89668e-01
1.68746e-01 -1.59944e+01 2.35192e+02 2.92041e+01 5.48447e+01 6.09176e-01 1.00000e-02 2.20233e+00 1.26605e+01 5.50337e+02 1.24682e+01 4.56324e+01 6.52572e-01
1.44184e-01 -1.60423e+01 2.31914e+02 2.97672e+01 6.72561e+01 6.29647e-01 1.00000e-02 2.27160e+00 1.35786e+01 7.82568e+02 1.32914e+01 6.82282e+01 3.15279e-01
1.64613e-01 -1.59925e+01 2.74613e+02 3.19883e+01 6.81106e+01 7.04239e-01 1.00000e-02 2.00503e+00 1.25018e+01 4.48660e+02 1.11409e+01 1.45013e+01 4.94379e-01
1.40168e-01 -1.59654e+01 2.51137e+02 2.85286e+01 6.01831e+01 6.51675e-01 1.00000e-02 2.25000e+00 1.35702e+01 7.92025e+02 1.32485e+01 6.66761e+01 3.03786e-01
1.68100e-01 -1.60350e+01 2.74467e+02 3.10415e+01 6.19243e+01 6.83761e-01 1.00000e-02 2.04077e+00 1.24233e+01 4.47030e+02 1.15294e+01 2.11173e+01 7.29611e-01
1.67757e-01 -1.60222e+01 2.99427e+02 3.26323e+01 6.05993e+01 6.42800e-01 1.00000e-02 2.13843e+00 1.26967e+01 5.37451e+02 1.22712e+01 3.79537e+01 6.72434e-01
1.52361e-01 -1.59750e+01 2.12755e+02 3.15503e+01 5.57130e+01 6.47860e-01 1.00000e-02 2.18154e+00 1.28339e+01 5.58449e+02 1.24801e+01 4.31159e+01 6.40012e-01
1.53985e-01 -1.60447e+01 2.28729e+02 3.09581e+01 5.11026e+01 6.61627e-01 1.00000e-02 2.14614e+00 1.26833e+01 5.26786e+02 1.22600e+01 3.75358e+01 6.88760e-01
1.56294e-01 -1.59783e+01 2.60845e+02 3.38809e+01 6.61463e+01 6.81268e-01 1.00000e-02 2.08942e+00 1.27887e+01 5.22301e+02 1.20505e+01 3.02432e+01 6.95588e-01
1.54140e-01 -1.59962e+01 2.03448e+02 3.22172e+01 6.38319e+01 6.03831e-01 1.00000e-02 2.26937e+00 1.31880e+01 6.65423e+02 1.30128e+01 6.05744e+01 4.75674e-01
1.64739e-01 -1.60016e+01 2.76061e+02 3.10836e+01 4.79939e+01 6.34123e-01 1.00000e-02 2.17041e+00 1.26122e+01 5.45237e+02 1.23588e+01 4.24798e+01 6.60448e-01
1.66563e-01 -1.59843e+01 2.79863e+02 2.91702e+01 5.76982e+01 5.59718e-01 1.00000e-02 2.31506e+00 1.30295e+01 7.15228e+02 1.31091e+01 7.18179e+01 4.03794e-01
1.41647e-01 -1.59562e+01 2.58874e+02 2.81588e+01 4.38631e+01 6.96996e-01 1.00000e-02 2.14132e+00 1.30050e+01 6.25118e+02 1.25113e+01 4.31723e+01 5.36666e-01
1.57069e-01 -1.60015e+01 2.86189e+02 2.88970e+01 4.54928e+01 6.95743e-01 1.00000e-02 2.07740e+00 1.25713e+01 5.12801e+02 1.19308e+01 2.95820e+01 7.09966e-01
1.60812e-01 -1.59696e+01 2.29803e+02 3.29204e+01 6.92701e+01 5.83575e-01 1.00000e-02 2.28122e+00 1.32237e+01 6.85170e+02 1.30831e+01 6.36832e+01 4.46628e-01
1.42476e-01 -1.59639e+01 2.28123e+02 3.30666e+01 5.77929e+01 6.34016e-01 1.00000e-02 2.26288e+00 1.33684e+01 7.22060e+02 1.31402e+01 6.41368e+01 3.94319e-01
1.63340e-01 -1.59717e+01 2.82255e+02 3.28343e+01 5.16094e+01 6.82689e-01 1.00000e-02 2.06579e+00 1.24316e+01 4.65632e+02 1.17460e+01 2.57759e+01 7.77415e-01
1.41565e-01 -1.59641e+01 2.79109e+02 3.01315e+01 4.74491e+01 7.09552e-01 1.00000e-02 2.11686e+00 1.30457e+01 6.26889e+02 1.24486e+01 4.04768e+01 5.33948e-01
1.66245e-01 -1.59551e+01 2.28240e+02 2.82055e+01 5.16403e+01 6.63794e-01 1.00000e-02 2.08989e+00 1.23282e+01 4.42022e+02 1.17633e+01 2.67726e+01 8.11563e-01
1.60141e-01 -1.59603e+01 2.67033e+02 3.25184e+01 6.43086e+01 5.65040e-01 1.00000e-02 2.32503e+00 1.33285e+01 7.55528e+02 1.33176e+01 7.57437e+01 3.49464e-01
1.50771e-01 -1.60166e+01 2.51005e+02 2.81661e+01 6.65913e+01 6.45806e-01 1.00000e-02 2.20990e+00 1.33257e+01 6.99264e+02 1.29200e+01 5.46103e+01 4.26320e-01
1.41057e-01 -1.59594e+01 2.47472e+02 2.93203e+01 4.15948e+01 7.22635e-01 1.00000e-02 2.07164e+00 1.27362e+01 5.37077e+02 1.19788e+01 2.93816e+01 6.73009e-01
1.68992e-01 -1.60044e+01 2.05196e+02 3.07483e+01 5.02252e+01 6.73148e-01 1.00000e-02 2.04207e+00 1.19704e+01 3.58154e+02 1.12337e+01 1.79012e+01 8.33191e-01
1.48208e-01 -1.59635e+01 2.17883e+02 3.13979e+01 6.79110e+01 7.20309e-01 1.00000e-02 2.00990e+00 1.26265e+01 4.48863e+02 1.12175e+01 1.49127e+01 5.29996e-01
1.56066e-01 -1.59854e+01 2.87667e+02 2.94043e+01 5.49520e+01 5.86313e-01 1.00000e-02 2.31368e+00 1.32959e+01 7.71528e+02 1.32932e+01 7.60680e+01 3.29003e-01
1.68004e-01 -1.59665e+01 2.05556e+02 3.21377e+01 4.44066e+01 6.83080e-01 1.00000e-02 2.01861e+00 1.18086e+01 3.32953e+02 1.09472e+01 1.42388e+01 6.90516e-01
1.44163e-01 -1.60449e+01 2.69113e+02 3.16001e+01 4.15618e+01 7.17635e-01 1.00000e-02 2.07580e+00 1.27168e+01 5.40771e+02 1.20217e+01 3.07422e+01 6.67330e-01
1.40844e-01 -1.60500e+01 2.44579e+02 2.89978e+01 6.53969e+01 7.08744e-01 1.00000e-02 2.10163e+00 1.32554e+01 6.41612e+02 1.23920e+01 3.61582e+01 5.11475e-01
1.40739e-01 -1.59725e+01 2.41907e+02 3.16250e+01 6.18398e+01 7.34726e-01 1.00000e-02 2.02688e+00 1.29130e+01 5.31520e+02 1.16646e+01 2.10811e+01 5.50548e-01
1.57611e-01 -1.60325e+01 2.10202e+02 3.13803e+01 6.19574e+01 5.99473e-01 1.00000e-02 2.26490e+00 1.30987e+01 6.50495e+02 1.29465e+01 5.91918e+01 4.98032e-01
1.69787e-01 -1.60311e+01 2.73496e+02 2.98648e+01 4.97246e+01 6.14221e-01 1.00000e-02 2.19201e+00 1.25724e+01 5.50985e+02 1.24098e+01 4.52251e+01 6.51571e-01
1.57507e-01 -1.60404e+01 2.72107e+02 2.84917e+01 5.15530e+01 7.13356e-01 1.00000e-02 2.02609e+00 1.24913e+01 4.69673e+02 1.14736e+01 1.99304e+01 6.19751e-01
1.57757e-01 -1.59882e+01 2.88358e+02 2.86624e+01 4.67439e+01 6.12642e-01 1.00000e-02 2.25608e+00 1.29537e+01 6.82011e+02 1.29069e+01 6.22378e+01 4.51232e-01
1.46174e-01 -1.59690e+01 2.33050e+02 3.02146e+01 6.24046e+01 6.41310e-01 1.00000e-02 2.23424e+00 1.33313e+01 7.01597e+02 1.30076e+01 5.82626e+01 4.22996e-01
1.53049e-01 -1.59907e+01 2.82169e+02 2.84866e+01 4.99019e+01 7.15420e-01 1.00000e-02 2.04935e+00 1.26644e+01 5.17549e+02 1.17992e+01 2.56100e+01 6.69224e-01
1.47731e-01 -1.60034e+01 2.15797e+02 3.22189e+01 4.51778e+01 6.92042e-01 1.00000e-02 2.09331e+00 1.24821e+01 4.66954e+02 1.18776e+01 2.83080e+01 7.77130e-01
1.42008e-01 -1.60270e+01 2.94221e+02 2.84089e+01 5.54264e+01 6.67714e-01 1.00000e-02 2.21864e+00 1.34860e+01 7.80579e+02 1.31410e+01 6.32691e+01 3.17727e-01
1.55215e-01 -1.60102e+01 2.14322e+02 3.19611e+01 6.36866e+01 6.20532e-01 1.00000e-02 2.22964e+00 1.30640e+01 6.22162e+02 1.27990e+01 5.26335e+01 5.41208e-01
1.43892e-01 -1.59609e+01 2.43282e+02 2.85562e+01 6.49642e+01 6.93281e-01 1.00000e-02 2.12620e+00 1.32225e+01 6.40932e+02 1.24951e+01 3.96414e+01 5.12506e-01
1.48388e-01 -1.59520e+01 2.58488e+02 3.32418e+01 4.34862e+01 7.17640e-01 1.00000e-02 2.04372e+00 1.24999e+01 4.75967e+02 1.16469e+01 2.32166e+01 7.06028e-01
1.56678e-01 -1.59844e+01 2.02374e+02 3.02887e+01 6.38248e+01 6.58571e-01 1.00000e-02 2.13370e+00 1.26916e+01 4.98308e+02 1.21550e+01 3.36177e+01 7.31636e-01
1.41694e-01 -1.60176e+01 2.42408e+02 2.80344e+01 6.19962e+01 6.58337e-01 1.00000e-02 2.22488e+00 1.34792e+01 7.49174e+02 1.30824e+01 5.97447e+01 3.57772e-01
1.45659e-01 -1.59996e+01 2.04280e+02 2.92947e+01 5.46453e+01 6.17027e-01 1.00000e-02 2.28960e+00 1.33065e+01 7.24135e+02 1.31740e+01 6.74778e+01 3.91460e-01
1.48207e-01 -1.60492e+01 2.00408e+02 2.92479e+01 4.96042e+01 5.96888e-01 1.00000e-02 2.32055e+00 1.32550e+01 7.41396e+02 1.32472e+01 7.35316e+01 3.68076e-01
1.42922e-01 -1.60046e+01 2.74587e+02 2.91757e+01 6.23373e+01 6.76011e-01 1.00000e-02 2.18512e+00 1.34394e+01 7.36710e+02 1.29456e+01 5.44179e+01 3.74355e-01
1.55591e-01 -1.59724e+01 2.62843e+02 3.16292e+01 5.19664e+01 5.63156e-01 1.00000e-02 2.35214e+00 1.32391e+01 7.86484e+02 1.33638e+01 8.28135e+01 3.10490e-01
1.55286e-01 -1.59795e+01 2.39737e+02 2.96197e+01 6.22004e+01 6.06310e-01 1.00000e-02 2.26925e+00 1.32537e+01 7.02622e+02 1.30810e+01 6.35401e+01 4.21539e-01
1.52026e-01 -1.59535e+01 2.21995e+02 3.38161e+01 5.16831e+01 6.43741e-01 1.00000e-02 2.19064e+00 1.28114e+01 5.64617e+02 1.25202e+01 4.51060e+01 6.30441e-01
1.49894e-01 -1.60055e+01 2.35430e+02 3.26476e+01 5.45334e+01 6.37309e-01 1.00000e-02 2.22073e+00 1.30481e+01 6.33669e+02 1.27916e+01 5.30672e+01 5.23571e-01
1.69046e-01 -1.59665e+01 2.08546e+02 3.36023e+01 6.47929e+01 6.06901e-01 1.00000e-02 2.19189e+00 1.26715e+01 5.19715e+02 1.24042e+01 4.21257e+01 6.99514e-01
1.47735e-01 -1.60133e+01 2.15290e+02 3.33208e+01 4.64988e+01 5.83965e-01 1.00000e-02 2.34195e+00 1.32438e+01 7.62673e+02 1.33225e+01 7.90938e+01 3.40246e-01
1.45723e-01 -1.59804e+01 2.42590e+02 3.33746e+01 5.10935e+01 7.18082e-01 1.00000e-02 2.04420e+00 1.26061e+01 4.79283e+02 1.16689e+01 2.27963e+01 7.03629e-01
1.65354e-01 -1.59739e+01 2.08436e+02 3.29050e+01 5.21636e+01 6.58946e-01 1.00000e-02 2.09063e+00 1.22118e+01 4.09277e+02 1.16829e+01 2.54249e+01 8.53797e-01
1.58527e-01 -1.60474e+01 2.18602e+02 2.98716e+01 5.54930e+01 6.64631e-01 1.00000e-02 2.11590e+00 1.25462e+01 4.79777e+02 1.20129e+01 3.12211e+01 7.58784e-01
1.42789e-01 -1.60457e+01 2.45849e+02 2.86352e+01 6.08101e+01 7.17431e-01 1.00000e-02 2.07096e+00 1.30345e+01 5.82001e+02 1.20903e+01 2.96965e+01 6.03419e-01
1.48031e-01 -1.60463e+01 2.61590e+02 2.90166e+01 5.64946e+01 6.50573e-01 1.00000e-02 2.21404e+00 1.32360e+01 6.90370e+02 1.29107e+01 5.58756e+01 4.39093e-01
1.42436e-01 -1.59935e+01 2.86032e+02 3.29391e+01 5.58237e+01 7.12607e-01 1.00000e-02 2.10040e+00 1.31023e+01 6.22516e+02 1.23866e+01 3.76153e+01 5.40664e-01
1.67960e-01 -1.60298e+01 2.41282e+02 3.09188e+01 6.29711e+01 5.81866e-01 1.00000e-02 2.25811e+00 1.29562e+01 6.26072e+02 1.28450e+01 5.71988e+01 5.35202e-01
1.41019e-01 -1.59510e+01 2.86702e+02 3.16286e+01 4.55981e+01 7.46002e-01 1.00000e-02 2.03772e+00 1.28307e+01 5.55533e+02 1.18563e+01 2.58803e+01 5.71874e-01
1.62969e-01 -1.60369e+01 2.34626e+02 3.36547e+01 4.29685e+01 6.84223e-01 1.00000e-02 2.04543e+00 1.20824e+01 3.92372e+02 1.13689e+01 1.99827e+01 8.15525e-01
1.45233e-01 -1.60118e+01 2.40073e+02 3.29367e+01 4.11217e+01 7.09986e-01 1.00000e-02 2.06943e+00 1.25247e+01 4.84747e+02 1.18157e+01 2.67695e+01 7.51545e-01
1.62058e-01 -1.60138e+01 2.70003e+02 3.12517e+01 6.94104e+01 6.06159e-01 1.00000e-02 2.23830e+00 1.31723e+01 6.68235e+02 1.29272e+01 5.72501e+01 4.71500e-01
1.57145e-01 -1.60318e+01 2.13920e+02 3.16295e+01 4.63769e+01 6.77032e-01 1.00000e-02 2.08740e+00 1.22960e+01 4.31256e+02 1.17280e+01 2.60573e+01 8.25854e-01
1.67032e-01 -1.59634e+01 2.63849e+02 3.23509e+01 6.11820e+01 6.43853e-01 1.00000e-02 2.13156e+00 1.26266e+01 5.09294e+02 1.21676e+01 3.51377e+01 7.15241e-01
1.51610e-01 -1.60361e+01 2.17845e+02 3.28863e+01 4.24638e+01 6.67074e-01 1.00000e-02 2.13855e+00 1.25089e+01 4.94649e+02 1.21246e+01 3.51962e+01 7.37051e-01
1.64552e-01 -1.59821e+01 2.57224e+02 3.38743e+01 4.21472e+01 6.11416e-01 1.00000e-02 2.21023e+00 1.25213e+01 5.52948e+02 1.24492e+01 4.78367e+01 6.48533e-01
1.60320e-01 -1.59522e+01 2.29051e+02 3.13037e+01 4.80913e+01 5.85227e-01 1.00000e-02 2.28484e+00 1.28534e+01 6.51950e+02 1.28925e+01 6.30553e+01 4.95838e-01
1.62003e-01 -1.59858e+01 2.01670e+02 2.91045e+01 4.18900e+01 6.55687e-01 1.00000e-02 2.12192e+00 1.22319e+01 4.41343e+02 1.18622e+01 3.03192e+01 8.12475e-01
1.53358e-01 -1.60150e+01 2.76924e+02 2.87493e+01 6.40496e+01 6.68890e-01 1.00000e-02 2.15050e+00 1.31300e+01 6.39622e+02 1.25871e+01 4.40465e+01 5.14498e-01
1.69253e-01 -1.60051e+01 2.05489e+02 3.17806e+01 5.70164e+01 5.51714e-01 1.00000e-02 2.30591e+00 1.28299e+01 6.42639e+02 1.29181e+01 6.45905e+01 5.09914e-01
1.45467e-01 -1.60206e+01 2.06305e+02 3.28011e+01 5.17012e+01 5.87963e-01 1.00000e-02 2.34503e+00 1.33887e+01 7.83847e+02 1.34145e+01 8.06166e+01 3.13711e-01
1.52889e-01 -1.60298e+01 2.16308e+02 3.13245e+01 5.57335e+01 5.79490e-01 1.00000e-02 2.32961e+00 1.32935e+01 7.49446e+02 1.33000e+01 7.55760e+01 3.57414e-01
1.65885e-01 -1.60478e+01 2.66419e+02 3.16841e+01 6.48806e+01 6.26628e-01 1.00000e-02 2.17621e+00 1.28410e+01 5.68656e+02 1.24866e+01 4.35294e+01 6.24168e-01
1.65580e-01 -1.59948e+01 2.64925e+02 3.11628e+01 4.66754e+01 6.75662e-01 1.00000e-02 2.07018e+00 1.22947e+01 4.44650e+02 1.16805e+01 2.53021e+01 8.08018e-01
1.56473e-01 -1.59570e+01 2.92147e+02 2.83935e+01 5.64294e+01 5.88968e-01 1.00000e-02 2.30971e+00 1.33245e+01 7.76159e+02 1.33002e+01 7.57764e+01 3.23207e-01
1.56687e-01 -1.60245e+01 2.79244e+02 2.84109e+01 6.80737e+01 7.19815e-01 1.00000e-02 2.01713e+00 1.28629e+01 5.40931e+02 1.15499e+01 1.95656e+01 4.83990e-01
1.50538e-01 -1.59624e+01 2.89061e+02 2.99755e+01 5.87725e+01 6.38100e-01 1.00000e-02 2.23343e+00 1.33135e+01 7.26404e+02 1.30491e+01 6.13763e+01 3.88347e-01
1.61858e-01 -1.59501e+01 2.86706e+02 3.07749e+01 5.81455e+01 7.09119e-01 1.00000e-02 2.01688e+00 1.24864e+01 4.61223e+02 1.13658e+01 1.80282e+01 5.67956e-01
1.58028e-01 -1.60071e+01 2.08036e+02 3.39563e+01 4.13354e+01 6.20894e-01 1.00000e-02 2.21270e+00 1.25524e+01 5.39751e+02 1.24466e+01 4.65872e+01 6.68899e-01
1.64556e-01 -1.59597e+01 2.59602e+02 3.19884e+01 5.86399e+01 6.89375e-01 1.00000e-02 2.03597e+00 1.23668e+01 4.32306e+02 1.14520e+01 1.99196e+01 7.21855e-01
1.62294e-01 -1.60035e+01 2.81733e+02 3.00136e+01 5.81886e+01 6.20048e-01 1.00000e-02 2.21388e+00 1.29629e+01 6.26484e+02 1.27327e+01 5.22978e+01 5.34570e-01
1.67535e-01 -1.59897e+01 2.70574e+02 3.19232e+01 4.86374e+01 6.63508e-01 1.00000e-02 2.08933e+00 1.23413e+01 4.57634e+02 1.18162e+01 2.82124e+01 7.90205e-01
1.45337e-01 -1.59776e+01 2.19845e+02 3.19246e+01 6.98647e+01 7.12790e-01 1.00000e-02 2.04575e+00 1.28458e+01 5.01368e+02 1.17225e+01 2.22466e+01 6.79631e-01
1.40719e-01 -1.59943e+01 2.95926e+02 3.33900e+01 4.87676e+01 6.67763e-01 1.00000e-02 2.21465e+00 1.33189e+01 7.35305e+02 1.30317e+01 6.07416e+01 3.76249e-01
1.43513e-01 -1.59965e+01 2.10656e+02 3.39028e+01 6.26132e+01 7.26871e-01 1.00000e-02 2.00596e+00 1.25072e+01 4.19884e+02 1.10917e+01 1.35565e+01 5.24942e-01
1.43124e-01 -1.60072e+01 2.15085e+02 3.27211e+01 4.75291e+01 6.96723e-01 1.00000e-02 2.10222e+00 1.26351e+01 4.93812e+02 1.20125e+01 3.04657e+01 7.38286e-01
1.61906e-01 -1.60233e+01 2.17317e+02 3.26170e+01 5.73790e+01 6.57879e-01 1.00000e-02 2.11069e+00 1.24505e+01 4.54939e+02 1.19275e+01 2.95949e+01 7.93942e-01
1.65139e-01 -1.60297e+01 2.12494e+02 3.17786e+01 5.53658e+01 6.34599e-01 1.00000e-02 2.15256e+00 1.25003e+01 4.82883e+02 1.21519e+01 3.57732e+01 7.54284e-01
1.66427e-01 -1.59716e+01 2.82764e+02 3.08967e+01 6.38789e+01 6.20917e-01 1.00000e-02 2.19091e+00 1.28977e+01 5.94504e+02 1.25932e+01 4.71157e+01 5.83984e-01
1.67487e-01 -1.60134e+01 2.63149e+02 2.93380e+01 5.29393e+01 5.92418e-01 1.00000e-02 2.24611e+00 1.27852e+01 6.15645e+02 1.27269e+01 5.57094e+01 5.51246e-01
1.44271e-01 -1.60248e+01 2.70433e+02 2.87211e+01 6.52401e+01 7.01491e-01 1.00000e-02 2.11713e+00 1.33139e+01 6.76825e+02 1.25527e+01 4.09146e+01 4.58824e-01
1.55153e-01 -1.60269e+01 2.08638e+02 2.90460e+01 5.72671e+01 5.82447e-01 1.00000e-02 2.31727e+00 1.32548e+01 7.29458e+02 1.32275e+01 7.19828e+01 3.84176e-01
1.59003e-01 -1.59999e+01 2.32294e+02 3.08266e+01 5.72371e+01 6.15871e-01 1.00000e-02 2.22781e+00 1.29417e+01 6.10864e+02 1.27371e+01 5.23813e+01 5.58628e-01
1.40691e-01 -1.59701e+01 2.55367e+02 2.90435e+01 5.00481e+01 6.85903e-01 1.00000e-02 2.16797e+00 1.31702e+01 6.63131e+02 1.27089e+01 4.83251e+01 4.79086e-01
1.66108e-01 -1.60047e+01 2.67629e+02 2.86902e+01 6.41570e+01 5.95319e-01 1.00000e-02 2.24788e+00 1.30553e+01 6.54315e+02 1.28881e+01 5.77676e+01 4.92280e-01
1.60469e-01 -1.60131e+01 2.39085e+02 2.91669e+01 6.07850e+01 5.78835e-01 1.00000e-02 2.30216e+00 1.32094e+01 7.13962e+02 1.31590e+01 6.90780e+01 4.05560e-01
1.46014e-01 -1.59657e+01 2.85434e+02 2.95571e+01 5.07384e+01 7.47948e-01 1.00000e-02 2.00892e+00 1.27485e+01 5.24187e+02 1.14495e+01 1.84159e+01 4.51417e-01
1.57300e-01 -1.60212e+01 2.63007e+02 3.00428e+01 5.78964e+01 6.63950e-01 1.00000e-02 2.13588e+00 1.28248e+01 5.59038e+02 1.23226e+01 3.81892e+01 6.39099e-01
1.67151e-01 -1.59888e+01 2.68149e+02 3.35674e+01 6.37682e+01 6.04718e-01 1.00000e-02 2.21287e+00 1.28738e+01 5.89523e+02 1.26493e+01 4.95540e+01 5.91724e-01
1.69093e-01 -1.59641e+01 2.15587e+02 2.86041e+01 6.05292e+01 6.87599e-01 1.00000e-02 2.00913e+00 1.20881e+01 3.63978e+02 1.09454e+01 1.31434e+01 5.91676e-01
1.44106e-01 -1.59817e+01 2.42450e+02 3.19112e+01 4.40598e+01 6.09293e-01 1.00000e-02 2.31482e+00 1.32894e+01 7.69842e+02 1.32932e+01 7.62734e+01 3.31128e-01
1.50544e-01 -1.60248e+01 2.29586e+02 3.27886e+01 6.01248e+01 6.39437e-01 1.00000e-02 2.21054e+00 1.30748e+01 6.24118e+02 1.27545e+01 5.07129e+01 5.38202e-01
1.54178e-01 -1.59556e+01 2.84568e+02 3.06385e+01 5.16844e+01 6.34813e-01 1.00000e-02 2.22085e+00 1.30580e+01 6.63113e+02 1.28426e+01 5.60138e+01 4.79113e-01
1.59952e-01 -1.59952e+01 2.83134e+02 2.84057e+01 6.82704e+01 6.46283e-01 1.00000e-02 2.17242e+00 1.31166e+01 6.43075e+02 1.26612e+01 4.70060e+01 5.09253e-01
1.59582e-01 -1.60135e+01 2.34438e+02 2.80173e+01 5.95033e+01 6.85880e-01 1.00000e-02 2.06569e+00 1.25376e+01 4.67534e+02 1.17331e+01 2.45167e+01 7.74654e-01
1.41753e-01 -1.59887e+01 2.74088e+02 2.94537e+01 6.46386e+01 7.34612e-01 1.00000e-02 2.05157e+00 1.32288e+01 6.38221e+02 1.21224e+01 2.93823e+01 4.96875e-01
1.57682e-01 -1.60341e+01 2.67313e+02 3.05304e+01 4.83346e+01 7.02222e-01 1.00000e-02 2.04550e+00 1.24380e+01 4.63388e+02 1.16090e+01 2.27995e+01 7.30083e-01
1.45748e-01 -1.59592e+01 2.11246e+02 2.98607e+01 4.50976e+01 6.79980e-01 1.00000e-02 2.13877e+00 1.26758e+01 5.22564e+02 1.22153e+01 3.62101e+01 6.95188e-01
1.67118e-01 -1.59565e+01 2.83235e+02 3.10821e+01 4.49236e+01 6.67384e-01 1.00000e-02 2.08891e+00 1.23342e+01 4.66720e+02 1.18310e+01 2.88785e+01 7.77460e-01
1.42079e-01 -1.59866e+01 2.93701e+02 3.10193e+01 4.93387e+01 7.21162e-01 1.00000e-02 2.09346e+00 1.30329e+01 6.19778e+02 1.23402e+01 3.71434e+01 5.44877e-01
1.62733e-01 -1.60316e+01 2.41132e+02 3.04520e+01 6.54721e+01 6.13662e-01 1.00000e-02 2.21690e+00 1.29909e+01 6.10730e+02 1.27193e+01 5.06232e+01 5.58836e-01
1.68068e-01 -1.59877e+01 2.38949e+02 3.38875e+01 5.74156e+01 6.44811e-01 1.00000e-02 2.11639e+00 1.24197e+01 4.58525e+02 1.19564e+01 3.07937e+01 7.88965e-01
1.60177e-01 -1.59510e+01 2.10924e+02 3.18928e+01 5.85687e+01 5.79650e-01 1.00000e-02 2.29287e+00 1.30721e+01 6.66926e+02 1.30294e+01 6.44239e+01 4.73441e-01
1.67000e-01 -1.59902e+01 2.55562e+02 3.36997e+01 4.48982e+01 6.89816e-01 1.00000e-02 2.02111e+00 1.20459e+01 3.84064e+02 1.11560e+01 1.65501e+01 6.71552e-01
1.62964e-01 -1.60117e+01 2.85708e+02 3.18162e+01 6.96252e+01 7.08663e-01 1.00000e-02 2.00806e+00 1.26237e+01 4.77865e+02 1.12797e+01 1.60828e+01 4.90277e-01
1.69149e-01 -1.59683e+01 2.86060e+02 3.20594e+01 5.99805e+01 6.29947e-01 1.00000e-02 2.15802e+00 1.26880e+01 5.39570e+02 1.23378e+01 4.02787e+01 6.69177e-01
1.59798e-01 -1.59602e+01 2.43218e+02 3.31139e+01 6.64368e+01 6.28160e-01 1.00000e-02 2.19325e+00 1.29644e+01 5.90801e+02 1.26154e+01 4.65323e+01 5.89737e-01
1.57616e-01 -1.59648e+01 2.10236e+02 3.29498e+01 5.72846e+01 6.59316e-01 1.00000e-02 2.12479e+00 1.25415e+01 4.72859e+02 1.20453e+01 3.19444e+01 7.68730e-01
1.62424e-01 -1.59514e+01 2.67201e+02 3.16908e+01 6.89709e+01 5.84509e-01 1.00000e-02 2.27881e+00 1.32487e+01 7.05111e+02 1.31122e+01 6.52580e+01 4.18008e-01
1.45071e-01 -1.60304e+01 2.77454e+02 3.04892e+01 6.72271e+01 6.43018e-01 1.00000e-02 2.24585e+00 1.35949e+01 7.98568e+02 1.32587e+01 6.67590e+01 2.95978e-01
1.64378e-01 -1.60001e+01 2.12034e+02 3.21907e+01 5.78579e+01 5.87465e-01 1.00000e-02 2.25729e+00 1.28748e+01 6.05435e+02 1.27843e+01 5.56417e+01 5.67029e-01
1.46316e-01 -1.59678e+01 2.55944e+02 3.20703e+01 4.62891e+01 7.26087e-01 1.00000e-02 2.03353e+00 1.25704e+01 4.83938e+02 1.15975e+01 2.17874e+01 6.46170e-01
1.44069e-01 -1.60108e+01 2.32056e+02 2.80729e+01 6.84688e+01 6.39261e-01 1.00000e-02 2.25472e+00 1.35937e+01 7.83858e+02 1.32398e+01 6.53926e+01 3.13698e-01
1.68006e-01 -1.59578e+01 2.72897e+02 2.95916e+01 6.49153e+01 6.45946e-01 1.00000e-02 2.13064e+00 1.27249e+01 5.33389e+02 1.22240e+01 3.60193e+01 6.78666e-01
1.64870e-01 -1.60303e+01 2.83257e+02 3.19309e+01 6.52002e+01 7.06309e-01 1.00000e-02 2.00361e+00 1.24706e+01 4.46891e+02 1.11086e+01 1.42071e+01 4.85359e-01
1.59883e-01 -1.60447e+01 2.81781e+02 2.87069e+01 4.13071e+01 7.17033e-01 1.00000e-02 2.01364e+00 1.22722e+01 4.41200e+02 1.12459e+01 1.72546e+01 5.64373e-01
1.44316e-01 -1.59833e+01 2.66734e+02 2.90564e+01 5.58613e+01 6.92386e-01 1.00000e-02 2.13723e+00 1.31423e+01 6.42445e+02 1.25564e+01 4.28675e+01 5.10209e-01
1.40536e-01 -1.59814e+01 2.58861e+02 3.38372e+01 6.75034e+01 6.70234e-01 1.00000e-02 2.19420e+00 1.34861e+01 7.26712e+02 1.29805e+01 5.45410e+01 3.87926e-01
1.41601e-01 -1.60075e+01 2.93447e+02 2.90060e+01 4.77874e+01 6.60896e-01 1.00000e-02 2.23506e+00 1.33908e+01 7.70515e+02 1.31494e+01 6.57491e+01 3.30280e-01
1.64711e-01 -1.59856e+01 2.57597e+02 3.07543e+01 5.28181e+01 6.64702e-01 1.00000e-02 2.09732e+00 1.24591e+01 4.73870e+02 1.19106e+01 2.95394e+01 7.67284e-01
1.49946e-01 -1.59895e+01 2.37175e+02 3.09896e+01 5.38811e+01 7.05914e-01 1.00000e-02 2.05605e+00 1.25884e+01 4.77278e+02 1.17238e+01 2.40255e+01 7.45548e-01
1.69997e-01 -1.59579e+01 2.34290e+02 2.84565e+01 5.90754e+01 6.40264e-01 1.00000e-02 2.12902e+00 1.25049e+01 4.82871e+02 1.20575e+01 3.30333e+01 7.54300e-01
1.42442e-01 -1.60202e+01 2.69457e+02 3.01100e+01 4.82921e+01 6.47368e-01 1.00000e-02 2.25039e+00 1.33341e+01 7.48600e+02 1.31337e+01 6.56826e+01 3.58527e-01
1.46583e-01 -1.60417e+01 2.47959e+02 2.92096e+01 4.15755e+01 7.15395e-01 1.00000e-02 2.06153e+00 1.25759e+01 4.99994e+02 1.18073e+01 2.63561e+01 7.23154e-01
1.49856e-01 -1.59845e+01 2.35529e+02 3.13777e+01 6.01630e+01 6.02861e-01 1.00000e-02 2.29830e+00 1.33841e+01 7.50313e+02 1.32663e+01 7.11048e+01 3.56275e-01
1.54424e-01 -1.59964e+01 2.15670e+02 3.34219e+01 5.08400e+01 6.52457e-01 1.00000e-02 2.15795e+00 1.26317e+01 5.12239e+02 1.22680e+01 3.81524e+01 7.10812e-01
1.50251e-01 -1.60127e+01 2.24452e+02 3.20813e+01 4.33810e+01 6.64475e-01 1.00000e-02 2.15505e+00 1.26368e+01 5.29223e+02 1.22825e+01 3.90348e+01 6.85039e-01
1.63847e-01 -1.59728e+01 2.64531e+02 3.05788e+01 6.71649e+01 5.68472e-01 1.00000e-02 2.30573e+00 1.32713e+01 7.27222e+02 1.32119e+01 7.05811e+01 3.87228e-01
1.69469e-01 -1.59891e+01 2.52052e+02 2.87095e+01 6.33770e+01 6.02221e-01 1.00000e-02 2.21652e+00 1.28667e+01 5.93130e+02 1.26466e+01 4.97252e+01 5.86119e-01
1.53034e-01 -1.59782e+01 2.29859e+02 3.25098e+01 4.26859e+01 6.85320e-01 1.00000e-02 2.09022e+00 1.23956e+01 4.60659e+02 1.18320e+01 2.80465e+01 7.85985e-01
1.54228e-01 -1.60170e+01 2.10906e+02 2.80295e+01 4.40325e+01 6.28702e-01 1.00000e-02 2.22652e+00 1.27717e+01 5.96675e+02 1.26337e+01 5.13726e+01 5.80613e-01
1.63310e-01 -1.60234e+01 2.57865e+02 3.08478e+01 5.15536e+01 6.13691e-01 1.00000e-02 2.21709e+00 1.27827e+01 5.91353e+02 1.26231e+01 5.04796e+01 5.88879e-01
1.40565e-01 -1.59658e+01 2.24186e+02 3.09600e+01 5.87755e+01 6.44359e-01 1.00000e-02 2.25268e+00 1.34166e+01 7.30294e+02 1.31300e+01 6.27178e+01 3.83036e-01
1.58259e-01 -1.59501e+01 2.04047e+02 2.99062e+01 5.81450e+01 6.91697e-01 1.00000e-02 2.04065e+00 1.22578e+01 3.94047e+02 1.13603e+01 1.85449e+01 7.89981e-01
1.53963e-01 -1.60362e+01 2.57537e+02 2.86098e+01 6.20066e+01 6.49814e-01 1.00000e-02 2.18577e+00 1.31102e+01 6.40169e+02 1.27013e+01 4.85123e+01 5.13666e-01
1.53145e-01 -1.60284e+01 2.07249e+02 3.15567e+01 4.49957e+01 5.85471e-01 1.00000e-02 2.31567e+00 1.29849e+01 6.98221e+02 1.30715e+01 7.04293e+01 4.27811e-01
1.55882e-01 -1.60133e+01 2.06629e+02 2.81708e+01 4.41958e+01 7.07413e-01 1.00000e-02 2.01522e+00 1.20628e+01 3.71856e+02 1.10324e+01 1.45130e+01 6.35612e-01
1.53788e-01 -1.60452e+01 2.39934e+02 2.97413e+01 6.60887e+01 6.10085e-01 1.00000e-02 2.26804e+00 1.33453e+01 7.21714e+02 1.31308e+01 6.42487e+01 3.94796e-01
1.44308e-01 -1.60140e+01 2.28992e+02 3.35390e+01 5.94097e+01 6.52642e-01 1.00000e-02 2.20916e+00 1.31882e+01 6.47843e+02 1.28247e+01 5.19552e+01 5.02034e-01
1.43942e-01 -1.59524e+01 2.62786e+02 3.09864e+01 6.58835e+01 7.04413e-01 1.00000e-02 2.10206e+00 1.32081e+01 6.33378e+02 1.23947e+01 3.66657e+01 5.24016e-01
1.59426e-01 -1.60024e+01 2.62462e+02 2.99476e+01 5.06918e+01 6.85416e-01 1.00000e-02 2.07641e+00 1.25072e+01 4.82264e+02 1.18395e+01 2.74560e+01 7.55182e-01
1.53430e-01 -1.59800e+01 2.58401e+02 2.84913e+01 6.97012e+01 7.05521e-01 1.00000e-02 2.05573e+00 1.29881e+01 5.68860e+02 1.19443e+01 2.65924e+01 6.09438e-01
1.51593e-01 -1.60186e+01 2.55411e+02 3.19525e+01 6.79409e+01 6.16359e-01 1.00000e-02 2.26269e+00 1.34110e+01 7.36425e+02 1.31664e+01 6.48191e+01 3.74739e-01
1.61149e-01 -1.59915e+01 2.09735e+02 3.32404e+01 6.35320e+01 6.88748e-01 1.00000e-02 2.02986e+00 1.22312e+01 3.81461e+02 1.12553e+01 1.68425e+01 7.36794e-01
1.40826e-01 -1.59625e+01 2.13930e+02 3.22616e+01 6.76970e+01 6.39449e-01 1.00000e-02 2.25729e+00 1.35277e+01 7.42431e+02 1.31913e+01 6.32776e+01 3.66696e-01
1.43461e-01 -1.60015e+01 2.72042e+02 3.00591e+01 6.92639e+01 6.94803e-01 1.00000e-02 2.13501e+00 1.34345e+01 7.11826e+02 1.27096e+01 4.50117e+01 4.08550e-01
1.61720e-01 -1.60241e+01 2.06153e+02 2.91877e+01 4.49681e+01 6.51151e-01 1.00000e-02 2.13471e+00 1.23490e+01 4.62766e+02 1.19903e+01 3.27701e+01 7.83034e-01
1.55831e-01 -1.60352e+01 2.23248e+02 3.07410e+01 4.79356e+01 6.34370e-01 1.00000e-02 2.20139e+00 1.27533e+01 5.68657e+02 1.25294e+01 4.67085e+01 6.24167e-01
1.67580e-01 -1.59888e+01 2.22766e+02 3.02034e+01 6.01325e+01 5.92252e-01 1.00000e-02 2.23853e+00 1.28420e+01 5.91477e+02 1.26986e+01 5.22704e+01 5.88686e-01
1.42318e-01 -1.60026e+01 2.12728e+02 3.30141e+01 4.73251e+01 6.64202e-01 1.00000e-02 2.18994e+00 1.29132e+01 5.86685e+02 1.25815e+01 4.61407e+01 5.96136e-01
1.69404e-01 -1.59924e+01 2.94384e+02 3.28632e+01 6.79620e+01 5.94146e-01 1.00000e-02 2.22912e+00 1.29832e+01 6.24624e+02 1.27845e+01 5.38967e+01 5.37424e-01
1.48342e-01 -1.60134e+01 2.38251e+02 3.14896e+01 6.09321e+01 6.33876e-01 1.00000e-02 2.23858e+00 1.32650e+01 6.87633e+02 1.29871e+01 5.84107e+01 4.43053e-01
1.55276e-01 -1.59550e+01 2.44282e+02 2.80514e+01 4.44984e+01 6.29559e-01 1.00000e-02 2.22571e+00 1.28407e+01 6.24787e+02 1.27023e+01 5.36762e+01 5.37175e-01
1.64708e-01 -1.60031e+01 2.92906e+02 3.11591e+01 6.83628e+01 6.78262e-01 1.00000e-02 2.07512e+00 1.27474e+01 5.24309e+02 1.19663e+01 2.87065e+01 6.92534e-01
1.54187e-01 -1.60215e+01 2.92483e+02 2.96595e+01 4.69543e+01 6.81856e-01 1.00000e-02 2.12326e+00 1.27798e+01 5.71100e+02 1.23001e+01 3.84902e+01 6.20370e-01
1.66862e-01 -1.59887e+01 2.74173e+02 2.82040e+01 4.56050e+01 6.49886e-01 1.00000e-02 2.13325e+00 1.24492e+01 5.09990e+02 1.21080e+01 3.60273e+01 7.14195e-01
1.48583e-01 -1.60290e+01 2.69443e+02 3.39857e+01 5.89013e+01 6.81369e-01 1.00000e-02 2.13078e+00 1.29940e+01 5.91469e+02 1.24210e+01 3.95058e+01 5.88699e-01
1.66785e-01 -1.60173e+01 2.58149e+02 3.36107e+01 6.91211e+01 5.72255e-01 1.00000e-02 2.27764e+00 1.31198e+01 6.67178e+02 1.30163e+01 6.24973e+01 4.73067e-01
1.55965e-01 -1.60045e+01 2.23779e+02 2.87793e+01 6.37131e+01 5.70383e-01 1.00000e-02 2.33925e+00 1.34437e+01 7.86659e+02 1.34173e+01 7.90921e+01 3.10277e-01
1.53970e-01 -1.60256e+01 2.18638e+02 2.97714e+01 5.61072e+01 5.83928e-01 1.00000e-02 2.31935e+00 1.32737e+01 7.40594e+02 1.32545e+01 7.33155e+01 3.69146e-01
1.56796e-01 -1.60178e+01 2.92425e+02 3.20326e+01 5.73212e+01 7.13658e-01 1.00000e-02 2.03048e+00 1.26218e+01 4.93621e+02 1.16052e+01 2.16611e+01 6.17351e-01
1.65939e-01 -1.59703e+01 2.77505e+02 2.85480e+01 6.51125e+01 7.05516e-01 1.00000e-02 2.00588e+00 1.25065e+01 4.59455e+02 1.11708e+01 1.49977e+01 4.91349e-01
1.40422e-01 -1.59697e+01 2.57615e+02 2.91050e+01 6.09921e+01 6.60445e-01 1.00000e-02 2.22878e+00 1.35338e+01 7.73387e+02 1.31551e+01 6.25323e+01 3.26671e-01
1.42671e-01 -1.59762e+01 2.70332e+02 3.08695e+01 6.81552e+01 6.73300e-01 1.00000e-02 2.18687e+00 1.35196e+01 7.48688e+02 1.29858e+01 5.47465e+01 3.58411e-01
1.60295e-01 -1.60275e+01 2.30416e+02 3.30073e+01 5.68999e+01 6.46397e-01 1.00000e-02 2.14790e+00 1.26358e+01 5.08922e+02 1.22282e+01 3.67759e+01 7.15799e-01
1.66618e-01 -1.59600e+01 2.28290e+02 3.20785e+01 5.70978e+01 6.84972e-01 1.00000e-02 2.02549e+00 1.21419e+01 3.80572e+02 1.11979e+01 1.65278e+01 7.06953e-01
1.46528e-01 -1.59571e+01 2.83660e+02 3.36030e+01 5.38569e+01 6.97943e-01 1.00000e-02 2.11056e+00 1.29636e+01 5.92166e+02 1.23422e+01 3.75484e+01 5.87617e-01
1.55440e-01 -1.59677e+01 2.58258e+02 3.15028e+01 6.64581e+01 6.10377e-01 1.00000e-02 2.25826e+00 1.32967e+01 7.07533e+02 1.30787e+01 6.25126e+01 4.14587e-01
1.56222e-01 -1.60133e+01 2.42666e+02 3.06236e+01 5.75906e+01 6.81048e-01 1.00000e-02 2.09163e+00 1.26405e+01 4.97049e+02 1.19678e+01 2.93635e+01 7.33502e-01
1.45173e-01 -1.60255e+01 2.63492e+02 2.84800e+01 6.10988e+01 6.91672e-01 1.00000e-02 2.13346e+00 1.32108e+01 6.52770e+02 1.25625e+01 4.22489e+01 4.94604e-01
1.50704e-01 -1.59791e+01 2.65639e+02 3.16837e+01 6.41982e+01 6.13375e-01 1.00000e-02 2.27584e+00 1.34266e+01 7.55958e+02 1.32356e+01 6.85526e+01 3.48906e-01
1.53023e-01 -1.59962e+01 2.73375e+02 3.06690e+01 6.42791e+01 7.09402e-01 1.00000e-02 2.05045e+00 1.28536e+01 5.39082e+02 1.18657e+01 2.56349e+01 6.41173e-01
1.41672e-01 -1.59873e+01 2.04514e+02 2.89602e+01 6.14494e+01 7.27924e-01 1.00000e-02 2.01755e+00 1.26278e+01 4.50110e+02 1.13103e+01 1.62200e+01 5.83809e-01
1.63504e-01 -1.60256e+01 2.43614e+02 2.96303e+01 5.87726e+01 6.69088e-01 1.00000e-02 2.08945e+00 1.25199e+01 4.73311e+02 1.18776e+01 2.80268e+01 7.68084e-01
1.43228e-01 -1.60408e+01 2.34566e+02 2.99542e+01 4.68358e+01 6.34335e-01 1.00000e-02 2.26789e+00 1.32433e+01 7.21659e+02 1.31006e+01 6.54544e+01 3.94872e-01
1.58261e-01 -1.60307e+01 2.20601e+02 3.08526e+01 6.43934e+01 6.83725e-01 1.00000e-02 2.06516e+00 1.25201e+01 4.49607e+02 1.16942e+01 2.35395e+01 7.99124e-01
1.41028e-01 -1.60195e+01 2.62945e+02 2.85738e+01 5.34369e+01 6.91025e-01 1.00000e-02 2.15754e+00 1.32315e+01 6.75037e+02 1.27075e+01 4.74777e+01 4.61453e-01
1.52505e-01 -1.59549e+01 2.77997e+02 3.00245e+01 6.55338e+01 6.06493e-01 1.00000e-02 2.28718e+00 1.34865e+01 7.84676e+02 1.33170e+01 7.21580e+01 3.12696e-01
1.46996e-01 -1.59601e+01 2.14042e+02 2.84838e+01 4.04355e+01 6.71237e-01 1.00000e-02 2.16001e+00 1.26829e+01 5.44732e+02 1.23254e+01 4.01298e+01 6.61227e-01
1.57362e-01 -1.59998e+01 2.35563e+02 3.12680e+01 4.81762e+01 6.51727e-01 1.00000e-02 2.15535e+00 1.26227e+01 5.24747e+02 1.22733e+01 3.88436e+01 6.91867e-01
1.58253e-01 -1.60000e+01 2.80186e+02 2.84176e+01 6.67914e+01 6.55439e-01 1.00000e-02 2.15927e+00 1.30942e+01 6.32950e+02 1.25941e+01 4.47232e+01 5.24671e-01
1.48840e-01 -1.60175e+01 2.65447e+02 3.02031e+01 5.47213e+01 6.19695e-01 1.00000e-02 2.27590e+00 1.33367e+01 7.48532e+02 1.31946e+01 6.86508e+01 3.58616e-01
1.45078e-01 -1.60172e+01 2.24094e+02 3.06717e+01 6.83189e+01 6.47781e-01 1.00000e-02 2.22123e+00 1.33875e+01 6.98486e+02 1.29744e+01 5.55053e+01 4.27431e-01
1.66589e-01 -1.59784e+01 2.83687e+02 2.87229e+01 6.14714e+01 6.57110e-01 1.00000e-02 2.11747e+00 1.27046e+01 5.33303e+02 1.21680e+01 3.46865e+01 6.78797e-01
1.62926e-01 -1.59949e+01 2.49528e+02 2.95297e+01 6.76014e+01 6.47674e-01 1.00000e-02 2.14387e+00 1.28524e+01 5.54973e+02 1.23390e+01 3.81742e+01 6.45399e-01
1.42602e-01 -1.60403e+01 2.10683e+02 3.00310e+01 5.53123e+01 6.28363e-01 1.00000e-02 2.27894e+00 1.33589e+01 7.30237e+02 1.31763e+01 6.64192e+01 3.83115e-01
1.59228e-01 -1.59528e+01 2.26993e+02 3.38614e+01 4.77359e+01 5.84789e-01 1.00000e-02 2.28485e+00 1.28739e+01 6.44292e+02 1.29029e+01 6.27174e+01 5.07408e-01
1.47255e-01 -1.59859e+01 2.09189e+02 2.97369e+01 6.61949e+01 6.75409e-01 1.00000e-02 2.13904e+00 1.29902e+01 5.63932e+02 1.23595e+01 3.70225e+01 6.31505e-01
1.68703e-01 -1.59881e+01 2.65784e+02 3.06069e+01 4.32187e+01 6.72807e-01 1.00000e-02 2.06505e+00 1.21717e+01 4.28616e+02 1.15828e+01 2.40901e+01 8.26972e-01
1.66076e-01 -1.60283e+01 2.93569e+02 3.09339e+01 5.93077e+01 6.20004e-01 1.00000e-02 2.19667e+00 1.28651e+01 5.98475e+02 1.26097e+01 4.84884e+01 5.77820e-01
1.54186e-01 -1.60021e+01 2.68302e+02 2.94131e+01 4.46424e+01 6.88181e-01 1.00000e-02 2.09987e+00 1.26200e+01 5.24106e+02 1.20642e+01 3.27116e+01 6.92842e-01
1.58046e-01 -1.60276e+01 2.48472e+02 2.80942e+01 6.93456e+01 5.93026e-01 1.00000e-02 2.28857e+00 1.34056e+01 7.50940e+02 1.32365e+01 6.89789e+01 3.55452e-01
1.48428e-01 -1.59574e+01 2.21608e+02 2.80244e+01 6.39787e+01 6.99377e-01 1.00000e-02 2.07765e+00 1.28514e+01 5.25805e+02 1.19640e+01 2.76130e+01 6.90255e-01
1.46798e-01 -1.59676e+01 2.76469e+02 3.22261e+01 5.29445e+01 7.40777e-01 1.00000e-02 2.00786e+00 1.26810e+01 4.99989e+02 1.13693e+01 1.72998e+01 4.68082e-01
1.53482e-01 -1.59608e+01 2.94761e+02 3.35216e+01 5.22024e+01 6.42654e-01 1.00000e-02 2.20306e+00 1.30199e+01 6.44534e+02 1.27623e+01 5.28698e+01 5.07041e-01
1.64425e-01 -1.60135e+01 2.56195e+02 2.81627e+01 6.81211e+01 6.55656e-01 1.00000e-02 2.12363e+00 1.28225e+01 5.47572e+02 1.22307e+01 3.52183e+01 6.56844e-01
1.57100e-01 -1.60483e+01 2.24722e+02 3.14645e+01 5.14479e+01 5.57305e-01 1.00000e-02 2.35324e+00 1.31065e+01 7.54335e+02 1.32649e+01 8.00372e+01 3.51016e-01
1.41089e-01 -1.59626e+01 2.77363e+02 3.17072e+01 6.81725e+01 6.91757e-01 1.00000e-02 2.15301e+00 1.34979e+01 7.32876e+02 1.28448e+01 4.92448e+01 3.79532e-01
1.43192e-01 -1.59551e+01 2.96705e+02 3.07090e+01 4.36918e+01 7.11952e-01 1.00000e-02 2.11213e+00 1.29763e+01 6.20094e+02 1.24127e+01 4.02272e+01 5.44389e-01
1.50334e-01 -1.60133e+01 2.21051e+02 3.37048e+01 5.82053e+01 5.90365e-01 1.00000e-02 2.31500e+00 1.33304e+01 7.40659e+02 1.32790e+01 7.29174e+01 3.69060e-01
1.54153e-01 -1.60081e+01 2.92238e+02 3.16987e+01 6.33077e+01 6.05748e-01 1.00000e-02 2.27905e+00 1.33873e+01 7.57750e+02 1.32363e+01 6.97296e+01 3.46584e-01
1.43351e-01 -1.60062e+01 2.89125e+02 3.35508e+01 5.95010e+01 6.57488e-01 1.00000e-02 2.21935e+00 1.34239e+01 7.44356e+02 1.30813e+01 6.07884e+01 3.64137e-01
1.52696e-01 -1.59522e+01 2.16660e+02 3.32435e+01 6.47101e+01 7.09185e-01 1.00000e-02 2.01588e+00 1.24210e+01 4.11210e+02 1.12099e+01 1.54612e+01 6.08316e-01
1.44812e-01 -1.60376e+01 2.96559e+02 2.92081e+01 6.55770e+01 7.36991e-01 1.00000e-02 2.04669e+00 1.32469e+01 6.52361e+02 1.21267e+01 2.95153e+01 4.65277e-01
1.63773e-01 -1.60004e+01 2.44890e+02 3.35776e+01 5.16300e+01 5.89672e-01 1.00000e-02 2.25642e+00 1.28185e+01 6.12790e+02 1.27738e+01 5.68268e+01 5.55654e-01
1.55305e-01 -1.59532e+01 2.41741e+02 3.21866e+01 5.38425e+01 7.07998e-01 1.00000e-02 2.02442e+00 1.23825e+01 4.29807e+02 1.13485e+01 1.80213e+01 6.52129e-01
1.45166e-01 -1.59525e+01 2.09829e+02 2.86479e+01 4.56714e+01 6.63163e-01 1.00000e-02 2.18711e+00 1.28698e+01 5.84242e+02 1.25397e+01 4.53798e+01 5.99934e-01
1.67898e-01 -1.60112e+01 2.91798e+02 3.18019e+01 5.41192e+01 6.94995e-01 1.00000e-02 2.02254e+00 1.23030e+01 4.31207e+02 1.13339e+01 1.83347e+01 6.37753e-01
1.44996e-01 -1.59534e+01 2.56664e+02 3.14309e+01 6.74438e+01 6.76119e-01 1.00000e-02 2.16165e+00 1.33188e+01 6.74921e+02 1.27322e+01 4.68074e+01 4.61623e-01
1.42224e-01 -1.60069e+01 2.03192e+02 3.12711e+01 6.46630e+01 6.49413e-01 1.00000e-02 2.22609e+00 1.33081e+01 6.69674e+02 1.29275e+01 5.43010e+01 4.69368e-01
1.56232e-01 -1.59592e+01 2.98022e+02 3.34269e+01 4.37232e+01 6.88964e-01 1.00000e-02 2.09140e+00 1.25668e+01 5.16761e+02 1.20202e+01 3.20325e+01 7.03987e-01
1.67604e-01 -1.59772e+01 2.62707e+02 2.80368e+01 6.55260e+01 6.83666e-01 1.00000e-02 2.04526e+00 1.25278e+01 4.67914e+02 1.16021e+01 2.19940e+01 7.23138e-01
1.57190e-01 -1.59700e+01 2.28501e+02 3.30927e+01 4.14725e+01 6.24222e-01 1.00000e-02 2.21418e+00 1.26364e+01 5.65370e+02 1.25202e+01 4.86035e+01 6.29272e-01
1.64303e-01 -1.60272e+01 2.18472e+02 3.21125e+01 6.01594e+01 6.63411e-01 1.00000e-02 2.08694e+00 1.23810e+01 4.32683e+02 1.17554e+01 2.58115e+01 8.23983e-01
1.63881e-01 -1.60156e+01 2.84778e+02 3.11324e+01 6.20257e+01 5.88142e-01 1.00000e-02 2.26866e+00 1.31137e+01 6.82648e+02 1.30102e+01 6.29703e+01 4.50302e-01
1.69651e-01 -1.59956e+01 2.08636e+02 3.28646e+01 5.97586e+01 6.25067e-01 1.00000e-02 2.15098e+00 1.24608e+01 4.68644e+02 1.21126e+01 3.47821e+01 7.74734e-01
1.43301e-01 -1.60199e+01 2.48857e+02 2.98871e+01 4.96751e+01 6.53194e-01 1.00000e-02 2.22761e+00 1.32198e+01 6.96215e+02 1.29550e+01 5.83360e+01 4.30682e-01
1.49554e-01 -1.60490e+01 2.76041e+02 3.12732e+01 6.34861e+01 6.56421e-01 1.00000e-02 2.19121e+00 1.32578e+01 6.81948e+02 1.28389e+01 5.21846e+01 4.51324e-01
1.67245e-01 -1.59884e+01 2.49595e+02 3.31138e+01 5.67165e+01 6.72764e-01 1.00000e-02 2.05844e+00 1.22967e+01 4.22796e+02 1.15707e+01 2.25431e+01 8.24076e-01
1.69031e-01 -1.59981e+01 2.63565e+02 3.31471e+01 6.68655e+01 5.52920e-01 1.00000e-02 2.30549e+00 1.31175e+01 6.86981e+02 1.31077e+01 6.79273e+01 4.43999e-01
1.65243e-01 -1.59785e+01 2.77839e+02 3.13523e+01 5.51984e+01 5.78917e-01 1.00000e-02 2.27942e+00 1.29617e+01 6.66956e+02 1.29537e+01 6.36881e+01 4.73397e-01
1.40234e-01 -1.60494e+01 2.00950e+02 2.88783e+01 6.16628e+01 6.23519e-01 1.00000e-02 2.30275e+00 1.35887e+01 7.92316e+02 1.33864e+01 7.31648e+01 3.03436e-01
1.69036e-01 -1.60415e+01 2.51875e+02 2.91516e+01 4.93824e+01 6.85450e-01 1.00000e-02 2.03030e+00 1.21398e+01 4.00982e+02 1.12803e+01 1.81619e+01 7.20911e-01
1.68295e-01 -1.60451e+01 2.65852e+02 2.97654e+01 5.06349e+01 6.49426e-01 1.00000e-02 2.12112e+00 1.24495e+01 4.88558e+02 1.20313e+01 3.32094e+01 7.46007e-01
1.63010e-01 -1.59965e+01 2.69411e+02 3.38288e+01 6.02178e+01 6.23172e-01 1.00000e-02 2.19286e+00 1.28513e+01 5.80626e+02 1.25705e+01 4.67125e+01 6.05557e-01
1.48789e-01 -1.60019e+01 2.09969e+02 3.14413e+01 4.22792e+01 6.54147e-01 1.00000e-02 2.18547e+00 1.26905e+01 5.50540e+02 1.24288e+01 4.36646e+01 6.52258e-01
1.55667e-01 -1.60482e+01 2.07425e+02 2.93145e+01 6.36520e+01 6.76636e-01 1.00000e-02 2.09495e+00 1.26175e+01 4.73282e+02 1.19134e+01 2.78117e+01 7.68125e-01
1.40771e-01 -1.59627e+01 2.83532e+02 3.27328e+01 6.06597e+01 6.94976e-01 1.00000e-02 2.14824e+00 1.33466e+01 6.95707e+02 1.27536e+01 4.76248e+01 4.31411e-01
1.44578e-01 -1.60158e+01 2.38396e+02 2.91752e+01 5.98067e+01 7.29674e-01 1.00000e-02 2.02306e+00 1.27881e+01 5.08033e+02 1.15436e+01 1.95660e+01 5.56880e-01
1.53303e-01 -1.60110e+01 2.65068e+02 3.37942e+01 5.94863e+01 6.26239e-01 1.00000e-02 2.23131e+00 1.31426e+01 6.63702e+02 1.29039e+01 5.67629e+01 4.78236e-01
1.47274e-01 -1.60263e+01 2.79191e+02 2.80282e+01 4.03165e+01 6.78510e-01 1.00000e-02 2.16541e+00 1.29204e+01 6.31952e+02 1.25827e+01 4.74503e+01 5.26195e-01
1.50062e-01 -1.60152e+01 2.29700e+02 2.88464e+01 5.35546e+01 6.40682e-01 1.00000e-02 2.21969e+00 1.30642e+01 6.41314e+02 1.27931e+01 5.30653e+01 5.11926e-01
1.47578e-01 -1.59750e+01 2.59327e+02 3.32662e+01 4.71092e+01 7.00940e-01 1.00000e-02 2.08843e+00 1.26919e+01 5.23772e+02 1.20395e+01 3.11327e+01 6.93352e-01
1.56286e-01 -1.60050e+01 2.97482e+02 2.85946e+01 6.46036e+01 7.22421e-01 1.00000e-02 2.02332e+00 1.28559e+01 5.47851e+02 1.16579e+01 2.15989e+01 5.11156e-01
1.55822e-01 -1.60217e+01 2.21078e+02 3.19220e+01 5.19520e+01 6.87780e-01 1.00000e-02 2.06635e+00 1.23665e+01 4.32263e+02 1.16421e+01 2.35373e+01 8.23275e-01
1.57488e-01 -1.60331e+01 2.90806e+02 2.92266e+01 6.21859e+01 5.89811e-01 1.00000e-02 2.30054e+00 1.33723e+01 7.69999e+02 1.32910e+01 7.35302e+01 3.30930e-01
1.48705e-01 -1.60066e+01 2.31385e+02 3.33306e+01 5.46656e+01 7.10485e-01 1.00000e-02 2.04181e+00 1.25220e+01 4.52742e+02 1.15695e+01 2.11628e+01 7.27493e-01
1.58513e-01 -1.59592e+01 2.75328e+02 3.19365e+01 4.71557e+01 6.67485e-01 1.00000e-02 2.12339e+00 1.26082e+01 5.24630e+02 1.21652e+01 3.57467e+01 6.92045e-01
1.47034e-01 -1.59941e+01 2.33828e+02 3.26290e+01 6.65231e+01 7.07756e-01 1.00000e-02 2.05783e+00 1.28386e+01 5.12607e+02 1.18462e+01 2.49164e+01 6.98284e-01
1.52510e-01 -1.59922e+01 2.50812e+02 3.18271e+01 6.29537e+01 6.09168e-01 1.00000e-02 2.27314e+00 1.33261e+01 7.23720e+02 1.31503e+01 6.57656e+01 3.92031e-01
1.59903e-01 -1.60300e+01 2.96954e+02 3.00905e+01 4.09604e+01 6.44573e-01 1.00000e-02 2.17857e+00 1.26421e+01 5.83404e+02 1.24501e+01 4.64097e+01 6.01237e-01
1.56455e-01 -1.59671e+01 2.28882e+02 3.16951e+01 6.24961e+01 5.58524e-01 1.00000e-02 2.35326e+00 1.34067e+01 7.87138e+02 1.34418e+01 8.17728e+01 3.09694e-01
1.68075e-01 -1.60372e+01 2.28565e+02 3.02744e+01 5.87867e+01 6.63056e-01 1.00000e-02 2.07768e+00 1.23326e+01 4.28894e+02 1.16838e+01 2.46597e+01 8.28940e-01
1.62082e-01 -1.60235e+01 2.71718e+02 2.84914e+01 6.01073e+01 6.11184e-01 1.00000e-02 2.23508e+00 1.30557e+01 6.55192e+02 1.28571e+01 5.64308e+01 4.90964e-01
1.61840e-01 -1.60371e+01 2.46259e+02 3.11035e+01 6.59976e+01 6.71412e-01 1.00000e-02 2.08795e+00 1.26517e+01 4.91377e+02 1.19375e+01 2.83956e+01 7.41871e-01
1.69056e-01 -1.60498e+01 2.10630e+02 2.92867e+01 4.63120e+01 6.88160e-01 1.00000e-02 2.00727e+00 1.18435e+01 3.36886e+02 1.08111e+01 1.23640e+01 5.92972e-01
1.40790e-01 -1.60215e+01 2.45305e+02 2.98154e+01 5.21686e+01 7.31919e-01 1.00000e-02 2.04308e+00 1.28206e+01 5.31065e+02 1.17963e+01 2.43381e+01 6.27770e-01
1.55201e-01 -1.60335e+01 2.97080e+02 3.03863e+01 4.09875e+01 6.63700e-01 1.00000e-02 2.15923e+00 1.27335e+01 5.87855e+02 1.24390e+01 4.43903e+01 5.94316e-01
1.43203e-01 -1.60046e+01 2.97486e+02 2.88449e+01 5.42970e+01 6.76708e-01 1.00000e-02 2.19293e+00 1.33755e+01 7.40883e+02 1.29798e+01 5.73275e+01 3.68760e-01
1.52935e-01 -1.60171e+01 2.81038e+02 3.13407e+01 5.84854e+01 6.49393e-01 1.00000e-02 2.19193e+00 1.31066e+01 6.49899e+02 1.27541e+01 5.09060e+01 4.98930e-01
1.42338e-01 -1.60045e+01 2.11464e+02 2.98689e+01 5.93687e+01 6.45464e-01 1.00000e-02 2.24041e+00 1.33162e+01 6.92856e+02 1.30049e+01 5.81732e+01 4.35508e-01
1.67231e-01 -1.60412e+01 2.41543e+02 3.07401e+01 4.15873e+01 6.31123e-01 1.00000e-02 2.16033e+00 1.23154e+01 4.93934e+02 1.21208e+01 3.80908e+01 7.38106e-01
1.42190e-01 -1.60460e+01 2.21506e+02 2.84106e+01 5.77002e+01 6.82231e-01 1.00000e-02 2.15530e+00 1.30894e+01 6.10700e+02 1.25317e+01 4.20903e+01 5.58883e-01
1.47622e-01 -1.60089e+01 2.17428e+02 3.07388e+01 4.78806e+01 6.28283e-01 1.00000e-02 2.25416e+00 1.30618e+01 6.59271e+02 1.29165e+01 5.90865e+01 4.84850e-01
1.51798e-01 -1.59546e+01 2.42900e+02 3.14023e+01 4.56147e+01 6.41013e-01 1.00000e-02 2.20856e+00 1.28694e+01 6.06762e+02 1.26544e+01 5.04552e+01 5.64975e-01
1.55194e-01 -1.60024e+01 2.69271e+02 3.04726e+01 5.90434e+01 6.75007e-01 1.00000e-02 2.12108e+00 1.28662e+01 5.64413e+02 1.22872e+01 3.66517e+01 6.30759e-01
1.40010e-01 -1.60147e+01 2.49128e+02 2.82060e+01 4.43192e+01 6.82962e-01 1.00000e-02 2.17930e+00 1.31128e+01 6.60783e+02 1.27226e+01 4.98883e+01 4.82589e-01
1.58442e-01 -1.59755e+01 2.68110e+02 3.21939e+01 5.79086e+01 7.15294e-01 1.00000e-02 2.00482e+00 1.24373e+01 4.41258e+02 1.11271e+01 1.45630e+01 4.98983e-01
1.52187e-01 -1.60221e+01 2.41146e+02 2.89546e+01 6.26919e+01 7.17613e-01 1.00000e-02 2.01863e+00 1.26595e+01 4.78875e+02 1.14090e+01 1.78479e+01 5.61455e-01
1.57129e-01 -1.60039e+01 2.79376e+02 3.20138e+01 5.34930e+01 5.98539e-01 1.00000e-02 2.27717e+00 1.31232e+01 7.00759e+02 1.30613e+01 6.59439e+01 4.24189e-01
1.44004e-01 -1.60442e+01 2.47499e+02 2.94976e+01 6.11103e+01 7.34161e-01 1.00000e-02 2.02015e+00 1.28689e+01 5.28869e+02 1.15718e+01 1.97475e+01 5.15442e-01
1.60588e-01 -1.60004e+01 2.21212e+02 2.83231e+01 4.59570e+01 6.89662e-01 1.00000e-02 2.04806e+00 1.21888e+01 4.07561e+02 1.14231e+01 2.03925e+01 8.09895e-01
1.48817e-01 -1.60143e+01 2.76920e+02 3.35261e+01 4.25403e+01 6.96241e-01 1.00000e-02 2.10199e+00 1.26870e+01 5.40481e+02 1.21397e+01 3.42908e+01 6.67776e-01
1.66343e-01 -1.60060e+01 2.15532e+02 3.24298e+01 6.34892e+01 6.24563e-01 1.00000e-02 2.16839e+00 1.26522e+01 5.09475e+02 1.23022e+01 3.88144e+01 7.14969e-01
1.56536e-01 -1.59880e+01 2.54656e+02 3.19455e+01 5.71550e+01 6.64881e-01 1.00000e-02 2.13060e+00 1.27579e+01 5.38159e+02 1.22510e+01 3.64592e+01 6.71346e-01
1.48008e-01 -1.60423e+01 2.43109e+02 2.93063e+01 6.70227e+01 6.49418e-01 1.00000e-02 2.21046e+00 1.33507e+01 7.00211e+02 1.29311e+01 5.45592e+01 4.24970e-01
1.60998e-01 -1.60232e+01 2.94849e+02 2.99604e+01 4.47277e+01 6.59177e-01 1.00000e-02 2.14129e+00 1.26222e+01 5.49585e+02 1.22756e+01 3.96290e+01 6.53734e-01
1.46726e-01 -1.60439e+01 2.41201e+02 3.39210e+01 4.26349e+01 7.30463e-01 1.00000e-02 2.00636e+00 1.23329e+01 4.27561e+02 1.11163e+01 1.48198e+01 5.21836e-01
1.56463e-01 -1.59910e+01 2.24049e+02 3.39930e+01 4.63357e+01 5.82272e-01 1.00000e-02 2.30239e+00 1.29385e+01 6.73249e+02 1.30029e+01 6.70847e+01 4.64086e-01
1.62051e-01 -1.59999e+01 2.47958e+02 3.35255e+01 4.06282e+01 6.39541e-01 1.00000e-02 2.16030e+00 1.24296e+01 5.06189e+02 1.21968e+01 3.89916e+01 7.19894e-01
1.49751e-01 -1.59746e+01 2.95837e+02 3.25604e+01 4.70354e+01 6.88933e-01 1.00000e-02 2.12379e+00 1.28543e+01 5.86382e+02 1.23608e+01 3.96376e+01 5.96607e-01
1.62135e-01 -1.60287e+01 2.81861e+02 3.27638e+01 5.49044e+01 6.10380e-01 1.00000e-02 2.22849e+00 1.29146e+01 6.22857e+02 1.27580e+01 5.42775e+01 5.40140e-01
1.65156e-01 -1.60087e+01 2.28801e+02 2.86499e+01 5.83679e+01 6.42520e-01 1.00000e-02 2.14376e+00 1.26085e+01 5.05732e+02 1.21852e+01 3.58391e+01 7.20578e-01
1.55712e-01 -1.59670e+01 2.93264e+02 3.04665e+01 5.46582e+01 7.01177e-01 1.00000e-02 2.06917e+00 1.27278e+01 5.31679e+02 1.19653e+01 2.90340e+01 6.81230e-01
1.62081e-01 -1.59539e+01 2.44398e+02 3.25157e+01 6.57467e+01 5.77732e-01 1.00000e-02 2.28937e+00 1.31902e+01 6.91797e+02 1.31009e+01 6.57035e+01 4.37033e-01
1.61122e-01 -1.59911e+01 2.98485e+02 3.01412e+01 4.44258e+01 6.82849e-01 1.00000e-02 2.08960e+00 1.25062e+01 5.07426e+02 1.19662e+01 3.11541e+01 7.18042e-01
1.49229e-01 -1.59860e+01 2.10628e+02 3.10448e+01 5.90195e+01 6.02040e-01 1.00000e-02 2.30083e+00 1.33377e+01 7.31217e+02 1.32289e+01 6.97159e+01 3.81783e-01
1.46293e-01 -1.60317e+01 2.26207e+02 3.08174e+01 4.50988e+01 6.46419e-01 1.00000e-02 2.22107e+00 1.29712e+01 6.29748e+02 1.27536e+01 5.30586e+01 5.29568e-01
1.48488e-01 -1.60470e+01 2.60991e+02 3.18353e+01 5.74619e+01 5.98437e-01 1.00000e-02 2.31681e+00 1.34601e+01 7.96095e+02 1.33975e+01 7.78355e+01 2.98915e-01
1.41410e-01 -1.59631e+01 2.69147e+02 3.11175e+01 6.89037e+01 6.66674e-01 1.00000e-02 2.20791e+00 1.36114e+01 7.81351e+02 1.31252e+01 5.96442e+01 3.16776e-01
1.64207e-01 -1.59565e+01 2.51354e+02 3.06654e+01 4.40598e+01 6.22776e-01 1.00000e-02 2.19390e+00 1.25404e+01 5.48363e+02 1.23959e+01 4.52439e+01 6.55623e-01
1.48571e-01 -1.59929e+01 2.77637e+02 3.30642e+01 6.69118e+01 6.16994e-01 1.00000e-02 2.27768e+00 1.35363e+01 7.86177e+02 1.33207e+01 7.09966e+01 3.10864e-01
1.50633e-01 -1.60330e+01 2.44520e+02 3.22279e+01 5.48994e+01 5.97723e-01 1.00000e-02 2.30473e+00 1.32987e+01 7.44219e+02 1.32454e+01 7.22372e+01 3.64318e-01
1.60817e-01 -1.60485e+01 2.60132e+02 3.09377e+01 4.49243e+01 6.39547e-01 1.00000e-02 2.17381e+00 1.26167e+01 5.48569e+02 1.23716e+01 4.29320e+01 6.55305e-01
1.46775e-01 -1.59738e+01 2.69880e+02 3.06455e+01 5.14028e+01 6.95270e-01 1.00000e-02 2.11629e+00 1.29268e+01 5.88036e+02 1.23352e+01 3.77858e+01 5.94035e-01
1.59217e-01 -1.60066e+01 2.15224e+02 3.08361e+01 6.91326e+01 6.96874e-01 1.00000e-02 2.02242e+00 1.24212e+01 4.13929e+02 1.12696e+01 1.63634e+01 6.53970e-01
1.58410e-01 -1.59694e+01 2.97804e+02 3.10251e+01 5.36565e+01 5.68496e-01 1.00000e-02 2.33368e+00 1.32177e+01 7.74633e+02 1.33069e+01 7.96018e+01 3.25110e-01
1.58134e-01 -1.59561e+01 2.49438e+02 3.10706e+01 5.64967e+01 5.89089e-01 1.00000e-02 2.28949e+00 1.31464e+01 6.99765e+02 1.30922e+01 6.68033e+01 4.25606e-01
1.59342e-01 -1.59931e+01 2.80485e+02 3.25411e+01 5.32198e+01 6.25628e-01 1.00000e-02 2.21023e+00 1.29047e+01 6.15496e+02 1.26925e+01 5.14924e+01 5.51477e-01
1.58847e-01 -1.59954e+01 2.69427e+02 3.36825e+01 4.21960e+01 6.33905e-01 1.00000e-02 2.19145e+00 1.26513e+01 5.67183e+02 1.24739e+01 4.65870e+01 6.26457e-01
1.48155e-01 -1.59562e+01 2.64809e+02 2.93976e+01 6.03417e+01 7.16600e-01 1.00000e-02 2.05610e+00 1.29147e+01 5.56675e+02 1.19483e+01 2.71623e+01 6.28665e-01
1.66994e-01 -1.60137e+01 2.43893e+02 3.27198e+01 5.65938e+01 5.89097e-01 1.00000e-02 2.24452e+00 1.28161e+01 5.97529e+02 1.27215e+01 5.40408e+01 5.79287e-01
1.41500e-01 -1.59501e+01 2.48931e+02 2.89869e+01 4.04158e+01 7.35762e-01 1.00000e-02 2.03815e+00 1.26327e+01 5.08269e+02 1.16888e+01 2.34304e+01 6.37993e-01
1.57301e-01 -1.59992e+01 2.05518e+02 3.26388e+01 5.53648e+01 5.75685e-01 1.00000e-02 2.31222e+00 1.31112e+01 6.91113e+02 1.31204e+01 6.89323e+01 4.38020e-01
1.40620e-01 -1.60155e+01 2.79552e+02 2.99350e+01 4.25305e+01 6.63969e-01 1.00000e-02 2.22749e+00 1.32598e+01 7.34094e+02 1.30342e+01 6.23062e+01 3.77883e-01
1.56037e-01 -1.59547e+01 2.04867e+02 3.01982e+01 5.54234e+01 6.49276e-01 1.00000e-02 2.16175e+00 1.26835e+01 5.18619e+02 1.22957e+01 3.83929e+01 7.01175e-01
1.68474e-01 -1.60000e+01 2.77441e+02 2.85322e+01 6.31393e+01 6.79921e-01 1.00000e-02 2.05502e+00 1.25236e+01 4.74910e+02 1.16936e+01 2.39620e+01 7.46319e-01
1.56913e-01 -1.59697e+01 2.02109e+02 2.94253e+01 6.39026e+01 5.59750e-01 1.00000e-02 2.35197e+00 1.34202e+01 7.81150e+02 1.34300e+01 8.03553e+01 3.17024e-01
1.41759e-01 -1.60451e+01 2.25379e+02 3.09189e+01 4.10197e+01 6.66618e-01 1.00000e-02 2.19594e+00 1.29169e+01 6.12716e+02 1.26354e+01 4.89450e+01 5.55767e-01
1.69015e-01 -1.59581e+01 2.04195e+02 3.08313e+01 6.80256e+01 6.38056e-01 1.00000e-02 2.12641e+00 1.25197e+01 4.62719e+02 1.20166e+01 3.12054e+01 7.83099e-01
1.44447e-01 -1.60192e+01 2.32461e+02 3.20775e+01 5.05820e+01 6.01390e-01 1.00000e-02 2.32718e+00 1.34013e+01 7.88475e+02 1.33870e+01 7.88219e+01 3.08071e-01
1.42820e-01 -1.60477e+01 2.76842e+02 3.20659e+01 5.85187e+01 7.49219e-01 1.00000e-02 2.00761e+00 1.28966e+01 5.42223e+02 1.14749e+01 1.80972e+01 4.25442e-01
1.59940e-01 -1.60116e+01 2.58142e+02 2.94316e+01 5.99517e+01 6.14988e-01 1.00000e-02 2.23246e+00 1.30543e+01 6.46730e+02 1.28393e+01 5.54062e+01 5.03716e-01
1.53868e-01 -1.60300e+01 2.94460e+02 2.80947e+01 4.61871e+01 6.55399e-01 1.00000e-02 2.18784e+00 1.29423e+01 6.40637e+02 1.26731e+01 5.07909e+01 5.12956e-01
1.59197e-01 -1.60255e+01 2.47386e+02 2.89723e+01 6.63180e+01 6.25971e-01 1.00000e-02 2.21102e+00 1.31010e+01 6.38865e+02 1.27719e+01 5.13601e+01 5.15649e-01
1.57412e-01 -1.60399e+01 2.80667e+02 2.83679e+01 6.97585e+01 5.97666e-01 1.00000e-02 2.28609e+00 1.34683e+01 7.78333e+02 1.32916e+01 7.11217e+01 3.20506e-01
1.59972e-01 -1.59857e+01 2.53870e+02 3.23223e+01 4.00364e+01 6.69355e-01 1.00000e-02 2.10561e+00 1.23528e+01 4.72535e+02 1.19140e+01 3.09060e+01 7.69193e-01
1.61063e-01 -1.60120e+01 2.44229e+02 3.38889e+01 5.64722e+01 5.79959e-01 1.00000e-02 2.28710e+00 1.30274e+01 6.66154e+02 1.30029e+01 6.42874e+01 4.74589e-01
1.56797e-01 -1.60275e+01 2.94914e+02 3.38991e+01 4.33185e+01 6.08861e-01 1.00000e-02 2.25695e+00 1.28949e+01 6.63739e+02 1.28762e+01 6.15891e+01 4.78180e-01
1.65666e-01 -1.60089e+01 2.91288e+02 2.80698e+01 6.96158e+01 7.01291e-01 1.00000e-02 2.02642e+00 1.27244e+01 5.16458e+02 1.15807e+01 2.07780e+01 5.66463e-01
1.58065e-01 -1.60089e+01 2.82676e+02 2.83564e+01 5.17202e+01 6.00746e-01 1.00000e-02 2.27804e+00 1.31024e+01 7.12444e+02 1.30583e+01 6.68596e+01 4.07684e-01
1.53198e-01 -1.60134e+01 2.57048e+02 3.23925e+01 6.24137e+01 7.22583e-01 1.00000e-02 2.00366e+00 1.25872e+01 4.62229e+02 1.11549e+01 1.43866e+01 4.72942e-01
1.60607e-01 -1.59990e+01 2.30285e+02 3.13744e+01 4.41028e+01 6.88367e-01 1.00000e-02 2.04870e+00 1.21640e+01 4.05878e+02 1.14320e+01 2.07242e+01 8.14423e-01
1.40752e-01 -1.60460e+01 2.45029e+02 3.18900e+01 6.96796e+01 6.55915e-01 1.00000e-02 2.22696e+00 1.35951e+01 7.65811e+02 1.31533e+01 6.07601e+01 3.36239e-01
1.44970e-01 -1.60123e+01 2.08293e+02 2.90591e+01 5.97698e+01 7.26646e-01 1.00000e-02 2.00722e+00 1.25102e+01 4.29604e+02 1.11095e+01 1.38829e+01 5.26699e-01
1.67739e-01 -1.60487e+01 2.92699e+02 3.21522e+01 6.57824e+01 6.69186e-01 1.00000e-02 2.07948e+00 1.26237e+01 4.98383e+02 1.19182e+01 2.83746e+01 7.31526e-01
1.62412e-01 -1.60356e+01 2.74832e+02 2.90385e+01 6.36683e+01 6.03273e-01 1.00000e-02 2.24877e+00 1.31381e+01 6.76043e+02 1.29529e+01 5.95011e+01 4.59973e-01
1.45839e-01 -1.60079e+01 2.43444e+02 3.24720e+01 4.37220e+01 6.95468e-01 1.00000e-02 2.10567e+00 1.26707e+01 5.24072e+02 1.21032e+01 3.31117e+01 6.92894e-01
1.54761e-01 -1.59679e+01 2.98257e+02 2.86470e+01 4.87758e+01 7.09141e-01 1.00000e-02 2.06418e+00 1.26855e+01 5.33068e+02 1.19341e+01 2.87692e+01 6.76523e-01
1.69058e-01 -1.59541e+01 2.41884e+02 2.99353e+01 5.44339e+01 6.14350e-01 1.00000e-02 2.18924e+00 1.26208e+01 5.37501e+02 1.23985e+01 4.34396e+01 6.72357e-01
1.46873e-01 -1.59606e+01 2.74154e+02 2.86958e+01 4.77658e+01 6.84628e-01 1.00000e-02 2.14830e+00 1.29964e+01 6.24600e+02 1.25372e+01 4.41941e+01 5.37462e-01
1.48738e-01 -1.60053e+01 2.48852e+02 2.88767e+01 6.21372e+01 7.03825e-01 1.00000e-02 2.07659e+00 1.29259e+01 5.56758e+02 1.20547e+01 2.95351e+01 6.42633e-01
1.52094e-01 -1.59588e+01 2.27252e+02 3.30744e+01 6.39291e+01 6.16439e-01 1.00000e-02 2.25325e+00 1.32270e+01 6.74091e+02 1.29994e+01 5.93654e+01 4.62845e-01
1.56023e-01 -1.59557e+01 2.55412e+02 2.91773e+01 6.18258e+01 6.05389e-01 1.00000e-02 2.27115e+00 1.32735e+01 7.15775e+02 1.31114e+01 6.49821e+01 4.03030e-01
1.68137e-01 -1.60174e+01 2.59990e+02 3.31857e+01 4.86229e+01 6.78591e-01 1.00000e-02 2.04517e+00 1.21619e+01 4.07518e+02 1.14262e+01 2.06548e+01 7.97476e-01
1.62538e-01 -1.59934e+01 2.14238e+02 2.90758e+01 4.85884e+01 6.95007e-01 1.00000e-02 2.01956e+00 1.20510e+01 3.69608e+02 1.10823e+01 1.52404e+01 6.71609e-01
1.52905e-01 -1.59752e+01 2.42350e+02 3.33304e+01 5.97162e+01 6.56842e-01 1.00000e-02 2.16019e+00 1.29013e+01 5.69344e+02 1.24559e+01 4.14950e+01 6.23099e-01
1.62909e-01 -1.59782e+01 2.70655e+02 3.36205e+01 5.68457e+01 6.57244e-01 1.00000e-02 2.11954e+00 1.26130e+01 5.07676e+02 1.21211e+01 3.39709e+01 7.17667e-01
1.62183e-01 -1.60388e+01 2.80713e+02 2.96126e+01 4.67581e+01 6.52009e-01 1.00000e-02 2.14792e+00 1.26169e+01 5.43672e+02 1.22811e+01 3.97261e+01 6.62862e-01
1.66247e-01 -1.59565e+01 2.82502e+02 3.38037e+01 4.07081e+01 6.50363e-01 1.00000e-02 2.12472e+00 1.23386e+01 4.84705e+02 1.20140e+01 3.41753e+01 7.51634e-01
1.66441e-01 -1.60089e+01 2.82025e+02 3.21670e+01 6.69589e+01 6.32950e-01 1.00000e-02 2.16208e+00 1.28517e+01 5.67971e+02 1.24444e+01 4.19042e+01 6.25232e-01
1.46148e-01 -1.59952e+01 2.63604e+02 3.36145e+01 4.63496e+01 6.05456e-01 1.00000e-02 2.31139e+00 1.32994e+01 7.69811e+02 1.32970e+01 7.61429e+01 3.31167e-01
1.54526e-01 -1.60010e+01 2.01862e+02 3.29310e+01 4.97851e+01 6.29396e-01 1.00000e-02 2.21035e+00 1.27426e+01 5.56246e+02 1.25381e+01 4.68121e+01 6.43426e-01
1.55013e-01 -1.60019e+01 2.35174e+02 3.25463e+01 6.30213e+01 6.91834e-01 1.00000e-02 2.06196e+00 1.26029e+01 4.69132e+02 1.17456e+01 2.41970e+01 7.68320e-01
1.51755e-01 -1.59931e+01 2.79342e+02 2.80606e+01 5.57674e+01 7.12920e-01 1.00000e-02 2.05961e+00 1.28235e+01 5.49241e+02 1.19482e+01 2.79418e+01 6.46210e-01
1.55577e-01 -1.59568e+01 2.72934e+02 2.89262e+01 4.14182e+01 7.11553e-01 1.00000e-02 2.04192e+00 1.24159e+01 4.72421e+02 1.16001e+01 2.29675e+01 7.02783e-01
1.49864e-01 -1.59691e+01 2.87215e+02 3.27955e+01 4.49799e+01 6.06140e-01 1.00000e-02 2.29717e+00 1.31895e+01 7.49747e+02 1.31961e+01 7.31120e+01 3.57018e-01
1.45747e-01 -1.60309e+01 2.00921e+02 3.16427e+01 6.43946e+01 6.18835e-01 1.00000e-02 2.27861e+00 1.33968e+01 7.19021e+02 1.31760e+01 6.49717e+01 3.98520e-01
1.40528e-01 -1.60165e+01 2.30574e+02 3.16937e+01 5.93854e+01 6.78021e-01 1.00000e-02 2.17065e+00 1.31957e+01 6.38252e+02 1.26777e+01 4.60170e+01 5.16584e-01
1.54343e-01 -1.60376e+01 2.38882e+02 2.88953e+01 4.54540e+01 6.44114e-01 1.00000e-02 2.19407e+00 1.27890e+01 5.86294e+02 1.25437e+01 4.71308e+01 5.96743e-01
1.69566e-01 -1.59908e+01 2.14177e+02 3.36744e+01 5.58758e+01 5.50808e-01 1.00000e-02 2.30256e+00 1.27999e+01 6.33443e+02 1.28928e+01 6.37702e+01 5.23917e-01
1.45732e-01 -1.59697e+01 2.62606e+02 2.96963e+01 5.57301e+01 6.30348e-01 1.00000e-02 2.26928e+00 1.34139e+01 7.64406e+02 1.32237e+01 6.85800e+01 3.38029e-01
1.52040e-01 -1.59553e+01 2.92866e+02 3.10139e+01 5.91972e+01 6.88989e-01 1.00000e-02 2.11250e+00 1.29885e+01 5.99530e+02 1.23569e+01 3.78182e+01 5.76183e-01
1.61897e-01 -1.60143e+01 2.77237e+02 2.99549e+01 6.84887e+01 5.90745e-01 1.00000e-02 2.27433e+00 1.32843e+01 7.18457e+02 1.31273e+01 6.55703e+01 3.99302e-01
1.59492e-01 -1.60197e+01 2.15624e+02 2.83559e+01 5.94988e+01 6.49673e-01 1.00000e-02 2.15027e+00 1.27147e+01 5.22974e+02 1.22649e+01 3.71079e+01 6.94564e-01
1.69903e-01 -1.59925e+01 2.17820e+02 3.12999e+01 5.27833e+01 6.76724e-01 1.00000e-02 2.03103e+00 1.20070e+01 3.62196e+02 1.11720e+01 1.67243e+01 7.62013e-01
1.54755e-01 -1.60156e+01 2.35886e+02 3.04937e+01 5.39138e+01 6.13995e-01 1.00000e-02 2.25357e+00 1.30612e+01 6.58377e+02 1.29147e+01 5.89541e+01 4.86188e-01
1.61870e-01 -1.60283e+01 2.06157e+02 3.19852e+01 6.33192e+01 6.85481e-01 1.00000e-02 2.03647e+00 1.22354e+01 3.84097e+02 1.13104e+01 1.77184e+01 7.76551e-01
1.68310e-01 -1.60066e+01 2.44868e+02 3.32997e+01 5.93787e+01 5.94079e-01 1.00000e-02 2.22723e+00 1.27831e+01 5.77611e+02 1.26360e+01 5.04921e+01 6.10246e-01
1.52583e-01 -1.60033e+01 2.60355e+02 3.11328e+01 5.79782e+01 6.50051e-01 1.00000e-02 2.18724e+00 1.30405e+01 6.26029e+02 1.26754e+01 4.84291e+01 5.35268e-01
1.54052e-01 -1.59583e+01 2.35717e+02 3.39750e+01 5.97943e+01 6.86126e-01 1.00000e-02 2.07930e+00 1.26049e+01 4.75563e+02 1.18662e+01 2.68973e+01 7.64856e-01
1.63480e-01 -1.60349e+01 2.28921e+02 3.38046e+01 5.47495e+01 5.89130e-01 1.00000e-02 2.25643e+00 1.28493e+01 6.07687e+02 1.27797e+01 5.61406e+01 5.63542e-01
1.57529e-01 -1.60036e+01 2.24097e+02 3.02819e+01 4.27079e+01 6.90888e-01 1.00000e-02 2.05668e+00 1.22123e+01 4.16918e+02 1.15104e+01 2.20158e+01 8.27261e-01
1.65021e-01 -1.60353e+01 2.98433e+02 3.20232e+01 4.76721e+01 6.59658e-01 1.00000e-02 2.11732e+00 1.25150e+01 5.09897e+02 1.20916e+01 3.45565e+01 7.14334e-01
1.65406e-01 -1.59895e+01 2.05734e+02 2.87707e+01 6.63569e+01 6.12720e-01 1.00000e-02 2.20532e+00 1.28605e+01 5.66749e+02 1.25655e+01 4.59198e+01 6.27131e-01
1.55344e-01 -1.60418e+01 2.29558e+02 3.09121e+01 6.26090e+01 6.16290e-01 1.00000e-02 2.24304e+00 1.31383e+01 6.55876e+02 1.29080e+01 5.67363e+01 4.89936e-01
1.48463e-01 -1.59717e+01 2.18092e+02 2.99288e+01 4.75733e+01 6.36212e-01 1.00000e-02 2.23395e+00 1.29921e+01 6.34882e+02 1.28007e+01 5.47500e+01 5.21720e-01
1.50588e-01 -1.60328e+01 2.42637e+02 3.11536e+01 6.09493e+01 7.21423e-01 1.00000e-02 2.01293e+00 1.26025e+01 4.64017e+02 1.13158e+01 1.65849e+01 5.37579e-01
1.64620e-01 -1.59716e+01 2.78414e+02 3.06675e+01 4.22446e+01 7.09286e-01 1.00000e-02 2.00312e+00 1.21270e+01 4.06436e+02 1.09648e+01 1.36404e+01 5.13033e-01
1.51641e-01 -1.59527e+01 2.50481e+02 2.96185e+01 4.99271e+01 6.58710e-01 1.00000e-02 2.17400e+00 1.28954e+01 5.95416e+02 1.25376e+01 4.51779e+01 5.82568e-01
1.49994e-01 -1.60147e+01 2.58924e+02 3.02899e+01 4.98833e+01 6.43723e-01 1.00000e-02 2.21694e+00 1.30608e+01 6.55180e+02 1.28160e+01 5.45557e+01 4.90981e-01
1.52224e-01 -1.59814e+01 2.44879e+02 3.00908e+01 6.61217e+01 6.23326e-01 1.00000e-02 2.24709e+00 1.33255e+01 7.08557e+02 1.30509e+01 6.05600e+01 4.13142e-01
1.59885e-01 -1.59929e+01 2.10465e+02 2.89776e+01 6.56010e+01 5.64905e-01 1.00000e-02 2.32975e+00 1.33446e+01 7.47176e+02 1.33117e+01 7.46114e+01 3.60405e-01
1.42496e-01 -1.60104e+01 2.26527e+02 3.09453e+01 5.83677e+01 7.04171e-01 1.00000e-02 2.09190e+00 1.28891e+01 5.39804e+02 1.21011e+01 3.07351e+01 6.68817e-01
1.50664e-01 -1.60488e+01 2.21646e+02 2.97788e+01 6.46465e+01 5.92308e-01 1.00000e-02 2.31811e+00 1.34929e+01 7.82517e+02 1.33836e+01 7.54600e+01 3.15342e-01
1.55535e-01 -1.60486e+01 2.02878e+02 3.15077e+01 4.80735e+01 6.13151e-01 1.00000e-02 2.24532e+00 1.28290e+01 5.99379e+02 1.27237e+01 5.39009e+01 5.76416e-01
1.47803e-01 -1.60059e+01 2.67355e+02 3.35239e+01 6.34020e+01 7.25212e-01 1.00000e-02 2.02824e+00 1.28335e+01 5.22036e+02 1.16670e+01 2.15781e+01 5.69731e-01
1.55593e-01 -1.59770e+01 2.32291e+02 3.14734e+01 5.73093e+01 6.91942e-01 1.00000e-02 2.06103e+00 1.24989e+01 4.54887e+02 1.16875e+01 2.36834e+01 7.86714e-01
1.47432e-01 -1.60420e+01 2.05961e+02 3.16400e+01 4.69362e+01 7.17668e-01 1.00000e-02 2.01846e+00 1.22123e+01 3.88797e+02 1.11484e+01 1.54969e+01 6.47378e-01
1.40989e-01 -1.60479e+01 2.55022e+02 3.36842e+01 5.14788e+01 6.70931e-01 1.00000e-02 2.19099e+00 1.31688e+01 6.61634e+02 1.27925e+01 5.15148e+01 4.81319e-01
1.62156e-01 -1.60376e+01 2.96117e+02 3.28634e+01 6.22790e+01 6.82259e-01 1.00000e-02 2.07554e+00 1.26777e+01 5.12884e+02 1.19471e+01 2.87645e+01 7.09840e-01
1.60671e-01 -1.60224e+01 2.11152e+02 2.87444e+01 5.11762e+01 6.04278e-01 1.00000e-02 2.24746e+00 1.28323e+01 6.07919e+02 1.27333e+01 5.45505e+01 5.63183e-01
1.51592e-01 -1.59737e+01 2.95214e+02 3.18800e+01 6.21958e+01 6.76323e-01 1.00000e-02 2.14161e+00 1.31073e+01 6.34641e+02 1.25625e+01 4.34510e+01 5.22088e-01
1.59058e-01 -1.59565e+01 2.07970e+02 3.12192e+01 5.78213e+01 6.01057e-01 1.00000e-02 2.25515e+00 1.29726e+01 6.22999e+02 1.28371e+01 5.63059e+01 5.39921e-01
1.63693e-01 -1.59783e+01 2.72216e+02 2.87863e+01 6.02109e+01 6.82729e-01 1.00000e-02 2.06791e+00 1.25934e+01 4.92307e+02 1.18250e+01 2.64325e+01 7.40131e-01
1.68141e-01 -1.59826e+01 2.61473e+02 3.29902e+01 6.92646e+01 6.64181e-01 1.00000e-02 2.07724e+00 1.25604e+01 4.71279e+02 1.18300e+01 2.64499e+01 7.70986e-01
1.67300e-01 -1.60314e+01 2.01593e+02 2.95040e+01 5.40685e+01 6.08733e-01 1.00000e-02 2.20453e+00 1.26059e+01 5.29949e+02 1.24215e+01 4.42835e+01 6.83930e-01
1.62856e-01 -1.60257e+01 2.73077e+02 3.25711e+01 6.55872e+01 5.61236e-01 1.00000e-02 2.32010e+00 1.32823e+01 7.40833e+02 1.32707e+01 7.39546e+01 3.68827e-01
1.52046e-01 -1.60359e+01 2.21023e+02 2.92511e+01 4.59039e+01 5.91141e-01 1.00000e-02 2.31627e+00 1.30678e+01 7.26446e+02 1.31354e+01 7.26183e+01 3.88289e-01
1.58996e-01 -1.59857e+01 2.56871e+02 3.03133e+01 5.32466e+01 6.60442e-01 1.00000e-02 2.13435e+00 1.26883e+01 5.32194e+02 1.22326e+01 3.67756e+01 6.80496e-01
1.64328e-01 -1.60187e+01 2.05213e+02 3.15534e+01 5.95675e+01 5.76647e-01 1.00000e-02 2.28003e+00 1.29660e+01 6.34209e+02 1.29132e+01 6.03451e+01 5.22747e-01
1.59634e-01 -1.59713e+01 2.21954e+02 3.23465e+01 5.71813e+01 5.90022e-01 1.00000e-02 2.27458e+00 1.30219e+01 6.49502e+02 1.29449e+01 6.09988e+01 4.99529e-01
1.58407e-01 -1.60275e+01 2.37958e+02 3.15734e+01 5.07508e+01 6.12969e-01 1.00000e-02 2.23665e+00 1.28752e+01 6.13452e+02 1.27418e+01 5.41094e+01 5.54631e-01
1.58420e-01 -1.60288e+01 2.06589e+02 2.95368e+01 6.16473e+01 6.96035e-01 1.00000e-02 2.02846e+00 1.22940e+01 3.95018e+02 1.12665e+01 1.68314e+01 7.14451e-01
1.63172e-01 -1.59738e+01 2.96921e+02 2.88541e+01 4.60506e+01 7.09607e-01 1.00000e-02 2.02224e+00 1.23350e+01 4.52699e+02 1.13846e+01 1.92781e+01 6.13433e-01
1.66314e-01 -1.60083e+01 2.73007e+02 3.33165e+01 5.20999e+01 6.31928e-01 1.00000e-02 2.16179e+00 1.25936e+01 5.26869e+02 1.23003e+01 4.02402e+01 6.88633e-01
1.46290e-01 -1.60230e+01 2.64847e+02 3.31271e+01 4.34153e+01 6.65842e-01 1.00000e-02 2.18129e+00 1.29251e+01 6.18165e+02 1.26199e+01 4.83363e+01 5.47361e-01
1.60516e-01 -1.60333e+01 2.02664e+02 3.09275e+01 5.11213e+01 6.13884e-01 1.00000e-02 2.22126e+00 1.27193e+01 5.61116e+02 1.25615e+01 4.83236e+01 6.35876e-01
1.58760e-01 -1.60379e+01 2.87835e+02 3.05472e+01 6.39806e+01 6.58378e-01 1.00000e-02 2.14728e+00 1.29807e+01 6.01237e+02 1.24829e+01 4.19828e+01 5.73535e-01
1.55775e-01 -1.59938e+01 2.69175e+02 2.91368e+01 4.97323e+01 5.87134e-01 1.00000e-02 2.31215e+00 1.31412e+01 7.47442e+02 1.31892e+01 7.41096e+01 3.60053e-01
1.56093e-01 -1.59796e+01 2.86542e+02 3.23508e+01 6.58133e+01 5.96849e-01 1.00000e-02 2.28501e+00 1.33759e+01 7.50649e+02 1.32380e+01 6.98915e+01 3.55834e-01
1.54050e-01 -1.59827e+01 2.94382e+02 2.87252e+01 6.99481e+01 6.29033e-01 1.00000e-02 2.23986e+00 1.34690e+01 7.66320e+02 1.31549e+01 6.38668e+01 3.35590e-01
1.66631e-01 -1.59992e+01 2.45489e+02 3.31286e+01 4.25568e+01 6.39623e-01 1.00000e-02 2.13949e+00 1.23123e+01 4.72739e+02 1.20288e+01 3.46742e+01 7.68901e-01
1.54963e-01 -1.59507e+01 2.36689e+02 3.08782e+01 6.97723e+01 7.08584e-01 1.00000e-02 2.02163e+00 1.26666e+01 4.71592e+02 1.14226e+01 1.79329e+01 5.89064e-01
1.69149e-01 -1.59547e+01 2.57627e+02 2.84542e+01 5.64319e+01 6.26250e-01 1.00000e-02 2.16918e+00 1.26486e+01 5.37778e+02 1.23441e+01 4.11159e+01 6.71931e-01
1.41463e-01 -1.59938e+01 2.48269e+02 2.83237e+01 6.22269e+01 6.80138e-01 1.00000e-02 2.17467e+00 1.33774e+01 7.03455e+02 1.28281e+01 5.00814e+01 4.20356e-01
1.59891e-01 -1.60367e+01 2.50620e+02 3.27523e+01 5.93174e+01 5.99566e-01 1.00000e-02 2.25610e+00 1.30461e+01 6.51125e+02 1.29122e+01 5.89282e+01 4.97081e-01
1.61382e-01 -1.59615e+01 2.65666e+02 3.22010e+01 5.98937e+01 6.39318e-01 1.00000e-02 2.16827e+00 1.28248e+01 5.66986e+02 1.24568e+01 4.27378e+01 6.26763e-01
1.53669e-01 -1.60310e+01 2.67122e+02 3.07671e+01 6.76369e+01 6.25891e-01 1.00000e-02 2.23714e+00 1.33300e+01 7.12293e+02 1.30337e+01 5.97951e+01 4.07894e-01
1.66884e-01 -1.59768e+01 2.19407e+02 3.10113e+01 5.83173e+01 5.68503e-01 1.00000e-02 2.28710e+00 1.29324e+01 6.42027e+02 1.29242e+01 6.20486e+01 5.10844e-01
1.42552e-01 -1.59549e+01 2.30794e+02 3.21394e+01 6.53571e+01 6.27597e-01 1.00000e-02 2.27897e+00 1.35669e+01 7.77054e+02 1.33133e+01 6.94379e+01 3.22093e-01
1.47900e-01 -1.60159e+01 2.39379e+02 3.09645e+01 4.32046e+01 7.17587e-01 1.00000e-02 2.03943e+00 1.24382e+01 4.57958e+02 1.15452e+01 2.14790e+01 7.09423e-01
1.51443e-01 -1.59515e+01 2.37559e+02 3.23475e+01 6.71541e+01 6.52622e-01 1.00000e-02 2.17752e+00 1.31062e+01 6.14898e+02 1.26381e+01 4.55206e+01 5.52398e-01
1.51372e-01 -1.60439e+01 2.80704e+02 3.35824e+01 5.72489e+01 6.10114e-01 1.00000e-02 2.27781e+00 1.33025e+01 7.37676e+02 1.31816e+01 6.84917e+01 3.73057e-01
1.45214e-01 -1.59771e+01 2.19504e+02 3.26825e+01 4.36357e+01 5.94005e-01 1.00000e-02 2.33626e+00 1.32461e+01 7.67393e+02 1.33156e+01 7.88667e+01 3.34228e-01
1.69462e-01 -1.60164e+01 2.97652e+02 3.07994e+01 5.67958e+01 6.08190e-01 1.00000e-02 2.20686e+00 1.27808e+01 5.89761e+02 1.25967e+01 4.94364e+01 5.91354e-01
1.66820e-01 -1.59848e+01 2.41103e+02 3.35178e+01 5.93641e+01 6.20971e-01 1.00000e-02 2.17634e+00 1.26591e+01 5.26272e+02 1.23645e+01 4.12268e+01 6.89544e-01
1.49703e-01 -1.60420e+01 2.45380e+02 3.32306e+01 5.41664e+01 6.60977e-01 1.00000e-02 2.16783e+00 1.29160e+01 5.84211e+02 1.25128e+01 4.35872e+01 5.99981e-01
1.50582e-01 -1.59759e+01 2.54458e+02 3.17253e+01 5.01144e+01 5.91494e-01 1.00000e-02 2.32048e+00 1.32818e+01 7.64720e+02 1.32971e+01 7.64788e+01 3.37628e-01
1.60931e-01 -1.59658e+01 2.19357e+02 3.02086e+01 5.76452e+01 6.32741e-01 1.00000e-02 2.18046e+00 1.27420e+01 5.42140e+02 1.24186e+01 4.21336e+01 6.65222e-01
1.40406e-01 -1.60016e+01 2.89164e+02 3.19325e+01 4.13066e+01 6.48948e-01 1.00000e-02 2.25948e+00 1.33151e+01 7.68884e+02 1.31866e+01 6.96010e+01 3.32339e-01
1.57051e-01 -1.59671e+01 2.82523e+02 2.86670e+01 6.32298e+01 6.79275e-01 1.00000e-02 2.11120e+00 1.29467e+01 5.85494e+02 1.22946e+01 3.62463e+01 5.97987e-01
1.58758e-01 -1.60083e+01 2.39805e+02 3.08927e+01 5.73788e+01 6.28699e-01 1.00000e-02 2.20190e+00 1.28913e+01 5.90513e+02 1.26145e+01 4.79010e+01 5.90185e-01
1.69961e-01 -1.59807e+01 2.87925e+02 3.13766e+01 5.36092e+01 6.96655e-01 1.00000e-02 2.00900e+00 1.22125e+01 4.11448e+02 1.11063e+01 1.51596e+01 5.55260e-01
1.65279e-01 -1.59814e+01 2.96986e+02 3.29852e+01 6.48718e+01 6.24285e-01 1.00000e-02 2.18692e+00 1.29240e+01 5.99354e+02 1.26045e+01 4.71722e+01 5.76456e-01
1.50995e-01 -1.59822e+01 2.53096e+02 3.20772e+01 6.74162e+01 7.25956e-01 1.00000e-02 2.00318e+00 1.27315e+01 4.87342e+02 1.11984e+01 1.44956e+01 4.47920e-01
1.56345e-01 -1.59955e+01 2.53356e+02 3.32059e+01 6.56633e+01 6.48593e-01 1.00000e-02 2.16537e+00 1.29712e+01 5.86064e+02 1.25188e+01 4.28934e+01 5.97100e-01
1.62015e-01 -1.59655e+01 2.52613e+02 3.18898e+01 6.84143e+01 5.73134e-01 1.00000e-02 2.30085e+00 1.32837e+01 7.20700e+02 1.31988e+01 6.92466e+01 3.96196e-01
1.63704e-01 -1.60489e+01 2.96165e+02 3.20488e+01 5.53125e+01 5.87244e-01 1.00000e-02 2.27088e+00 1.30073e+01 6.72485e+02 1.29656e+01 6.32864e+01 4.65213e-01
1.44989e-01 -1.60028e+01 2.52495e+02 3.14574e+01 5.62541e+01 7.00440e-01 1.00000e-02 2.10142e+00 1.29377e+01 5.69098e+02 1.22304e+01 3.41744e+01 6.23481e-01
1.47476e-01 -1.60330e+01 2.06519e+02 3.23728e+01 5.02610e+01 5.90929e-01 1.00000e-02 2.32998e+00 1.32742e+01 7.50343e+02 1.32945e+01 7.59370e+01 3.56236e-01
1.44050e-01 -1.59996e+01 2.11436e+02 3.14533e+01 5.12338e+01 7.12787e-01 1.00000e-02 2.05248e+00 1.25069e+01 4.48122e+02 1.16156e+01 2.20840e+01 7.75492e-01
1.57376e-01 -1.59682e+01 2.03322e+02 2.89313e+01 4.50597e+01 6.47758e-01 1.00000e-02 2.16318e+00 1.25154e+01 5.03268e+02 1.22143e+01 3.80757e+01 7.24259e-01
1.59227e-01 -1.59579e+01 2.73490e+02 2.85529e+01 4.53688e+01 6.98031e-01 1.00000e-02 2.05682e+00 1.24384e+01 4.75948e+02 1.17042e+01 2.49987e+01 7.49213e-01
1.64839e-01 -1.59668e+01 2.99574e+02 2.91483e+01 4.74905e+01 6.25712e-01 1.00000e-02 2.19736e+00 1.27033e+01 5.93705e+02 1.25409e+01 4.90026e+01 5.85225e-01
1.67314e-01 -1.59513e+01 2.55361e+02 3.24431e+01 6.28199e+01 5.92369e-01 1.00000e-02 2.23803e+00 1.29179e+01 6.10270e+02 1.27607e+01 5.38170e+01 5.59548e-01
1.57360e-01 -1.60463e+01 2.14212e+02 3.05980e+01 4.43592e+01 6.88234e-01 1.00000e-02 2.05950e+00 1.21903e+01 4.07354e+02 1.14998e+01 2.18147e+01 8.45390e-01
1.49607e-01 -1.59726e+01 2.27501e+02 3.21870e+01 6.22452e+01 5.84001e-01 1.00000e-02 2.33542e+00 1.35046e+01 7.97452e+02 1.34548e+01 7.96995e+01 2.97301e-01
1.40984e-01 -1.60168e+01 2.71721e+02 2.92093e+01 4.94971e+01 6.88097e-01 1.00000e-02 2.16794e+00 1.32090e+01 6.81290e+02 1.27579e+01 4.99669e+01 4.52285e-01
1.57864e-01 -1.60115e+01 2.94601e+02 2.93671e+01 6.96563e+01 6.09350e-01 1.00000e-02 2.26010e+00 1.34001e+01 7.51509e+02 1.31719e+01 6.59101e+01 3.54706e-01
1.64282e-01 -1.59743e+01 2.21455e+02 3.01429e+01 5.30655e+01 6.34372e-01 1.00000e-02 2.16246e+00 1.25613e+01 5.06614e+02 1.22418e+01 3.82866e+01 7.19259e-01
1.58780e-01 -1.60454e+01 2.76066e+02 3.06303e+01 5.14454e+01 6.40866e-01 1.00000e-02 2.18394e+00 1.28396e+01 5.93428e+02 1.25543e+01 4.67489e+01 5.85655e-01
1.48255e-01 -1.59534e+01 2.71833e+02 3.21978e+01 5.79271e+01 6.44704e-01 1.00000e-02 2.22109e+00 1.32476e+01 6.94118e+02 1.29511e+01 5.74409e+01 4.33692e-01
1.49510e-01 -1.59760e+01 2.80650e+02 3.01544e+01 4.46317e+01 6.90608e-01 1.00000e-02 2.12093e+00 1.28116e+01 5.76432e+02 1.23095e+01 3.84313e+01 6.12080e-01
1.48333e-01 -1.60358e+01 2.28856e+02 2.81099e+01 5.13983e+01 6.46541e-01 1.00000e-02 2.21647e+00 1.30657e+01 6.43314e+02 1.27858e+01 5.28270e+01 5.08891e-01
1.56257e-01 -1.60033e+01 2.54190e+02 3.18004e+01 4.59538e+01 6.50219e-01 1.00000e-02 2.16783e+00 1.26956e+01 5.54887e+02 1.23932e+01 4.24590e+01 6.45532e-01
1.67799e-01 -1.59663e+01 2.49483e+02 3.07116e+01 4.02034e+01 6.70942e-01 1.00000e-02 2.06838e+00 1.20985e+01 4.17389e+02 1.15505e+01 2.38986e+01 8.43434e-01
1.45748e-01 -1.60324e+01 2.10135e+02 3.12584e+01 4.27921e+01 6.95825e-01 1.00000e-02 2.09309e+00 1.24634e+01 4.65189e+02 1.18613e+01 2.80922e+01 7.79623e-01
1.62383e-01 -1.60249e+01 2.18802e+02 3.28510e+01 6.17279e+01 5.61161e-01 1.00000e-02 2.31730e+00 1.31437e+01 6.96353e+02 1.31532e+01 6.99382e+01 4.30484e-01
1.61895e-01 -1.60417e+01 2.98036e+02 3.15223e+01 6.32741e+01 6.93413e-01 1.00000e-02 2.05536e+00 1.26857e+01 5.10515e+02 1.18231e+01 2.58032e+01 6.96069e-01
1.43450e-01 -1.59634e+01 2.00579e+02 3.39696e+01 6.32612e+01 6.20743e-01 1.00000e-02 2.28112e+00 1.34053e+01 7.18044e+02 1.31938e+01 6.55659e+01 3.99876e-01
1.65181e-01 -1.59674e+01 2.64595e+02 3.12025e+01 5.63609e+01 6.12569e-01 1.00000e-02 2.21082e+00 1.28168e+01 5.88729e+02 1.26167e+01 4.94283e+01 5.92957e-01
1.49747e-01 -1.59558e+01 2.46855e+02 3.23888e+01 4.12857e+01 6.28573e-01 1.00000e-02 2.24538e+00 1.29326e+01 6.50973e+02 1.28388e+01 5.84008e+01 4.97310e-01
1.40902e-01 -1.59842e+01 2.46855e+02 3.06078e+01 6.83252e+01 6.71434e-01 1.00000e-02 2.19269e+00 1.35095e+01 7.34514e+02 1.29709e+01 5.39426e+01 3.77315e-01
1.61869e-01 -1.60152e+01 2.99796e+02 3.17796e+01 6.23679e+01 6.58739e-01 1.00000e-02 2.13277e+00 1.28544e+01 5.70290e+02 1.23503e+01 3.88842e+01 6.21628e-01
1.41190e-01 -1.60330e+01 2.88623e+02 3.04057e+01 4.54335e+01 7.24770e-01 1.00000e-02 2.08924e+00 1.29820e+01 6.09221e+02 1.22912e+01 3.61698e+01 5.61170e-01
1.42496e-01 -1.59931e+01 2.47137e+02 3.06093e+01 4.09388e+01 6.67635e-01 1.00000e-02 2.19729e+00 1.29988e+01 6.42040e+02 1.27185e+01 5.14680e+01 5.10824e-01
1.41882e-01 -1.59716e+01 2.59179e+02 3.05715e+01 4.63279e+01 6.75513e-01 1.00000e-02 2.18509e+00 1.31043e+01 6.59869e+02 1.27461e+01 5.09418e+01 4.83956e-01
1.42999e-01 -1.59693e+01 2.95454e+02 3.17845e+01 4.76881e+01 6.61953e-01 1.00000e-02 2.21921e+00 1.32659e+01 7.28313e+02 1.30112e+01 6.08597e+01 3.85737e-01
1.61513e-01 -1.59779e+01 2.07627e+02 3.11346e+01 6.14863e+01 6.22721e-01 1.00000e-02 2.19611e+00 1.27938e+01 5.50598e+02 1.24993e+01 4.42343e+01 6.52169e-01
1.43692e-01 -1.60107e+01 2.07453e+02 3.02721e+01 5.69265e+01 6.64861e-01 1.00000e-02 2.18399e+00 1.30346e+01 5.97999e+02 1.26056e+01 4.51597e+01 5.78558e-01
1.55295e-01 -1.59935e+01 2.14138e+02 2.92630e+01 4.49826e+01 6.98669e-01 1.00000e-02 2.04384e+00 1.22091e+01 4.05688e+02 1.13964e+01 1.97237e+01 7.93356e-01
1.48043e-01 -1.60228e+01 2.35640e+02 3.04910e+01 4.05648e+01 6.85820e-01 1.00000e-02 2.12058e+00 1.26122e+01 5.21354e+02 1.21328e+01 3.46700e+01 6.97026e-01
1.63102e-01 -1.59552e+01 2.54512e+02 3.01059e+01 4.28206e+01 6.64004e-01 1.00000e-02 2.10855e+00 1.23634e+01 4.75436e+02 1.19287e+01 3.12400e+01 7.65038e-01
1.51049e-01 -1.60440e+01 2.93367e+02 3.36436e+01 4.08763e+01 6.77193e-01 1.00000e-02 2.14081e+00 1.27529e+01 5.76105e+02 1.23757e+01 4.14968e+01 6.12588e-01
1.66057e-01 -1.59943e+01 2.78583e+02 2.88743e+01 6.42870e+01 6.17613e-01 1.00000e-02 2.20348e+00 1.29628e+01 6.16592e+02 1.26789e+01 4.98036e+01 5.49785e-01
1.62038e-01 -1.60286e+01 2.03350e+02 2.96107e+01 6.91008e+01 6.64294e-01 1.00000e-02 2.09517e+00 1.25668e+01 4.59250e+02 1.18730e+01 2.71090e+01 7.87955e-01
1.65372e-01 -1.60285e+01 2.18590e+02 2.88068e+01 5.78689e+01 5.85790e-01 1.00000e-02 2.26463e+00 1.29232e+01 6.27849e+02 1.28428e+01 5.79803e+01 5.32476e-01
1.65447e-01 -1.60298e+01 2.55477e+02 3.25669e+01 4.68737e+01 6.22182e-01 1.00000e-02 2.18565e+00 1.25533e+01 5.35295e+02 1.23665e+01 4.34853e+01 6.75744e-01
1.63476e-01 -1.60453e+01 2.84560e+02 3.27617e+01 5.21245e+01 6.98358e-01 1.00000e-02 2.02976e+00 1.23512e+01 4.40958e+02 1.14339e+01 1.98413e+01 6.75097e-01
1.57278e-01 -1.60002e+01 2.22337e+02 2.88783e+01 5.15998e+01 6.23600e-01 1.00000e-02 2.22242e+00 1.28706e+01 6.01062e+02 1.26747e+01 5.10272e+01 5.73806e-01
1.53053e-01 -1.59624e+01 2.18348e+02 3.02658e+01 5.23577e+01 6.68273e-01 1.00000e-02 2.13268e+00 1.26495e+01 5.09069e+02 1.21640e+01 3.47155e+01 7.15578e-01
1.55252e-01 -1.60161e+01 2.53634e+02 3.35640e+01 5.55567e+01 5.61770e-01 1.00000e-02 2.35085e+00 1.33151e+01 7.80330e+02 1.33969e+01 8.19390e+01 3.18035e-01
1.62156e-01 -1.59731e+01 2.38832e+02 3.22987e+01 5.61950e+01 5.95264e-01 1.00000e-02 2.25427e+00 1.29305e+01 6.25992e+02 1.28281e+01 5.70168e+01 5.35325e-01
1.43873e-01 -1.59640e+01 2.71033e+02 3.26671e+01 5.45687e+01 6.89350e-01 1.00000e-02 2.14046e+00 1.30936e+01 6.28019e+02 1.25483e+01 4.30039e+01 5.32216e-01
1.57208e-01 -1.59913e+01 2.52645e+02 2.89969e+01 4.66637e+01 6.73340e-01 1.00000e-02 2.11527e+00 1.25783e+01 5.12249e+02 1.20867e+01 3.36133e+01 7.10797e-01
1.61498e-01 -1.60181e+01 2.60612e+02 2.80164e+01 4.32583e+01 6.35678e-01 1.00000e-02 2.18658e+00 1.25968e+01 5.68356e+02 1.24174e+01 4.56017e+01 6.24634e-01
1.69165e-01 -1.59530e+01 2.77759e+02 3.05530e+01 5.43284e+01 5.85086e-01 1.00000e-02 2.25187e+00 1.27978e+01 6.21137e+02 1.27582e+01 5.69654e+01 5.42785e-01
1.55286e-01 -1.59550e+01 2.77874e+02 2.87806e+01 6.67581e+01 6.51161e-01 1.00000e-02 2.18150e+00 1.32069e+01 6.67638e+02 1.27577e+01 4.96167e+01 4.72385e-01
1.60963e-01 -1.59849e+01 2.25312e+02 3.12138e+01 6.39784e+01 5.99313e-01 1.00000e-02 2.25163e+00 1.30590e+01 6.38380e+02 1.28809e+01 5.67849e+01 5.16388e-01
1.44182e-01 -1.59550e+01 2.18291e+02 3.29160e+01 6.55789e+01 6.41779e-01 1.00000e-02 2.23402e+00 1.33435e+01 6.85785e+02 1.29955e+01 5.69298e+01 4.45735e-01
1.68827e-01 -1.59850e+01 2.54606e+02 3.05186e+01 6.21728e+01 6.06045e-01 1.00000e-02 2.20762e+00 1.28181e+01 5.78084e+02 1.25873e+01 4.78897e+01 6.09511e-01
1.53953e-01 -1.60421e+01 2.28578e+02 3.11109e+01 6.29816e+01 6.43205e-01 1.00000e-02 2.18830e+00 1.30000e+01 5.96931e+02 1.26121e+01 4.59724e+01 5.80215e-01
1.67227e-01 -1.60336e+01 2.88773e+02 3.08338e+01 4.69149e+01 6.46470e-01 1.00000e-02 2.13623e+00 1.24870e+01 5.13268e+02 1.21502e+01 3.68057e+01 7.09261e-01
1.65214e-01 -1.59940e+01 2.06902e+02 3.34072e+01 5.57858e+01 5.99652e-01 1.00000e-02 2.22527e+00 1.27046e+01 5.53229e+02 1.25638e+01 4.84211e+01 6.48098e-01
1.65972e-01 -1.59898e+01 2.01146e+02 2.83605e+01 6.98156e+01 6.45800e-01 1.00000e-02 2.12606e+00 1.26317e+01 4.84667e+02 1.20704e+01 3.17759e+01 7.51689e-01
1.60109e-01 -1.59984e+01 2.23121e+02 2.92950e+01 5.70585e+01 6.58011e-01 1.00000e-02 2.12725e+00 1.26041e+01 4.96215e+02 1.21045e+01 3.33450e+01 7.34736e-01
1.61175e-01 -1.60477e+01 2.50383e+02 2.80811e+01 6.55856e+01 5.75709e-01 1.00000e-02 2.30873e+00 1.33266e+01 7.45186e+02 1.32540e+01 7.19295e+01 3.63036e-01
1.57399e-01 -1.60398e+01 2.61725e+02 3.34007e+01 6.79449e+01 6.56852e-01 1.00000e-02 2.14288e+00 1.29447e+01 5.73161e+02 1.24079e+01 3.93721e+01 6.17165e-01
1.56212e-01 -1.60454e+01 2.40728e+02 3.26832e+01 6.04184e+01 5.65197e-01 1.00000e-02 2.34054e+00 1.33467e+01 7.69645e+02 1.33727e+01 7.89139e+01 3.31377e-01
1.62317e-01 -1.60490e+01 2.32087e+02 3.08570e+01 6.97982e+01 6.78584e-01 1.00000e-02 2.06320e+00 1.25841e+01 4.63309e+02 1.17200e+01 2.37439e+01 7.78129e-01
1.64859e-01 -1.59864e+01 2.07669e+02 3.12830e+01 5.94590e+01 5.75674e-01 1.00000e-02 2.28039e+00 1.29604e+01 6.35752e+02 1.29123e+01 6.04855e+01 5.20393e-01
1.53551e-01 -1.60095e+01 2.89068e+02 3.15235e+01 5.88982e+01 6.76800e-01 1.00000e-02 2.12978e+00 1.29663e+01 5.97041e+02 1.24163e+01 3.99236e+01 5.80044e-01
1.60197e-01 -1.59656e+01 2.14260e+02 2.86140e+01 5.41170e+01 6.11698e-01 1.00000e-02 2.23407e+00 1.28723e+01 6.02260e+02 1.27074e+01 5.23451e+01 5.71948e-01
1.55140e-01 -1.59968e+01 2.50474e+02 2.98220e+01 5.46808e+01 5.99413e-01 1.00000e-02 2.28597e+00 1.31917e+01 7.12449e+02 1.31159e+01 6.73121e+01 4.07677e-01
1.54000e-01 -1.60253e+01 2.46189e+02 2.93204e+01 4.58576e+01 7.12976e-01 1.00000e-02 2.02838e+00 1.23706e+01 4.42995e+02 1.14064e+01 1.92660e+01 6.64154e-01
1.56400e-01 -1.60313e+01 2.41528e+02 3.33648e+01 5.28299e+01 5.83394e-01 1.00000e-02 2.30315e+00 1.31135e+01 7.01427e+02 1.31165e+01 6.90598e+01 4.23238e-01
1.41546e-01 -1.59582e+01 2.34396e+02 3.26319e+01 5.00624e+01 7.28300e-01 1.00000e-02 2.03519e+00 1.26370e+01 4.81554e+02 1.16055e+01 2.13751e+01 6.58018e-01
1.60370e-01 -1.59523e+01 2.20697e+02 3.04805e+01 5.52569e+01 5.75509e-01 1.00000e-02 2.30456e+00 1.30663e+01 6.86926e+02 1.30742e+01 6.76813e+01 4.44078e-01
1.66523e-01 -1.59987e+01 2.06549e+02 2.88531e+01 6.22091e+01 6.10112e-01 1.00000e-02 2.20629e+00 1.27788e+01 5.55069e+02 1.25254e+01 4.56102e+01 6.45250e-01
1.64470e-01 -1.59950e+01 2.58451e+02 2.81235e+01 6.08390e+01 6.90367e-01 1.00000e-02 2.04160e+00 1.24855e+01 4.59352e+02 1.15565e+01 2.13378e+01 7.18151e-01
1.46436e-01 -1.59636e+01 2.70697e+02 3.19504e+01 4.22679e+01 6.70052e-01 1.00000e-02 2.17589e+00 1.29284e+01 6.22226e+02 1.26106e+01 4.80421e+01 5.41110e-01
1.65346e-01 -1.59971e+01 2.23005e+02 3.26679e+01 6.23067e+01 5.94289e-01 1.00000e-02 2.23872e+00 1.28897e+01 5.94639e+02 1.27281e+01 5.25224e+01 5.83774e-01
1.47561e-01 -1.60190e+01 2.52910e+02 3.01466e+01 6.86707e+01 6.31389e-01 1.00000e-02 2.25397e+00 1.35206e+01 7.66904e+02 1.32080e+01 6.51098e+01 3.34848e-01
1.51080e-01 -1.59597e+01 2.90335e+02 3.10695e+01 6.12691e+01 6.44217e-01 1.00000e-02 2.21510e+00 1.32828e+01 7.05647e+02 1.29603e+01 5.74381e+01 4.17250e-01
1.49662e-01 -1.59862e+01 2.15402e+02 3.04269e+01 4.48155e+01 7.19209e-01 1.00000e-02 2.01191e+00 1.22073e+01 3.95860e+02 1.10822e+01 1.46898e+01 5.90583e-01
1.61288e-01 -1.60459e+01 2.36298e+02 3.01431e+01 5.32376e+01 5.90139e-01 1.00000e-02 2.27356e+00 1.29605e+01 6.53701e+02 1.29164e+01 6.13921e+01 4.93203e-01
1.69997e-01 -1.60407e+01 2.89426e+02 3.24671e+01 6.11077e+01 6.29292e-01 1.00000e-02 2.15529e+00 1.26812e+01 5.36506e+02 1.23216e+01 3.97641e+01 6.73884e-01
1.43763e-01 -1.60153e+01 2.30676e+02 3.24446e+01 4.64880e+01 6.39948e-01 1.00000e-02 2.24593e+00 1.31131e+01 6.73116e+02 1.29381e+01 5.93083e+01 4.64283e-01
1.55321e-01 -1.60046e+01 2.55954e+02 2.92022e+01 4.47148e+01 6.50633e-01 1.00000e-02 2.17810e+00 1.27567e+01 5.79951e+02 1.24789e+01 4.51538e+01 6.06607e-01
1.40324e-01 -1.59844e+01 2.56770e+02 3.21000e+01 6.30184e+01 7.31401e-01 1.00000e-02 2.04790e+00 1.30723e+01 5.80489e+02 1.19726e+01 2.65726e+01 5.72745e-01
1.51537e-01 -1.59753e+01 2.68659e+02 3.05415e+01 6.09807e+01 6.17626e-01 1.00000e-02 2.26621e+00 1.33537e+01 7.39524e+02 1.31628e+01 6.62350e+01 3.70578e-01
1.62729e-01 -1.59717e+01 2.43313e+02 2.94158e+01 5.33993e+01 6.69523e-01 1.00000e-02 2.09339e+00 1.24682e+01 4.70288e+02 1.18797e+01 2.85964e+01 7.72398e-01
1.50376e-01 -1.60306e+01 2.90386e+02 2.82061e+01 4.19468e+01 6.71100e-01 1.00000e-02 2.16980e+00 1.29058e+01 6.31431e+02 1.25935e+01 4.81239e+01 5.26993e-01
1.61325e-01 -1.60222e+01 2.80655e+02 3.05648e+01 4.59135e+01 6.10923e-01 1.00000e-02 2.23694e+00 1.27866e+01 6.27715e+02 1.27252e+01 5.60305e+01 5.32682e-01
1.45937e-01 -1.59751e+01 2.46267e+02 2.84695e+01 4.75049e+01 7.17705e-01 1.00000e-02 2.05832e+00 1.26817e+01 5.12706e+02 1.18322e+01 2.60885e+01 6.99076e-01
1.65985e-01 -1.59537e+01 2.14589e+02 3.17011e+01 6.29541e+01 6.18136e-01 1.00000e-02 2.18578e+00 1.27145e+01 5.31083e+02 1.24120e+01 4.20128e+01 6.82196e-01
1.61366e-01 -1.59605e+01 2.62954e+02 2.98760e+01 6.94158e+01 5.76566e-01 1.00000e-02 2.30308e+00 1.33653e+01 7.47396e+02 1.32630e+01 7.13724e+01 3.60113e-01
1.49729e-01 -1.59696e+01 2.14608e+02 3.07658e+01 5.20513e+01 6.45548e-01 1.00000e-02 2.20255e+00 1.29133e+01 5.91942e+02 1.26221e+01 4.78072e+01 5.87964e-01
1.66000e-01 -1.59807e+01 2.75403e+02 3.35408e+01 6.12133e+01 5.78050e-01 1.00000e-02 2.27212e+00 1.30186e+01 6.56945e+02 1.29537e+01 6.17735e+01 4.88333e-01
1.67565e-01 -1.60467e+01 2.63087e+02 2.94256e+01 6.55641e+01 6.90651e-01 1.00000e-02 2.02508e+00 1.24492e+01 4.44679e+02 1.13806e+01 1.83139e+01 6.40932e-01
1.59900e-01 -1.60377e+01 2.42299e+02 3.25243e+01 5.46775e+01 6.77503e-01 1.00000e-02 2.07935e+00 1.24521e+01 4.57186e+02 1.17906e+01 2.63880e+01 7.90827e-01
1.42931e-01 -1.59523e+01 2.14607e+02 3.09048e+01 4.61957e+01 6.62237e-01 1.00000e-02 2.19698e+00 1.29388e+01 6.02170e+02 1.26295e+01 4.79484e+01 5.72088e-01
1.56258e-01 -1.59975e+01 2.15639e+02 2.86386e+01 4.56978e+01 6.26661e-01 1.00000e-02 2.22060e+00 1.27587e+01 5.87233e+02 1.26036e+01 5.00874e+01 5.95283e-01
1.65995e-01 -1.59783e+01 2.87707e+02 3.32602e+01 5.93452e+01 6.43681e-01 1.00000e-02 2.14043e+00 1.26872e+01 5.32991e+02 1.22685e+01 3.78977e+01 6.79275e-01
1.41211e-01 -1.59934e+01 2.14534e+02 2.80674e+01 4.79574e+01 6.52996e-01 1.00000e-02 2.23464e+00 1.31708e+01 6.75412e+02 1.29154e+01 5.70370e+01 4.60901e-01
1.68060e-01 -1.59550e+01 2.88059e+02 3.03153e+01 6.50520e+01 6.23165e-01 1.00000e-02 2.18117e+00 1.28743e+01 5.86511e+02 1.25418e+01 4.54395e+01 5.96406e-01
1.66111e-01 -1.59811e+01 2.67612e+02 2.92333e+01 5.33709e+01 6.73568e-01 1.00000e-02 2.07691e+00 1.24348e+01 4.68074e+02 1.17921e+01 2.68417e+01 7.75543e-01
1.63914e-01 -1.59946e+01 2.46654e+02 3.09050e+01 6.21933e+01 6.55852e-01 1.00000e-02 2.11684e+00 1.26356e+01 5.00654e+02 1.20871e+01 3.25727e+01 7.28153e-01
1.59200e-01 -1.59680e+01 2.36192e+02 3.20617e+01 4.59707e+01 6.53203e-01 1.00000e-02 2.14205e+00 1.25074e+01 4.99911e+02 1.21487e+01 3.60725e+01 7.29258e-01
1.41106e-01 -1.60051e+01 2.73508e+02 3.26449e+01 6.13008e+01 6.93810e-01 1.00000e-02 2.14447e+00 1.33058e+01 6.77488e+02 1.26932e+01 4.57106e+01 4.57851e-01
1.54419e-01 -1.59671e+01 2.85520e+02 3.36817e+01 6.27477e+01 6.01110e-01 1.00000e-02 2.28151e+00 1.33378e+01 7.40017e+02 1.32072e+01 6.89491e+01 3.69919e-01
1.53514e-01 -1.59722e+01 2.17243e+02 3.35507e+01 4.40631e+01 6.68471e-01 1.00000e-02 2.12413e+00 1.24418e+01 4.72776e+02 1.20138e+01 3.24212e+01 7.68850e-01
1.62096e-01 -1.59521e+01 2.95062e+02 3.31372e+01 5.92294e+01 6.80416e-01 1.00000e-02 2.07958e+00 1.26362e+01 5.07079e+02 1.19510e+01 2.91998e+01 7.18563e-01
1.51920e-01 -1.59892e+01 2.53435e+02 3.18167e+01 6.56465e+01 6.59489e-01 1.00000e-02 2.16451e+00 1.30939e+01 6.17333e+02 1.25952e+01 4.43127e+01 5.48643e-01
1.53360e-01 -1.60337e+01 2.20422e+02 3.39679e+01 5.18154e+01 6.56844e-01 1.00000e-02 2.15219e+00 1.26579e+01 5.14888e+02 1.22624e+01 3.76528e+01 7.06817e-01
1.67120e-01 -1.59815e+01 2.99387e+02 3.37352e+01 5.65239e+01 6.54148e-01 1.00000e-02 2.11497e+00 1.25787e+01 5.07970e+02 1.20999e+01 3.38473e+01 7.17226e-01
1.53039e-01 -1.59955e+01 2.68761e+02 3.03616e+01 6.24662e+01 6.55069e-01 1.00000e-02 2.17726e+00 1.31183e+01 6.40244e+02 1.26846e+01 4.77297e+01 5.13553e-01
1.49779e-01 -1.59576e+01 2.90653e+02 3.26223e+01 4.60192e+01 7.27772e-01 1.00000e-02 2.03338e+00 1.26024e+01 5.02578e+02 1.16634e+01 2.30793e+01 6.21813e-01
1.51088e-01 -1.60221e+01 2.12389e+02 3.03124e+01 5.53707e+01 6.35060e-01 1.00000e-02 2.22063e+00 1.29958e+01 6.14063e+02 1.27344e+01 5.12195e+01 5.53688e-01
1.68428e-01 -1.59767e+01 2.37996e+02 3.36666e+01 4.10067e+01 6.76907e-01 1.00000e-02 2.04083e+00 1.19576e+01 3.75614e+02 1.12691e+01 1.88977e+01 8.09835e-01
1.55718e-01 -1.60362e+01 2.90553e+02 2.96124e+01 4.58830e+01 6.72862e-01 1.00000e-02 2.13548e+00 1.27505e+01 5.70458e+02 1.23329e+01 3.99709e+01 6.21367e-01
1.58132e-01 -1.59806e+01 2.33832e+02 3.21290e+01 5.21909e+01 6.26747e-01 1.00000e-02 2.20588e+00 1.27987e+01 5.76398e+02 1.25768e+01 4.78503e+01 6.12133e-01
1.53053e-01 -1.60483e+01 2.74155e+02 3.31962e+01 4.45384e+01 7.08783e-01 1.00000e-02 2.05034e+00 1.24826e+01 4.78041e+02 1.16966e+01 2.44400e+01 7.28254e-01
1.57222e-01 -1.59954e+01 2.71907e+02 3.11430e+01 6.08490e+01 6.90881e-01 1.00000e-02 2.07310e+00 1.27238e+01 5.16755e+02 1.19408e+01 2.82074e+01 7.03996e-01
1.66959e-01 -1.59511e+01 2.48649e+02 3.09839e+01 5.86000e+01 6.35288e-01 1.00000e-02 2.15109e+00 1.26242e+01 5.15391e+02 1.22442e+01 3.76322e+01 7.06057e-01
1.52393e-01 -1.60348e+01 2.58067e+02 2.93728e+01 5.73630e+01 6.59263e-01 1.00000e-02 2.17050e+00 1.30156e+01 6.14879e+02 1.25913e+01 4.55034e+01 5.52427e-01
1.64850e-01 -1.60334e+01 2.83626e+02 3.04091e+01 4.57959e+01 6.87403e-01 1.00000e-02 2.05513e+00 1.23225e+01 4.52953e+02 1.16256e+01 2.40091e+01 7.76717e-01
1.51221e-01 -1.60320e+01 2.55305e+02 2.92754e+01 5.27673e+01 7.08843e-01 1.00000e-02 2.05609e+00 1.26582e+01 5.02989e+02 1.17953e+01 2.53352e+01 7.08758e-01
1.42183e-01 -1.59523e+01 2.89283e+02 3.04987e+01 4.44377e+01 7.44948e-01 1.00000e-02 2.03885e+00 1.28132e+01 5.55436e+02 1.18605e+01 2.61348e+01 5.76732e-01
1.66914e-01 -1.59824e+01 2.67823e+02 2.93055e+01 6.78074e+01 5.71992e-01 1.00000e-02 2.28853e+00 1.31921e+01 7.02098e+02 1.31046e+01 6.62620e+01 4.22283e-01
1.65957e-01 -1.59590e+01 2.50421e+02 2.80589e+01 4.44057e+01 6.23548e-01 1.00000e-02 2.19030e+00 1.24712e+01 5.48072e+02 1.23428e+01 4.46529e+01 6.56072e-01
1.63869e-01 -1.60031e+01 2.92509e+02 3.29372e+01 6.21542e+01 6.97464e-01 1.00000e-02 2.03148e+00 1.25217e+01 4.66981e+02 1.15330e+01 2.07194e+01 6.55398e-01
1.68873e-01 -1.59550e+01 2.86993e+02 3.00002e+01 6.01773e+01 7.02126e-01 1.00000e-02 2.00262e+00 1.23387e+01 4.29082e+02 1.10246e+01 1.35938e+01 4.92120e-01
1.40983e-01 -1.60180e+01 2.17741e+02 3.22064e+01 6.78383e+01 6.54203e-01 1.00000e-02 2.22198e+00 1.34283e+01 7.00805e+02 1.29985e+01 5.57085e+01 4.24124e-01
1.58912e-01 -1.60192e+01 2.07529e+02 3.17251e+01 4.97713e+01 6.32513e-01 1.00000e-02 2.18597e+00 1.26126e+01 5.23995e+02 1.23656e+01 4.20234e+01 6.93012e-01
1.44673e-01 -1.59722e+01 2.84324e+02 3.20009e+01 4.70319e+01 7.46940e-01 1.00000e-02 2.01261e+00 1.26802e+01 5.11422e+02 1.14819e+01 1.92523e+01 4.87886e-01
1.46707e-01 -1.60409e+01 2.87064e+02 2.82551e+01 6.80634e+01 7.14829e-01 1.00000e-02 2.08479e+00 1.33318e+01 6.83625e+02 1.24110e+01 3.65388e+01 4.48878e-01
1.49372e-01 -1.59821e+01 2.22822e+02 3.15378e+01 4.50068e+01 5.85250e-01 1.00000e-02 2.33615e+00 1.31641e+01 7.56168e+02 1.32614e+01 7.79517e+01 3.48634e-01
1.42484e-01 -1.60387e+01 2.37977e+02 3.18134e+01 4.43878e+01 6.46905e-01 1.00000e-02 2.23984e+00 1.31173e+01 6.79752e+02 1.29319e+01 5.91648e+01 4.54534e-01
1.44341e-01 -1.60474e+01 2.47584e+02 2.81917e+01 4.90388e+01 6.50673e-01 1.00000e-02 2.23194e+00 1.32192e+01 7.01588e+02 1.29688e+01 5.91476e+01 4.23008e-01
1.50813e-01 -1.59934e+01 2.76079e+02 3.11235e+01 4.69352e+01 6.65467e-01 1.00000e-02 2.16728e+00 1.29022e+01 6.07384e+02 1.25494e+01 4.58201e+01 5.64012e-01
1.67346e-01 -1.60273e+01 2.18847e+02 2.96651e+01 5.38745e+01 6.01767e-01 1.00000e-02 2.22109e+00 1.26831e+01 5.60655e+02 1.25436e+01 4.83695e+01 6.36591e-01
1.60211e-01 -1.60403e+01 2.56035e+02 3.22656e+01 5.98623e+01 6.88922e-01 1.00000e-02 2.05457e+00 1.25105e+01 4.61399e+02 1.16726e+01 2.33958e+01 7.63789e-01
1.54285e-01 -1.60100e+01 2.06619e+02 2.96976e+01 5.13317e+01 6.58964e-01 1.00000e-02 2.14829e+00 1.26210e+01 5.05802e+02 1.22059e+01 3.62672e+01 7.20474e-01
1.64371e-01 -1.60260e+01 2.15782e+02 3.26059e+01 5.57518e+01 6.20972e-01 1.00000e-02 2.18566e+00 1.26250e+01 5.21123e+02 1.23686e+01 4.17903e+01 6.97377e-01
1.47292e-01 -1.60361e+01 2.73417e+02 2.83291e+01 5.87520e+01 7.40101e-01 1.00000e-02 2.01204e+00 1.28659e+01 5.41928e+02 1.15145e+01 1.89448e+01 4.52600e-01
1.53589e-01 -1.59794e+01 2.97988e+02 2.88907e+01 4.85401e+01 6.95167e-01 1.00000e-02 2.10051e+00 1.27932e+01 5.67879e+02 1.22059e+01 3.53714e+01 6.25376e-01
1.65959e-01 -1.60304e+01 2.75905e+02 2.87481e+01 4.59662e+01 6.26305e-01 1.00000e-02 2.18741e+00 1.25766e+01 5.62862e+02 1.24096e+01 4.55227e+01 6.33167e-01
1.56955e-01 -1.60072e+01 2.24227e+02 3.33471e+01 5.48827e+01 5.71039e-01 1.00000e-02 2.32306e+00 1.31596e+01 7.16608e+02 1.31966e+01 7.26196e+01 4.01871e-01
1.67709e-01 -1.59620e+01 2.13392e+02 3.17667e+01 6.53186e+01 5.81696e-01 1.00000e-02 2.25470e+00 1.29325e+01 6.07036e+02 1.28010e+01 5.51018e+01 5.64550e-01
1.60736e-01 -1.59945e+01 2.63649e+02 3.00553e+01 6.56432e+01 6.36613e-01 1.00000e-02 2.18114e+00 1.29966e+01 6.06702e+02 1.26047e+01 4.60728e+01 5.65067e-01
1.55881e-01 -1.59791e+01 2.10029e+02 3.16973e+01 6.79659e+01 6.75399e-01 1.00000e-02 2.09278e+00 1.26491e+01 4.73462e+02 1.19185e+01 2.75860e+01 7.67867e-01
1.56113e-01 -1.60444e+01 2.12606e+02 3.11601e+01 6.93057e+01 6.22180e-01 1.00000e-02 2.22287e+00 1.31207e+01 6.27618e+02 1.27983e+01 5.16093e+01 5.32831e-01
1.48791e-01 -1.60329e+01 2.81427e+02 2.87344e+01 5.13397e+01 6.72334e-01 1.00000e-02 2.16861e+00 1.30767e+01 6.48567e+02 1.26683e+01 4.81640e+01 5.00941e-01
1.55946e-01 -1.60000e+01 2.24015e+02 3.31593e+01 6.72264e+01 6.18542e-01 1.00000e-02 2.22924e+00 1.31161e+01 6.32081e+02 1.28330e+01 5.32504e+01 5.25998e-01
1.52640e-01 -1.60028e+01 2.15218e+02 3.12334e+01 5.44097e+01 5.76151e-01 1.00000e-02 2.33764e+00 1.32971e+01 7.58164e+02 1.33289e+01 7.75199e+01 3.46048e-01
1.56516e-01 -1.59675e+01 2.85187e+02 3.35715e+01 4.73091e+01 6.54794e-01 1.00000e-02 2.16029e+00 1.27470e+01 5.69208e+02 1.24219e+01 4.29823e+01 6.23311e-01
1.51294e-01 -1.60411e+01 2.16666e+02 3.31379e+01 5.17031e+01 6.32160e-01 1.00000e-02 2.22132e+00 1.29150e+01 5.99496e+02 1.26971e+01 5.09155e+01 5.76235e-01
1.50834e-01 -1.59790e+01 2.66822e+02 3.32215e+01 4.66681e+01 6.04456e-01 1.00000e-02 2.29157e+00 1.31505e+01 7.23420e+02 1.31345e+01 6.98470e+01 3.92445e-01
1.65832e-01 -1.59661e+01 2.42752e+02 2.93632e+01 6.64309e+01 5.64824e-01 1.00000e-02 2.30453e+00 1.32019e+01 7.06638e+02 1.31520e+01 6.86061e+01 4.15850e-01
1.41755e-01 -1.60108e+01 2.77718e+02 3.31110e+01 4.73091e+01 6.97017e-01 1.00000e-02 2.13695e+00 1.30318e+01 6.26006e+02 1.25249e+01 4.31874e+01 5.35303e-01
1.55254e-01 -1.60391e+01 2.89549e+02 3.15542e+01 4.11009e+01 7.19435e-01 1.00000e-02 2.02792e+00 1.24000e+01 4.66817e+02 1.14940e+01 2.09483e+01 6.34353e-01
1.43960e-01 -1.59629e+01 2.50912e+02 3.02319e+01 5.99944e+01 7.14688e-01 1.00000e-02 2.07191e+00 1.29753e+01 5.67801e+02 1.20734e+01 2.96498e+01 6.25496e-01
1.40542e-01 -1.60246e+01 2.17682e+02 3.19569e+01 6.47781e+01 6.88018e-01 1.00000e-02 2.13839e+00 1.31232e+01 5.94202e+02 1.24547e+01 3.87037e+01 5.84453e-01
1.59877e-01 -1.59769e+01 2.77090e+02 3.11591e+01 6.51286e+01 6.29291e-01 1.00000e-02 2.20140e+00 1.30716e+01 6.36329e+02 1.27439e+01 5.07582e+01 5.19512e-01
1.60852e-01 -1.59650e+01 2.83447e+02 3.13482e+01 4.67218e+01 7.11555e-01 1.00000e-02 2.01537e+00 1.23101e+01 4.37296e+02 1.12747e+01 1.74085e+01 5.80652e-01
1.44387e-01 -1.60407e+01 2.77154e+02 3.28421e+01 4.19757e+01 7.08828e-01 1.00000e-02 2.09710e+00 1.27839e+01 5.62767e+02 1.21876e+01 3.48516e+01 6.33315e-01
1.50387e-01 -1.60092e+01 2.06679e+02 3.05746e+01 4.80491e+01 6.93243e-01 1.00000e-02 2.07596e+00 1.23820e+01 4.36732e+02 1.16977e+01 2.46447e+01 8.18633e-01
1.55026e-01 -1.59717e+01 2.06278e+02 3.22178e+01 4.57192e+01 6.07667e-01 1.00000e-02 2.25872e+00 1.28369e+01 6.15554e+02 1.27830e+01 5.68865e+01 5.51387e-01
1.68766e-01 -1.60243e+01 2.56697e+02 2.80425e+01 5.72029e+01 5.85849e-01 1.00000e-02 2.25556e+00 1.28682e+01 6.30539e+02 1.27999e+01 5.74897e+01 5.28356e-01
1.66920e-01 -1.59756e+01 2.34417e+02 2.85682e+01 5.25643e+01 6.16210e-01 1.00000e-02 2.19700e+00 1.26476e+01 5.49316e+02 1.24440e+01 4.49796e+01 6.54151e-01
1.58647e-01 -1.60293e+01 2.10230e+02 3.30786e+01 4.93484e+01 7.00020e-01 1.00000e-02 2.01364e+00 1.20248e+01 3.57060e+02 1.09964e+01 1.40307e+01 6.33591e-01
1.67973e-01 -1.59791e+01 2.09560e+02 2.94135e+01 4.63844e+01 6.45734e-01 1.00000e-02 2.11955e+00 1.22242e+01 4.35981e+02 1.18465e+01 2.98699e+01 8.19629e-01
1.58684e-01 -1.59724e+01 2.60557e+02 2.91955e+01 6.47066e+01 5.88004e-01 1.00000e-02 2.29446e+00 1.33302e+01 7.41360e+02 1.32208e+01 6.98995e+01 3.68124e-01
1.66198e-01 -1.59761e+01 2.26464e+02 3.39007e+01 4.46732e+01 6.71470e-01 1.00000e-02 2.05954e+00 1.20555e+01 3.87751e+02 1.14388e+01 2.14267e+01 8.68393e-01
1.44719e-01 -1.60389e+01 2.31139e+02 3.19553e+01 5.61582e+01 6.49483e-01 1.00000e-02 2.21878e+00 1.31786e+01 6.59553e+02 1.28634e+01 5.40944e+01 4.84428e-01
1.46880e-01 -1.59791e+01 2.34524e+02 2.99301e+01 4.88517e+01 6.08850e-01 1.00000e-02 2.30479e+00 1.32943e+01 7.53825e+02 1.32485e+01 7.29425e+01 3.51681e-01
1.69293e-01 -1.60315e+01 2.85157e+02 2.85557e+01 4.94198e+01 6.02604e-01 1.00000e-02 2.22300e+00 1.26190e+01 5.94555e+02 1.25651e+01 5.18641e+01 5.83905e-01
1.61119e-01 -1.59718e+01 2.05126e+02 3.03627e+01 6.43568e+01 6.95776e-01 1.00000e-02 2.01409e+00 1.22103e+01 3.74592e+02 1.10593e+01 1.41085e+01 6.24490e-01
1.69441e-01 -1.60268e+01 2.51370e+02 2.88458e+01 6.80856e+01 5.60193e-01 1.00000e-02 2.29923e+00 1.31545e+01 6.94015e+02 1.31041e+01 6.69900e+01 4.33840e-01
1.68424e-01 -1.60068e+01 2.15147e+02 2.97841e+01 6.91010e+01 5.72983e-01 1.00000e-02 2.27345e+00 1.30670e+01 6.46239e+02 1.29446e+01 5.96983e+01 5.04460e-01
1.62678e-01 -1.60151e+01 2.56916e+02 3.19179e+01 4.00142e+01 6.48551e-01 1.00000e-02 2.14286e+00 1.23925e+01 4.99362e+02 1.21106e+01 3.66777e+01 7.30072e-01
1.47121e-01 -1.59525e+01 2.56515e+02 3.19063e+01 4.36429e+01 6.19820e-01 1.00000e-02 2.27978e+00 1.31515e+01 7.20245e+02 1.31008e+01 6.79750e+01 3.96825e-01
1.41079e-01 -1.60124e+01 2.94146e+02 3.26768e+01 4.21026e+01 7.07125e-01 1.00000e-02 2.12798e+00 1.30023e+01 6.32469e+02 1.25055e+01 4.31884e+01 5.25405e-01
1.40294e-01 -1.59683e+01 2.35389e+02 3.27867e+01 5.10092e+01 7.10409e-01 1.00000e-02 2.08961e+00 1.28360e+01 5.38023e+02 1.20948e+01 3.11476e+01 6.71555e-01
1.47289e-01 -1.60201e+01 2.42268e+02 2.84314e+01 4.92319e+01 6.06182e-01 1.00000e-02 2.31315e+00 1.33476e+01 7.78615e+02 1.33149e+01 7.59972e+01 3.20156e-01
1.55643e-01 -1.59801e+01 2.80034e+02 2.97311e+01 5.67506e+01 6.87345e-01 1.00000e-02 2.09657e+00 1.28031e+01 5.50655e+02 1.21443e+01 3.31289e+01 6.52081e-01
1.59594e-01 -1.59964e+01 2.63269e+02 3.23700e+01 5.72646e+01 7.04989e-01 1.00000e-02 2.02168e+00 1.24223e+01 4.40998e+02 1.13595e+01 1.80856e+01 6.21823e-01
1.49634e-01 -1.59648e+01 2.11541e+02 2.99017e+01 6.29724e+01 6.54339e-01 1.00000e-02 2.18148e+00 1.30270e+01 5.93356e+02 1.25838e+01 4.43958e+01 5.85768e-01
1.65722e-01 -1.59996e+01 2.87441e+02 3.06600e+01 6.96123e+01 6.92323e-01 1.00000e-02 2.03730e+00 1.26557e+01 4.94118e+02 1.16348e+01 2.19786e+01 6.52611e-01
1.59899e-01 -1.60287e+01 2.52125e+02 3.15287e+01 5.65214e+01 5.78602e-01 1.00000e-02 2.30133e+00 1.31316e+01 7.03809e+02 1.31200e+01 6.88624e+01 4.19853e-01
1.60742e-01 -1.60154e+01 2.27234e+02 3.09142e+01 4.86841e+01 6.56819e-01 1.00000e-02 2.12607e+00 1.24549e+01 4.77669e+02 1.20290e+01 3.27871e+01 7.61827e-01
1.55535e-01 -1.60298e+01 2.83476e+02 3.12235e+01 4.90347e+01 6.32573e-01 1.00000e-02 2.21772e+00 1.29641e+01 6.42586e+02 1.27724e+01 5.44397e+01 5.09995e-01
1.63548e-01 -1.60169e+01 2.66809e+02 2.91735e+01 4.46134e+01 7.06165e-01 1.00000e-02 2.01233e+00 1.21872e+01 4.14855e+02 1.11456e+01 1.59247e+01 5.78129e-01
1.51397e-01 -1.60441e+01 2.01328e+02 2.84365e+01 5.50981e+01 6.83098e-01 1.00000e-02 2.09967e+00 1.25536e+01 4.67770e+02 1.19091e+01 2.82807e+01 7.75973e-01
1.43904e-01 -1.60045e+01 2.02968e+02 3.38115e+01 4.69565e+01 6.23858e-01 1.00000e-02 2.27390e+00 1.31015e+01 6.71130e+02 1.30028e+01 6.24997e+01 4.67214e-01
1.61411e-01 -1.59733e+01 2.55850e+02 2.97884e+01 5.38364e+01 6.13007e-01 1.00000e-02 2.22922e+00 1.29039e+01 6.19365e+02 1.27395e+01 5.36166e+01 5.45512e-01
1.40622e-01 -1.60034e+01 2.91609e+02 2.89776e+01 5.11943e+01 6.91297e-01 1.00000e-02 2.17192e+00 1.33258e+01 7.21865e+02 1.28744e+01 5.33954e+01 3.94587e-01
1.64628e-01 -1.59516e+01 2.22017e+02 3.37159e+01 5.45385e+01 6.46905e-01 1.00000e-02 2.12403e+00 1.24132e+01 4.57104e+02 1.19809e+01 3.14916e+01 7.90941e-01
1.52173e-01 -1.59761e+01 2.31873e+02 3.03530e+01 4.82762e+01 5.78153e-01 1.00000e-02 2.34003e+00 1.31897e+01 7.66994e+02 1.32893e+01 7.91520e+01 3.34734e-01
1.54871e-01 -1.60269e+01 2.00749e+02 2.83941e+01 4.67136e+01 5.94240e-01 1.00000e-02 2.29591e+00 1.29318e+01 6.75759e+02 1.29678e+01 6.56578e+01 4.60390e-01
1.50557e-01 -1.59970e+01 2.04470e+02 3.33729e+01 5.79685e+01 6.85970e-01 1.00000e-02 2.08666e+00 1.25102e+01 4.47418e+02 1.18168e+01 2.61625e+01 8.04261e-01
1.46597e-01 -1.59754e+01 2.75433e+02 3.34392e+01 6.29654e+01 6.71897e-01 1.00000e-02 2.16587e+00 1.32301e+01 6.61024e+02 1.27247e+01 4.77404e+01 4.82230e-01
1.56683e-01 -1.60346e+01 2.08154e+02 3.10786e+01 5.85175e+01 6.78857e-01 1.00000e-02 2.08178e+00 1.24411e+01 4.38831e+02 1.17496e+01 2.52112e+01 8.15838e-01
1.49257e-01 -1.60465e+01 2.30875e+02 3.08260e+01 6.34466e+01 6.78594e-01 1.00000e-02 2.12592e+00 1.29394e+01 5.60124e+02 1.23012e+01 3.59405e+01 6.37415e-01
1.44981e-01 -1.59527e+01 2.87915e+02 3.07465e+01 5.17351e+01 7.47747e-01 1.00000e-02 2.01356e+00 1.27906e+01 5.33099e+02 1.15489e+01 1.99052e+01 4.71133e-01
1.61447e-01 -1.60420e+01 2.12499e+02 2.83913e+01 5.87119e+01 6.30606e-01 1.00000e-02 2.18567e+00 1.27702e+01 5.49274e+02 1.24480e+01 4.28539e+01 6.54216e-01
1.47392e-01 -1.60441e+01 2.68478e+02 2.92076e+01 5.03518e+01 6.78048e-01 1.00000e-02 2.15668e+00 1.30191e+01 6.25778e+02 1.25713e+01 4.50196e+01 5.35654e-01
1.53253e-01 -1.60376e+01 2.19386e+02 3.33016e+01 5.18070e+01 6.28137e-01 1.00000e-02 2.22109e+00 1.28809e+01 5.93832e+02 1.26762e+01 5.06062e+01 5.85028e-01
1.69484e-01 -1.60257e+01 2.48095e+02 3.00235e+01 5.75849e+01 6.36066e-01 1.00000e-02 2.14032e+00 1.25393e+01 4.97061e+02 1.21442e+01 3.54008e+01 7.33484e-01
1.60056e-01 -1.59705e+01 2.89989e+02 3.26827e+01 5.55269e+01 6.90062e-01 1.00000e-02 2.06690e+00 1.25889e+01 4.96060e+02 1.18522e+01 2.71491e+01 7.34155e-01
1.62094e-01 -1.60455e+01 2.45435e+02 3.01903e+01 6.29298e+01 5.89835e-01 1.00000e-02 2.27082e+00 1.31267e+01 6.73297e+02 1.30023e+01 6.19518e+01 4.64016e-01
1.49365e-01 -1.60490e+01 2.63016e+02 2.83770e+01 5.86598e+01 6.53244e-01 1.00000e-02 2.20296e+00 1.32266e+01 6.82844e+02 1.28593e+01 5.36851e+01 4.50017e-01
1.50287e-01 -1.59556e+01 2.16927e+02 2.88619e+01 5.59898e+01 7.06340e-01 1.00000e-02 2.04658e+00 1.25092e+01 4.49864e+02 1.15671e+01 2.11925e+01 7.52053e-01
1.48601e-01 -1.59633e+01 2.08308e+02 2.94581e+01 5.48557e+01 6.33649e-01 1.00000e-02 2.23743e+00 1.30901e+01 6.43780e+02 1.28542e+01 5.51335e+01 5.08185e-01
1.43852e-01 -1.60112e+01 2.20511e+02 3.26452e+01 4.08215e+01 6.04119e-01 1.00000e-02 2.32260e+00 1.31898e+01 7.51557e+02 1.32428e+01 7.57531e+01 3.54644e-01
1.60384e-01 -1.59630e+01 2.61085e+02 3.31432e+01 5.42950e+01 6.48998e-01 1.00000e-02 2.14874e+00 1.26860e+01 5.33766e+02 1.22957e+01 3.87886e+01 6.78087e-01
1.46467e-01 -1.59773e+01 2.91863e+02 3.39627e+01 5.78984e+01 6.32854e-01 1.00000e-02 2.25624e+00 1.33989e+01 7.55612e+02 1.31904e+01 6.70221e+01 3.49355e-01
1.50657e-01 -1.60079e+01 2.34646e+02 2.80320e+01 4.39560e+01 7.12798e-01 1.00000e-02 2.04192e+00 1.24204e+01 4.55451e+02 1.15399e+01 2.14903e+01 7.24594e-01
1.46318e-01 -1.60418e+01 2.87576e+02 2.94998e+01 5.83842e+01 6.48127e-01 1.00000e-02 2.23385e+00 1.34199e+01 7.57611e+02 1.31266e+01 6.34341e+01 3.46763e-01
1.50506e-01 -1.60316e+01 2.81077e+02 3.08471e+01 5.01060e+01 7.27620e-01 1.00000e-02 2.02685e+00 1.26304e+01 5.00366e+02 1.15922e+01 2.14454e+01 5.88384e-01
1.52701e-01 -1.59501e+01 2.36841e+02 3.07075e+01 5.82126e+01 6.14146e-01 1.00000e-02 2.26234e+00 1.31973e+01 6.89317e+02 1.30281e+01 6.19425e+01 4.40615e-01
1.67333e-01 -1.59566e+01 2.50854e+02 3.04412e+01 4.26835e+01 6.94767e-01 1.00000e-02 2.01306e+00 1.20116e+01 3.81379e+02 1.10409e+01 1.50292e+01 6.11066e-01
1.45997e-01 -1.60384e+01 2.01459e+02 3.14078e+01 4.60437e+01 5.84941e-01 1.00000e-02 2.35163e+00 1.32901e+01 7.80674e+02 1.33763e+01 8.15596e+01 3.17611e-01
1.61323e-01 -1.59790e+01 2.65786e+02 3.19098e+01 6.22766e+01 5.84827e-01 1.00000e-02 2.28270e+00 1.31718e+01 6.96425e+02 1.30845e+01 6.55732e+01 4.30381e-01
1.57690e-01 -1.60158e+01 2.75050e+02 3.34614e+01 6.97054e+01 6.77126e-01 1.00000e-02 2.09842e+00 1.28956e+01 5.52559e+02 1.21727e+01 3.27722e+01 6.49135e-01
1.49882e-01 -1.60107e+01 2.95755e+02 2.84392e+01 6.66617e+01 6.75270e-01 1.00000e-02 2.16143e+00 1.33651e+01 7.15400e+02 1.28092e+01 4.99036e+01 4.03553e-01
1.55490e-01 -1.60443e+01 2.64762e+02 2.91524e+01 5.47384e+01 7.04963e-01 1.00000e-02 2.04970e+00 1.26126e+01 4.93367e+02 1.17263e+01 2.41395e+01 7.04803e-01
1.65629e-01 -1.60056e+01 2.65984e+02 2.89583e+01 5.86660e+01 6.71111e-01 1.00000e-02 2.08390e+00 1.25438e+01 4.85416e+02 1.18847e+01 2.82011e+01 7.50598e-01
1.54637e-01 -1.60357e+01 2.00718e+02 2.87121e+01 6.93920e+01 5.92869e-01 1.00000e-02 2.29772e+00 1.34031e+01 7.34241e+02 1.32354e+01 6.83682e+01 3.77685e-01
1.67324e-01 -1.59818e+01 2.60353e+02 3.26671e+01 6.97828e+01 6.79419e-01 1.00000e-02 2.04492e+00 1.25011e+01 4.51018e+02 1.15756e+01 2.14204e+01 7.43664e-01
1.41573e-01 -1.59769e+01 2.28351e+02 3.28927e+01 5.40164e+01 6.45641e-01 1.00000e-02 2.24164e+00 1.32611e+01 6.91250e+02 1.30039e+01 5.93527e+01 4.37823e-01
1.66182e-01 -1.59759e+01 2.58480e+02 3.15735e+01 6.42869e+01 6.17223e-01 1.00000e-02 2.19396e+00 1.28593e+01 5.77559e+02 1.25626e+01 4.61826e+01 6.10327e-01
1.53995e-01 -1.60362e+01 2.99076e+02 3.01055e+01 5.12077e+01 6.34244e-01 1.00000e-02 2.22749e+00 1.31051e+01 6.84874e+02 1.29096e+01 5.86221e+01 4.47060e-01
1.48345e-01 -1.59910e+01 2.71317e+02 3.04154e+01 6.25354e+01 6.78789e-01 1.00000e-02 2.14650e+00 1.31656e+01 6.44007e+02 1.25960e+01 4.38625e+01 5.07841e-01
1.68344e-01 -1.59623e+01 2.14594e+02 2.96289e+01 4.54241e+01 6.34227e-01 1.00000e-02 2.14553e+00 1.22827e+01 4.63528e+02 1.20081e+01 3.42426e+01 7.81962e-01
1.67893e-01 -1.60397e+01 2.35772e+02 3.34663e+01 5.60200e+01 5.71458e-01 1.00000e-02 2.27298e+00 1.28333e+01 6.17620e+02 1.28251e+01 5.89558e+01 5.48201e-01
1.55868e-01 -1.60335e+01 2.04252e+02 3.29219e+01 4.14512e+01 6.60658e-01 1.00000e-02 2.13071e+00 1.23297e+01 4.55806e+02 1.19669e+01 3.21913e+01 7.92741e-01
1.44857e-01 -1.60058e+01 2.59285e+02 3.24709e+01 6.09877e+01 6.94595e-01 1.00000e-02 2.11670e+00 1.30773e+01 6.02999e+02 1.23929e+01 3.77158e+01 5.70804e-01
1.49321e-01 -1.60062e+01 2.41624e+02 3.00962e+01 4.22480e+01 6.33047e-01 1.00000e-02 2.24178e+00 1.29598e+01 6.54955e+02 1.28391e+01 5.79210e+01 4.91319e-01
1.69579e-01 -1.60128e+01 2.54434e+02 2.89973e+01 5.87048e+01 6.80685e-01 1.00000e-02 2.03907e+00 1.23035e+01 4.23547e+02 1.14300e+01 1.98801e+01 7.48927e-01
1.60532e-01 -1.59647e+01 2.48706e+02 2.84780e+01 4.02033e+01 6.52314e-01 1.00000e-02 2.15015e+00 1.24530e+01 5.20920e+02 1.21771e+01 3.84291e+01 6.97686e-01
1.45195e-01 -1.59804e+01 2.58984e+02 3.21295e+01 4.70259e+01 6.56582e-01 1.00000e-02 2.20809e+00 1.30746e+01 6.57323e+02 1.28046e+01 5.38634e+01 4.87766e-01
1.41640e-01 -1.60146e+01 2.45249e+02 3.35849e+01 6.99732e+01 6.96636e-01 1.00000e-02 2.11825e+00 1.32559e+01 6.29822e+02 1.24702e+01 3.81359e+01 5.29454e-01
1.48892e-01 -1.59815e+01 2.73690e+02 2.89398e+01 5.60521e+01 7.35274e-01 1.00000e-02 2.01496e+00 1.27571e+01 5.18889e+02 1.15031e+01 1.92026e+01 4.94944e-01
1.69624e-01 -1.59728e+01 2.57049e+02 2.99371e+01 4.79566e+01 6.60633e-01 1.00000e-02 2.08740e+00 1.22698e+01 4.44280e+02 1.17503e+01 2.71511e+01 8.08519e-01
1.44455e-01 -1.59779e+01 2.24648e+02 3.28982e+01 5.63928e+01 6.81681e-01 1.00000e-02 2.13691e+00 1.29029e+01 5.55331e+02 1.23425e+01 3.75322e+01 6.44845e-01
1.45459e-01 -1.60340e+01 2.49045e+02 2.90625e+01 4.84266e+01 6.33496e-01 1.00000e-02 2.26337e+00 1.32573e+01 7.27383e+02 1.31028e+01 6.54282e+01 3.87007e-01
1.52741e-01 -1.59930e+01 2.93767e+02 2.88394e+01 6.21674e+01 6.38663e-01 1.00000e-02 2.22514e+00 1.33250e+01 7.25988e+02 1.30231e+01 5.99084e+01 3.88918e-01
1.45645e-01 -1.59786e+01 2.77656e+02 3.27523e+01 4.20585e+01 6.85958e-01 1.00000e-02 2.14421e+00 1.28713e+01 5.99183e+02 1.24574e+01 4.28960e+01 5.76721e-01
1.41020e-01 -1.59936e+01 2.48745e+02 2.82498e+01 6.11172e+01 7.32002e-01 1.00000e-02 2.04570e+00 1.30672e+01 5.85592e+02 1.19381e+01 2.59782e+01 5.58657e-01
1.54688e-01 -1.60465e+01 2.17533e+02 3.24111e+01 4.05153e+01 6.74264e-01 1.00000e-02 2.10672e+00 1.23232e+01 4.52281e+02 1.18628e+01 2.94588e+01 7.97608e-01
1.65580e-01 -1.60340e+01 2.47523e+02 3.14850e+01 6.56406e+01 5.85657e-01 1.00000e-02 2.26044e+00 1.30559e+01 6.47447e+02 1.29177e+01 5.87981e+01 5.02633e-01
1.60857e-01 -1.60466e+01 2.92488e+02 3.39701e+01 6.46345e+01 6.04829e-01 1.00000e-02 2.24394e+00 1.31344e+01 6.70584e+02 1.29453e+01 5.89906e+01 4.68022e-01
1.43225e-01 -1.59709e+01 2.95548e+02 2.84213e+01 6.44127e+01 6.77164e-01 1.00000e-02 2.19135e+00 1.35752e+01 7.89818e+02 1.30828e+01 5.88542e+01 3.06446e-01
1.44037e-01 -1.60374e+01 2.52133e+02 3.10237e+01 5.41055e+01 7.08665e-01 1.00000e-02 2.08681e+00 1.28928e+01 5.58001e+02 1.21298e+01 3.17969e+01 6.40706e-01
1.57104e-01 -1.59916e+01 2.42566e+02 3.08707e+01 6.04947e+01 5.64218e-01 1.00000e-02 2.34255e+00 1.33631e+01 7.76940e+02 1.33893e+01 7.96933e+01 3.22235e-01
1.46387e-01 -1.60158e+01 2.18645e+02 3.13638e+01 6.13747e+01 6.76095e-01 1.00000e-02 2.14169e+00 1.29493e+01 5.61566e+02 1.23725e+01 3.79256e+01 6.35178e-01
1.56909e-01 -1.59895e+01 2.61065e+02 3.26403e+01 6.81091e+01 5.80012e-01 1.00000e-02 2.31053e+00 1.34186e+01 7.63159e+02 1.33264e+01 7.37625e+01 3.39623e-01
1.43325e-01 -1.60105e+01 2.37564e+02 2.82075e+01 5.89277e+01 6.39635e-01 1.00000e-02 2.25864e+00 1.34575e+01 7.57423e+02 1.31885e+01 6.54577e+01 3.47007e-01
1.47651e-01 -1.60020e+01 2.77124e+02 2.93034e+01 5.22794e+01 6.11451e-01 1.00000e-02 2.30352e+00 1.34280e+01 7.99171e+02 1.33574e+01 7.66942e+01 2.95264e-01
1.66975e-01 -1.59985e+01 2.15556e+02 3.11668e+01 6.67549e+01 6.28591e-01 1.00000e-02 2.15882e+00 1.26772e+01 5.09555e+02 1.22703e+01 3.74383e+01 7.14848e-01
1.62297e-01 -1.60125e+01 2.97394e+02 3.28369e+01 4.73517e+01 6.85737e-01 1.00000e-02 2.07024e+00 1.24440e+01 4.79523e+02 1.18076e+01 2.73285e+01 7.59151e-01
1.67188e-01 -1.60233e+01 2.05922e+02 3.36394e+01 6.83094e+01 5.80076e-01 1.00000e-02 2.25548e+00 1.29589e+01 6.04614e+02 1.28133e+01 5.48816e+01 5.68301e-01
1.57293e-01 -1.60371e+01 2.49580e+02 3.14176e+01 5.65664e+01 6.87634e-01 1.00000e-02 2.07127e+00 1.25558e+01 4.77010e+02 1.18099e+01 2.61710e+01 7.62775e-01
1.63379e-01 -1.60258e+01 2.30112e+02 2.89621e+01 6.32005e+01 5.65289e-01 1.00000e-02 2.31470e+00 1.32114e+01 7.18212e+02 1.31904e+01 7.07921e+01 3.99642e-01
1.46879e-01 -1.60423e+01 2.72888e+02 3.05568e+01 4.91243e+01 6.43531e-01 1.00000e-02 2.23576e+00 1.32018e+01 7.06027e+02 1.29922e+01 6.07828e+01 4.16713e-01
1.66561e-01 -1.60109e+01 2.02381e+02 3.16168e+01 6.87429e+01 6.61992e-01 1.00000e-02 2.07619e+00 1.23688e+01 4.15035e+02 1.16547e+01 2.34235e+01 8.46647e-01
1.43309e-01 -1.59849e+01 2.66012e+02 2.82332e+01 6.12220e+01 6.88388e-01 1.00000e-02 2.15289e+00 1.33285e+01 6.92666e+02 1.27315e+01 4.71081e+01 4.35782e-01
1.45653e-01 -1.59532e+01 2.60300e+02 2.84627e+01 5.52312e+01 7.08875e-01 1.00000e-02 2.08860e+00 1.29634e+01 5.81872e+02 1.21922e+01 3.30898e+01 6.03619e-01
1.67204e-01 -1.59780e+01 2.45462e+02 2.96156e+01 5.45349e+01 6.60888e-01 1.00000e-02 2.09383e+00 1.24038e+01 4.57933e+02 1.18416e+01 2.81278e+01 7.89789e-01
1.51347e-01 -1.60190e+01 2.30536e+02 2.87884e+01 5.10407e+01 6.37358e-01 1.00000e-02 2.22166e+00 1.30053e+01 6.32713e+02 1.27676e+01 5.30236e+01 5.25032e-01
1.69090e-01 -1.60228e+01 2.34433e+02 3.03658e+01 5.97197e+01 5.84482e-01 1.00000e-02 2.24858e+00 1.28487e+01 6.02568e+02 1.27451e+01 5.44867e+01 5.71472e-01
1.53232e-01 -1.60389e+01 2.33729e+02 3.23227e+01 5.97041e+01 6.10589e-01 1.00000e-02 2.26320e+00 1.31862e+01 6.80392e+02 1.30184e+01 6.14316e+01 4.53597e-01
1.42318e-01 -1.60144e+01 2.07488e+02 2.84667e+01 5.08264e+01 6.95637e-01 1.00000e-02 2.11428e+00 1.27552e+01 5.20438e+02 1.21244e+01 3.25304e+01 6.98416e-01
1.65083e-01 -1.60395e+01 2.28181e+02 3.26749e+01 4.01005e+01 6.21009e-01 1.00000e-02 2.18587e+00 1.23492e+01 5.07955e+02 1.22358e+01 4.17781e+01 7.17249e-01
1.59473e-01 -1.59732e+01 2.76512e+02 2.84538e+01 5.67329e+01 5.62265e-01 1.00000e-02 2.34440e+00 1.32642e+01 7.89623e+02 1.33554e+01 8.15489e+01 3.06682e-01
1.40752e-01 -1.59998e+01 2.53247e+02 2.80609e+01 6.51500e+01 6.89327e-01 1.00000e-02 2.15858e+00 1.34575e+01 7.22774e+02 1.28125e+01 4.85473e+01 3.93334e-01
1.40837e-01 -1.59791e+01 2.06903e+02 3.08988e+01 5.43562e+01 6.96345e-01 1.00000e-02 2.11397e+00 1.28043e+01 5.20684e+02 1.21460e+01 3.24839e+01 6.98044e-01
1.59689e-01 -1.60164e+01 2.51117e+02 2.83238e+01 6.61552e+01 6.78635e-01 1.00000e-02 2.08851e+00 1.27848e+01 5.27619e+02 1.20248e+01 2.97877e+01 6.87489e-01
1.40839e-01 -1.60490e+01 2.28977e+02 3.25341e+01 6.68783e+01 6.51926e-01 1.00000e-02 2.23028e+00 1.34775e+01 7.25132e+02 1.30765e+01 5.87127e+01 3.90092e-01
1.44806e-01 -1.59609e+01 2.01551e+02 3.36559e+01 5.34340e+01 7.05567e-01 1.00000e-02 2.05977e+00 1.24393e+01 4.26607e+02 1.16106e+01 2.21641e+01 8.21975e-01
1.51496e-01 -1.59903e+01 2.94554e+02 2.96153e+01 4.77282e+01 6.70670e-01 1.00000e-02 2.16208e+00 1.29559e+01 6.26291e+02 1.25822e+01 4.65750e+01 5.34866e-01
1.52468e-01 -1.59704e+01 2.17564e+02 3.32014e+01 5.74481e+01 5.96745e-01 1.00000e-02 2.29221e+00 1.32051e+01 6.97668e+02 1.31218e+01 6.65857e+01 4.28602e-01
1.55153e-01 -1.60261e+01 2.00503e+02 2.89768e+01 5.46660e+01 5.53581e-01 1.00000e-02 2.37347e+00 1.32728e+01 7.95894e+02 1.34182e+01 8.55076e+01 2.99154e-01
1.61060e-01 -1.59580e+01 2.53055e+02 2.89777e+01 5.23389e+01 5.91306e-01 1.00000e-02 2.27714e+00 1.29863e+01 6.74187e+02 1.29582e+01 6.35480e+01 4.62704e-01
1.61127e-01 -1.60294e+01 2.57757e+02 2.99097e+01 6.59180e+01 5.70861e-01 1.00000e-02 2.31464e+00 1.33331e+01 7.49816e+02 1.32802e+01 7.32860e+01 3.56928e-01
1.49590e-01 -1.60170e+01 2.42153e+02 3.24728e+01 6.10796e+01 6.81310e-01 1.00000e-02 2.11845e+00 1.28915e+01 5.51690e+02 1.22568e+01 3.51097e+01 6.50481e-01
1.46763e-01 -1.59544e+01 2.54937e+02 3.07902e+01 4.87845e+01 7.00476e-01 1.00000e-02 2.09682e+00 1.27782e+01 5.44202e+02 1.21291e+01 3.28989e+01 6.62044e-01
1.63941e-01 -1.59575e+01 2.63029e+02 3.02256e+01 5.59363e+01 7.04892e-01 1.00000e-02 2.00680e+00 1.23044e+01 4.19118e+02 1.10883e+01 1.45051e+01 5.32036e-01
1.66205e-01 -1.59904e+01 2.45898e+02 3.00359e+01 4.44350e+01 6.49301e-01 1.00000e-02 2.12616e+00 1.23448e+01 4.74887e+02 1.19870e+01 3.30697e+01 7.65826e-01
1.48585e-01 -1.59741e+01 2.08978e+02 3.21216e+01 5.07863e+01 6.25097e-01 1.00000e-02 2.25173e+00 1.30382e+01 6.42472e+02 1.28816e+01 5.74563e+01 5.10168e-01
1.69933e-01 -1.59592e+01 2.26732e+02 2.95831e+01 5.68054e+01 6.37984e-01 1.00000e-02 2.13074e+00 1.24409e+01 4.69777e+02 1.20253e+01 3.26665e+01 7.73124e-01
1.41151e-01 -1.60246e+01 2.83530e+02 3.25721e+01 6.34815e+01 7.19314e-01 1.00000e-02 2.08962e+00 1.32584e+01 6.51933e+02 1.24050e+01 3.66605e+01 4.95864e-01
1.43019e-01 -1.59825e+01 2.21535e+02 3.03066e+01 5.27255e+01 6.23990e-01 1.00000e-02 2.28814e+00 1.33613e+01 7.45438e+02 1.32239e+01 6.93677e+01 3.62702e-01
1.55140e-01 -1.59716e+01 2.16766e+02 3.12444e+01 6.65808e+01 5.79825e-01 1.00000e-02 2.31783e+00 1.34039e+01 7.50314e+02 1.33175e+01 7.32493e+01 3.56273e-01
1.44513e-01 -1.59783e+01 2.73983e+02 3.11466e+01 4.52128e+01 7.25503e-01 1.00000e-02 2.05878e+00 1.27491e+01 5.39693e+02 1.19346e+01 2.82111e+01 6.59390e-01
1.50298e-01 -1.60405e+01 2.30238e+02 3.01434e+01 4.57828e+01 6.21093e-01 1.00000e-02 2.26064e+00 1.30270e+01 6.67906e+02 1.29296e+01 6.08718e+01 4.71987e-01
1.58940e-01 -1.59974e+01 2.01803e+02 3.15325e+01 6.42412e+01 5.89074e-01 1.00000e-02 2.27898e+00 1.31379e+01 6.62085e+02 1.30115e+01 6.16189e+01 4.80646e-01
1.49232e-01 -1.60082e+01 2.50468e+02 2.91345e+01 5.22174e+01 6.68419e-01 1.00000e-02 2.16368e+00 1.29651e+01 6.04881e+02 1.25368e+01 4.41736e+01 5.67888e-01
1.46704e-01 -1.59702e+01 2.28847e+02 3.09863e+01 5.30899e+01 5.99201e-01 1.00000e-02 2.32216e+00 1.33945e+01 7.78230e+02 1.33582e+01 7.69074e+01 3.20634e-01
1.56196e-01 -1.60069e+01 2.83092e+02 3.22020e+01 5.83018e+01 6.16532e-01 1.00000e-02 2.24482e+00 1.31453e+01 6.82996e+02 1.29656e+01 6.01198e+01 4.49795e-01
1.61683e-01 -1.60494e+01 2.75253e+02 3.12142e+01 6.84756e+01 7.08567e-01 1.00000e-02 2.01008e+00 1.26142e+01 4.74047e+02 1.12974e+01 1.63569e+01 5.07960e-01
1.55701e-01 -1.60463e+01 2.05447e+02 2.99504e+01 5.36289e+01 6.44306e-01 1.00000e-02 2.17619e+00 1.27176e+01 5.34151e+02 1.23805e+01 4.10196e+01 6.77497e-01
1.55337e-01 -1.60376e+01 2.52488e+02 3.05066e+01 6.65782e+01 6.49434e-01 1.00000e-02 2.17396e+00 1.30759e+01 6.17587e+02 1.26171e+01 4.54037e+01 5.48252e-01
1.46954e-01 -1.60493e+01 2.52120e+02 3.00105e+01 4.30281e+01 6.57585e-01 1.00000e-02 2.20050e+00 1.29594e+01 6.34125e+02 1.27009e+01 5.13173e+01 5.22875e-01
1.66128e-01 -1.60484e+01 2.90187e+02 2.85757e+01 6.08189e+01 5.53013e-01 1.00000e-02 2.33178e+00 1.31639e+01 7.52400e+02 1.32453e+01 7.67897e+01 3.53540e-01
1.48203e-01 -1.59779e+01 2.78809e+02 2.87464e+01 6.04797e+01 6.83017e-01 1.00000e-02 2.14473e+00 1.31903e+01 6.58145e+02 1.26192e+01 4.46121e+01 4.86535e-01
1.48801e-01 -1.59832e+01 2.15488e+02 3.03866e+01 6.05581e+01 6.12801e-01 1.00000e-02 2.28175e+00 1.33335e+01 7.20640e+02 1.31633e+01 6.60843e+01 3.96279e-01
1.59154e-01 -1.59554e+01 2.08954e+02 2.90799e+01 4.13557e+01 6.42678e-01 1.00000e-02 2.16837e+00 1.24377e+01 5.04794e+02 1.22024e+01 3.90112e+01 7.21981e-01
1.46705e-01 -1.59508e+01 2.49464e+02 3.07336e+01 4.99762e+01 7.21926e-01 1.00000e-02 2.03983e+00 1.26261e+01 4.91501e+02 1.16608e+01 2.26686e+01 6.68108e-01
1.69990e-01 -1.59940e+01 2.96864e+02 3.35553e+01 6.97631e+01 5.75271e-01 1.00000e-02 2.26171e+00 1.30719e+01 6.57243e+02 1.29492e+01 6.02386e+01 4.87887e-01
1.43326e-01 -1.59595e+01 2.05361e+02 3.34860e+01 6.56005e+01 6.70191e-01 1.00000e-02 2.16390e+00 1.30609e+01 5.78717e+02 1.25189e+01 4.12208e+01 6.08526e-01
1.62463e-01 -1.60259e+01 2.63718e+02 3.01702e+01 5.46307e+01 6.97457e-01 1.00000e-02 2.03231e+00 1.23863e+01 4.42056e+02 1.14460e+01 1.98230e+01 6.89419e-01
1.42284e-01 -1.60273e+01 2.57668e+02 3.26802e+01 4.36628e+01 6.85778e-01 1.00000e-02 2.15348e+00 1.29374e+01 6.06730e+02 1.25140e+01 4.39169e+01 5.65024e-01
1.65222e-01 -1.59656e+01 2.92690e+02 2.87328e+01 4.96789e+01 6.08258e-01 1.00000e-02 2.23065e+00 1.27824e+01 6.25441e+02 1.27004e+01 5.49628e+01 5.36171e-01
1.69790e-01 -1.60130e+01 2.06343e+02 2.98890e+01 5.16863e+01 5.91484e-01 1.00000e-02 2.22994e+00 1.25655e+01 5.50002e+02 1.25011e+01 4.87985e+01 6.53090e-01
1.43333e-01 -1.60335e+01 2.06922e+02 2.95447e+01 5.03261e+01 6.39592e-01 1.00000e-02 2.25023e+00 1.31555e+01 6.71334e+02 1.29501e+01 5.87600e+01 4.66913e-01
1.58322e-01 -1.59778e+01 2.50007e+02 3.09173e+01 4.80255e+01 5.94180e-01 1.00000e-02 2.27946e+00 1.29420e+01 6.70070e+02 1.29442e+01 6.39064e+01 4.68782e-01
1.40716e-01 -1.59599e+01 2.09634e+02 3.36528e+01 4.45672e+01 6.60953e-01 1.00000e-02 2.20473e+00 1.29257e+01 5.99176e+02 1.26510e+01 4.89130e+01 5.76731e-01
1.47250e-01 -1.60044e+01 2.72757e+02 3.23608e+01 6.94699e+01 6.97324e-01 1.00000e-02 2.10375e+00 1.31975e+01 6.30104e+02 1.23983e+01 3.68376e+01 5.29023e-01
1.40924e-01 -1.59674e+01 2.92204e+02 2.86364e+01 5.42397e+01 6.95348e-01 1.00000e-02 2.16187e+00 1.33588e+01 7.24106e+02 1.28497e+01 5.18215e+01 3.91501e-01
1.65149e-01 -1.60053e+01 2.37543e+02 2.87692e+01 4.30708e+01 7.01366e-01 1.00000e-02 2.00338e+00 1.19982e+01 3.73704e+02 1.08490e+01 1.24928e+01 5.37743e-01
1.49402e-01 -1.60230e+01 2.90535e+02 3.12169e+01 5.26197e+01 6.47759e-01 1.00000e-02 2.21641e+00 1.31822e+01 6.91616e+02 1.29182e+01 5.74415e+01 4.37294e-01
1.53803e-01 -1.59804e+01 2.38971e+02 3.03714e+01 6.89599e+01 6.55887e-01 1.00000e-02 2.16300e+00 1.30808e+01 6.07872e+02 1.25565e+01 4.29634e+01 5.63257e-01
1.67008e-01 -1.60485e+01 2.81243e+02 3.10235e+01 4.64477e+01 6.57762e-01 1.00000e-02 2.11009e+00 1.24060e+01 4.84774e+02 1.19754e+01 3.21694e+01 7.51533e-01
1.66781e-01 -1.59897e+01 2.32152e+02 3.30150e+01 5.71900e+01 5.97788e-01 1.00000e-02 2.22568e+00 1.27560e+01 5.69991e+02 1.26098e+01 4.97699e+01 6.22094e-01
1.46398e-01 -1.59746e+01 2.81591e+02 3.20504e+01 5.72138e+01 7.00441e-01 1.00000e-02 2.10733e+00 1.30339e+01 6.05785e+02 1.23604e+01 3.74144e+01 5.66487e-01
1.69317e-01 -1.59916e+01 2.81912e+02 3.13777e+01 6.70787e+01 5.78902e-01 1.00000e-02 2.26108e+00 1.30525e+01 6.55455e+02 1.29315e+01 5.98273e+01 4.90569e-01
1.52930e-01 -1.60351e+01 2.02891e+02 3.22472e+01 5.96603e+01 5.70555e-01 1.00000e-02 2.34364e+00 1.33677e+01 7.64409e+02 1.33793e+01 7.83624e+01 3.38025e-01
1.69870e-01 -1.60426e+01 2.82145e+02 2.85033e+01 5.20964e+01 6.18835e-01 1.00000e-02 2.18668e+00 1.26331e+01 5.60009e+02 1.24296e+01 4.50823e+01 6.37594e-01
1.60057e-01 -1.59746e+01 2.49762e+02 3.13867e+01 4.09278e+01 6.77060e-01 1.00000e-02 2.08742e+00 1.23145e+01 4.57089e+02 1.17907e+01 2.79001e+01 7.90961e-01
1.62455e-01 -1.59886e+01 2.52650e+02 2.93898e+01 4.76461e+01 6.62100e-01 1.00000e-02 2.11626e+00 1.24798e+01 4.92224e+02 1.20248e+01 3.27157e+01 7.40625e-01
1.42500e-01 -1.60312e+01 2.09044e+02 2.81444e+01 4.56433e+01 6.79640e-01 1.00000e-02 2.15915e+00 1.28347e+01 5.63499e+02 1.23986e+01 4.05626e+01 6.32178e-01
1.40632e-01 -1.59635e+01 2.79467e+02 3.36527e+01 5.45463e+01 7.31730e-01 1.00000e-02 2.06035e+00 1.30002e+01 5.83081e+02 1.20869e+01 2.99605e+01 5.95341e-01
1.52446e-01 -1.60256e+01 2.50721e+02 3.28354e+01 4.80444e+01 6.16329e-01 1.00000e-02 2.25735e+00 1.30260e+01 6.65034e+02 1.29273e+01 6.06532e+01 4.76252e-01
1.44304e-01 -1.59760e+01 2.19433e+02 2.80402e+01 4.48826e+01 7.26083e-01 1.00000e-02 2.02735e+00 1.24467e+01 4.47493e+02 1.14002e+01 1.87008e+01 6.52625e-01
1.42229e-01 -1.60377e+01 2.44655e+02 3.21949e+01 4.86661e+01 6.23374e-01 1.00000e-02 2.29364e+00 1.33592e+01 7.63971e+02 1.32676e+01 7.24628e+01 3.38584e-01
1.57687e-01 -1.59664e+01 2.45718e+02 3.26206e+01 4.21573e+01 6.57035e-01 1.00000e-02 2.14193e+00 1.25017e+01 5.07322e+02 1.21622e+01 3.67894e+01 7.18197e-01
1.63217e-01 -1.59627e+01 2.06588e+02 3.05116e+01 6.18689e+01 6.43562e-01 1.00000e-02 2.14100e+00 1.25884e+01 4.86220e+02 1.21367e+01 3.41720e+01 7.49425e-01
1.64247e-01 -1.59656e+01 2.06455e+02 3.29721e+01 6.36953e+01 5.65275e-01 1.00000e-02 2.29956e+00 1.30778e+01 6.62642e+02 1.30449e+01 6.48500e+01 4.79816e-01
1.48036e-01 -1.60473e+01 2.44129e+02 3.30379e+01 5.07222e+01 6.15695e-01 1.00000e-02 2.27852e+00 1.32067e+01 7.11661e+02 1.31093e+01 6.64887e+01 4.08781e-01
1.50688e-01 -1.59537e+01 2.20196e+02 3.11125e+01 5.96217e+01 6.22555e-01 1.00000e-02 2.25010e+00 1.31824e+01 6.68282e+02 1.29612e+01 5.84956e+01 4.71430e-01
1.61866e-01 -1.60320e+01 2.69202e+02 3.37191e+01 4.88558e+01 5.92283e-01 1.00000e-02 2.26271e+00 1.28568e+01 6.38282e+02 1.28389e+01 5.98293e+01 5.16537e-01
1.44623e-01 -1.59564e+01 2.23854e+02 3.19961e+01 6.73805e+01 6.15482e-01 1.00000e-02 2.29425e+00 1.35854e+01 7.84380e+02 1.33663e+01 7.19245e+01 3.13058e-01
1.67813e-01 -1.59825e+01 2.47361e+02 3.23866e+01 5.15752e+01 6.94190e-01 1.00000e-02 2.00471e+00 1.20595e+01 3.73313e+02 1.09076e+01 1.29047e+01 5.48940e-01
1.40119e-01 -1.60306e+01 2.76532e+02 2.83367e+01 6.20353e+01 7.06226e-01 1.00000e-02 2.13237e+00 1.34331e+01 7.21949e+02 1.27291e+01 4.59555e+01 3.94471e-01
1.58191e-01 -1.59761e+01 2.72990e+02 3.03925e+01 6.29402e+01 6.43168e-01 1.00000e-02 2.18016e+00 1.30235e+01 6.18852e+02 1.26337e+01 4.69835e+01 5.46302e-01
1.40208e-01 -1.59936e+01 2.37748e+02 3.33342e+01 4.72489e+01 6.45650e-01 1.00000e-02 2.25074e+00 1.32310e+01 7.04935e+02 1.30399e+01 6.22372e+01 4.18259e-01
1.59845e-01 -1.60097e+01 2.24353e+02 3.08097e+01 4.13965e+01 6.61899e-01 1.00000e-02 2.11851e+00 1.23271e+01 4.62198e+02 1.19272e+01 3.13319e+01 7.83831e-01
1.55516e-01 -1.59704e+01 2.23704e+02 3.06167e+01 6.72797e+01 6.10489e-01 1.00000e-02 2.25445e+00 1.32365e+01 6.78406e+02 1.29997e+01 5.92700e+01 4.56505e-01
1.47979e-01 -1.59844e+01 2.60545e+02 3.09511e+01 5.93163e+01 6.11013e-01 1.00000e-02 2.29534e+00 1.34603e+01 7.82638e+02 1.33282e+01 7.34314e+01 3.15193e-01
1.65574e-01 -1.60025e+01 2.45964e+02 2.97051e+01 5.65719e+01 5.88425e-01 1.00000e-02 2.25941e+00 1.29158e+01 6.33965e+02 1.28383e+01 5.81495e+01 5.23119e-01
1.43334e-01 -1.60048e+01 2.31219e+02 3.36760e+01 6.09059e+01 6.15736e-01 1.00000e-02 2.29797e+00 1.35102e+01 7.74756e+02 1.33471e+01 7.26525e+01 3.24957e-01
1.56756e-01 -1.60056e+01 2.50143e+02 3.31657e+01 6.96401e+01 6.01327e-01 1.00000e-02 2.26594e+00 1.33016e+01 7.02889e+02 1.30961e+01 6.30057e+01 4.21159e-01
1.59992e-01 -1.59540e+01 2.18251e+02 3.02561e+01 6.67919e+01 6.38077e-01 1.00000e-02 2.17121e+00 1.28697e+01 5.55292e+02 1.24431e+01 4.11915e+01 6.44905e-01
1.68133e-01 -1.59866e+01 2.00053e+02 3.32931e+01 6.37865e+01 5.66308e-01 1.00000e-02 2.27895e+00 1.29331e+01 6.18571e+02 1.28806e+01 5.90098e+01 5.46736e-01
1.57233e-01 -1.59739e+01 2.47912e+02 2.94633e+01 5.05969e+01 6.82469e-01 1.00000e-02 2.08938e+00 1.25448e+01 4.88584e+02 1.19192e+01 2.90936e+01 7.45969e-01
1.60953e-01 -1.60415e+01 2.30618e+02 2.84538e+01 6.54334e+01 6.90964e-01 1.00000e-02 2.04253e+00 1.25237e+01 4.51883e+02 1.15374e+01 2.05774e+01 7.31931e-01
1.51548e-01 -1.59798e+01 2.53592e+02 3.11062e+01 5.72505e+01 6.74561e-01 1.00000e-02 2.13315e+00 1.28872e+01 5.67955e+02 1.23462e+01 3.82103e+01 6.25257e-01
1.48247e-01 -1.60035e+01 2.98768e+02 2.83236e+01 4.89013e+01 6.70841e-01 1.00000e-02 2.18258e+00 1.31353e+01 6.80621e+02 1.27871e+01 5.25783e+01 4.53262e-01
1.50887e-01 -1.60457e+01 2.87452e+02 2.82760e+01 4.18941e+01 6.69387e-01 1.00000e-02 2.16981e+00 1.28837e+01 6.25177e+02 1.25749e+01 4.76599e+01 5.36576e-01
1.60746e-01 -1.59548e+01 2.52875e+02 3.25957e+01 6.92920e+01 6.74344e-01 1.00000e-02 2.08481e+00 1.27204e+01 5.03243e+02 1.19636e+01 2.85035e+01 7.24296e-01
1.65131e-01 -1.59753e+01 2.13008e+02 3.24331e+01 5.79780e+01 6.90488e-01 1.00000e-02 2.01086e+00 1.20465e+01 3.54371e+02 1.09584e+01 1.33884e+01 6.12456e-01
1.47937e-01 -1.60272e+01 2.40742e+02 3.35306e+01 4.71766e+01 7.13624e-01 1.00000e-02 2.04388e+00 1.24787e+01 4.58482e+02 1.15960e+01 2.21089e+01 7.29592e-01
1.42274e-01 -1.60124e+01 2.49079e+02 2.80966e+01 4.79634e+01 7.19955e-01 1.00000e-02 2.07405e+00 1.28429e+01 5.54366e+02 1.20407e+01 3.00497e+01 6.46338e-01
1.54795e-01 -1.59543e+01 2.83678e+02 3.34907e+01 6.72430e+01 6.89075e-01 1.00000e-02 2.08816e+00 1.29284e+01 5.62518e+02 1.21570e+01 3.21742e+01 6.33700e-01
1.56554e-01 -1.59749e+01 2.19542e+02 2.91550e+01 5.56527e+01 5.85177e-01 1.00000e-02 2.30607e+00 1.31812e+01 7.13052e+02 1.31527e+01 6.94825e+01 4.06832e-01
1.56284e-01 -1.59778e+01 2.06060e+02 2.95688e+01 4.17711e+01 6.32701e-01 1.00000e-02 2.20344e+00 1.25924e+01 5.48549e+02 1.24347e+01 4.56665e+01 6.55336e-01
1.63224e-01 -1.60385e+01 2.87216e+02 3.12525e+01 5.86630e+01 6.78981e-01 1.00000e-02 2.07888e+00 1.26096e+01 5.00915e+02 1.19212e+01 2.86646e+01 7.27763e-01
1.56334e-01 -1.59860e+01 2.52999e+02 2.96686e+01 6.33341e+01 7.17889e-01 1.00000e-02 2.00370e+00 1.25728e+01 4.61163e+02 1.11331e+01 1.41761e+01 4.74132e-01
1.48896e-01 -1.59540e+01 2.01365e+02 3.01421e+01 5.98182e+01 6.70611e-01 1.00000e-02 2.14111e+00 1.27991e+01 5.24249e+02 1.22589e+01 3.57452e+01 6.92626e-01
1.55179e-01 -1.60258e+01 2.65049e+02 3.13408e+01 5.41397e+01 6.34748e-01 1.00000e-02 2.20988e+00 1.29933e+01 6.30340e+02 1.27387e+01 5.19784e+01 5.28662e-01
1.64741e-01 -1.60403e+01 2.75167e+02 2.99392e+01 4.65326e+01 6.56614e-01 1.00000e-02 2.12373e+00 1.24846e+01 5.05107e+02 1.20849e+01 3.46769e+01 7.21512e-01
1.53897e-01 -1.59509e+01 2.08483e+02 2.85201e+01 5.01225e+01 6.78658e-01 1.00000e-02 2.10300e+00 1.24847e+01 4.66151e+02 1.19074e+01 2.89831e+01 7.78265e-01
1.67419e-01 -1.60419e+01 2.06333e+02 3.21545e+01 4.41843e+01 6.65726e-01 1.00000e-02 2.06652e+00 1.19829e+01 3.74585e+02 1.14210e+01 2.14578e+01 8.92799e-01
1.52695e-01 -1.60485e+01 2.86992e+02 2.98444e+01 5.82349e+01 6.00068e-01 1.00000e-02 2.30147e+00 1.34091e+01 7.83438e+02 1.33277e+01 7.50061e+01 3.14212e-01
1.59583e-01 -1.60390e+01 2.76541e+02 3.29211e+01 6.16353e+01 6.33019e-01 1.00000e-02 2.19084e+00 1.29661e+01 6.08268e+02 1.26422e+01 4.80502e+01 5.62644e-01
1.57404e-01 -1.60466e+01 2.06171e+02 2.97362e+01 5.39309e+01 6.46352e-01 1.00000e-02 2.16376e+00 1.26555e+01 5.16741e+02 1.22898e+01 3.85962e+01 7.04018e-01
1.66613e-01 -1.60296e+01 2.92474e+02 3.08208e+01 4.25998e+01 7.06392e-01 1.00000e-02 2.00725e+00 1.21373e+01 4.12811e+02 1.10713e+01 1.51045e+01 5.40550e-01
1.51238e-01 -1.59706e+01 2.24185e+02 2.83270e+01 4.39902e+01 6.39013e-01 1.00000e-02 2.21927e+00 1.28650e+01 6.13177e+02 1.26778e+01 5.17150e+01 5.55055e-01
1.54266e-01 -1.60065e+01 2.38260e+02 3.15228e+01 6.82690e+01 6.64110e-01 1.00000e-02 2.13805e+00 1.29622e+01 5.68282e+02 1.23715e+01 3.78862e+01 6.24750e-01
1.69588e-01 -1.60446e+01 2.42453e+02 3.33405e+01 5.79645e+01 6.85253e-01 1.00000e-02 2.01399e+00 1.21078e+01 3.74715e+02 1.10647e+01 1.47223e+01 6.23595e-01
1.69030e-01 -1.59506e+01 2.71742e+02 2.88316e+01 4.98971e+01 6.66408e-01 1.00000e-02 2.08347e+00 1.23522e+01 4.61631e+02 1.17896e+01 2.75503e+01 7.84626e-01
1.48424e-01 -1.59841e+01 2.25842e+02 3.31632e+01 4.43624e+01 6.69291e-01 1.00000e-02 2.15019e+00 1.26677e+01 5.30353e+02 1.22818e+01 3.85472e+01 6.83313e-01
1.43441e-01 -1.60116e+01 2.68129e+02 3.15019e+01 4.94143e+01 6.63835e-01 1.00000e-02 2.20430e+00 1.31811e+01 6.83737e+02 1.28680e+01 5.50330e+01 4.48715e-01
1.46932e-01 -1.60009e+01 2.54953e+02 2.99504e+01 6.25256e+01 6.59857e-01 1.00000e-02 2.19349e+00 1.32744e+01 6.81876e+02 1.28402e+01 5.18970e+01 4.51428e-01
1.41021e-01 -1.59589e+01 2.58832e+02 3.30350e+01 6.35646e+01 7.00213e-01 1.00000e-02 2.12125e+00 1.32304e+01 6.39051e+02 1.25098e+01 3.99062e+01 5.15368e-01
1.47492e-01 -1.59847e+01 2.16089e+02 2.90987e+01 4.70507e+01 7.02948e-01 1.00000e-02 2.07120e+00 1.24909e+01 4.63574e+02 1.17482e+01 2.52108e+01 7.81897e-01
1.40639e-01 -1.60009e+01 2.40537e+02 3.08407e+01 6.84196e+01 6.68624e-01 1.00000e-02 2.19816e+00 1.35024e+01 7.29049e+02 1.29792e+01 5.42688e+01 3.84732e-01
1.57064e-01 -1.59843e+01 2.97385e+02 3.30871e+01 4.35781e+01 6.65112e-01 1.00000e-02 2.14043e+00 1.26689e+01 5.55065e+02 1.23088e+01 4.00935e+01 6.45257e-01
1.41579e-01 -1.60150e+01 2.46842e+02 2.89743e+01 5.14997e+01 7.47620e-01 1.00000e-02 2.00182e+00 1.27059e+01 4.98835e+02 1.11928e+01 1.46342e+01 4.28649e-01
1.56272e-01 -1.60301e+01 2.08524e+02 2.90564e+01 5.02928e+01 6.40444e-01 1.00000e-02 2.18584e+00 1.27112e+01 5.44545e+02 1.24239e+01 4.29344e+01 6.61515e-01
1.69915e-01 -1.59853e+01 2.65857e+02 2.81885e+01 6.73302e+01 6.21733e-01 1.00000e-02 2.17674e+00 1.28472e+01 5.74468e+02 1.24857e+01 4.35776e+01 6.15133e-01
1.56399e-01 -1.60136e+01 2.12286e+02 3.31561e+01 5.03586e+01 5.67568e-01 1.00000e-02 2.33209e+00 1.30773e+01 7.14152e+02 1.31737e+01 7.38543e+01 4.05294e-01
1.67710e-01 -1.59741e+01 2.70710e+02 2.96963e+01 5.13048e+01 6.41785e-01 1.00000e-02 2.14207e+00 1.25396e+01 5.14608e+02 1.21841e+01 3.70702e+01 7.07240e-01
1.44888e-01 -1.59753e+01 2.84176e+02 3.22177e+01 5.73612e+01 7.31537e-01 1.00000e-02 2.04389e+00 1.29305e+01 5.63842e+02 1.19152e+01 2.63695e+01 5.84102e-01
1.49320e-01 -1.60062e+01 2.32145e+02 3.26277e+01 4.58659e+01 6.43230e-01 1.00000e-02 2.21050e+00 1.28804e+01 6.04008e+02 1.26601e+01 5.03413e+01 5.69239e-01
1.54180e-01 -1.59998e+01 2.73092e+02 3.03208e+01 5.51141e+01 7.03171e-01 1.00000e-02 2.06202e+00 1.26917e+01 5.14700e+02 1.18722e+01 2.69097e+01 7.01952e-01
1.64543e-01 -1.59934e+01 2.28454e+02 3.06271e+01 5.40088e+01 6.74166e-01 1.00000e-02 2.06596e+00 1.22862e+01 4.20866e+02 1.15952e+01 2.31020e+01 8.37709e-01
1.54861e-01 -1.59960e+01 2.64504e+02 3.16888e+01 4.84762e+01 6.55112e-01 1.00000e-02 2.16597e+00 1.27911e+01 5.74050e+02 1.24525e+01 4.33979e+01 6.15783e-01
1.57297e-01 -1.59824e+01 2.12044e+02 3.36301e+01 5.30431e+01 6.20634e-01 1.00000e-02 2.21664e+00 1.27880e+01 5.68144e+02 1.25931e+01 4.83768e+01 6.24964e-01
1.54467e-01 -1.59559e+01 2.05293e+02 2.92285e+01 5.05975e+01 6.95690e-01 1.00000e-02 2.05111e+00 1.22738e+01 4.08072e+02 1.14634e+01 2.04503e+01 8.20955e-01
1.52816e-01 -1.59728e+01 2.19416e+02 2.94813e+01 6.73162e+01 6.22642e-01 1.00000e-02 2.24267e+00 1.32628e+01 6.79718e+02 1.29711e+01 5.74575e+01 4.54583e-01
1.65705e-01 -1.60188e+01 2.50151e+02 2.93212e+01 6.62719e+01 6.01331e-01 1.00000e-02 2.23329e+00 1.30241e+01 6.30856e+02 1.28032e+01 5.39829e+01 5.27872e-01
1.59885e-01 -1.60488e+01 2.00438e+02 3.37970e+01 5.51345e+01 5.74096e-01 1.00000e-02 2.30045e+00 1.29972e+01 6.56082e+02 1.30065e+01 6.48869e+01 4.89627e-01
1.44193e-01 -1.59960e+01 2.01725e+02 3.19313e+01 4.73687e+01 6.55156e-01 1.00000e-02 2.20242e+00 1.28798e+01 5.82122e+02 1.25971e+01 4.72190e+01 6.03231e-01
1.44714e-01 -1.59921e+01 2.22950e+02 3.13009e+01 6.62102e+01 6.42564e-01 1.00000e-02 2.23383e+00 1.33836e+01 7.02390e+02 1.30228e+01 5.77501e+01 4.21868e-01
1.54799e-01 -1.60496e+01 2.62874e+02 3.35835e+01 6.82485e+01 5.88755e-01 1.00000e-02 2.30148e+00 1.34368e+01 7.60430e+02 1.33120e+01 7.23953e+01 3.43126e-01
1.51518e-01 -1.59636e+01 2.24580e+02 3.39100e+01 6.66295e+01 6.35429e-01 1.00000e-02 2.21117e+00 1.31303e+01 6.25711e+02 1.27772e+01 5.05346e+01 5.35755e-01
1.61547e-01 -1.60198e+01 2.68513e+02 3.17409e+01 6.79096e+01 5.75889e-01 1.00000e-02 2.29980e+00 1.33072e+01 7.31373e+02 1.32195e+01 7.00960e+01 3.81570e-01
1.51567e-01 -1.60003e+01 2.23491e+02 3.09524e+01 4.57571e+01 6.16830e-01 1.00000e-02 2.26080e+00 1.29726e+01 6.52526e+02 1.28895e+01 5.97901e+01 4.94972e-01
1.49630e-01 -1.59828e+01 2.25845e+02 2.87738e+01 4.86500e+01 6.88655e-01 1.00000e-02 2.10368e+00 1.26342e+01 5.04755e+02 1.20287e+01 3.11561e+01 7.22039e-01
1.67020e-01 -1.60434e+01 2.57624e+02 2.94575e+01 6.47840e+01 6.53826e-01 1.00000e-02 2.11342e+00 1.26587e+01 5.08961e+02 1.20874e+01 3.24830e+01 7.15740e-01
1.53582e-01 -1.59856e+01 2.92534e+02 3.33630e+01 6.60164e+01 6.50841e-01 1.00000e-02 2.18342e+00 1.31898e+01 6.61418e+02 1.27713e+01 5.02494e+01 4.81642e-01
1.43682e-01 -1.60104e+01 2.03838e+02 3.06745e+01 6.22252e+01 7.17576e-01 1.00000e-02 2.03451e+00 1.25944e+01 4.43960e+02 1.14742e+01 1.88640e+01 7.00057e-01
1.54879e-01 -1.60474e+01 2.40921e+02 2.83549e+01 5.18144e+01 6.61244e-01 1.00000e-02 2.15207e+00 1.27803e+01 5.56773e+02 1.23561e+01 3.98640e+01 6.42610e-01
1.50510e-01 -1.59963e+01 2.42501e+02 3.13486e+01 6.67170e+01 6.24324e-01 1.00000e-02 2.24991e+00 1.33593e+01 7.13883e+02 1.30809e+01 6.12775e+01 4.05671e-01
1.47083e-01 -1.59573e+01 2.14452e+02 3.33555e+01 4.62528e+01 6.49291e-01 1.00000e-02 2.20208e+00 1.28388e+01 5.80245e+02 1.25856e+01 4.75267e+01 6.06150e-01
1.69325e-01 -1.60189e+01 2.29275e+02 3.25354e+01 5.45173e+01 6.03825e-01 1.00000e-02 2.20277e+00 1.25993e+01 5.32215e+02 1.24285e+01 4.47318e+01 6.80464e-01
1.47827e-01 -1.59754e+01 2.46905e+02 3.23198e+01 5.98818e+01 6.19026e-01 1.00000e-02 2.27366e+00 1.33698e+01 7.36160e+02 1.31864e+01 6.68764e+01 3.75096e-01
1.45086e-01 -1.59957e+01 2.54646e+02 3.37503e+01 6.68698e+01 7.01318e-01 1.00000e-02 2.09309e+00 1.30745e+01 5.84985e+02 1.22452e+01 3.31977e+01 5.98778e-01
1.50147e-01 -1.59983e+01 2.51798e+02 3.05524e+01 4.00938e+01 7.06180e-01 1.00000e-02 2.06635e+00 1.24794e+01 4.84033e+02 1.17843e+01 2.65170e+01 7.51462e-01
1.61820e-01 -1.60280e+01 2.50959e+02 3.25902e+01 6.59892e+01 6.06751e-01 1.00000e-02 2.23235e+00 1.30507e+01 6.31896e+02 1.28210e+01 5.41621e+01 5.26280e-01
1.58483e-01 -1.60332e+01 2.56055e+02 2.82235e+01 6.56123e+01 6.16011e-01 1.00000e-02 2.23938e+00 1.32129e+01 6.84330e+02 1.29555e+01 5.81060e+01 4.47851e-01
1.45254e-01 -1.60402e+01 2.07342e+02 3.05764e+01 5.77578e+01 7.24570e-01 1.00000e-02 2.00888e+00 1.24261e+01 4.13098e+02 1.11035e+01 1.40364e+01 5.52992e-01
1.56941e-01 -1.60119e+01 2.18103e+02 3.36515e+01 4.22316e+01 6.08774e-01 1.00000e-02 2.24602e+00 1.27040e+01 5.92162e+02 1.26680e+01 5.41767e+01 5.87623e-01
1.40616e-01 -1.60041e+01 2.61663e+02 3.06730e+01 4.48906e+01 7.07810e-01 1.00000e-02 2.11538e+00 1.29461e+01 5.98658e+02 1.23592e+01 3.84925e+01 5.77535e-01
1.59710e-01 -1.60112e+01 2.16728e+02 3.09920e+01 5.15016e+01 6.78895e-01 1.00000e-02 2.07186e+00 1.22955e+01 4.21838e+02 1.16299e+01 2.37418e+01 8.38040e-01
1.61618e-01 -1.59648e+01 2.58413e+02 3.33440e+01 5.48914e+01 6.77550e-01 1.00000e-02 2.07529e+00 1.24582e+01 4.61417e+02 1.17880e+01 2.63590e+01 7.84924e-01
1.59422e-01 -1.59999e+01 2.02825e+02 3.12435e+01 5.82380e+01 6.08150e-01 1.00000e-02 2.23754e+00 1.29014e+01 5.94871e+02 1.27251e+01 5.21868e+01 5.83414e-01
1.43948e-01 -1.59869e+01 2.04983e+02 3.27548e+01 5.28456e+01 7.27989e-01 1.00000e-02 2.00121e+00 1.22950e+01 3.88778e+02 1.08670e+01 1.15508e+01 5.10147e-01
1.51815e-01 -1.59631e+01 2.85395e+02 3.01421e+01 4.79534e+01 7.23802e-01 1.00000e-02 2.03445e+00 1.26091e+01 5.02670e+02 1.16605e+01 2.29754e+01 6.27231e-01
1.65039e-01 -1.60483e+01 2.86610e+02 2.82722e+01 5.60708e+01 6.96162e-01 1.00000e-02 2.03833e+00 1.24723e+01 4.69621e+02 1.15696e+01 2.18438e+01 6.89247e-01
1.47842e-01 -1.60394e+01 2.17567e+02 2.81656e+01 4.20583e+01 7.23382e-01 1.00000e-02 2.01582e+00 1.22749e+01 4.15570e+02 1.11783e+01 1.59112e+01 6.03983e-01
1.40681e-01 -1.60317e+01 2.04562e+02 2.98669e+01 4.54708e+01 6.14898e-01 1.00000e-02 2.31963e+00 1.33449e+01 7.68392e+02 1.33148e+01 7.56425e+01 3.32961e-01
1.53960e-01 -1.59557e+01 2.17693e+02 3.00801e+01 5.31042e+01 6.71786e-01 1.00000e-02 2.11945e+00 1.26003e+01 4.93510e+02 1.20682e+01 3.23384e+01 7.38730e-01
1.67194e-01 -1.60284e+01 2.67176e+02 3.02971e+01 6.83393e+01 5.98283e-01 1.00000e-02 2.23287e+00 1.30405e+01 6.36062e+02 1.28190e+01 5.44675e+01 5.19919e-01
1.60947e-01 -1.59652e+01 2.75173e+02 2.94606e+01 5.30198e+01 5.80477e-01 1.00000e-02 2.30049e+00 1.30653e+01 7.14375e+02 1.30957e+01 6.99790e+01 4.04984e-01
1.44351e-01 -1.60284e+01 2.77633e+02 2.82638e+01 4.47077e+01 7.04966e-01 1.00000e-02 2.11721e+00 1.29530e+01 6.10565e+02 1.23907e+01 3.96710e+01 5.59090e-01
1.53615e-01 -1.60182e+01 2.84200e+02 3.11888e+01 5.25403e+01 6.60010e-01 1.00000e-02 2.16717e+00 1.29455e+01 6.11126e+02 1.25691e+01 4.58470e+01 5.58223e-01
1.57586e-01 -1.59687e+01 2.17891e+02 3.17638e+01 5.00255e+01 6.40617e-01 1.00000e-02 2.17512e+00 1.26412e+01 5.27070e+02 1.23483e+01 4.10487e+01 6.88326e-01
1.57541e-01 -1.59939e+01 2.00883e+02 3.16894e+01 4.03606e+01 6.28029e-01 1.00000e-02 2.20277e+00 1.25052e+01 5.29533e+02 1.23765e+01 4.45749e+01 6.84566e-01
1.42101e-01 -1.60138e+01 2.01719e+02 3.24677e+01 4.19115e+01 6.57216e-01 1.00000e-02 2.20781e+00 1.28444e+01 5.85911e+02 1.26060e+01 4.83692e+01 5.97338e-01
1.46360e-01 -1.59647e+01 2.07913e+02 3.33040e+01 6.81273e+01 6.44190e-01 1.00000e-02 2.21416e+00 1.32262e+01 6.40363e+02 1.28307e+01 5.11597e+01 5.13372e-01
1.64398e-01 -1.60352e+01 2.35446e+02 3.21738e+01 4.85922e+01 6.38796e-01 1.00000e-02 2.15063e+00 1.24679e+01 4.92562e+02 1.21536e+01 3.66133e+01 7.40127e-01
1.55799e-01 -1.59886e+01 2.16830e+02 3.21300e+01 6.35436e+01 6.60364e-01 1.00000e-02 2.13314e+00 1.27390e+01 5.11562e+02 1.21983e+01 3.45153e+01 7.11831e-01
1.50922e-01 -1.59753e+01 2.14465e+02 3.23240e+01 4.93616e+01 7.10236e-01 1.00000e-02 2.02570e+00 1.22544e+01 3.99224e+02 1.12598e+01 1.70344e+01 6.91312e-01
1.62248e-01 -1.59752e+01 2.01687e+02 3.38997e+01 6.88368e+01 5.51990e-01 1.00000e-02 2.33170e+00 1.32819e+01 7.18692e+02 1.32705e+01 7.30098e+01 3.98977e-01
1.64317e-01 -1.60146e+01 2.69326e+02 2.98803e+01 4.62266e+01 6.39475e-01 1.00000e-02 2.16231e+00 1.25643e+01 5.36346e+02 1.22962e+01 4.09194e+01 6.74131e-01
1.44609e-01 -1.60198e+01 2.74397e+02 2.81711e+01 5.01103e+01 6.79266e-01 1.00000e-02 2.17310e+00 1.31640e+01 6.73300e+02 1.27447e+01 5.00941e+01 4.64011e-01
1.68763e-01 -1.59984e+01 2.34382e+02 3.05625e+01 6.57009e+01 6.79785e-01 1.00000e-02 2.03302e+00 1.23083e+01 4.08027e+02 1.13454e+01 1.81668e+01 7.31079e-01
1.67191e-01 -1.60275e+01 2.29862e+02 2.94053e+01 4.11534e+01 6.53256e-01 1.00000e-02 2.11042e+00 1.21745e+01 4.42321e+02 1.18020e+01 2.95290e+01 8.11160e-01
1.67497e-01 -1.60128e+01 2.02425e+02 2.86025e+01 5.37974e+01 6.31192e-01 1.00000e-02 2.15533e+00 1.24544e+01 4.78800e+02 1.21283e+01 3.56622e+01 7.60196e-01
1.58102e-01 -1.60362e+01 2.18828e+02 3.26709e+01 4.38385e+01 6.57155e-01 1.00000e-02 2.13243e+00 1.23931e+01 4.70875e+02 1.20233e+01 3.32955e+01 7.71561e-01
1.45287e-01 -1.59711e+01 2.60216e+02 3.18082e+01 4.33274e+01 6.32574e-01 1.00000e-02 2.26266e+00 1.31629e+01 7.14279e+02 1.30580e+01 6.52514e+01 4.05117e-01
1.67680e-01 -1.60246e+01 2.86310e+02 3.14123e+01 4.05518e+01 6.47284e-01 1.00000e-02 2.13133e+00 1.23306e+01 4.94840e+02 1.20440e+01 3.54828e+01 7.36768e-01
1.48224e-01 -1.60304e+01 2.75382e+02 3.35944e+01 6.38610e+01 6.98651e-01 1.00000e-02 2.09448e+00 1.30249e+01 5.86310e+02 1.22571e+01 3.41582e+01 5.96719e-01
1.68889e-01 -1.60000e+01 2.96189e+02 3.26066e+01 5.90674e+01 6.67196e-01 1.00000e-02 2.07974e+00 1.24986e+01 4.78955e+02 1.18602e+01 2.79640e+01 7.59972e-01
1.47877e-01 -1.60143e+01 2.28106e+02 2.80205e+01 4.57766e+01 6.21768e-01 1.00000e-02 2.27595e+00 1.31418e+01 7.07635e+02 1.30557e+01 6.54596e+01 4.14442e-01
1.44373e-01 -1.60110e+01 2.48671e+02 3.28032e+01 5.13575e+01 6.89726e-01 1.00000e-02 2.12749e+00 1.29031e+01 5.72187e+02 1.23445e+01 3.80218e+01 6.18680e-01
1.68640e-01 -1.59897e+01 2.02555e+02 3.02323e+01 6.01299e+01 6.31882e-01 1.00000e-02 2.14435e+00 1.24733e+01 4.68201e+02 1.20828e+01 3.37571e+01 7.75363e-01
1.50355e-01 -1.60343e+01 2.37770e+02 3.00813e+01 5.26715e+01 6.32639e-01 1.00000e-02 2.23543e+00 1.30948e+01 6.59155e+02 1.28790e+01 5.66123e+01 4.85023e-01
1.63957e-01 -1.60252e+01 2.43796e+02 3.13740e+01 4.36158e+01 6.19541e-01 1.00000e-02 2.19913e+00 1.25266e+01 5.45298e+02 1.24015e+01 4.56230e+01 6.60353e-01
1.42484e-01 -1.60095e+01 2.00490e+02 3.37582e+01 5.33514e+01 6.91837e-01 1.00000e-02 2.10992e+00 1.26479e+01 4.81940e+02 1.20276e+01 3.04054e+01 7.55653e-01
1.48510e-01 -1.59858e+01 2.97064e+02 3.29324e+01 6.98954e+01 6.27432e-01 1.00000e-02 2.26047e+00 1.35871e+01 7.99375e+02 1.33100e+01 6.95534e+01 2.95023e-01
1.62956e-01 -1.59834e+01 2.65792e+02 3.07779e+01 4.33654e+01 6.78681e-01 1.00000e-02 2.07690e+00 1.23233e+01 4.57601e+02 1.17478e+01 2.68008e+01 7.90251e-01
1.40244e-01 -1.59818e+01 2.37373e+02 3.09061e+01 4.44166e+01 6.36452e-01 1.00000e-02 2.27730e+00 1.32940e+01 7.44194e+02 1.31751e+01 6.86849e+01 3.64353e-01
1.56735e-01 -1.59669e+01 2.87784e+02 2.98371e+01 6.95034e+01 7.05445e-01 1.00000e-02 2.05172e+00 1.29475e+01 5.67240e+02 1.19349e+01 2.67266e+01 6.02797e-01
1.43677e-01 -1.60397e+01 2.51619e+02 2.85928e+01 4.88791e+01 6.79478e-01 1.00000e-02 2.16755e+00 1.30673e+01 6.37142e+02 1.26335e+01 4.67157e+01 5.18274e-01
1.66298e-01 -1.60110e+01 2.02550e+02 2.89011e+01 6.27318e+01 6.42874e-01 1.00000e-02 2.13121e+00 1.25236e+01 4.70568e+02 1.20455e+01 3.21283e+01 7.71999e-01
1.63179e-01 -1.60423e+01 2.98743e+02 3.28524e+01 6.03687e+01 6.14279e-01 1.00000e-02 2.21790e+00 1.29797e+01 6.29913e+02 1.27640e+01 5.33237e+01 5.29314e-01
1.55009e-01 -1.60305e+01 2.66300e+02 2.80985e+01 5.88756e+01 6.93364e-01 1.00000e-02 2.08270e+00 1.28059e+01 5.42703e+02 1.20465e+01 3.03914e+01 6.64354e-01
1.53118e-01 -1.59850e+01 2.71679e+02 3.32713e+01 5.53230e+01 6.24118e-01 1.00000e-02 2.23944e+00 1.31221e+01 6.72809e+02 1.29320e+01 5.87892e+01 4.64736e-01
1.61988e-01 -1.60156e+01 2.88124e+02 2.84781e+01 6.80420e+01 6.18200e-01 1.00000e-02 2.22358e+00 1.31914e+01 6.81463e+02 1.29042e+01 5.62674e+01 4.52031e-01
1.48679e-01 -1.60201e+01 2.93151e+02 2.84861e+01 5.65086e+01 7.36807e-01 1.00000e-02 2.02718e+00 1.28825e+01 5.58627e+02 1.17471e+01 2.32228e+01 5.18320e-01
1.66530e-01 -1.60193e+01 2.23605e+02 2.96958e+01 4.43182e+01 6.37042e-01 1.00000e-02 2.14879e+00 1.23306e+01 4.77469e+02 1.20604e+01 3.54772e+01 7.62114e-01
1.56253e-01 -1.60409e+01 2.52417e+02 3.12263e+01 5.61889e+01 7.12748e-01 1.00000e-02 2.01479e+00 1.24356e+01 4.40568e+02 1.12747e+01 1.66729e+01 5.73343e-01
1.53602e-01 -1.59792e+01 2.80448e+02 3.39904e+01 5.21460e+01 7.13753e-01 1.00000e-02 2.03609e+00 1.25603e+01 4.81226e+02 1.16215e+01 2.22777e+01 6.63123e-01
1.56235e-01 -1.60500e+01 2.48111e+02 3.37488e+01 5.02311e+01 6.18756e-01 1.00000e-02 2.23123e+00 1.28913e+01 6.14940e+02 1.27427e+01 5.38640e+01 5.52333e-01
1.54858e-01 -1.60447e+01 2.65342e+02 3.36575e+01 6.03399e+01 6.55989e-01 1.00000e-02 2.15810e+00 1.29287e+01 5.82885e+02 1.24843e+01 4.23664e+01 6.02044e-01
1.58981e-01 -1.60029e+01 2.28678e+02 2.83546e+01 6.43312e+01 6.76352e-01 1.00000e-02 2.08933e+00 1.26737e+01 4.94455e+02 1.19386e+01 2.82595e+01 7.37336e-01
1.59957e-01 -1.59794e+01 2.44854e+02 3.21941e+01 6.34057e+01 6.21574e-01 1.00000e-02 2.20943e+00 1.29757e+01 6.05353e+02 1.26903e+01 4.96141e+01 5.67156e-01
1.48625e-01 -1.59924e+01 2.46076e+02 2.97250e+01 4.99756e+01 6.05696e-01 1.00000e-02 2.30474e+00 1.33018e+01 7.57975e+02 1.32582e+01 7.34418e+01 3.46293e-01
1.46310e-01 -1.59647e+01 2.27175e+02 3.37142e+01 6.01454e+01 6.35805e-01 1.00000e-02 2.23750e+00 1.32331e+01 6.71143e+02 1.29561e+01 5.71770e+01 4.67195e-01
1.58444e-01 -1.59976e+01 2.87690e+02 3.09015e+01 5.36844e+01 6.58894e-01 1.00000e-02 2.14814e+00 1.28174e+01 5.74251e+02 1.24040e+01 4.13176e+01 6.15471e-01
1.51824e-01 -1.60109e+01 2.70189e+02 3.28663e+01 5.53339e+01 7.27126e-01 1.00000e-02 2.00840e+00 1.25607e+01 4.68717e+02 1.12847e+01 1.63972e+01 5.01113e-01
1.54532e-01 -1.59639e+01 2.61816e+02 3.32445e+01 5.27991e+01 6.93825e-01 1.00000e-02 2.07148e+00 1.25838e+01 4.89009e+02 1.18561e+01 2.71547e+01 7.45346e-01
1.62918e-01 -1.60213e+01 2.40405e+02 3.06872e+01 5.16845e+01 6.83533e-01 1.00000e-02 2.05428e+00 1.22957e+01 4.25861e+02 1.15420e+01 2.20564e+01 8.09580e-01
1.55209e-01 -1.59514e+01 2.56669e+02 3.36967e+01 5.07013e+01 7.15692e-01 1.00000e-02 2.01115e+00 1.23485e+01 4.27569e+02 1.12004e+01 1.59195e+01 5.58183e-01
1.48905e-01 -1.59854e+01 2.20036e+02 3.00823e+01 5.37416e+01 6.08265e-01 1.00000e-02 2.29306e+00 1.32662e+01 7.23563e+02 1.31719e+01 6.84678e+01 3.92248e-01
1.68211e-01 -1.60020e+01 2.56753e+02 2.99082e+01 6.75108e+01 6.94325e-01 1.00000e-02 2.00920e+00 1.23958e+01 4.26677e+02 1.11387e+01 1.48010e+01 5.44190e-01
1.65508e-01 -1.60142e+01 2.44269e+02 3.28602e+01 6.83405e+01 5.99054e-01 1.00000e-02 2.22999e+00 1.29907e+01 6.11962e+02 1.27646e+01 5.24460e+01 5.56932e-01
1.48274e-01 -1.60456e+01 2.32163e+02 3.17605e+01 5.76668e+01 6.28270e-01 1.00000e-02 2.25009e+00 1.32241e+01 6.85102e+02 1.30019e+01 5.99184e+01 4.46728e-01
1.49897e-01 -1.59523e+01 2.78097e+02 3.14667e+01 4.26010e+01 6.09959e-01 1.00000e-02 2.29127e+00 1.31117e+01 7.37369e+02 1.31279e+01 7.12387e+01 3.73469e-01
1.56884e-01 -1.60245e+01 2.99173e+02 2.96011e+01 4.39667e+01 6.26949e-01 1.00000e-02 2.23096e+00 1.28870e+01 6.58717e+02 1.27935e+01 5.77746e+01 4.85679e-01
1.62944e-01 -1.59598e+01 2.10764e+02 3.15921e+01 4.43905e+01 6.71742e-01 1.00000e-02 2.07380e+00 1.21116e+01 3.98173e+02 1.15424e+01 2.31922e+01 8.67224e-01
1.55435e-01 -1.59662e+01 2.22846e+02 2.85562e+01 4.03346e+01 7.09988e-01 1.00000e-02 2.01915e+00 1.21290e+01 3.96501e+02 1.11500e+01 1.61264e+01 6.45985e-01
1.66907e-01 -1.59676e+01 2.22125e+02 2.82037e+01 5.04160e+01 6.37678e-01 1.00000e-02 2.14800e+00 1.24487e+01 4.87204e+02 1.21151e+01 3.56106e+01 7.47988e-01
1.55342e-01 -1.59838e+01 2.91576e+02 2.90879e+01 5.72527e+01 6.46159e-01 1.00000e-02 2.19575e+00 1.30981e+01 6.59118e+02 1.27730e+01 5.21152e+01 4.85079e-01
1.65703e-01 -1.59967e+01 2.45273e+02 3.25128e+01 4.70469e+01 5.98211e-01 1.00000e-02 2.23317e+00 1.26278e+01 5.76742e+02 1.25819e+01 5.16913e+01 6.11597e-01
1.43218e-01 -1.59592e+01 2.31870e+02 3.26323e+01 5.49421e+01 6.90341e-01 1.00000e-02 2.12459e+00 1.29127e+01 5.59064e+02 1.23044e+01 3.63675e+01 6.39059e-01
1.66689e-01 -1.60379e+01 2.08045e+02 3.09113e+01 6.50540e+01 6.88887e-01 1.00000e-02 2.00778e+00 1.21080e+01 3.57076e+02 1.09188e+01 1.26411e+01 5.85007e-01
1.53635e-01 -1.59805e+01 2.33105e+02 3.09119e+01 6.84362e+01 6.42153e-01 1.00000e-02 2.19349e+00 1.31335e+01 6.28237e+02 1.27118e+01 4.80847e+01 5.31883e-01
1.61459e-01 -1.60130e+01 2.02483e+02 2.95158e+01 6.22025e+01 6.78765e-01 1.00000e-02 2.06043e+00 1.23335e+01 4.09828e+02 1.15384e+01 2.13735e+01 8.44197e-01
1.46792e-01 -1.60266e+01 2.51691e+02 3.12768e+01 4.60312e+01 6.90948e-01 1.00000e-02 2.11790e+00 1.27682e+01 5.51044e+02 1.22292e+01 3.60011e+01 6.51480e-01
1.49395e-01 -1.60347e+01 2.12214e+02 2.82772e+01 5.95185e+01 7.16152e-01 1.00000e-02 2.02022e+00 1.24916e+01 4.33569e+02 1.12921e+01 1.65355e+01 6.19116e-01
1.61185e-01 -1.59967e+01 2.12965e+02 2.96184e+01 5.93392e+01 6.94493e-01 1.00000e-02 2.02310e+00 1.22264e+01 3.87440e+02 1.11910e+01 1.60118e+01 6.83432e-01
1.63160e-01 -1.60093e+01 2.45660e+02 3.26723e+01 6.37227e+01 5.92668e-01 1.00000e-02 2.25446e+00 1.30379e+01 6.40738e+02 1.28897e+01 5.77209e+01 5.12802e-01
1.41088e-01 -1.60376e+01 2.35369e+02 3.39347e+01 5.35636e+01 6.19882e-01 1.00000e-02 2.30117e+00 1.34427e+01 7.74475e+02 1.33317e+01 7.38244e+01 3.25308e-01
1.53920e-01 -1.60184e+01 2.09762e+02 2.88290e+01 4.18358e+01 6.20961e-01 1.00000e-02 2.24356e+00 1.27472e+01 6.10387e+02 1.26853e+01 5.46050e+01 5.59367e-01
1.58771e-01 -1.60204e+01 2.44205e+02 2.97714e+01 4.70316e+01 6.19862e-01 1.00000e-02 2.22573e+00 1.28005e+01 6.06016e+02 1.26676e+01 5.24417e+01 5.66130e-01
1.46468e-01 -1.60092e+01 2.38925e+02 3.35857e+01 6.10169e+01 7.18791e-01 1.00000e-02 2.03330e+00 1.26951e+01 4.81744e+02 1.15937e+01 2.07220e+01 6.47653e-01
1.48232e-01 -1.59522e+01 2.99704e+02 2.81106e+01 6.94081e+01 6.89662e-01 1.00000e-02 2.14187e+00 1.34698e+01 7.43812e+02 1.28019e+01 4.84813e+01 3.64860e-01
1.61416e-01 -1.60190e+01 2.99744e+02 3.15825e+01 6.59061e+01 6.06550e-01 1.00000e-02 2.24446e+00 1.31888e+01 6.88438e+02 1.29853e+01 6.01557e+01 4.41887e-01
1.44797e-01 -1.59629e+01 2.45879e+02 2.91972e+01 6.36091e+01 6.27243e-01 1.00000e-02 2.27800e+00 1.35614e+01 7.93367e+02 1.33217e+01 7.06321e+01 3.02174e-01
1.50524e-01 -1.60292e+01 2.10285e+02 3.11691e+01 5.89270e+01 6.04836e-01 1.00000e-02 2.28812e+00 1.32662e+01 7.06932e+02 1.31399e+01 6.61880e+01 4.15434e-01
1.41985e-01 -1.60353e+01 2.14094e+02 3.33412e+01 4.58673e+01 7.04259e-01 1.00000e-02 2.08595e+00 1.25653e+01 4.76051e+02 1.18841e+01 2.77381e+01 7.64154e-01
1.65355e-01 -1.60422e+01 2.84599e+02 3.02522e+01 4.91594e+01 6.76831e-01 1.00000e-02 2.07709e+00 1.24204e+01 4.74369e+02 1.18123e+01 2.75990e+01 7.66569e-01
1.57340e-01 -1.59586e+01 2.59315e+02 3.38097e+01 5.86674e+01 5.70545e-01 1.00000e-02 2.32416e+00 1.32624e+01 7.44570e+02 1.32790e+01 7.51982e+01 3.63853e-01
1.51611e-01 -1.59668e+01 2.82000e+02 2.96084e+01 6.57149e+01 7.34769e-01 1.00000e-02 2.00511e+00 1.28889e+01 5.42666e+02 1.13839e+01 1.67739e+01 4.09763e-01
1.51061e-01 -1.59840e+01 2.77700e+02 3.02248e+01 6.30698e+01 6.30031e-01 1.00000e-02 2.24466e+00 1.33703e+01 7.35792e+02 1.31057e+01 6.29417e+01 3.75592e-01
1.45066e-01 -1.59867e+01 2.30851e+02 3.31528e+01 6.18585e+01 7.30051e-01 1.00000e-02 2.00512e+00 1.26278e+01 4.56772e+02 1.11759e+01 1.44171e+01 4.88154e-01
1.55259e-01 -1.60460e+01 2.48544e+02 3.06837e+01 4.73708e+01 5.82884e-01 1.00000e-02 2.31693e+00 1.30535e+01 7.28005e+02 1.31392e+01 7.33173e+01 3.86158e-01
1.41829e-01 -1.60363e+01 2.55702e+02 3.22441e+01 6.24583e+01 6.48236e-01 1.00000e-02 2.24134e+00 1.34981e+01 7.56095e+02 1.31679e+01 6.34089e+01 3.48728e-01
1.55145e-01 -1.60452e+01 2.26305e+02 2.97713e+01 5.82013e+01 6.21551e-01 1.00000e-02 2.23492e+00 1.30563e+01 6.38233e+02 1.28305e+01 5.46696e+01 5.16612e-01
1.43452e-01 -1.60138e+01 2.04515e+02 3.25858e+01 4.68273e+01 7.27307e-01 1.00000e-02 2.00733e+00 1.22359e+01 3.87167e+02 1.10024e+01 1.33927e+01 5.60676e-01
1.42658e-01 -1.59959e+01 2.06558e+02 2.97880e+01 6.36040e+01 6.71322e-01 1.00000e-02 2.17249e+00 1.31409e+01 6.11010e+02 1.26068e+01 4.37488e+01 5.58403e-01
1.64949e-01 -1.59877e+01 2.69627e+02 3.35281e+01 6.41351e+01 6.70222e-01 1.00000e-02 2.07937e+00 1.25703e+01 4.79411e+02 1.18687e+01 2.73928e+01 7.59313e-01
1.66333e-01 -1.59520e+01 2.90291e+02 3.19532e+01 6.83912e+01 6.15641e-01 1.00000e-02 2.20103e+00 1.29937e+01 6.16366e+02 1.26906e+01 4.96261e+01 5.50134e-01
1.42720e-01 -1.60185e+01 2.14037e+02 3.00791e+01 6.00322e+01 6.63645e-01 1.00000e-02 2.19383e+00 1.31746e+01 6.36076e+02 1.27356e+01 4.84391e+01 5.19898e-01
1.54412e-01 -1.59622e+01 2.97385e+02 3.27077e+01 6.01093e+01 7.20931e-01 1.00000e-02 2.02632e+00 1.27195e+01 5.12559e+02 1.16263e+01 2.15603e+01 5.70622e-01
1.57535e-01 -1.59535e+01 2.11040e+02 3.35655e+01 6.97680e+01 5.61993e-01 1.00000e-02 2.33599e+00 1.34227e+01 7.56035e+02 1.33795e+01 7.63052e+01 3.48806e-01
1.62786e-01 -1.60062e+01 2.81325e+02 3.02635e+01 6.63763e+01 5.57217e-01 1.00000e-02 2.33408e+00 1.33683e+01 7.75130e+02 1.33721e+01 7.84888e+01 3.24490e-01
1.61079e-01 -1.60458e+01 2.63661e+02 3.10599e+01 4.92567e+01 5.80420e-01 1.00000e-02 2.29515e+00 1.29203e+01 6.85533e+02 1.29856e+01 6.72453e+01 4.46102e-01
1.45091e-01 -1.60177e+01 2.29259e+02 3.20383e+01 6.31050e+01 7.05372e-01 1.00000e-02 2.07339e+00 1.28515e+01 5.20825e+02 1.19597e+01 2.74004e+01 6.97829e-01
1.59352e-01 -1.59828e+01 2.00227e+02 2.90185e+01 6.79836e+01 6.67767e-01 1.00000e-02 2.09917e+00 1.26083e+01 4.68052e+02 1.19162e+01 2.78547e+01 7.75575e-01
1.69811e-01 -1.59592e+01 2.72482e+02 2.96678e+01 6.97518e+01 5.64536e-01 1.00000e-02 2.28934e+00 1.31646e+01 6.93278e+02 1.30866e+01 6.57985e+01 4.34901e-01
1.65234e-01 -1.59612e+01 2.65591e+02 3.08346e+01 5.58672e+01 6.45792e-01 1.00000e-02 2.13981e+00 1.26299e+01 5.21648e+02 1.22189e+01 3.69417e+01 6.96580e-01
1.47849e-01 -1.60373e+01 2.33153e+02 3.23013e+01 5.74395e+01 6.96752e-01 1.00000e-02 2.08485e+00 1.27338e+01 5.06928e+02 1.19786e+01 2.87936e+01 7.18788e-01
1.59761e-01 -1.59535e+01 2.77892e+02 2.80053e+01 4.53803e+01 6.18335e-01 1.00000e-02 2.23492e+00 1.28031e+01 6.42453e+02 1.27350e+01 5.66079e+01 5.10198e-01
1.67669e-01 -1.59977e+01 2.94574e+02 3.18667e+01 6.47034e+01 6.28435e-01 1.00000e-02 2.16956e+00 1.28381e+01 5.74177e+02 1.24786e+01 4.34745e+01 6.15586e-01
1.58744e-01 -1.59568e+01 2.72942e+02 3.30750e+01 4.39415e+01 6.57613e-01 1.00000e-02 2.14176e+00 1.25804e+01 5.28537e+02 1.22321e+01 3.83239e+01 6.86088e-01
1.47977e-01 -1.60400e+01 2.50576e+02 2.87231e+01 4.49466e+01 7.11131e-01 1.00000e-02 2.06714e+00 1.26292e+01 5.09065e+02 1.18686e+01 2.73787e+01 7.14913e-01
1.52940e-01 -1.59752e+01 2.80203e+02 2.87563e+01 6.70001e+01 6.20248e-01 1.00000e-02 2.26025e+00 1.34615e+01 7.68164e+02 1.32121e+01 6.68699e+01 3.33250e-01
1.53011e-01 -1.60168e+01 2.75921e+02 3.20726e+01 4.25273e+01 6.68740e-01 1.00000e-02 2.14747e+00 1.27201e+01 5.65056e+02 1.23582e+01 4.11482e+01 6.29761e-01
1.43859e-01 -1.60433e+01 2.74394e+02 2.86000e+01 4.79951e+01 7.43735e-01 1.00000e-02 2.02460e+00 1.27749e+01 5.35014e+02 1.16664e+01 2.21941e+01 5.33715e-01
1.68385e-01 -1.60017e+01 2.61955e+02 2.92474e+01 6.21857e+01 6.98486e-01 1.00000e-02 2.00271e+00 1.23114e+01 4.15775e+02 1.09777e+01 1.30183e+01 5.02929e-01
1.62521e-01 -1.59918e+01 2.31290e+02 2.94626e+01 5.57888e+01 6.64396e-01 1.00000e-02 2.10256e+00 1.24902e+01 4.70335e+02 1.19239e+01 2.94185e+01 7.72330e-01
1.65142e-01 -1.59873e+01 2.85611e+02 3.09273e+01 6.70703e+01 6.40819e-01 1.00000e-02 2.15463e+00 1.28898e+01 5.77419e+02 1.24419e+01 4.14686e+01 6.10544e-01
1.50761e-01 -1.59852e+01 2.89509e+02 3.02893e+01 6.55214e+01 7.12483e-01 1.00000e-02 2.06445e+00 1.30435e+01 5.95549e+02 1.21044e+01 3.01719e+01 5.80307e-01
1.62557e-01 -1.60428e+01 2.09426e+02 2.97263e+01 6.31613e+01 6.21897e-01 1.00000e-02 2.19641e+00 1.28270e+01 5.58198e+02 1.25176e+01 4.45353e+01 6.40402e-01
1.67870e-01 -1.59627e+01 2.85559e+02 3.21092e+01 6.14873e+01 6.60347e-01 1.00000e-02 2.09711e+00 1.25816e+01 4.95606e+02 1.19911e+01 3.06071e+01 7.35637e-01
1.57931e-01 -1.60137e+01 2.06570e+02 3.36845e+01 6.85267e+01 6.63122e-01 1.00000e-02 2.10986e+00 1.26233e+01 4.69985e+02 1.19960e+01 2.96156e+01 7.72830e-01
1.64728e-01 -1.60340e+01 2.77667e+02 2.97833e+01 4.36190e+01 6.84622e-01 1.00000e-02 2.06163e+00 1.22962e+01 4.53215e+02 1.16513e+01 2.48219e+01 7.89944e-01
1.48638e-01 -1.60292e+01 2.69665e+02 3.35255e+01 6.68038e+01 6.27596e-01 1.00000e-02 2.25238e+00 1.34453e+01 7.44571e+02 1.31695e+01 6.43941e+01 3.63852e-01
1.42204e-01 -1.60271e+01 2.92016e+02 3.18109e+01 6.70680e+01 6.78686e-01 1.00000e-02 2.18299e+00 1.35486e+01 7.65342e+02 1.30212e+01 5.60883e+01 3.36835e-01
1.43898e-01 -1.59861e+01 2.15372e+02 2.91474e+01 4.90926e+01 7.20715e-01 1.00000e-02 2.03829e+00 1.25003e+01 4.51795e+02 1.15115e+01 2.02879e+01 7.11258e-01
1.42370e-01 -1.59682e+01 2.54902e+02 3.38808e+01 4.50644e+01 6.87641e-01 1.00000e-02 2.14461e+00 1.29068e+01 5.90940e+02 1.24498e+01 4.18126e+01 5.89521e-01
1.56321e-01 -1.60023e+01 2.20429e+02 2.96211e+01 6.74379e+01 6.31804e-01 1.00000e-02 2.20486e+00 1.30774e+01 6.17313e+02 1.27099e+01 4.87396e+01 5.48674e-01
1.49868e-01 -1.59819e+01 2.45174e+02 2.90486e+01 5.59238e+01 7.09624e-01 1.00000e-02 2.05500e+00 1.27004e+01 5.04180e+02 1.17890e+01 2.48347e+01 7.04468e-01
1.64568e-01 -1.59915e+01 2.67243e+02 3.09997e+01 4.01870e+01 6.65177e-01 1.00000e-02 2.10136e+00 1.22946e+01 4.68512e+02 1.18681e+01 3.03531e+01 7.74922e-01
1.42490e-01 -1.59713e+01 2.34490e+02 3.31462e+01 6.01160e+01 7.22441e-01 1.00000e-02 2.04237e+00 1.27896e+01 5.03188e+02 1.17242e+01 2.27316e+01 6.63604e-01
1.45895e-01 -1.59622e+01 2.62548e+02 3.32809e+01 4.79366e+01 6.91647e-01 1.00000e-02 2.12084e+00 1.28447e+01 5.67051e+02 1.23023e+01 3.74713e+01 6.26662e-01
1.66204e-01 -1.60211e+01 2.04468e+02 2.99584e+01 4.42521e+01 6.15887e-01 1.00000e-02 2.19412e+00 1.23794e+01 5.08739e+02 1.22638e+01 4.22352e+01 7.16073e-01
1.56781e-01 -1.60469e+01 2.02498e+02 3.31713e+01 5.11743e+01 6.48018e-01 1.00000e-02 2.15520e+00 1.25345e+01 4.87841e+02 1.21831e+01 3.63337e+01 7.47056e-01
1.53175e-01 -1.59695e+01 2.89433e+02 3.19012e+01 5.20701e+01 6.91060e-01 1.00000e-02 2.09989e+00 1.27830e+01 5.53644e+02 1.21759e+01 3.43311e+01 6.47457e-01
1.56977e-01 -1.59639e+01 2.32560e+02 2.85237e+01 4.58306e+01 6.84226e-01 1.00000e-02 2.08337e+00 1.24136e+01 4.63127e+02 1.17976e+01 2.71037e+01 7.82527e-01
1.65135e-01 -1.59969e+01 2.56186e+02 3.17603e+01 4.57109e+01 7.03508e-01 1.00000e-02 2.00007e+00 1.20645e+01 3.82653e+02 1.07639e+01 1.12834e+01 5.04934e-01
1.40460e-01 -1.59673e+01 2.85888e+02 3.38428e+01 6.98970e+01 6.89305e-01 1.00000e-02 2.16077e+00 1.35515e+01 7.47881e+02 1.29211e+01 5.15171e+01 3.59474e-01
1.62667e-01 -1.59984e+01 2.46856e+02 3.18595e+01 5.85394e+01 6.02493e-01 1.00000e-02 2.23887e+00 1.29377e+01 6.18010e+02 1.27801e+01 5.45060e+01 5.47599e-01
1.44238e-01 -1.59869e+01 2.26908e+02 3.37761e+01 4.98696e+01 6.02448e-01 1.00000e-02 2.32154e+00 1.33501e+01 7.67112e+02 1.33333e+01 7.64765e+01 3.34584e-01
1.68283e-01 -1.59595e+01 2.41152e+02 2.95565e+01 6.77065e+01 5.72147e-01 1.00000e-02 2.27877e+00 1.31006e+01 6.66946e+02 1.29995e+01 6.21887e+01 4.73412e-01
1.52291e-01 -1.60221e+01 2.01349e+02 2.91675e+01 5.20080e+01 6.25527e-01 1.00000e-02 2.23782e+00 1.29596e+01 6.16538e+02 1.27704e+01 5.35629e+01 5.49869e-01
1.40842e-01 -1.60145e+01 2.47867e+02 3.07052e+01 4.75361e+01 6.94166e-01 1.00000e-02 2.14002e+00 1.29893e+01 6.05845e+02 1.24691e+01 4.15120e+01 5.66394e-01
1.69758e-01 -1.60380e+01 2.65838e+02 3.19537e+01 4.87450e+01 6.72302e-01 1.00000e-02 2.05750e+00 1.22008e+01 4.20891e+02 1.15384e+01 2.27330e+01 8.24330e-01
1.43762e-01 -1.59791e+01 2.46392e+02 2.81983e+01 5.63973e+01 6.31571e-01 1.00000e-02 2.27682e+00 1.34792e+01 7.79593e+02 1.32777e+01 7.01571e+01 3.18945e-01
1.69336e-01 -1.60315e+01 2.75806e+02 3.12879e+01 4.84472e+01 6.06695e-01 1.00000e-02 2.20662e+00 1.25770e+01 5.60741e+02 1.24699e+01 4.77360e+01 6.36458e-01
1.48729e-01 -1.60254e+01 2.94128e+02 3.11760e+01 6.57071e+01 7.24158e-01 1.00000e-02 2.04830e+00 1.30584e+01 5.95825e+02 1.20098e+01 2.77856e+01 5.51314e-01
1.49628e-01 -1.60412e+01 2.38831e+02 3.28141e+01 5.77261e+01 5.90540e-01 1.00000e-02 2.32217e+00 1.33998e+01 7.72536e+02 1.33585e+01 7.65206e+01 3.27738e-01
1.62899e-01 -1.60183e+01 2.61129e+02 3.04084e+01 6.55179e+01 6.89076e-01 1.00000e-02 2.04714e+00 1.25819e+01 4.73914e+02 1.16498e+01 2.25505e+01 7.22552e-01
1.62788e-01 -1.60369e+01 2.00682e+02 2.84867e+01 5.04469e+01 6.16370e-01 1.00000e-02 2.21066e+00 1.26494e+01 5.47788e+02 1.24770e+01 4.60829e+01 6.56511e-01
1.53459e-01 -1.60071e+01 2.11120e+02 3.09939e+01 4.30983e+01 6.08878e-01 1.00000e-02 2.26722e+00 1.28513e+01 6.35843e+02 1.28305e+01 5.95402e+01 5.20253e-01
1.58476e-01 -1.59757e+01 2.57475e+02 2.99357e+01 6.28212e+01 6.27218e-01 1.00000e-02 2.21157e+00 1.30676e+01 6.36596e+02 1.27680e+01 5.18146e+01 5.19107e-01
1.62923e-01 -1.59806e+01 2.09846e+02 3.16795e+01 6.69084e+01 6.58862e-01 1.00000e-02 2.10249e+00 1.25306e+01 4.56287e+02 1.19073e+01 2.82251e+01 7.92075e-01
1.43071e-01 -1.59964e+01 2.62392e+02 2.89205e+01 5.98515e+01 7.18805e-01 1.00000e-02 2.07652e+00 1.30935e+01 6.07363e+02 1.21971e+01 3.21675e+01 5.64044e-01
1.40340e-01 -1.60286e+01 2.18423e+02 3.00521e+01 6.26872e+01 7.11111e-01 1.00000e-02 2.08046e+00 1.29626e+01 5.44387e+02 1.20483e+01 2.87643e+01 6.61759e-01
1.60075e-01 -1.59936e+01 2.76951e+02 3.16763e+01 6.30438e+01 6.20725e-01 1.00000e-02 2.21757e+00 1.30673e+01 6.42996e+02 1.28031e+01 5.34425e+01 5.09373e-01
1.52983e-01 -1.60312e+01 2.12940e+02 3.03443e+01 5.27418e+01 6.41981e-01 1.00000e-02 2.19554e+00 1.28358e+01 5.71105e+02 1.25419e+01 4.56790e+01 6.20362e-01
1.43806e-01 -1.60034e+01 2.49964e+02 3.11861e+01 4.28344e+01 6.71056e-01 1.00000e-02 2.18154e+00 1.29499e+01 6.22518e+02 1.26257e+01 4.82087e+01 5.40661e-01
1.65953e-01 -1.59503e+01 2.52646e+02 3.17530e+01 5.78129e+01 6.35946e-01 1.00000e-02 2.15338e+00 1.26377e+01 5.20139e+02 1.22675e+01 3.82786e+01 6.98870e-01
1.47795e-01 -1.60340e+01 2.72014e+02 3.18554e+01 6.96109e+01 6.30232e-01 1.00000e-02 2.25532e+00 1.35521e+01 7.79985e+02 1.32488e+01 6.67197e+01 3.18461e-01
1.67902e-01 -1.60435e+01 2.56626e+02 2.89321e+01 6.74692e+01 6.10394e-01 1.00000e-02 2.20638e+00 1.29416e+01 6.01479e+02 1.26535e+01 4.87739e+01 5.73160e-01
1.62166e-01 -1.59615e+01 2.67091e+02 3.14629e+01 5.70709e+01 5.62113e-01 1.00000e-02 2.32391e+00 1.31457e+01 7.29906e+02 1.32055e+01 7.41326e+01 3.83565e-01
1.45455e-01 -1.59720e+01 2.44459e+02 2.88648e+01 4.59985e+01 7.00081e-01 1.00000e-02 2.10426e+00 1.27762e+01 5.47596e+02 1.21584e+01 3.38094e+01 6.56808e-01
1.61145e-01 -1.59727e+01 2.71495e+02 3.13019e+01 5.53613e+01 6.33488e-01 1.00000e-02 2.18588e+00 1.28362e+01 5.84912e+02 1.25462e+01 4.62447e+01 5.98891e-01
1.67500e-01 -1.60201e+01 2.95751e+02 3.33100e+01 6.18771e+01 6.22089e-01 1.00000e-02 2.18068e+00 1.28094e+01 5.73274e+02 1.25090e+01 4.50271e+01 6.16990e-01
1.59155e-01 -1.59913e+01 2.68032e+02 2.80800e+01 4.30314e+01 6.54020e-01 1.00000e-02 2.15854e+00 1.26245e+01 5.56955e+02 1.23314e+01 4.16798e+01 6.42328e-01
1.51938e-01 -1.60260e+01 2.88253e+02 3.33160e+01 5.40258e+01 6.75604e-01 1.00000e-02 2.13671e+00 1.29122e+01 5.89736e+02 1.24243e+01 4.08381e+01 5.91392e-01
1.52797e-01 -1.60486e+01 2.14499e+02 3.01507e+01 6.38472e+01 6.12399e-01 1.00000e-02 2.26325e+00 1.32460e+01 6.85331e+02 1.30354e+01 6.09232e+01 4.46396e-01
1.48948e-01 -1.60100e+01 2.95418e+02 3.12966e+01 5.98742e+01 7.14481e-01 1.00000e-02 2.07057e+00 1.29832e+01 5.87497e+02 1.21341e+01 3.14326e+01 5.94873e-01
1.51352e-01 -1.59847e+01 2.05525e+02 3.13613e+01 4.94797e+01 5.67264e-01 1.00000e-02 2.36048e+00 1.32379e+01 7.76906e+02 1.33661e+01 8.26350e+01 3.22277e-01
1.50665e-01 -1.60167e+01 2.08830e+02 3.14480e+01 5.80856e+01 6.78111e-01 1.00000e-02 2.11235e+00 1.26534e+01 4.88277e+02 1.20439e+01 3.09065e+01 7.46418e-01
1.42969e-01 -1.60455e+01 2.70814e+02 3.02889e+01 6.65605e+01 6.66248e-01 1.00000e-02 2.20307e+00 1.35271e+01 7.60113e+02 1.30566e+01 5.78859e+01 3.43534e-01
1.58236e-01 -1.59749e+01 2.28702e+02 3.13430e+01 6.13603e+01 6.14812e-01 1.00000e-02 2.23160e+00 1.30178e+01 6.23181e+02 1.27909e+01 5.33322e+01 5.39642e-01
1.68535e-01 -1.60178e+01 2.16185e+02 3.10309e+01 4.52169e+01 6.32544e-01 1.00000e-02 2.14567e+00 1.22727e+01 4.59086e+02 1.20039e+01 3.41460e+01 7.88183e-01
1.46152e-01 -1.60205e+01 2.63657e+02 3.24536e+01 4.24735e+01 6.53044e-01 1.00000e-02 2.21244e+00 1.30024e+01 6.51749e+02 1.27854e+01 5.44386e+01 4.96141e-01
1.45236e-01 -1.60237e+01 2.59781e+02 3.30483e+01 4.23438e+01 6.64091e-01 1.00000e-02 2.18945e+00 1.29386e+01 6.24836e+02 1.26578e+01 4.97400e+01 5.37100e-01
1.46240e-01 -1.59810e+01 2.90034e+02 3.14998e+01 6.03149e+01 6.31424e-01 1.00000e-02 2.26551e+00 1.34992e+01 7.88731e+02 1.32830e+01 7.01750e+01 3.07762e-01
1.46071e-01 -1.60175e+01 2.84471e+02 3.20900e+01 4.76623e+01 6.30585e-01 1.00000e-02 2.26680e+00 1.32782e+01 7.45596e+02 1.31581e+01 6.83310e+01 3.62493e-01
1.65892e-01 -1.59592e+01 2.27077e+02 2.87419e+01 6.51157e+01 6.21296e-01 1.00000e-02 2.18753e+00 1.28299e+01 5.61522e+02 1.24938e+01 4.37741e+01 6.35247e-01
1.59648e-01 -1.60429e+01 2.11712e+02 2.80352e+01 5.65586e+01 6.78374e-01 1.00000e-02 2.07703e+00 1.24115e+01 4.39570e+02 1.17079e+01 2.46367e+01 8.14851e-01
1.53387e-01 -1.59627e+01 2.15668e+02 2.87894e+01 5.58834e+01 6.17855e-01 1.00000e-02 2.25240e+00 1.30964e+01 6.56980e+02 1.29147e+01 5.80595e+01 4.88281e-01
1.55955e-01 -1.59905e+01 2.16891e+02 3.08899e+01 6.51737e+01 5.82741e-01 1.00000e-02 2.30894e+00 1.33408e+01 7.33484e+02 1.32497e+01 7.07417e+01 3.78709e-01
1.62347e-01 -1.60084e+01 2.26463e+02 3.08774e+01 6.82442e+01 5.89867e-01 1.00000e-02 2.26556e+00 1.31473e+01 6.62926e+02 1.29794e+01 5.99394e+01 4.79392e-01
1.62396e-01 -1.59598e+01 2.01591e+02 3.25209e+01 5.36280e+01 5.64481e-01 1.00000e-02 2.31059e+00 1.29426e+01 6.63429e+02 1.30080e+01 6.67991e+01 4.78643e-01
1.42819e-01 -1.59979e+01 2.03510e+02 2.90862e+01 4.05112e+01 7.01657e-01 1.00000e-02 2.09414e+00 1.24863e+01 4.71377e+02 1.18726e+01 2.82535e+01 7.70846e-01
1.51525e-01 -1.59990e+01 2.56807e+02 3.34984e+01 4.85187e+01 6.82178e-01 1.00000e-02 2.11235e+00 1.26726e+01 5.23755e+02 1.21376e+01 3.40221e+01 6.93376e-01
1.64822e-01 -1.60400e+01 2.28288e+02 2.83355e+01 6.64115e+01 6.60477e-01 1.00000e-02 2.10183e+00 1.26224e+01 4.87436e+02 1.19726e+01 2.94855e+01 7.47648e-01
1.64534e-01 -1.59894e+01 2.09417e+02 3.17328e+01 5.66591e+01 6.77656e-01 1.00000e-02 2.04821e+00 1.21575e+01 3.82786e+02 1.13773e+01 1.93708e+01 8.38050e-01
1.52318e-01 -1.60195e+01 2.65951e+02 3.00027e+01 6.22922e+01 6.49454e-01 1.00000e-02 2.19350e+00 1.31730e+01 6.59486e+02 1.27815e+01 5.09368e+01 4.84528e-01
1.55572e-01 -1.60353e+01 2.42911e+02 2.95929e+01 6.58812e+01 6.75530e-01 1.00000e-02 2.10960e+00 1.28694e+01 5.46087e+02 1.21832e+01 3.32483e+01 6.59137e-01
1.45689e-01 -1.59738e+01 2.81871e+02 3.09360e+01 5.35332e+01 7.12551e-01 1.00000e-02 2.08637e+00 1.29560e+01 5.87765e+02 1.22146e+01 3.38937e+01 5.94456e-01
1.59040e-01 -1.59623e+01 2.31889e+02 3.00962e+01 5.15908e+01 6.64451e-01 1.00000e-02 2.11814e+00 1.25364e+01 4.88399e+02 1.20403e+01 3.22994e+01 7.46239e-01
1.58126e-01 -1.59591e+01 2.97947e+02 3.18144e+01 4.56259e+01 6.72168e-01 1.00000e-02 2.12288e+00 1.26524e+01 5.43432e+02 1.22179e+01 3.71684e+01 6.63232e-01
1.63889e-01 -1.60270e+01 2.48728e+02 3.05599e+01 4.22850e+01 7.03261e-01 1.00000e-02 2.00596e+00 1.20432e+01 3.83969e+02 1.09457e+01 1.35897e+01 5.51880e-01
1.69469e-01 -1.59811e+01 2.99727e+02 2.84301e+01 5.81523e+01 6.95067e-01 1.00000e-02 2.02613e+00 1.24082e+01 4.56331e+02 1.14287e+01 1.95690e+01 6.35027e-01
1.62432e-01 -1.59872e+01 2.95224e+02 2.97741e+01 6.15297e+01 5.86313e-01 1.00000e-02 2.28354e+00 1.32031e+01 7.18418e+02 1.31247e+01 6.76444e+01 3.99356e-01
1.54266e-01 -1.60147e+01 2.68637e+02 2.99339e+01 5.33320e+01 6.65091e-01 1.00000e-02 2.15057e+00 1.28774e+01 5.83919e+02 1.24390e+01 4.17563e+01 6.00436e-01
1.62364e-01 -1.59690e+01 2.14234e+02 2.91877e+01 4.94705e+01 6.25724e-01 1.00000e-02 2.19226e+00 1.26173e+01 5.35767e+02 1.23980e+01 4.34613e+01 6.75019e-01
1.55041e-01 -1.59944e+01 2.84478e+02 2.82750e+01 4.43892e+01 6.14325e-01 1.00000e-02 2.26615e+00 1.29696e+01 7.02248e+02 1.29576e+01 6.51078e+01 4.22070e-01
1.57359e-01 -1.59932e+01 2.74894e+02 3.14777e+01 6.99498e+01 6.48743e-01 1.00000e-02 2.16946e+00 1.31190e+01 6.31553e+02 1.26415e+01 4.59117e+01 5.26805e-01
1.60378e-01 -1.59934e+01 2.56140e+02 3.27055e+01 6.74083e+01 6.75254e-01 1.00000e-02 2.08524e+00 1.27077e+01 5.03049e+02 1.19664e+01 2.87014e+01 7.24586e-01
1.52289e-01 -1.60009e+01 2.89207e+02 3.07878e+01 4.15477e+01 7.00518e-01 1.00000e-02 2.08745e+00 1.26315e+01 5.32573e+02 1.20441e+01 3.22129e+01 6.79915e-01
1.43419e-01 -1.59559e+01 2.02827e+02 3.10820e+01 6.86705e+01 7.21996e-01 1.00000e-02 2.01997e+00 1.26714e+01 4.48771e+02 1.13455e+01 1.64647e+01 6.02040e-01
1.58677e-01 -1.59573e+01 2.72688e+02 3.12090e+01 4.51731e+01 6.27441e-01 1.00000e-02 2.21207e+00 1.27827e+01 6.05180e+02 1.26321e+01 5.13569e+01 5.67425e-01
1.54145e-01 -1.60284e+01 2.86675e+02 3.24662e+01 5.79397e+01 6.60710e-01 1.00000e-02 2.16002e+00 1.29843e+01 6.10041e+02 1.25557e+01 4.46486e+01 5.59901e-01
1.69630e-01 -1.59581e+01 2.77776e+02 3.28017e+01 6.28034e+01 5.78193e-01 1.00000e-02 2.25749e+00 1.29451e+01 6.31393e+02 1.28544e+01 5.80777e+01 5.27051e-01
1.58846e-01 -1.59687e+01 2.36455e+02 2.88726e+01 5.10585e+01 6.04674e-01 1.00000e-02 2.25818e+00 1.29510e+01 6.47947e+02 1.28642e+01 5.89866e+01 5.01877e-01
1.45476e-01 -1.59921e+01 2.97580e+02 3.23224e+01 4.84166e+01 6.33013e-01 1.00000e-02 2.26694e+00 1.33175e+01 7.63669e+02 1.31968e+01 6.98683e+01 3.38971e-01
1.41975e-01 -1.60207e+01 2.68457e+02 2.81531e+01 6.17311e+01 6.98779e-01 1.00000e-02 2.13626e+00 1.33516e+01 6.95933e+02 1.26776e+01 4.48911e+01 4.31086e-01
1.46530e-01 -1.59604e+01 2.16690e+02 3.01070e+01 5.19999e+01 5.93397e-01 1.00000e-02 2.33576e+00 1.34036e+01 7.88759e+02 1.34003e+01 7.95014e+01 3.07727e-01
1.47552e-01 -1.60190e+01 2.36376e+02 3.32772e+01 6.16301e+01 7.24366e-01 1.00000e-02 2.01160e+00 1.26077e+01 4.57728e+02 1.12914e+01 1.61190e+01 5.34135e-01
1.47728e-01 -1.59513e+01 2.22302e+02 2.83049e+01 6.34504e+01 6.34080e-01 1.00000e-02 2.24525e+00 1.33476e+01 7.08911e+02 1.30443e+01 5.97385e+01 4.12645e-01
1.57447e-01 -1.59964e+01 2.58656e+02 3.12814e+01 6.48661e+01 6.07548e-01 1.00000e-02 2.25529e+00 1.32203e+01 6.89993e+02 1.30200e+01 6.10197e+01 4.39637e-01
1.53892e-01 -1.60366e+01 2.19790e+02 3.38041e+01 4.40443e+01 6.30017e-01 1.00000e-02 2.21365e+00 1.27141e+01 5.68474e+02 1.25570e+01 4.85427e+01 6.24451e-01
1.62075e-01 -1.59915e+01 2.11818e+02 3.31116e+01 6.68363e+01 6.69332e-01 1.00000e-02 2.07746e+00 1.24433e+01 4.30893e+02 1.17181e+01 2.43560e+01 8.26330e-01
1.52445e-01 -1.59565e+01 2.11230e+02 3.08378e+01 4.44459e+01 7.02409e-01 1.00000e-02 2.04282e+00 1.22089e+01 4.02990e+02 1.13879e+01 1.95268e+01 7.91421e-01
1.50761e-01 -1.59902e+01 2.04154e+02 3.34864e+01 5.42640e+01 6.80966e-01 1.00000e-02 2.09956e+00 1.24939e+01 4.52357e+02 1.18863e+01 2.80432e+01 7.97503e-01
1.50055e-01 -1.59974e+01 2.73231e+02 3.29138e+01 6.49950e+01 6.37008e-01 1.00000e-02 2.22716e+00 1.33310e+01 7.08718e+02 1.30124e+01 5.86947e+01 4.12916e-01
1.52080e-01 -1.60025e+01 2.88926e+02 3.25180e+01 6.48093e+01 7.17797e-01 1.00000e-02 2.03975e+00 1.28760e+01 5.44356e+02 1.18194e+01 2.45355e+01 5.95820e-01
1.55186e-01 -1.60499e+01 2.24442e+02 2.92656e+01 5.10298e+01 5.65503e-01 1.00000e-02 2.35192e+00 1.31494e+01 7.72476e+02 1.32925e+01 8.09998e+01 3.27813e-01
1.58981e-01 -1.59730e+01 2.89886e+02 3.15398e+01 6.00766e+01 5.59775e-01 1.00000e-02 2.34478e+00 1.33610e+01 7.93587e+02 1.34164e+01 8.20803e+01 3.01911e-01
1.45260e-01 -1.60006e+01 2.83989e+02 3.37564e+01 6.69602e+01 6.73184e-01 1.00000e-02 2.17181e+00 1.33724e+01 7.00677e+02 1.28444e+01 5.06943e+01 4.24306e-01
1.55635e-01 -1.60174e+01 2.71314e+02 2.95273e+01 4.85896e+01 7.05306e-01 1.00000e-02 2.05229e+00 1.25357e+01 4.87451e+02 1.17249e+01 2.47116e+01 7.21190e-01
1.69882e-01 -1.60435e+01 2.13986e+02 3.36068e+01 6.28573e+01 5.99649e-01 1.00000e-02 2.20436e+00 1.26809e+01 5.31181e+02 1.24641e+01 4.44224e+01 6.82047e-01
1.54951e-01 -1.59662e+01 2.69983e+02 2.97775e+01 5.31391e+01 5.88012e-01 1.00000e-02 2.31262e+00 1.32564e+01 7.58289e+02 1.32578e+01 7.47714e+01 3.45887e-01
1.52564e-01 -1.59967e+01 2.68939e+02 3.37678e+01 4.77379e+01 6.65326e-01 1.00000e-02 2.15050e+00 1.27740e+01 5.64255e+02 1.23869e+01 4.11808e+01 6.31005e-01
1.69718e-01 -1.60164e+01 2.76027e+02 2.90279e+01 4.85925e+01 6.05446e-01 1.00000e-02 2.21288e+00 1.25661e+01 5.74952e+02 1.24903e+01 4.92635e+01 6.14380e-01
1.59315e-01 -1.59712e+01 2.69023e+02 3.12454e+01 5.01359e+01 6.39595e-01 1.00000e-02 2.18136e+00 1.27766e+01 5.76769e+02 1.25005e+01 4.54690e+01 6.11555e-01
1.66233e-01 -1.60422e+01 2.84133e+02 3.01513e+01 6.48499e+01 6.05158e-01 1.00000e-02 2.22617e+00 1.30159e+01 6.36990e+02 1.27969e+01 5.41112e+01 5.18505e-01
1.42196e-01 -1.60257e+01 2.44923e+02 2.80275e+01 5.02619e+01 7.29596e-01 1.00000e-02 2.04606e+00 1.27930e+01 5.30331e+02 1.18053e+01 2.47661e+01 6.39839e-01
1.44431e-01 -1.59970e+01 2.87743e+02 3.05293e+01 4.45450e+01 6.30912e-01 1.00000e-02 2.27937e+00 1.33194e+01 7.76252e+02 1.32384e+01 7.25300e+01 3.23091e-01
1.45567e-01 -1.59901e+01 2.09908e+02 2.96378e+01 6.62113e+01 6.51008e-01 1.00000e-02 2.21003e+00 1.32663e+01 6.58916e+02 1.28413e+01 5.13938e+01 4.85381e-01
1.50005e-01 -1.59696e+01 2.35872e+02 3.34841e+01 4.63913e+01 6.68375e-01 1.00000e-02 2.14659e+00 1.26924e+01 5.34963e+02 1.22882e+01 3.84869e+01 6.76253e-01
1.61211e-01 -1.59688e+01 2.20069e+02 3.34656e+01 6.92573e+01 5.67663e-01 1.00000e-02 2.30873e+00 1.32745e+01 7.08731e+02 1.32008e+01 6.90779e+01 4.12898e-01
1.50660e-01 -1.60257e+01 2.52741e+02 3.39189e+01 5.49684e+01 7.00925e-01 1.00000e-02 2.06662e+00 1.26474e+01 4.93150e+02 1.18504e+01 2.64573e+01 7.38293e-01


==> anc/Fig5/posterior_zeta_0.020.dat <==
#r'$n_0$', r'$E_{sat}$', r'$K$',r'$J$',r'$L$',r'$\frac{m^*}{m_N}$',r'$\zeta$',r'$M_{\rm max}$',r'$R_{1.4M_{\odot}}$',r'${\Lambda}_{1.4M_{\odot}}$',r'$R_{2M_{\odot}}$',r'${\Lambda}_{2M_{\odot}}$',S.Weight
1.54890e-01 -1.60289e+01 2.59922e+02 3.39593e+01 5.81651e+01 6.20149e-01 2.00000e-02 2.04900e+00 1.28768e+01 5.74984e+02 1.21041e+01 3.16013e+01 5.84007e-01
1.67091e-01 -1.60304e+01 2.90116e+02 2.95035e+01 6.80032e+01 5.77380e-01 2.00000e-02 2.08675e+00 1.29957e+01 6.21744e+02 1.24184e+01 4.01009e+01 5.41851e-01
1.65826e-01 -1.60298e+01 2.56669e+02 2.91895e+01 6.33695e+01 5.78589e-01 2.00000e-02 2.08517e+00 1.29020e+01 5.97447e+02 1.23459e+01 3.86520e+01 5.79414e-01
1.57096e-01 -1.59982e+01 2.37845e+02 3.16598e+01 6.25772e+01 5.66706e-01 2.00000e-02 2.12360e+00 1.31412e+01 6.68418e+02 1.27067e+01 4.88667e+01 4.71228e-01
1.64976e-01 -1.59658e+01 2.57632e+02 2.83950e+01 6.46160e+01 6.10076e-01 2.00000e-02 2.04246e+00 1.28180e+01 5.56644e+02 1.19920e+01 2.91162e+01 5.89214e-01
1.50181e-01 -1.59912e+01 2.40053e+02 3.29056e+01 5.05040e+01 5.95943e-01 2.00000e-02 2.10172e+00 1.30000e+01 6.41984e+02 1.25296e+01 4.42697e+01 5.10909e-01
1.69478e-01 -1.59585e+01 2.61823e+02 3.14452e+01 6.73425e+01 6.10738e-01 2.00000e-02 2.02049e+00 1.26606e+01 5.09024e+02 1.16915e+01 2.31883e+01 5.40137e-01
1.51846e-01 -1.59851e+01 2.98490e+02 3.38168e+01 5.59430e+01 6.42617e-01 2.00000e-02 2.03364e+00 1.29467e+01 5.99873e+02 1.20468e+01 2.98088e+01 4.94600e-01
1.41812e-01 -1.60112e+01 2.23972e+02 3.23549e+01 5.66560e+01 6.00702e-01 2.00000e-02 2.12324e+00 1.33531e+01 7.23149e+02 1.28462e+01 5.16984e+01 3.92817e-01
1.50502e-01 -1.59659e+01 2.47631e+02 2.86822e+01 5.62586e+01 6.41293e-01 2.00000e-02 2.03925e+00 1.29609e+01 5.92205e+02 1.20612e+01 2.98909e+01 5.27123e-01
1.56363e-01 -1.60312e+01 2.22332e+02 3.35759e+01 6.30788e+01 6.19673e-01 2.00000e-02 2.03881e+00 1.28091e+01 5.36976e+02 1.19481e+01 2.77891e+01 6.02040e-01
1.66537e-01 -1.59756e+01 2.85157e+02 3.29943e+01 6.97989e+01 5.87614e-01 2.00000e-02 2.06556e+00 1.29198e+01 5.86194e+02 1.22364e+01 3.48820e+01 5.95550e-01
1.68497e-01 -1.59988e+01 2.94772e+02 3.25716e+01 5.06414e+01 5.88679e-01 2.00000e-02 2.05915e+00 1.25043e+01 5.39039e+02 1.19920e+01 3.25455e+01 6.61001e-01
1.44135e-01 -1.59936e+01 2.17064e+02 2.83507e+01 6.39804e+01 6.02345e-01 2.00000e-02 2.12072e+00 1.34649e+01 7.41404e+02 1.28749e+01 5.11569e+01 3.68066e-01
1.55748e-01 -1.59834e+01 2.42596e+02 2.88160e+01 6.44416e+01 6.50259e-01 2.00000e-02 2.00375e+00 1.28450e+01 5.40169e+02 1.15098e+01 1.89156e+01 4.03782e-01
1.52182e-01 -1.60361e+01 2.75547e+02 3.24834e+01 6.14328e+01 5.70912e-01 2.00000e-02 2.13679e+00 1.33139e+01 7.32260e+02 1.29044e+01 5.51179e+01 3.80367e-01
1.62772e-01 -1.59789e+01 2.78953e+02 3.02570e+01 5.45960e+01 6.28756e-01 2.00000e-02 2.02029e+00 1.26436e+01 5.26473e+02 1.17147e+01 2.40895e+01 5.19021e-01
1.41075e-01 -1.60107e+01 2.30573e+02 2.84936e+01 5.32852e+01 6.24990e-01 2.00000e-02 2.09737e+00 1.32927e+01 7.01766e+02 1.26677e+01 4.56182e+01 4.22755e-01
1.66600e-01 -1.60065e+01 2.83978e+02 3.17504e+01 6.17646e+01 5.67201e-01 2.00000e-02 2.09626e+00 1.28851e+01 6.08397e+02 1.24194e+01 4.15582e+01 5.62444e-01
1.40107e-01 -1.60230e+01 2.59035e+02 3.07978e+01 5.53157e+01 6.71048e-01 2.00000e-02 2.02641e+00 1.31545e+01 6.36598e+02 1.20673e+01 2.87294e+01 4.17382e-01
1.40836e-01 -1.59959e+01 2.17844e+02 2.91849e+01 5.98835e+01 6.23582e-01 2.00000e-02 2.09662e+00 1.33662e+01 7.04781e+02 1.26856e+01 4.50603e+01 4.18477e-01
1.51879e-01 -1.60056e+01 2.74336e+02 3.00572e+01 4.53261e+01 6.05251e-01 2.00000e-02 2.09368e+00 1.28822e+01 6.46998e+02 1.24439e+01 4.34850e+01 5.03312e-01
1.47899e-01 -1.59982e+01 2.91353e+02 2.88561e+01 6.35411e+01 6.45682e-01 2.00000e-02 2.05362e+00 1.33072e+01 6.93535e+02 1.24049e+01 3.67930e+01 4.21352e-01
1.66693e-01 -1.60126e+01 2.48794e+02 2.99973e+01 6.70288e+01 5.62881e-01 2.00000e-02 2.10245e+00 1.29808e+01 6.16738e+02 1.24852e+01 4.23915e+01 5.49560e-01
1.43539e-01 -1.60174e+01 2.98168e+02 3.09767e+01 4.49925e+01 6.27085e-01 2.00000e-02 2.09399e+00 1.31757e+01 7.12524e+02 1.26460e+01 4.71621e+01 4.07571e-01
1.47401e-01 -1.59537e+01 2.82278e+02 2.84652e+01 6.34626e+01 6.67505e-01 2.00000e-02 2.01908e+00 1.32097e+01 6.51409e+02 1.20080e+01 2.70666e+01 3.68807e-01
1.51445e-01 -1.60303e+01 2.28875e+02 3.38052e+01 4.86252e+01 6.29679e-01 2.00000e-02 2.04028e+00 1.26933e+01 5.36660e+02 1.19279e+01 2.85507e+01 6.08698e-01
1.42974e-01 -1.59844e+01 2.61100e+02 2.87151e+01 6.68165e+01 6.34927e-01 2.00000e-02 2.08210e+00 1.35158e+01 7.50886e+02 1.27021e+01 4.42757e+01 3.55523e-01
1.40237e-01 -1.60282e+01 2.61907e+02 3.25702e+01 6.16822e+01 6.64999e-01 2.00000e-02 2.03321e+00 1.32718e+01 6.59039e+02 1.21931e+01 3.08997e+01 4.15380e-01
1.45814e-01 -1.59569e+01 2.89457e+02 2.80388e+01 6.42338e+01 6.84434e-01 2.00000e-02 2.00247e+00 1.32631e+01 6.63922e+02 1.17380e+01 2.13460e+01 2.83148e-01
1.47997e-01 -1.60367e+01 2.98097e+02 2.95251e+01 6.04678e+01 6.66102e-01 2.00000e-02 2.02156e+00 1.31616e+01 6.46648e+02 1.20344e+01 2.80430e+01 3.84879e-01
1.51684e-01 -1.60435e+01 2.15667e+02 3.12292e+01 5.07841e+01 5.57372e-01 2.00000e-02 2.15353e+00 1.30208e+01 7.00153e+02 1.28048e+01 5.64525e+01 4.25053e-01
1.49896e-01 -1.60078e+01 2.83193e+02 3.28368e+01 6.26811e+01 6.20513e-01 2.00000e-02 2.07325e+00 1.32070e+01 6.68872e+02 1.24824e+01 4.00134e+01 4.70556e-01
1.47423e-01 -1.59900e+01 2.04817e+02 3.32228e+01 6.82163e+01 5.62981e-01 2.00000e-02 2.15630e+00 1.35093e+01 7.59096e+02 1.30791e+01 5.91260e+01 3.44844e-01
1.50062e-01 -1.60221e+01 2.27213e+02 3.28551e+01 6.70675e+01 6.27461e-01 2.00000e-02 2.05075e+00 1.30782e+01 5.99060e+02 1.21947e+01 3.20388e+01 5.52888e-01
1.42713e-01 -1.60131e+01 2.85162e+02 3.13924e+01 6.05101e+01 6.82183e-01 2.00000e-02 2.00669e+00 1.31915e+01 6.42184e+02 1.18216e+01 2.31981e+01 3.22313e-01
1.44836e-01 -1.59595e+01 2.01441e+02 3.38421e+01 6.10792e+01 6.08008e-01 2.00000e-02 2.09470e+00 1.31912e+01 6.44957e+02 1.25632e+01 4.22904e+01 5.06401e-01
1.46266e-01 -1.59560e+01 2.23121e+02 3.20262e+01 6.66123e+01 6.40665e-01 2.00000e-02 2.04297e+00 1.31278e+01 6.06235e+02 1.21542e+01 3.05985e+01 5.20276e-01
1.59224e-01 -1.60292e+01 2.36153e+02 2.91732e+01 5.00885e+01 5.90615e-01 2.00000e-02 2.08649e+00 1.27321e+01 5.88540e+02 1.22758e+01 3.88680e+01 5.93251e-01
1.44929e-01 -1.60402e+01 2.84967e+02 3.22354e+01 5.13886e+01 6.64620e-01 2.00000e-02 2.02451e+00 1.30061e+01 6.14498e+02 1.19941e+01 2.81596e+01 4.36094e-01
1.46451e-01 -1.60476e+01 2.43384e+02 3.38963e+01 5.03884e+01 5.84075e-01 2.00000e-02 2.13079e+00 1.31680e+01 7.02819e+02 1.27942e+01 5.27890e+01 4.21258e-01
1.47031e-01 -1.60111e+01 2.57161e+02 3.19989e+01 5.36749e+01 5.57247e-01 2.00000e-02 2.17207e+00 1.33628e+01 7.86390e+02 1.31141e+01 6.52437e+01 3.10605e-01
1.46827e-01 -1.60014e+01 2.14366e+02 3.27720e+01 5.97842e+01 6.20045e-01 2.00000e-02 2.07204e+00 1.30723e+01 6.13649e+02 1.23558e+01 3.68578e+01 5.54327e-01
1.67138e-01 -1.59609e+01 2.55199e+02 3.19366e+01 6.69745e+01 5.99319e-01 2.00000e-02 2.04371e+00 1.27622e+01 5.38154e+02 1.19702e+01 2.88314e+01 6.20151e-01
1.60246e-01 -1.60263e+01 2.57207e+02 2.91198e+01 5.22800e+01 5.84836e-01 2.00000e-02 2.09455e+00 1.28102e+01 6.11396e+02 1.23753e+01 4.14475e+01 5.57807e-01
1.48973e-01 -1.59683e+01 2.37494e+02 2.90649e+01 5.26358e+01 6.64163e-01 2.00000e-02 2.00172e+00 1.27672e+01 5.32627e+02 1.14285e+01 1.79988e+01 3.98100e-01
1.61276e-01 -1.60326e+01 2.90076e+02 3.26188e+01 5.16540e+01 6.29952e-01 2.00000e-02 2.02073e+00 1.26226e+01 5.27207e+02 1.17237e+01 2.44794e+01 5.20775e-01
1.40480e-01 -1.59658e+01 2.06311e+02 3.18558e+01 6.44874e+01 6.05714e-01 2.00000e-02 2.11945e+00 1.34856e+01 7.33654e+02 1.28780e+01 5.06550e+01 3.78479e-01
1.40240e-01 -1.60450e+01 2.88564e+02 2.96095e+01 4.93705e+01 6.69918e-01 2.00000e-02 2.04184e+00 1.32069e+01 6.78755e+02 1.22907e+01 3.45526e+01 4.16320e-01
1.65305e-01 -1.60161e+01 2.39547e+02 3.17822e+01 6.93479e+01 5.89019e-01 2.00000e-02 2.06391e+00 1.28820e+01 5.66600e+02 1.21803e+01 3.33784e+01 6.24698e-01
1.41219e-01 -1.59888e+01 2.85999e+02 2.94743e+01 4.74521e+01 6.27378e-01 2.00000e-02 2.10293e+00 1.33141e+01 7.43504e+02 1.27694e+01 5.00338e+01 3.65268e-01
1.64950e-01 -1.60036e+01 2.69909e+02 2.86059e+01 4.76521e+01 6.34205e-01 2.00000e-02 2.00656e+00 1.24181e+01 4.90592e+02 1.14028e+01 1.94497e+01 4.68138e-01
1.48599e-01 -1.60369e+01 2.33889e+02 3.16668e+01 4.72779e+01 6.27737e-01 2.00000e-02 2.05916e+00 1.28425e+01 5.83444e+02 1.21656e+01 3.38631e+01 5.93120e-01
1.59486e-01 -1.59826e+01 2.92193e+02 3.04854e+01 4.80555e+01 6.22953e-01 2.00000e-02 2.04305e+00 1.26758e+01 5.62426e+02 1.19766e+01 3.04707e+01 5.83143e-01
1.47969e-01 -1.60417e+01 2.80636e+02 3.10842e+01 5.35086e+01 6.35723e-01 2.00000e-02 2.06002e+00 1.30843e+01 6.44659e+02 1.23343e+01 3.67491e+01 5.01090e-01
1.40613e-01 -1.59661e+01 2.64597e+02 2.82197e+01 5.30073e+01 6.70224e-01 2.00000e-02 2.03424e+00 1.31923e+01 6.58131e+02 1.21768e+01 3.13526e+01 4.20132e-01
1.41377e-01 -1.59534e+01 2.74987e+02 3.20107e+01 6.25712e+01 6.78636e-01 2.00000e-02 2.01220e+00 1.32445e+01 6.49929e+02 1.19350e+01 2.51471e+01 3.39984e-01
1.50920e-01 -1.59537e+01 2.44447e+02 3.08793e+01 6.62691e+01 6.06882e-01 2.00000e-02 2.08811e+00 1.32467e+01 6.69895e+02 1.25660e+01 4.21323e+01 4.69040e-01
1.46233e-01 -1.59534e+01 2.15934e+02 3.12504e+01 5.47585e+01 5.93671e-01 2.00000e-02 2.11929e+00 1.32016e+01 6.85048e+02 1.27284e+01 4.90137e+01 4.46807e-01
1.44876e-01 -1.59542e+01 2.92295e+02 3.29900e+01 5.54665e+01 6.29789e-01 2.00000e-02 2.07880e+00 1.32428e+01 6.95928e+02 1.25677e+01 4.28429e+01 4.31094e-01
1.50312e-01 -1.60202e+01 2.01022e+02 2.88025e+01 6.79299e+01 6.14728e-01 2.00000e-02 2.07558e+00 1.31765e+01 6.30931e+02 1.24082e+01 3.73596e+01 5.27757e-01
1.60802e-01 -1.60384e+01 2.68968e+02 2.83950e+01 5.02742e+01 6.06041e-01 2.00000e-02 2.06469e+00 1.27127e+01 5.77940e+02 1.21390e+01 3.47571e+01 6.07765e-01
1.50355e-01 -1.60066e+01 2.00266e+02 2.93975e+01 6.65972e+01 6.32673e-01 2.00000e-02 2.04294e+00 1.30039e+01 5.73689e+02 1.20635e+01 2.91443e+01 5.66659e-01
1.62993e-01 -1.60015e+01 2.26678e+02 3.04487e+01 5.10189e+01 6.33700e-01 2.00000e-02 2.00006e+00 1.23932e+01 4.58914e+02 1.11459e+01 1.51624e+01 4.49688e-01
1.49868e-01 -1.60007e+01 2.21189e+02 3.25361e+01 4.66524e+01 6.36953e-01 2.00000e-02 2.03485e+00 1.26648e+01 5.29813e+02 1.18613e+01 2.71605e+01 5.93681e-01
1.52362e-01 -1.59540e+01 2.17915e+02 3.27415e+01 5.14421e+01 6.36534e-01 2.00000e-02 2.02526e+00 1.26486e+01 5.11975e+02 1.17468e+01 2.44836e+01 5.65215e-01
1.45913e-01 -1.59838e+01 2.40037e+02 3.28520e+01 6.97752e+01 6.03246e-01 2.00000e-02 2.10727e+00 1.34595e+01 7.26146e+02 1.28041e+01 4.81887e+01 3.88701e-01
1.58076e-01 -1.59767e+01 2.85652e+02 2.98861e+01 5.80341e+01 5.62923e-01 2.00000e-02 2.13447e+00 1.31305e+01 7.01712e+02 1.27854e+01 5.31911e+01 4.22832e-01
1.51459e-01 -1.59602e+01 2.68756e+02 2.80799e+01 4.59314e+01 6.13738e-01 2.00000e-02 2.08615e+00 1.29073e+01 6.44871e+02 1.24087e+01 4.17945e+01 5.06531e-01
1.57405e-01 -1.59612e+01 2.77772e+02 2.85669e+01 5.95344e+01 5.96607e-01 2.00000e-02 2.09115e+00 1.30824e+01 6.53885e+02 1.25126e+01 4.26066e+01 4.92927e-01
1.51898e-01 -1.59601e+01 2.21708e+02 3.06699e+01 6.64182e+01 5.52532e-01 2.00000e-02 2.16212e+00 1.34498e+01 7.60798e+02 1.30763e+01 6.04250e+01 3.42653e-01
1.58563e-01 -1.59713e+01 2.40300e+02 3.12756e+01 4.51210e+01 6.41718e-01 2.00000e-02 2.00315e+00 1.24207e+01 4.77464e+02 1.13170e+01 1.78056e+01 4.56298e-01
1.63001e-01 -1.60273e+01 2.65608e+02 3.11420e+01 5.66905e+01 6.28398e-01 2.00000e-02 2.01516e+00 1.26183e+01 5.10962e+02 1.16255e+01 2.22762e+01 5.04669e-01
1.51895e-01 -1.60455e+01 2.55711e+02 3.17318e+01 6.46463e+01 5.78740e-01 2.00000e-02 2.12629e+00 1.33262e+01 7.17689e+02 1.28418e+01 5.19030e+01 4.00368e-01
1.51273e-01 -1.60455e+01 2.45228e+02 2.84760e+01 5.35558e+01 6.60423e-01 2.00000e-02 2.00359e+00 1.27705e+01 5.36561e+02 1.14915e+01 1.90566e+01 4.06142e-01
1.57004e-01 -1.60146e+01 2.06687e+02 3.22658e+01 5.55990e+01 5.92736e-01 2.00000e-02 2.08015e+00 1.28114e+01 5.68690e+02 1.22586e+01 3.66309e+01 6.24114e-01
1.48336e-01 -1.59599e+01 2.39120e+02 3.31242e+01 5.21937e+01 5.68251e-01 2.00000e-02 2.14788e+00 1.32041e+01 7.21661e+02 1.28955e+01 5.68642e+01 3.94868e-01
1.60699e-01 -1.59756e+01 2.27868e+02 3.33686e+01 5.65408e+01 6.20987e-01 2.00000e-02 2.02307e+00 1.25761e+01 4.94235e+02 1.16809e+01 2.34708e+01 5.72883e-01
1.40635e-01 -1.60338e+01 2.80053e+02 2.86503e+01 4.99385e+01 6.46748e-01 2.00000e-02 2.07605e+00 1.32987e+01 7.17102e+02 1.25873e+01 4.31000e+01 4.01184e-01
1.47934e-01 -1.59633e+01 2.75768e+02 2.92408e+01 4.95065e+01 6.40943e-01 2.00000e-02 2.05532e+00 1.30198e+01 6.33997e+02 1.22654e+01 3.53991e+01 5.10291e-01
1.50012e-01 -1.60313e+01 2.12725e+02 3.27203e+01 6.74146e+01 6.52058e-01 2.00000e-02 2.00486e+00 1.28585e+01 5.22546e+02 1.15253e+01 1.88717e+01 4.27164e-01
1.50637e-01 -1.60024e+01 2.68854e+02 3.04178e+01 4.39628e+01 6.19078e-01 2.00000e-02 2.07547e+00 1.28500e+01 6.22265e+02 1.23122e+01 3.90000e+01 5.41050e-01
1.42515e-01 -1.59998e+01 2.82150e+02 2.88371e+01 6.42832e+01 6.68172e-01 2.00000e-02 2.03598e+00 1.34045e+01 7.10587e+02 1.23067e+01 3.31825e+01 3.59247e-01
1.47584e-01 -1.60240e+01 2.83891e+02 2.97753e+01 4.96792e+01 5.91401e-01 2.00000e-02 2.13095e+00 1.32261e+01 7.40932e+02 1.28526e+01 5.51151e+01 3.68695e-01
1.63912e-01 -1.59867e+01 2.55934e+02 2.99086e+01 6.80447e+01 5.86113e-01 2.00000e-02 2.07906e+00 1.29931e+01 6.07035e+02 1.23545e+01 3.77942e+01 5.64552e-01
1.57592e-01 -1.59755e+01 2.93751e+02 3.22402e+01 5.46169e+01 6.07470e-01 2.00000e-02 2.06871e+00 1.29026e+01 6.08623e+02 1.22856e+01 3.70641e+01 5.61987e-01
1.49823e-01 -1.59506e+01 2.37229e+02 3.32133e+01 4.79161e+01 5.70631e-01 2.00000e-02 2.13892e+00 1.30135e+01 6.89542e+02 1.27437e+01 5.36213e+01 4.40290e-01
1.45290e-01 -1.59788e+01 2.44971e+02 3.24523e+01 4.96105e+01 5.91863e-01 2.00000e-02 2.12666e+00 1.31934e+01 7.08665e+02 1.27904e+01 5.22782e+01 4.12991e-01
1.46677e-01 -1.60465e+01 2.98085e+02 2.94049e+01 4.69339e+01 5.96656e-01 2.00000e-02 2.13002e+00 1.31901e+01 7.50456e+02 1.28435e+01 5.58162e+01 3.56087e-01
1.44906e-01 -1.60470e+01 2.80014e+02 3.18794e+01 5.28199e+01 5.96299e-01 2.00000e-02 2.12809e+00 1.33367e+01 7.50648e+02 1.28995e+01 5.49752e+01 3.55835e-01
1.56546e-01 -1.59906e+01 2.60291e+02 3.20820e+01 4.83471e+01 6.24123e-01 2.00000e-02 2.04123e+00 1.26781e+01 5.46858e+02 1.19436e+01 2.93005e+01 5.98314e-01
1.61200e-01 -1.60425e+01 2.95664e+02 2.85239e+01 6.32785e+01 5.66658e-01 2.00000e-02 2.12368e+00 1.31705e+01 6.94554e+02 1.27446e+01 5.05254e+01 4.33066e-01
1.48664e-01 -1.60434e+01 2.61166e+02 3.22634e+01 4.72667e+01 6.48110e-01 2.00000e-02 2.03043e+00 1.28093e+01 5.68797e+02 1.19274e+01 2.78770e+01 5.21307e-01
1.68586e-01 -1.59762e+01 2.12062e+02 3.24679e+01 6.54842e+01 5.56785e-01 2.00000e-02 2.09617e+00 1.28158e+01 5.69426e+02 1.23426e+01 3.91368e+01 6.22971e-01
1.54739e-01 -1.60215e+01 2.61064e+02 2.99703e+01 6.55539e+01 5.58324e-01 2.00000e-02 2.14988e+00 1.33852e+01 7.49805e+02 1.29935e+01 5.78934e+01 3.56942e-01
1.41651e-01 -1.59656e+01 2.73583e+02 3.11940e+01 4.30342e+01 6.20291e-01 2.00000e-02 2.10532e+00 1.31663e+01 7.14310e+02 1.26936e+01 4.91839e+01 4.05074e-01
1.60465e-01 -1.59661e+01 2.38670e+02 2.94972e+01 5.65840e+01 6.32200e-01 2.00000e-02 2.01552e+00 1.26317e+01 5.07239e+02 1.16196e+01 2.20055e+01 5.10929e-01
1.44578e-01 -1.60236e+01 2.78846e+02 2.81671e+01 6.14198e+01 6.51866e-01 2.00000e-02 2.05414e+00 1.33422e+01 7.02389e+02 1.24254e+01 3.70956e+01 4.09863e-01
1.40975e-01 -1.59873e+01 2.58208e+02 2.86493e+01 4.83924e+01 6.77562e-01 2.00000e-02 2.01727e+00 1.30195e+01 6.10899e+02 1.18953e+01 2.57701e+01 4.05953e-01
1.51256e-01 -1.59591e+01 2.91704e+02 3.03380e+01 5.78288e+01 6.59569e-01 2.00000e-02 2.01544e+00 1.29813e+01 5.98433e+02 1.18519e+01 2.50038e+01 4.10627e-01
1.45094e-01 -1.59735e+01 2.35346e+02 3.11968e+01 4.89275e+01 5.78882e-01 2.00000e-02 2.14780e+00 1.32317e+01 7.38507e+02 1.29175e+01 5.77214e+01 3.71941e-01
1.61686e-01 -1.60232e+01 2.63924e+02 3.13388e+01 5.65256e+01 5.76300e-01 2.00000e-02 2.09792e+00 1.28826e+01 6.13998e+02 1.24312e+01 4.21461e+01 5.53787e-01
1.47845e-01 -1.60471e+01 2.88318e+02 3.09290e+01 6.68422e+01 6.21245e-01 2.00000e-02 2.08573e+00 1.34128e+01 7.29034e+02 1.26823e+01 4.47520e+01 3.84753e-01
1.42687e-01 -1.59526e+01 2.34873e+02 3.22115e+01 4.81674e+01 6.58909e-01 2.00000e-02 2.02708e+00 1.28704e+01 5.69553e+02 1.19084e+01 2.68368e+01 5.04080e-01
1.62226e-01 -1.60180e+01 2.53570e+02 2.89606e+01 5.48324e+01 5.69265e-01 2.00000e-02 2.11040e+00 1.28335e+01 6.26287e+02 1.24721e+01 4.48039e+01 5.34872e-01
1.44859e-01 -1.59838e+01 2.01817e+02 3.27706e+01 5.38347e+01 6.38263e-01 2.00000e-02 2.04589e+00 1.28729e+01 5.57605e+02 1.20479e+01 2.98771e+01 5.99927e-01
1.52034e-01 -1.59768e+01 2.12683e+02 2.84123e+01 4.31004e+01 6.32112e-01 2.00000e-02 2.04305e+00 1.25980e+01 5.33312e+02 1.18919e+01 2.86886e+01 6.24490e-01
1.46916e-01 -1.59661e+01 2.60278e+02 2.96902e+01 5.31149e+01 6.50538e-01 2.00000e-02 2.03815e+00 1.30071e+01 6.10123e+02 1.20980e+01 3.06103e+01 4.98247e-01
1.46393e-01 -1.60187e+01 2.40939e+02 3.39704e+01 4.24933e+01 6.05101e-01 2.00000e-02 2.09932e+00 1.29076e+01 6.39081e+02 1.24805e+01 4.41161e+01 5.15322e-01
1.66137e-01 -1.60227e+01 2.01991e+02 3.05500e+01 5.90480e+01 5.83321e-01 2.00000e-02 2.06747e+00 1.26584e+01 5.28046e+02 1.20754e+01 3.25475e+01 6.86333e-01
1.40664e-01 -1.60267e+01 2.15223e+02 3.09235e+01 4.52887e+01 6.49769e-01 2.00000e-02 2.04856e+00 1.28933e+01 5.84910e+02 1.21054e+01 3.16445e+01 5.68114e-01
1.55871e-01 -1.60416e+01 2.90192e+02 3.01655e+01 5.67045e+01 6.37530e-01 2.00000e-02 2.03328e+00 1.28993e+01 5.87734e+02 1.20009e+01 2.90001e+01 5.09260e-01
1.54196e-01 -1.59588e+01 2.12151e+02 3.37342e+01 4.62798e+01 5.94911e-01 2.00000e-02 2.08406e+00 1.26993e+01 5.69309e+02 1.22407e+01 3.77742e+01 6.23154e-01
1.52023e-01 -1.60285e+01 2.00435e+02 2.82872e+01 5.23395e+01 6.32086e-01 2.00000e-02 2.04026e+00 1.27364e+01 5.33242e+02 1.19168e+01 2.77689e+01 6.13351e-01
1.68211e-01 -1.60006e+01 2.51507e+02 3.22260e+01 5.26532e+01 5.86901e-01 2.00000e-02 2.05755e+00 1.25131e+01 5.20853e+02 1.19604e+01 3.11694e+01 6.85482e-01
1.57557e-01 -1.60254e+01 2.60392e+02 2.94488e+01 5.39948e+01 5.61362e-01 2.00000e-02 2.13662e+00 1.29841e+01 6.85135e+02 1.27078e+01 5.26395e+01 4.46679e-01
1.62117e-01 -1.60120e+01 2.76380e+02 3.21238e+01 6.13688e+01 5.63820e-01 2.00000e-02 2.11395e+00 1.30164e+01 6.46626e+02 1.25969e+01 4.65010e+01 5.03875e-01
1.40881e-01 -1.60144e+01 2.02886e+02 3.30695e+01 6.69999e+01 6.12684e-01 2.00000e-02 2.10408e+00 1.34316e+01 7.02594e+02 1.27509e+01 4.61637e+01 4.21579e-01
1.47301e-01 -1.60450e+01 2.68720e+02 3.27055e+01 4.71609e+01 6.37244e-01 2.00000e-02 2.05387e+00 1.29260e+01 6.09717e+02 1.22014e+01 3.43190e+01 5.43913e-01
1.59262e-01 -1.60429e+01 2.22575e+02 3.26968e+01 5.90836e+01 6.20263e-01 2.00000e-02 2.02955e+00 1.26638e+01 5.09643e+02 1.17874e+01 2.51560e+01 5.92336e-01
1.56762e-01 -1.59894e+01 2.98729e+02 3.32381e+01 5.19056e+01 5.92767e-01 2.00000e-02 2.09137e+00 1.29200e+01 6.34026e+02 1.24472e+01 4.25995e+01 5.23026e-01
1.49816e-01 -1.60084e+01 2.55633e+02 3.37170e+01 5.00940e+01 6.06183e-01 2.00000e-02 2.08810e+00 1.29796e+01 6.32894e+02 1.24479e+01 4.15870e+01 5.24755e-01
1.47107e-01 -1.60068e+01 2.02079e+02 3.32188e+01 4.71537e+01 6.52953e-01 2.00000e-02 2.01079e+00 1.25647e+01 4.87490e+02 1.15172e+01 2.03372e+01 4.99903e-01
1.48667e-01 -1.60272e+01 2.32779e+02 3.06793e+01 6.00530e+01 5.89878e-01 2.00000e-02 2.12014e+00 1.32795e+01 7.02802e+02 1.27774e+01 4.98866e+01 4.21283e-01
1.44588e-01 -1.59620e+01 2.58857e+02 3.35976e+01 6.20696e+01 6.27301e-01 2.00000e-02 2.07533e+00 1.32756e+01 6.77812e+02 1.25259e+01 4.05599e+01 4.57376e-01
1.56824e-01 -1.60487e+01 2.75119e+02 3.08826e+01 5.54812e+01 6.00974e-01 2.00000e-02 2.08090e+00 1.29571e+01 6.22519e+02 1.23834e+01 3.95996e+01 5.40659e-01
1.61622e-01 -1.59530e+01 2.55890e+02 3.04202e+01 6.96945e+01 5.72293e-01 2.00000e-02 2.10587e+00 1.31516e+01 6.55761e+02 1.26082e+01 4.47521e+01 4.90109e-01
1.48454e-01 -1.60264e+01 2.42969e+02 2.85267e+01 5.28481e+01 6.45536e-01 2.00000e-02 2.03891e+00 1.29377e+01 5.89386e+02 1.20484e+01 2.97862e+01 5.29774e-01
1.64918e-01 -1.59858e+01 2.45610e+02 2.96602e+01 6.57343e+01 6.06746e-01 2.00000e-02 2.04299e+00 1.27991e+01 5.46499e+02 1.19791e+01 2.88126e+01 6.05604e-01
1.47888e-01 -1.60403e+01 2.48966e+02 3.05242e+01 4.30377e+01 6.47782e-01 2.00000e-02 2.03487e+00 1.27573e+01 5.65806e+02 1.19384e+01 2.86514e+01 5.45570e-01
1.51028e-01 -1.60276e+01 2.61363e+02 3.33652e+01 5.51570e+01 6.23993e-01 2.00000e-02 2.05804e+00 1.29537e+01 6.02728e+02 1.22261e+01 3.44997e+01 5.61921e-01
1.50910e-01 -1.60257e+01 2.93386e+02 3.06737e+01 6.84817e+01 5.73212e-01 2.00000e-02 2.14537e+00 1.35467e+01 7.96435e+02 1.30877e+01 5.98435e+01 2.98510e-01
1.41999e-01 -1.60458e+01 2.67313e+02 3.10589e+01 6.32832e+01 6.04138e-01 2.00000e-02 2.12773e+00 1.35849e+01 7.97703e+02 1.30262e+01 5.63620e+01 2.97003e-01
1.53232e-01 -1.60064e+01 2.86491e+02 2.83847e+01 5.32869e+01 5.63351e-01 2.00000e-02 2.15386e+00 1.31630e+01 7.52915e+02 1.29180e+01 5.98481e+01 3.52868e-01
1.56384e-01 -1.60497e+01 2.92023e+02 3.28517e+01 4.69180e+01 6.12974e-01 2.00000e-02 2.06326e+00 1.27582e+01 5.90137e+02 1.21802e+01 3.55768e+01 5.87696e-01
1.58031e-01 -1.59505e+01 2.88527e+02 3.12638e+01 5.09690e+01 6.16741e-01 2.00000e-02 2.05469e+00 1.27906e+01 5.83316e+02 1.21255e+01 3.34242e+01 5.85410e-01
1.67066e-01 -1.60210e+01 2.39244e+02 3.26988e+01 5.86450e+01 5.97194e-01 2.00000e-02 2.04306e+00 1.25892e+01 5.09154e+02 1.18754e+01 2.78867e+01 6.58264e-01
1.64329e-01 -1.60338e+01 2.94748e+02 3.05485e+01 6.94138e+01 6.37855e-01 2.00000e-02 2.00459e+00 1.28332e+01 5.48832e+02 1.15524e+01 1.98101e+01 4.00766e-01
1.47613e-01 -1.60491e+01 2.22762e+02 2.95166e+01 5.74384e+01 5.75459e-01 2.00000e-02 2.14641e+00 1.33495e+01 7.40596e+02 1.29551e+01 5.67545e+01 3.69144e-01
1.60919e-01 -1.60230e+01 2.77840e+02 3.13536e+01 4.61052e+01 6.12487e-01 2.00000e-02 2.04935e+00 1.25693e+01 5.47738e+02 1.19613e+01 3.10689e+01 6.25224e-01
1.63538e-01 -1.60327e+01 2.97248e+02 3.28136e+01 4.91220e+01 5.96070e-01 2.00000e-02 2.06463e+00 1.26193e+01 5.64451e+02 1.21026e+01 3.46887e+01 6.28616e-01
1.68622e-01 -1.60289e+01 2.10302e+02 3.10805e+01 5.82109e+01 5.88098e-01 2.00000e-02 2.05187e+00 1.25489e+01 5.01833e+02 1.19073e+01 2.89663e+01 6.99501e-01
1.57174e-01 -1.60122e+01 2.44924e+02 2.93468e+01 5.95950e+01 6.41919e-01 2.00000e-02 2.01222e+00 1.27553e+01 5.29363e+02 1.16370e+01 2.16609e+01 4.66825e-01
1.53549e-01 -1.60419e+01 2.12305e+02 2.96729e+01 5.78352e+01 5.59142e-01 2.00000e-02 2.14807e+00 1.31995e+01 7.03709e+02 1.28635e+01 5.50149e+01 4.19996e-01
1.40769e-01 -1.59691e+01 2.98294e+02 3.31586e+01 6.87472e+01 6.70642e-01 2.00000e-02 2.03488e+00 1.34933e+01 7.29887e+02 1.23616e+01 3.39113e+01 3.32953e-01
1.58855e-01 -1.60088e+01 2.23317e+02 3.09915e+01 6.57984e+01 6.08548e-01 2.00000e-02 2.05413e+00 1.28967e+01 5.63838e+02 1.21144e+01 3.14143e+01 6.13652e-01
1.41279e-01 -1.59655e+01 2.45460e+02 3.00516e+01 5.91311e+01 6.09281e-01 2.00000e-02 2.12062e+00 1.34800e+01 7.62453e+02 1.29163e+01 5.30452e+01 3.40528e-01
1.58645e-01 -1.59768e+01 2.02126e+02 3.17007e+01 6.68228e+01 6.12247e-01 2.00000e-02 2.04408e+00 1.28205e+01 5.33987e+02 1.19790e+01 2.83360e+01 6.27448e-01
1.47137e-01 -1.60119e+01 2.65672e+02 3.22489e+01 6.56971e+01 6.44741e-01 2.00000e-02 2.04285e+00 1.32060e+01 6.44263e+02 1.22339e+01 3.24287e+01 4.66283e-01
1.53650e-01 -1.59725e+01 2.77715e+02 3.36335e+01 5.95183e+01 6.29208e-01 2.00000e-02 2.04340e+00 1.29513e+01 5.93242e+02 1.21114e+01 3.12679e+01 5.40238e-01
1.45161e-01 -1.59554e+01 2.93397e+02 3.38980e+01 5.99805e+01 6.21242e-01 2.00000e-02 2.08898e+00 1.33330e+01 7.16748e+02 1.26771e+01 4.55970e+01 4.01676e-01
1.60838e-01 -1.59901e+01 2.63939e+02 3.26166e+01 5.66407e+01 5.59965e-01 2.00000e-02 2.12093e+00 1.29387e+01 6.42838e+02 1.25927e+01 4.77338e+01 5.09614e-01
1.41516e-01 -1.59886e+01 2.88776e+02 2.95797e+01 4.37168e+01 6.26375e-01 2.00000e-02 2.10386e+00 1.32288e+01 7.35611e+02 1.27337e+01 5.00842e+01 3.75836e-01
1.46179e-01 -1.59723e+01 2.64535e+02 3.13434e+01 5.25488e+01 6.62614e-01 2.00000e-02 2.01828e+00 1.29324e+01 5.85484e+02 1.18561e+01 2.53490e+01 4.39901e-01
1.63626e-01 -1.60107e+01 2.76353e+02 2.99525e+01 4.63918e+01 6.08751e-01 2.00000e-02 2.04886e+00 1.24864e+01 5.39506e+02 1.19096e+01 3.05879e+01 6.35810e-01
1.54335e-01 -1.60349e+01 2.68275e+02 3.24868e+01 6.25341e+01 5.79114e-01 2.00000e-02 2.11698e+00 1.32132e+01 6.89657e+02 1.27328e+01 4.90839e+01 4.40124e-01
1.41729e-01 -1.60448e+01 2.55029e+02 3.32977e+01 5.29415e+01 6.45790e-01 2.00000e-02 2.05575e+00 1.31179e+01 6.40924e+02 1.23112e+01 3.55420e+01 5.00712e-01
1.59290e-01 -1.59593e+01 2.90745e+02 3.05417e+01 5.66837e+01 5.52268e-01 2.00000e-02 2.14377e+00 1.30540e+01 7.02833e+02 1.27910e+01 5.51562e+01 4.21239e-01
1.47545e-01 -1.60299e+01 2.61181e+02 2.87942e+01 5.08594e+01 6.41344e-01 2.00000e-02 2.05334e+00 1.30179e+01 6.25278e+02 1.22339e+01 3.43596e+01 5.19601e-01
1.64884e-01 -1.59807e+01 2.10122e+02 3.19575e+01 5.39927e+01 5.73647e-01 2.00000e-02 2.08398e+00 1.26260e+01 5.46468e+02 1.21795e+01 3.64147e+01 6.58549e-01
1.54121e-01 -1.59543e+01 2.81052e+02 2.94875e+01 6.73341e+01 6.56423e-01 2.00000e-02 2.00969e+00 1.30529e+01 6.02379e+02 1.17697e+01 2.28119e+01 3.76614e-01
1.52064e-01 -1.59663e+01 2.15426e+02 3.17075e+01 6.63370e+01 5.96598e-01 2.00000e-02 2.09388e+00 1.31750e+01 6.43775e+02 1.25427e+01 4.18402e+01 5.08193e-01
1.62252e-01 -1.59832e+01 2.20462e+02 3.03774e+01 5.30911e+01 6.24440e-01 2.00000e-02 2.01713e+00 1.24887e+01 4.79817e+02 1.15616e+01 2.16515e+01 5.50481e-01
1.56423e-01 -1.59685e+01 2.28706e+02 3.18817e+01 4.47023e+01 6.19429e-01 2.00000e-02 2.04397e+00 1.25493e+01 5.22606e+02 1.18822e+01 2.87815e+01 6.43111e-01
1.41746e-01 -1.60025e+01 2.95159e+02 2.85231e+01 4.51589e+01 6.39203e-01 2.00000e-02 2.08806e+00 1.32412e+01 7.27324e+02 1.26515e+01 4.65586e+01 3.87089e-01
1.45868e-01 -1.59555e+01 2.60365e+02 3.10212e+01 6.00552e+01 6.32622e-01 2.00000e-02 2.06801e+00 1.32242e+01 6.68257e+02 1.24472e+01 3.86666e+01 4.71253e-01
1.55320e-01 -1.59952e+01 2.68045e+02 2.85688e+01 4.53890e+01 6.18680e-01 2.00000e-02 2.06381e+00 1.27315e+01 5.93055e+02 1.21588e+01 3.54040e+01 5.83662e-01
1.46331e-01 -1.59548e+01 2.68137e+02 2.95462e+01 5.54037e+01 6.25596e-01 2.00000e-02 2.08241e+00 1.32239e+01 6.85450e+02 1.25556e+01 4.25207e+01 4.46222e-01
1.53663e-01 -1.59705e+01 2.00898e+02 3.35799e+01 4.57056e+01 6.33472e-01 2.00000e-02 2.02141e+00 1.24521e+01 4.76919e+02 1.16001e+01 2.26596e+01 5.81803e-01
1.51528e-01 -1.60150e+01 2.54992e+02 3.38414e+01 6.22984e+01 6.33957e-01 2.00000e-02 2.03809e+00 1.29752e+01 5.84196e+02 1.20584e+01 2.95101e+01 5.33820e-01
1.69921e-01 -1.59884e+01 2.62229e+02 3.17680e+01 6.32835e+01 5.97651e-01 2.00000e-02 2.03838e+00 1.26433e+01 5.17778e+02 1.18669e+01 2.72826e+01 6.26287e-01
1.63266e-01 -1.59680e+01 2.77576e+02 3.30966e+01 4.70260e+01 6.19282e-01 2.00000e-02 2.02708e+00 1.24783e+01 5.09122e+02 1.17135e+01 2.53437e+01 5.79133e-01
1.61928e-01 -1.60421e+01 2.59809e+02 2.91229e+01 6.01571e+01 5.75124e-01 2.00000e-02 2.10345e+00 1.29894e+01 6.33905e+02 1.25146e+01 4.37238e+01 5.23212e-01
1.69440e-01 -1.59532e+01 2.36025e+02 2.94772e+01 6.60135e+01 5.54196e-01 2.00000e-02 2.10564e+00 1.29053e+01 6.01873e+02 1.24534e+01 4.21923e+01 5.72549e-01
1.69659e-01 -1.60016e+01 2.75640e+02 2.81389e+01 6.48684e+01 6.23279e-01 2.00000e-02 2.01015e+00 1.26537e+01 5.13929e+02 1.15565e+01 2.07520e+01 4.69496e-01
1.42118e-01 -1.60044e+01 2.73750e+02 2.84978e+01 5.13780e+01 6.63238e-01 2.00000e-02 2.04257e+00 1.31698e+01 6.61635e+02 1.22512e+01 3.36269e+01 4.41493e-01
1.51849e-01 -1.60487e+01 2.11979e+02 3.31446e+01 6.10787e+01 6.01461e-01 2.00000e-02 2.08320e+00 1.30227e+01 6.06477e+02 1.23961e+01 3.86103e+01 5.65415e-01
1.57487e-01 -1.59618e+01 2.70514e+02 3.04148e+01 5.88385e+01 5.98092e-01 2.00000e-02 2.08321e+00 1.30078e+01 6.28759e+02 1.24183e+01 4.00782e+01 5.31081e-01
1.48111e-01 -1.59567e+01 2.45726e+02 3.36498e+01 6.92697e+01 5.92689e-01 2.00000e-02 2.11435e+00 1.34186e+01 7.21769e+02 1.28244e+01 4.95541e+01 3.94719e-01
1.46220e-01 -1.60233e+01 2.40688e+02 3.37165e+01 4.91243e+01 6.06548e-01 2.00000e-02 2.09801e+00 1.30486e+01 6.51551e+02 1.25433e+01 4.41557e+01 4.96439e-01
1.54416e-01 -1.59860e+01 2.98788e+02 2.94190e+01 5.67955e+01 5.95974e-01 2.00000e-02 2.10373e+00 1.31571e+01 6.90779e+02 1.26512e+01 4.71247e+01 4.38502e-01
1.52806e-01 -1.59814e+01 2.30430e+02 3.37413e+01 6.00276e+01 5.50337e-01 2.00000e-02 2.15580e+00 1.32510e+01 7.19650e+02 1.29423e+01 5.77428e+01 3.97649e-01
1.43944e-01 -1.59603e+01 2.82072e+02 3.14932e+01 6.58593e+01 6.41159e-01 2.00000e-02 2.06673e+00 1.34200e+01 7.21371e+02 1.25628e+01 4.05388e+01 3.94784e-01
1.40704e-01 -1.59886e+01 2.08124e+02 2.92023e+01 5.28836e+01 6.27021e-01 2.00000e-02 2.08939e+00 1.31867e+01 6.62346e+02 1.25413e+01 4.20857e+01 4.80257e-01
1.40900e-01 -1.60403e+01 2.50649e+02 3.10682e+01 4.27516e+01 6.08825e-01 2.00000e-02 2.12139e+00 1.31708e+01 7.21988e+02 1.27696e+01 5.23145e+01 3.94418e-01
1.53242e-01 -1.60017e+01 2.46038e+02 2.97612e+01 5.32315e+01 5.69893e-01 2.00000e-02 2.13683e+00 1.31058e+01 6.98360e+02 1.27772e+01 5.32800e+01 4.27611e-01
1.60090e-01 -1.60294e+01 2.15718e+02 2.97731e+01 5.68521e+01 6.36321e-01 2.00000e-02 2.00421e+00 1.25353e+01 4.75440e+02 1.13639e+01 1.77878e+01 4.65492e-01
1.68816e-01 -1.59736e+01 2.95379e+02 2.84186e+01 6.95808e+01 5.50370e-01 2.00000e-02 2.12157e+00 1.31015e+01 6.66529e+02 1.26736e+01 4.83275e+01 4.74032e-01
1.68175e-01 -1.60481e+01 2.97154e+02 2.92242e+01 6.56397e+01 6.24769e-01 2.00000e-02 2.01493e+00 1.27356e+01 5.36832e+02 1.16835e+01 2.28202e+01 4.75425e-01
1.50483e-01 -1.60377e+01 2.58981e+02 3.16427e+01 6.29070e+01 5.97110e-01 2.00000e-02 2.10473e+00 1.32674e+01 6.93782e+02 1.26943e+01 4.67792e+01 4.34176e-01
1.68264e-01 -1.59761e+01 2.49582e+02 3.33859e+01 6.24301e+01 5.54232e-01 2.00000e-02 2.10197e+00 1.28151e+01 5.87067e+02 1.23964e+01 4.13831e+01 5.95541e-01
1.57997e-01 -1.59857e+01 2.63836e+02 2.86223e+01 6.40742e+01 6.51499e-01 2.00000e-02 2.00012e+00 1.28374e+01 5.45510e+02 1.13660e+01 1.67423e+01 3.76819e-01
1.47012e-01 -1.59791e+01 2.71226e+02 3.22203e+01 6.86852e+01 6.52731e-01 2.00000e-02 2.03246e+00 1.32475e+01 6.50684e+02 1.21598e+01 3.02051e+01 4.23406e-01
1.51423e-01 -1.59522e+01 2.93125e+02 2.87439e+01 6.32578e+01 6.62005e-01 2.00000e-02 2.01583e+00 1.31090e+01 6.27889e+02 1.19160e+01 2.56452e+01 3.80164e-01
1.60459e-01 -1.59924e+01 2.59121e+02 3.18518e+01 4.48128e+01 6.40750e-01 2.00000e-02 2.00138e+00 1.24074e+01 4.80292e+02 1.12665e+01 1.71154e+01 4.41532e-01
1.54735e-01 -1.60358e+01 2.21127e+02 3.14278e+01 6.22850e+01 5.91266e-01 2.00000e-02 2.09387e+00 1.30606e+01 6.25875e+02 1.24843e+01 4.12991e+01 5.35504e-01
1.42932e-01 -1.60205e+01 2.30434e+02 3.32657e+01 6.86126e+01 6.32575e-01 2.00000e-02 2.06842e+00 1.33440e+01 6.70664e+02 1.24823e+01 3.80954e+01 4.67770e-01
1.48216e-01 -1.59694e+01 2.86750e+02 3.06588e+01 5.01157e+01 6.35749e-01 2.00000e-02 2.06170e+00 1.30462e+01 6.44593e+02 1.23354e+01 3.73094e+01 5.02959e-01
1.41242e-01 -1.60302e+01 2.11830e+02 2.90703e+01 4.62302e+01 6.56370e-01 2.00000e-02 2.03767e+00 1.28749e+01 5.71330e+02 1.19926e+01 2.87924e+01 5.49915e-01
1.59768e-01 -1.60139e+01 2.71124e+02 2.89309e+01 4.67828e+01 6.42391e-01 2.00000e-02 2.01065e+00 1.25367e+01 5.14415e+02 1.15401e+01 2.13634e+01 4.72229e-01
1.42702e-01 -1.59644e+01 2.83945e+02 3.32487e+01 6.13255e+01 6.34136e-01 2.00000e-02 2.07807e+00 1.33828e+01 7.19613e+02 1.26311e+01 4.32703e+01 3.97700e-01
1.58067e-01 -1.60278e+01 2.26136e+02 2.97732e+01 6.37748e+01 5.84560e-01 2.00000e-02 2.09703e+00 1.30623e+01 6.29093e+02 1.25001e+01 4.18765e+01 5.30571e-01
1.54103e-01 -1.60416e+01 2.45270e+02 3.28877e+01 4.30128e+01 6.20966e-01 2.00000e-02 2.05044e+00 1.26128e+01 5.46534e+02 1.19841e+01 3.11001e+01 6.30156e-01
1.43327e-01 -1.59599e+01 2.78236e+02 3.37295e+01 6.48634e+01 6.63410e-01 2.00000e-02 2.02711e+00 1.32584e+01 6.54553e+02 1.21307e+01 2.94448e+01 3.98286e-01
1.51653e-01 -1.60284e+01 2.84471e+02 3.19944e+01 6.91575e+01 5.94430e-01 2.00000e-02 2.10872e+00 1.33941e+01 7.29582e+02 1.27971e+01 4.92014e+01 3.84007e-01
1.53291e-01 -1.59891e+01 2.10704e+02 3.10321e+01 5.27171e+01 6.29412e-01 2.00000e-02 2.03637e+00 1.26958e+01 5.24515e+02 1.18711e+01 2.69632e+01 6.07946e-01
1.67286e-01 -1.59786e+01 2.00024e+02 3.37422e+01 6.72306e+01 6.18133e-01 2.00000e-02 2.00072e+00 1.24586e+01 4.42820e+02 1.11972e+01 1.53438e+01 4.67176e-01
1.43286e-01 -1.60370e+01 2.27846e+02 3.07133e+01 4.59848e+01 6.34316e-01 2.00000e-02 2.06860e+00 1.29711e+01 6.16939e+02 1.23062e+01 3.69059e+01 5.49126e-01
1.46600e-01 -1.60326e+01 2.29499e+02 3.09536e+01 6.98450e+01 6.60448e-01 2.00000e-02 2.01127e+00 1.31026e+01 5.88552e+02 1.17748e+01 2.23608e+01 3.99283e-01
1.55720e-01 -1.59944e+01 2.61338e+02 3.17822e+01 5.15728e+01 6.01005e-01 2.00000e-02 2.08047e+00 1.28750e+01 6.06719e+02 1.23338e+01 3.89133e+01 5.65040e-01
1.42898e-01 -1.60029e+01 2.36759e+02 2.95150e+01 4.67269e+01 5.94258e-01 2.00000e-02 2.13720e+00 1.32376e+01 7.38130e+02 1.28733e+01 5.56586e+01 3.72447e-01
1.61858e-01 -1.60225e+01 2.29374e+02 3.08586e+01 5.70836e+01 6.14074e-01 2.00000e-02 2.03597e+00 1.26461e+01 5.15927e+02 1.18420e+01 2.66505e+01 6.17466e-01
1.48780e-01 -1.59928e+01 2.95090e+02 3.07594e+01 5.33157e+01 6.08042e-01 2.00000e-02 2.10239e+00 1.32132e+01 7.07080e+02 1.26893e+01 4.79387e+01 4.15226e-01
1.57880e-01 -1.59928e+01 2.22042e+02 2.83791e+01 6.31212e+01 6.14453e-01 2.00000e-02 2.05326e+00 1.29067e+01 5.70942e+02 1.21130e+01 3.14039e+01 6.00971e-01
1.44323e-01 -1.60365e+01 2.03998e+02 3.13009e+01 4.80356e+01 6.62929e-01 2.00000e-02 2.00672e+00 1.26466e+01 5.00958e+02 1.14842e+01 1.93515e+01 4.59552e-01
1.42860e-01 -1.60069e+01 2.64025e+02 3.14446e+01 5.51995e+01 6.29724e-01 2.00000e-02 2.08352e+00 1.32639e+01 6.95185e+02 1.25896e+01 4.32358e+01 4.32160e-01
1.44653e-01 -1.60220e+01 2.17263e+02 3.17681e+01 4.62521e+01 5.97953e-01 2.00000e-02 2.11760e+00 1.30652e+01 6.70971e+02 1.26549e+01 4.84557e+01 4.67449e-01
1.45824e-01 -1.60033e+01 2.41344e+02 3.08374e+01 6.59011e+01 5.91576e-01 2.00000e-02 2.12916e+00 1.34990e+01 7.59049e+02 1.29556e+01 5.41530e+01 3.44905e-01
1.42148e-01 -1.60234e+01 2.41056e+02 3.32352e+01 5.84347e+01 6.68913e-01 2.00000e-02 2.01047e+00 1.30054e+01 5.77588e+02 1.17526e+01 2.25298e+01 4.06322e-01
1.43756e-01 -1.60455e+01 2.90113e+02 3.28344e+01 6.18261e+01 6.30192e-01 2.00000e-02 2.08262e+00 1.33925e+01 7.27199e+02 1.26684e+01 4.45509e+01 3.87259e-01
1.41299e-01 -1.59970e+01 2.65259e+02 3.34875e+01 4.44660e+01 6.05286e-01 2.00000e-02 2.12221e+00 1.32084e+01 7.27573e+02 1.28028e+01 5.30222e+01 3.86747e-01
1.57428e-01 -1.59739e+01 2.26858e+02 3.14178e+01 5.96086e+01 6.26962e-01 2.00000e-02 2.02816e+00 1.27286e+01 5.23699e+02 1.18084e+01 2.52383e+01 5.67226e-01
1.43903e-01 -1.60096e+01 2.47552e+02 2.96452e+01 4.88602e+01 5.84105e-01 2.00000e-02 2.14966e+00 1.33076e+01 7.64401e+02 1.29795e+01 5.95308e+01 3.38035e-01
1.40598e-01 -1.60418e+01 2.07847e+02 3.39975e+01 5.15981e+01 6.18699e-01 2.00000e-02 2.09341e+00 1.31168e+01 6.46470e+02 1.25346e+01 4.25850e+01 5.04110e-01
1.53957e-01 -1.59849e+01 2.99437e+02 3.21332e+01 6.19781e+01 6.19873e-01 2.00000e-02 2.06459e+00 1.31131e+01 6.47058e+02 1.23752e+01 3.76075e+01 5.01534e-01
1.40120e-01 -1.60265e+01 2.39680e+02 3.26936e+01 6.58869e+01 6.58575e-01 2.00000e-02 2.03764e+00 1.32929e+01 6.50673e+02 1.22161e+01 3.11050e+01 4.41388e-01
1.45375e-01 -1.59717e+01 2.35152e+02 3.39533e+01 5.90390e+01 5.62008e-01 2.00000e-02 2.16521e+00 1.34435e+01 7.78144e+02 1.31155e+01 6.29421e+01 3.20740e-01
1.48402e-01 -1.60220e+01 2.95989e+02 3.14954e+01 6.13339e+01 6.36959e-01 2.00000e-02 2.05962e+00 1.32321e+01 6.76376e+02 1.24148e+01 3.77452e+01 4.53837e-01
1.55679e-01 -1.59658e+01 2.25392e+02 2.97314e+01 5.65828e+01 6.19913e-01 2.00000e-02 2.04936e+00 1.28168e+01 5.57203e+02 1.20484e+01 3.05300e+01 6.11309e-01
1.60292e-01 -1.60426e+01 2.60080e+02 2.85791e+01 5.44726e+01 5.93613e-01 2.00000e-02 2.08309e+00 1.28587e+01 6.05278e+02 1.23294e+01 3.90039e+01 5.67272e-01
1.51942e-01 -1.59769e+01 2.86600e+02 3.02292e+01 5.43192e+01 6.51962e-01 2.00000e-02 2.02370e+00 1.29178e+01 5.89800e+02 1.19201e+01 2.69586e+01 4.62317e-01
1.45696e-01 -1.60190e+01 2.55979e+02 2.87224e+01 4.73431e+01 6.36796e-01 2.00000e-02 2.06655e+00 1.30323e+01 6.40630e+02 1.23436e+01 3.76772e+01 5.12266e-01
1.50683e-01 -1.59893e+01 2.75182e+02 3.08563e+01 6.14869e+01 5.55717e-01 2.00000e-02 2.16630e+00 1.34600e+01 7.92934e+02 1.31365e+01 6.40035e+01 3.02694e-01
1.50122e-01 -1.59601e+01 2.61284e+02 2.81851e+01 6.40478e+01 6.17549e-01 2.00000e-02 2.08359e+00 1.32935e+01 6.92085e+02 1.25778e+01 4.23090e+01 4.36619e-01
1.44314e-01 -1.60358e+01 2.93314e+02 3.37832e+01 5.81106e+01 6.79659e-01 2.00000e-02 2.00225e+00 1.30758e+01 6.12932e+02 1.16595e+01 2.06933e+01 3.27957e-01
1.52173e-01 -1.59823e+01 2.59365e+02 3.32923e+01 4.89452e+01 6.28091e-01 2.00000e-02 2.04739e+00 1.27920e+01 5.70545e+02 1.20609e+01 3.14049e+01 5.85827e-01
1.50642e-01 -1.59621e+01 2.92802e+02 3.01575e+01 6.23463e+01 6.22505e-01 2.00000e-02 2.07577e+00 1.32546e+01 6.88616e+02 1.25317e+01 4.13193e+01 4.41629e-01
1.64471e-01 -1.60258e+01 2.81357e+02 3.35614e+01 4.78221e+01 6.18935e-01 2.00000e-02 2.02325e+00 1.24604e+01 5.01885e+02 1.16636e+01 2.43152e+01 5.65168e-01
1.41749e-01 -1.59886e+01 2.57307e+02 3.35518e+01 5.17899e+01 5.85912e-01 2.00000e-02 2.14738e+00 1.33930e+01 7.72728e+02 1.30250e+01 5.98360e+01 3.27496e-01
1.50979e-01 -1.60187e+01 2.39120e+02 3.04769e+01 5.67044e+01 5.82791e-01 2.00000e-02 2.12366e+00 1.31950e+01 6.92300e+02 1.27531e+01 5.02904e+01 4.36308e-01
1.49471e-01 -1.59802e+01 2.42319e+02 2.94536e+01 5.83628e+01 5.80302e-01 2.00000e-02 2.13536e+00 1.33185e+01 7.29696e+02 1.28876e+01 5.42546e+01 3.83851e-01
1.63188e-01 -1.60466e+01 2.08661e+02 3.03944e+01 5.32943e+01 6.23523e-01 2.00000e-02 2.01344e+00 1.24296e+01 4.63508e+02 1.14749e+01 2.02647e+01 5.41663e-01
1.62584e-01 -1.60239e+01 2.37713e+02 3.05344e+01 4.78976e+01 6.04552e-01 2.00000e-02 2.05107e+00 1.25066e+01 5.23494e+02 1.19120e+01 3.00542e+01 6.65817e-01
1.57385e-01 -1.59831e+01 2.81506e+02 3.31596e+01 5.69696e+01 6.43961e-01 2.00000e-02 2.00883e+00 1.27299e+01 5.34153e+02 1.16059e+01 2.13289e+01 4.40939e-01
1.41662e-01 -1.60477e+01 2.90036e+02 3.28553e+01 5.72982e+01 6.31815e-01 2.00000e-02 2.08764e+00 1.33843e+01 7.34535e+02 1.27066e+01 4.61965e+01 3.77288e-01
1.46299e-01 -1.60368e+01 2.37060e+02 3.02968e+01 4.03899e+01 6.37329e-01 2.00000e-02 2.05595e+00 1.27728e+01 5.85525e+02 1.21185e+01 3.35308e+01 5.84543e-01
1.61944e-01 -1.59904e+01 2.21622e+02 3.29191e+01 5.49460e+01 6.22515e-01 2.00000e-02 2.01614e+00 1.24913e+01 4.75733e+02 1.15527e+01 2.13914e+01 5.48063e-01
1.46516e-01 -1.59867e+01 2.78099e+02 3.37368e+01 5.12026e+01 6.60856e-01 2.00000e-02 2.01897e+00 1.29118e+01 5.84987e+02 1.18700e+01 2.58226e+01 4.44070e-01
1.65459e-01 -1.59928e+01 2.23578e+02 2.89859e+01 6.09708e+01 6.10917e-01 2.00000e-02 2.03222e+00 1.26368e+01 5.07990e+02 1.17885e+01 2.54168e+01 6.08816e-01
1.62883e-01 -1.59695e+01 2.16987e+02 3.24208e+01 6.07833e+01 5.80800e-01 2.00000e-02 2.07966e+00 1.28000e+01 5.62544e+02 1.22439e+01 3.61932e+01 6.33660e-01
1.61441e-01 -1.60075e+01 2.15181e+02 2.98846e+01 5.48294e+01 6.24739e-01 2.00000e-02 2.01942e+00 1.25340e+01 4.85275e+02 1.16061e+01 2.22183e+01 5.59748e-01
1.68988e-01 -1.59832e+01 2.84114e+02 3.08296e+01 6.42087e+01 5.97815e-01 2.00000e-02 2.04660e+00 1.27478e+01 5.48708e+02 1.20029e+01 3.00057e+01 6.15184e-01
1.59330e-01 -1.60062e+01 2.97341e+02 3.14722e+01 5.42349e+01 5.73074e-01 2.00000e-02 2.11406e+00 1.29527e+01 6.58998e+02 1.25860e+01 4.76693e+01 4.85258e-01
1.54270e-01 -1.60375e+01 2.16224e+02 3.14926e+01 6.59150e+01 6.21541e-01 2.00000e-02 2.04641e+00 1.29404e+01 5.65442e+02 1.20739e+01 2.99259e+01 5.90229e-01
1.47572e-01 -1.60169e+01 2.89973e+02 2.88840e+01 5.44063e+01 6.09948e-01 2.00000e-02 2.10744e+00 1.32993e+01 7.30047e+02 1.27650e+01 4.97981e+01 3.83373e-01
1.40676e-01 -1.60317e+01 2.85076e+02 3.30306e+01 5.80647e+01 6.33954e-01 2.00000e-02 2.08655e+00 1.34084e+01 7.37473e+02 1.27105e+01 4.59899e+01 3.73329e-01
1.60900e-01 -1.59808e+01 2.82214e+02 3.28102e+01 4.99348e+01 6.34309e-01 2.00000e-02 2.01319e+00 1.25630e+01 5.11692e+02 1.15946e+01 2.21447e+01 4.91329e-01
1.66507e-01 -1.59684e+01 2.07725e+02 3.06996e+01 6.51183e+01 5.81054e-01 2.00000e-02 2.07015e+00 1.27761e+01 5.45309e+02 1.21533e+01 3.35272e+01 6.60337e-01
1.55818e-01 -1.59901e+01 2.28815e+02 2.91750e+01 4.32977e+01 6.47733e-01 2.00000e-02 2.00443e+00 1.24373e+01 4.82980e+02 1.13513e+01 1.83380e+01 4.60391e-01
1.61960e-01 -1.59541e+01 2.40762e+02 2.96578e+01 6.52160e+01 6.33811e-01 2.00000e-02 2.00790e+00 1.27176e+01 5.12605e+02 1.15330e+01 1.98449e+01 4.56221e-01
1.52010e-01 -1.60114e+01 2.88471e+02 3.39942e+01 4.52827e+01 6.19666e-01 2.00000e-02 2.06548e+00 1.28289e+01 6.06386e+02 1.22421e+01 3.67640e+01 5.64232e-01
1.49596e-01 -1.59681e+01 2.08728e+02 3.08808e+01 5.92866e+01 5.84099e-01 2.00000e-02 2.12205e+00 1.32054e+01 6.78591e+02 1.27317e+01 4.88898e+01 4.56233e-01
1.58664e-01 -1.59767e+01 2.69394e+02 3.09694e+01 5.83330e+01 5.73206e-01 2.00000e-02 2.11387e+00 1.30487e+01 6.58009e+02 1.26199e+01 4.70880e+01 4.86739e-01
1.53207e-01 -1.60448e+01 2.55056e+02 2.86421e+01 5.79585e+01 6.11455e-01 2.00000e-02 2.07930e+00 1.30783e+01 6.41006e+02 1.24282e+01 3.96099e+01 5.12394e-01
1.58889e-01 -1.59598e+01 2.39120e+02 2.95792e+01 6.55371e+01 6.34862e-01 2.00000e-02 2.01660e+00 1.28160e+01 5.36222e+02 1.17157e+01 2.27796e+01 4.86089e-01
1.51451e-01 -1.59891e+01 2.24372e+02 2.94913e+01 6.70885e+01 5.93415e-01 2.00000e-02 2.10722e+00 1.32984e+01 6.87754e+02 1.26957e+01 4.61340e+01 4.42878e-01
1.53593e-01 -1.60086e+01 2.61692e+02 3.28189e+01 6.55027e+01 6.14868e-01 2.00000e-02 2.06490e+00 1.30981e+01 6.25863e+02 1.23381e+01 3.62678e+01 5.33926e-01
1.68747e-01 -1.59952e+01 2.73393e+02 3.18857e+01 6.46286e+01 6.04720e-01 2.00000e-02 2.03300e+00 1.26873e+01 5.25224e+02 1.18469e+01 2.65108e+01 5.90638e-01
1.48323e-01 -1.60336e+01 2.17407e+02 3.09050e+01 6.20100e+01 6.59971e-01 2.00000e-02 2.00119e+00 1.28321e+01 5.24744e+02 1.14095e+01 1.72266e+01 4.01786e-01
1.46313e-01 -1.59825e+01 2.47375e+02 3.35647e+01 6.89109e+01 6.47451e-01 2.00000e-02 2.03409e+00 1.31845e+01 6.21733e+02 1.21209e+01 2.94517e+01 4.67315e-01
1.68815e-01 -1.59862e+01 2.04271e+02 2.90098e+01 5.91419e+01 5.71235e-01 2.00000e-02 2.08076e+00 1.26628e+01 5.43276e+02 1.21644e+01 3.53502e+01 6.63471e-01
1.60068e-01 -1.59927e+01 2.32124e+02 3.38579e+01 5.84770e+01 6.14880e-01 2.00000e-02 2.03489e+00 1.26679e+01 5.15861e+02 1.18483e+01 2.65687e+01 6.12284e-01
1.46995e-01 -1.59564e+01 2.79863e+02 3.26727e+01 4.95807e+01 6.18130e-01 2.00000e-02 2.08665e+00 1.30977e+01 6.68590e+02 1.25280e+01 4.32362e+01 4.70974e-01
1.63101e-01 -1.60185e+01 2.20253e+02 3.07155e+01 4.70601e+01 6.16406e-01 2.00000e-02 2.02728e+00 1.23832e+01 4.79546e+02 1.16296e+01 2.39507e+01 6.15649e-01
1.42474e-01 -1.60041e+01 2.00781e+02 2.93058e+01 6.12462e+01 6.00980e-01 2.00000e-02 2.12400e+00 1.34184e+01 7.26309e+02 1.28614e+01 5.11031e+01 3.88478e-01
1.62288e-01 -1.59983e+01 2.42003e+02 3.38402e+01 6.16552e+01 6.28359e-01 2.00000e-02 2.00705e+00 1.25945e+01 4.87573e+02 1.14683e+01 1.92589e+01 4.74285e-01
1.47365e-01 -1.60409e+01 2.05443e+02 3.05650e+01 4.79992e+01 6.01930e-01 2.00000e-02 2.10271e+00 1.29778e+01 6.32811e+02 1.25059e+01 4.35954e+01 5.24883e-01
1.63058e-01 -1.59937e+01 2.94048e+02 2.91065e+01 6.64006e+01 6.37251e-01 2.00000e-02 2.01277e+00 1.28576e+01 5.62321e+02 1.17189e+01 2.28654e+01 4.35332e-01
1.41676e-01 -1.60139e+01 2.79071e+02 3.31844e+01 6.19528e+01 6.29952e-01 2.00000e-02 2.08741e+00 1.34380e+01 7.36543e+02 1.27195e+01 4.57979e+01 3.74579e-01
1.68918e-01 -1.60445e+01 2.60178e+02 3.37998e+01 5.27124e+01 5.68840e-01 2.00000e-02 2.07932e+00 1.25224e+01 5.43140e+02 1.21159e+01 3.59737e+01 6.63681e-01
1.54892e-01 -1.60144e+01 2.56801e+02 2.97290e+01 5.74182e+01 5.79980e-01 2.00000e-02 2.11824e+00 1.31356e+01 6.79802e+02 1.26925e+01 4.87754e+01 4.54460e-01
1.50799e-01 -1.60036e+01 2.42714e+02 2.87576e+01 6.74065e+01 6.27226e-01 2.00000e-02 2.06120e+00 1.32128e+01 6.49507e+02 1.23561e+01 3.57675e+01 4.95100e-01
1.41565e-01 -1.59961e+01 2.85350e+02 3.00545e+01 6.11327e+01 6.58618e-01 2.00000e-02 2.05225e+00 1.33955e+01 7.16441e+02 1.24548e+01 3.75144e+01 3.87822e-01
1.62220e-01 -1.59869e+01 2.83388e+02 3.32679e+01 6.86486e+01 6.23898e-01 2.00000e-02 2.02452e+00 1.28587e+01 5.56126e+02 1.18610e+01 2.56790e+01 5.07590e-01
1.58340e-01 -1.60286e+01 2.13584e+02 3.20022e+01 6.26489e+01 5.53962e-01 2.00000e-02 2.13456e+00 1.31117e+01 6.62750e+02 1.27354e+01 5.03713e+01 4.79655e-01
1.56091e-01 -1.60027e+01 2.01618e+02 3.34103e+01 5.82160e+01 6.35507e-01 2.00000e-02 2.00919e+00 1.25617e+01 4.72801e+02 1.14721e+01 1.93573e+01 5.02901e-01
1.51770e-01 -1.59867e+01 2.57147e+02 2.93161e+01 5.49703e+01 5.82424e-01 2.00000e-02 2.12640e+00 1.31915e+01 7.05211e+02 1.27769e+01 5.16720e+01 4.17867e-01
1.57144e-01 -1.60422e+01 2.61322e+02 2.96729e+01 6.09804e+01 6.50269e-01 2.00000e-02 2.00170e+00 1.27827e+01 5.34351e+02 1.14364e+01 1.80452e+01 3.96430e-01
1.64208e-01 -1.59649e+01 2.90041e+02 3.10651e+01 6.36704e+01 6.07596e-01 2.00000e-02 2.04833e+00 1.28537e+01 5.74331e+02 1.20844e+01 3.13513e+01 5.83056e-01
1.50588e-01 -1.59698e+01 2.69528e+02 2.83416e+01 6.68183e+01 6.11872e-01 2.00000e-02 2.09245e+00 1.33733e+01 7.18058e+02 1.26815e+01 4.51218e+01 3.99857e-01
1.58480e-01 -1.59891e+01 2.24780e+02 2.82130e+01 4.93496e+01 6.00801e-01 2.00000e-02 2.07402e+00 1.26964e+01 5.70144e+02 1.21703e+01 3.57115e+01 6.21856e-01
1.47681e-01 -1.59914e+01 2.29836e+02 3.37963e+01 6.73267e+01 6.29065e-01 2.00000e-02 2.05526e+00 1.31454e+01 6.16818e+02 1.22723e+01 3.36283e+01 5.35905e-01
1.63840e-01 -1.59739e+01 2.18558e+02 2.92622e+01 5.86937e+01 5.91684e-01 2.00000e-02 2.06684e+00 1.27418e+01 5.49369e+02 1.21249e+01 3.33015e+01 6.53319e-01
1.60161e-01 -1.59768e+01 2.70088e+02 3.29144e+01 5.64717e+01 6.13198e-01 2.00000e-02 2.04565e+00 1.27581e+01 5.54703e+02 1.20151e+01 3.03102e+01 6.03326e-01
1.41849e-01 -1.59729e+01 2.16236e+02 3.04504e+01 6.69865e+01 6.11993e-01 2.00000e-02 2.10939e+00 1.35038e+01 7.36133e+02 1.28304e+01 4.86261e+01 3.75132e-01
1.52335e-01 -1.59841e+01 2.41242e+02 2.85406e+01 5.17537e+01 5.97628e-01 2.00000e-02 2.10151e+00 1.30241e+01 6.50730e+02 1.25363e+01 4.43433e+01 4.97677e-01
1.40694e-01 -1.60386e+01 2.39722e+02 3.29683e+01 5.24287e+01 6.40679e-01 2.00000e-02 2.06509e+00 1.31269e+01 6.43313e+02 1.23738e+01 3.72899e+01 5.07487e-01
1.61018e-01 -1.60489e+01 2.40878e+02 3.01784e+01 6.47638e+01 5.56486e-01 2.00000e-02 2.12873e+00 1.31341e+01 6.69172e+02 1.27225e+01 4.96313e+01 4.70112e-01
1.44687e-01 -1.60478e+01 2.49783e+02 3.11494e+01 4.54714e+01 6.32729e-01 2.00000e-02 2.06985e+00 1.29851e+01 6.30605e+02 1.23402e+01 3.80231e+01 5.28255e-01
1.55046e-01 -1.60460e+01 2.07903e+02 3.32627e+01 6.71116e+01 5.78355e-01 2.00000e-02 2.10744e+00 1.31445e+01 6.39509e+02 1.26008e+01 4.41750e+01 5.14671e-01
1.41453e-01 -1.59550e+01 2.21442e+02 3.38402e+01 5.34121e+01 6.03786e-01 2.00000e-02 2.11629e+00 1.32517e+01 6.97465e+02 1.27536e+01 4.93565e+01 4.28892e-01
1.51083e-01 -1.59809e+01 2.16207e+02 3.23339e+01 6.23689e+01 5.68790e-01 2.00000e-02 2.13744e+00 1.32773e+01 7.03005e+02 1.28557e+01 5.30060e+01 4.20994e-01
1.50809e-01 -1.60104e+01 2.25963e+02 2.99563e+01 4.01442e+01 6.55796e-01 2.00000e-02 2.00585e+00 1.24777e+01 4.93636e+02 1.14083e+01 1.91553e+01 4.60503e-01
1.54363e-01 -1.59646e+01 2.87301e+02 2.88366e+01 4.66566e+01 6.40328e-01 2.00000e-02 2.03727e+00 1.27734e+01 5.81992e+02 1.19869e+01 2.99589e+01 5.33614e-01
1.52074e-01 -1.60080e+01 2.52059e+02 2.99725e+01 4.68874e+01 6.44767e-01 2.00000e-02 2.02652e+00 1.27167e+01 5.47311e+02 1.18252e+01 2.61295e+01 5.29037e-01
1.67515e-01 -1.60011e+01 2.00220e+02 2.81714e+01 6.81608e+01 5.79819e-01 2.00000e-02 2.07376e+00 1.28423e+01 5.57719e+02 1.22018e+01 3.42953e+01 6.41144e-01
1.59189e-01 -1.59673e+01 2.58853e+02 3.05819e+01 5.68127e+01 6.16051e-01 2.00000e-02 2.04763e+00 1.28022e+01 5.62846e+02 1.20462e+01 3.07594e+01 5.97846e-01
1.47616e-01 -1.60314e+01 2.21681e+02 2.99684e+01 6.92649e+01 5.92825e-01 2.00000e-02 2.12084e+00 1.34645e+01 7.34277e+02 1.28685e+01 5.07154e+01 3.77636e-01
1.67671e-01 -1.59596e+01 2.79643e+02 2.84047e+01 6.29893e+01 5.71075e-01 2.00000e-02 2.09444e+00 1.29160e+01 6.15037e+02 1.24202e+01 4.12570e+01 5.52185e-01
1.48301e-01 -1.59558e+01 2.43372e+02 3.09146e+01 6.24803e+01 5.97730e-01 2.00000e-02 2.11071e+00 1.33151e+01 7.04765e+02 1.27494e+01 4.82385e+01 4.18498e-01
1.69242e-01 -1.59884e+01 2.98560e+02 3.36789e+01 6.34357e+01 6.02286e-01 2.00000e-02 2.03519e+00 1.26795e+01 5.31039e+02 1.18797e+01 2.74401e+01 5.93673e-01
1.51109e-01 -1.59847e+01 2.46019e+02 3.11257e+01 5.02003e+01 5.87503e-01 2.00000e-02 2.11569e+00 1.30362e+01 6.67310e+02 1.26317e+01 4.80239e+01 4.72871e-01
1.43117e-01 -1.59923e+01 2.80277e+02 3.19572e+01 5.79876e+01 6.71154e-01 2.00000e-02 2.01970e+00 1.31490e+01 6.36151e+02 1.20008e+01 2.72401e+01 3.88774e-01
1.56454e-01 -1.59987e+01 2.95369e+02 3.20851e+01 5.33472e+01 5.74683e-01 2.00000e-02 2.11984e+00 1.30216e+01 6.77311e+02 1.26612e+01 4.97303e+01 4.58111e-01
1.62104e-01 -1.59681e+01 2.53148e+02 3.15080e+01 6.58518e+01 6.19856e-01 2.00000e-02 2.02883e+00 1.27993e+01 5.39923e+02 1.18571e+01 2.58966e+01 5.50420e-01
1.63696e-01 -1.60483e+01 2.96017e+02 2.87808e+01 4.79868e+01 6.27336e-01 2.00000e-02 2.02698e+00 1.25445e+01 5.34119e+02 1.17575e+01 2.61086e+01 5.47874e-01
1.52797e-01 -1.60219e+01 2.42618e+02 3.01152e+01 5.03627e+01 6.06197e-01 2.00000e-02 2.08345e+00 1.29166e+01 6.15369e+02 1.23686e+01 3.95939e+01 5.51671e-01
1.48745e-01 -1.59745e+01 2.11658e+02 3.03279e+01 6.69357e+01 6.19389e-01 2.00000e-02 2.07157e+00 1.31815e+01 6.31762e+02 1.23953e+01 3.69351e+01 5.26486e-01
1.46426e-01 -1.59725e+01 2.16818e+02 2.96892e+01 5.44156e+01 6.02230e-01 2.00000e-02 2.10900e+00 1.31779e+01 6.74147e+02 1.26550e+01 4.64462e+01 4.62762e-01
1.59088e-01 -1.60341e+01 2.11555e+02 3.08441e+01 5.89646e+01 5.88391e-01 2.00000e-02 2.08343e+00 1.28683e+01 5.80165e+02 1.23062e+01 3.75076e+01 6.06275e-01
1.50673e-01 -1.59609e+01 2.51397e+02 2.80213e+01 4.41657e+01 6.32680e-01 2.00000e-02 2.05600e+00 1.27968e+01 5.93158e+02 1.21325e+01 3.37651e+01 5.73037e-01
1.49678e-01 -1.59966e+01 2.26412e+02 2.82198e+01 6.32584e+01 6.61259e-01 2.00000e-02 2.00268e+00 1.29158e+01 5.50373e+02 1.15040e+01 1.84829e+01 3.87857e-01
1.50538e-01 -1.60391e+01 2.00440e+02 3.38108e+01 6.07728e+01 5.72965e-01 2.00000e-02 2.12859e+00 1.31852e+01 6.70276e+02 1.27516e+01 4.97796e+01 4.68477e-01
1.47727e-01 -1.60456e+01 2.15543e+02 3.33025e+01 5.08158e+01 5.77273e-01 2.00000e-02 2.13428e+00 1.31149e+01 6.84063e+02 1.27636e+01 5.20974e+01 4.48240e-01
1.46938e-01 -1.59667e+01 2.25725e+02 3.32592e+01 5.66650e+01 6.36619e-01 2.00000e-02 2.04494e+00 1.29391e+01 5.76521e+02 1.20896e+01 3.05405e+01 5.69382e-01
1.61760e-01 -1.59842e+01 2.73155e+02 3.11231e+01 6.60452e+01 6.27873e-01 2.00000e-02 2.02219e+00 1.28346e+01 5.51001e+02 1.18168e+01 2.48859e+01 5.01184e-01
1.47392e-01 -1.59710e+01 2.06721e+02 3.00359e+01 6.93570e+01 5.86701e-01 2.00000e-02 2.12877e+00 1.34733e+01 7.34918e+02 1.29089e+01 5.21168e+01 3.76770e-01
1.41213e-01 -1.60187e+01 2.60238e+02 3.12720e+01 5.94353e+01 6.13955e-01 2.00000e-02 2.11370e+00 1.34752e+01 7.60987e+02 1.28863e+01 5.19119e+01 3.42408e-01
1.66383e-01 -1.60167e+01 2.48663e+02 3.08790e+01 5.47370e+01 6.28373e-01 2.00000e-02 2.00098e+00 1.24383e+01 4.68579e+02 1.12380e+01 1.63518e+01 4.48467e-01
1.61170e-01 -1.59623e+01 2.03670e+02 3.08468e+01 6.37029e+01 5.94222e-01 2.00000e-02 2.06644e+00 1.28274e+01 5.53364e+02 1.21587e+01 3.31997e+01 6.46949e-01
1.46211e-01 -1.59613e+01 2.38898e+02 3.02014e+01 6.89980e+01 6.03308e-01 2.00000e-02 2.11181e+00 1.34917e+01 7.43421e+02 1.28471e+01 4.96527e+01 3.65379e-01
1.47575e-01 -1.59565e+01 2.18467e+02 3.04928e+01 4.35456e+01 6.26985e-01 2.00000e-02 2.06396e+00 1.27849e+01 5.78674e+02 1.21632e+01 3.44666e+01 6.06050e-01
1.56798e-01 -1.60147e+01 2.04089e+02 3.15825e+01 6.87490e+01 6.22474e-01 2.00000e-02 2.03397e+00 1.28522e+01 5.33772e+02 1.19027e+01 2.62835e+01 5.84207e-01
1.64561e-01 -1.60224e+01 2.27843e+02 3.39099e+01 6.23254e+01 5.95440e-01 2.00000e-02 2.05007e+00 1.26867e+01 5.22471e+02 1.19768e+01 2.95176e+01 6.64340e-01
1.47649e-01 -1.59800e+01 2.15132e+02 3.17579e+01 6.46238e+01 5.85169e-01 2.00000e-02 2.12662e+00 1.33646e+01 7.12635e+02 1.28475e+01 5.12148e+01 4.07416e-01
1.41456e-01 -1.59512e+01 2.94347e+02 2.92805e+01 4.79474e+01 6.81619e-01 2.00000e-02 2.02225e+00 1.31154e+01 6.51047e+02 1.20535e+01 2.90141e+01 3.82710e-01
1.65164e-01 -1.60027e+01 2.58721e+02 2.89055e+01 5.16990e+01 5.90301e-01 2.00000e-02 2.07085e+00 1.26069e+01 5.61338e+02 1.21116e+01 3.50644e+01 6.35532e-01
1.44524e-01 -1.59796e+01 2.66858e+02 2.80839e+01 4.67895e+01 6.29325e-01 2.00000e-02 2.08680e+00 1.31407e+01 6.87013e+02 1.25516e+01 4.37796e+01 4.43952e-01
1.48314e-01 -1.59541e+01 2.50946e+02 2.82524e+01 6.95793e+01 6.57361e-01 2.00000e-02 2.02472e+00 1.32426e+01 6.45518e+02 1.20461e+01 2.75402e+01 3.99539e-01
1.69170e-01 -1.59666e+01 2.67432e+02 3.02123e+01 5.20598e+01 6.13499e-01 2.00000e-02 2.02082e+00 1.24316e+01 4.90190e+02 1.16015e+01 2.30928e+01 5.63348e-01
1.46224e-01 -1.60345e+01 2.42701e+02 2.81451e+01 6.56750e+01 5.89073e-01 2.00000e-02 2.13798e+00 1.35628e+01 7.86507e+02 1.30381e+01 5.70450e+01 3.10462e-01
1.60012e-01 -1.60494e+01 2.82630e+02 3.11848e+01 5.20264e+01 5.67705e-01 2.00000e-02 2.11808e+00 1.28336e+01 6.48461e+02 1.25360e+01 4.78208e+01 5.01101e-01
1.43483e-01 -1.60220e+01 2.91909e+02 3.27018e+01 5.67510e+01 6.42474e-01 2.00000e-02 2.06543e+00 1.32686e+01 6.93418e+02 1.24920e+01 3.99400e+01 4.33658e-01
1.53907e-01 -1.60064e+01 2.46069e+02 3.36539e+01 5.17567e+01 5.74057e-01 2.00000e-02 2.12015e+00 1.29783e+01 6.52754e+02 1.26182e+01 4.82266e+01 4.94628e-01
1.50233e-01 -1.59527e+01 2.58629e+02 3.22279e+01 6.16527e+01 6.51317e-01 2.00000e-02 2.01835e+00 1.29599e+01 5.76409e+02 1.18454e+01 2.47429e+01 4.50658e-01
1.63214e-01 -1.59527e+01 2.94811e+02 2.87873e+01 6.73057e+01 5.71353e-01 2.00000e-02 2.11011e+00 1.31559e+01 6.75432e+02 1.26546e+01 4.68762e+01 4.60871e-01
1.52314e-01 -1.60100e+01 2.16593e+02 2.91122e+01 6.78284e+01 6.39573e-01 2.00000e-02 2.02814e+00 1.29816e+01 5.68345e+02 1.19181e+01 2.59837e+01 5.10842e-01
1.59965e-01 -1.60422e+01 2.10430e+02 3.15414e+01 5.65440e+01 6.35686e-01 2.00000e-02 2.00097e+00 1.24783e+01 4.61043e+02 1.12347e+01 1.59828e+01 4.54543e-01
1.42274e-01 -1.60209e+01 2.72127e+02 3.34399e+01 4.60884e+01 6.27554e-01 2.00000e-02 2.08656e+00 1.31306e+01 6.80066e+02 1.25541e+01 4.38529e+01 4.54073e-01
1.64782e-01 -1.60116e+01 2.69153e+02 3.37039e+01 5.58184e+01 5.64787e-01 2.00000e-02 2.09951e+00 1.27686e+01 5.94885e+02 1.23772e+01 4.17381e+01 5.83393e-01
1.50708e-01 -1.59627e+01 2.66888e+02 2.85930e+01 4.34700e+01 6.37460e-01 2.00000e-02 2.05052e+00 1.27948e+01 5.95227e+02 1.21036e+01 3.30337e+01 5.58018e-01
1.50455e-01 -1.59697e+01 2.28705e+02 3.25447e+01 6.29019e+01 6.00201e-01 2.00000e-02 2.09369e+00 1.31656e+01 6.49703e+02 1.25514e+01 4.24256e+01 4.99226e-01
1.57578e-01 -1.60405e+01 2.91641e+02 3.30532e+01 5.61644e+01 5.62845e-01 2.00000e-02 2.12982e+00 1.30596e+01 6.83987e+02 1.27272e+01 5.17685e+01 4.48350e-01
1.41313e-01 -1.59996e+01 2.41862e+02 3.02431e+01 4.96688e+01 6.17771e-01 2.00000e-02 2.10618e+00 1.32553e+01 7.08087e+02 1.27145e+01 4.81230e+01 4.13805e-01
1.44918e-01 -1.60209e+01 2.61344e+02 3.04879e+01 6.19654e+01 6.32500e-01 2.00000e-02 2.07335e+00 1.33103e+01 6.91311e+02 1.25314e+01 4.05405e+01 4.37735e-01
1.50269e-01 -1.60433e+01 2.13108e+02 3.05259e+01 4.38680e+01 6.26973e-01 2.00000e-02 2.05326e+00 1.26776e+01 5.47976e+02 1.20184e+01 3.12417e+01 6.35448e-01
1.66674e-01 -1.59542e+01 2.53570e+02 3.33676e+01 6.43051e+01 5.96685e-01 2.00000e-02 2.04582e+00 1.27131e+01 5.30784e+02 1.19659e+01 2.91245e+01 6.38343e-01
1.61357e-01 -1.60211e+01 2.78285e+02 3.17288e+01 6.51300e+01 6.09604e-01 2.00000e-02 2.05149e+00 1.29217e+01 5.85183e+02 1.21410e+01 3.22293e+01 5.75391e-01
1.48773e-01 -1.60191e+01 2.03364e+02 2.91746e+01 4.17331e+01 6.59127e-01 2.00000e-02 2.00258e+00 1.24677e+01 4.77675e+02 1.13017e+01 1.72693e+01 4.52126e-01
1.45329e-01 -1.60385e+01 2.17210e+02 2.90123e+01 5.69767e+01 6.21502e-01 2.00000e-02 2.08364e+00 1.31633e+01 6.50372e+02 1.24872e+01 4.04111e+01 4.98216e-01
1.44951e-01 -1.59908e+01 2.37086e+02 2.96062e+01 6.82996e+01 6.26754e-01 2.00000e-02 2.08040e+00 1.34064e+01 7.05152e+02 1.26020e+01 4.16561e+01 4.17950e-01
1.43182e-01 -1.59645e+01 2.15903e+02 3.33041e+01 5.43850e+01 5.57652e-01 2.00000e-02 2.17827e+00 1.34348e+01 7.90961e+02 1.31708e+01 6.62467e+01 3.05066e-01
1.41759e-01 -1.60342e+01 2.94550e+02 2.82601e+01 5.21425e+01 6.53107e-01 2.00000e-02 2.06722e+00 1.33221e+01 7.21618e+02 1.25495e+01 4.15792e+01 3.94578e-01
1.52260e-01 -1.60362e+01 2.74535e+02 3.32305e+01 6.90570e+01 6.36170e-01 2.00000e-02 2.03842e+00 1.31269e+01 6.21378e+02 1.21475e+01 3.07057e+01 4.83744e-01
1.56114e-01 -1.60015e+01 2.97503e+02 2.81397e+01 6.00942e+01 5.59478e-01 2.00000e-02 2.15141e+00 1.33071e+01 7.57276e+02 1.29781e+01 5.92532e+01 3.47197e-01
1.40878e-01 -1.60009e+01 2.10779e+02 3.11829e+01 6.02473e+01 6.42283e-01 2.00000e-02 2.05877e+00 1.31751e+01 6.27554e+02 1.23122e+01 3.45663e+01 5.25271e-01
1.42790e-01 -1.60322e+01 2.60057e+02 2.90121e+01 6.07431e+01 6.76308e-01 2.00000e-02 2.01166e+00 1.31768e+01 6.32294e+02 1.18706e+01 2.41850e+01 3.55671e-01
1.44745e-01 -1.60431e+01 2.10571e+02 2.85550e+01 5.90874e+01 6.20134e-01 2.00000e-02 2.08789e+00 1.32173e+01 6.61226e+02 1.25370e+01 4.14382e+01 4.81928e-01
1.50694e-01 -1.60179e+01 2.91479e+02 3.39862e+01 5.13317e+01 6.24446e-01 2.00000e-02 2.06338e+00 1.29626e+01 6.24690e+02 1.22987e+01 3.69546e+01 5.34627e-01
1.52201e-01 -1.59989e+01 2.88545e+02 3.22226e+01 4.69534e+01 6.53554e-01 2.00000e-02 2.01659e+00 1.27469e+01 5.58260e+02 1.17587e+01 2.45542e+01 4.61512e-01
1.57077e-01 -1.59727e+01 2.05050e+02 2.80380e+01 6.46534e+01 5.52921e-01 2.00000e-02 2.14826e+00 1.32711e+01 7.06723e+02 1.28889e+01 5.46174e+01 4.15730e-01
1.50517e-01 -1.59955e+01 2.24324e+02 3.20693e+01 5.78867e+01 5.53142e-01 2.00000e-02 2.16255e+00 1.33006e+01 7.40141e+02 1.30057e+01 6.01067e+01 3.69752e-01
1.40151e-01 -1.60411e+01 2.44440e+02 3.25827e+01 5.22695e+01 6.75666e-01 2.00000e-02 2.00899e+00 1.29681e+01 5.78707e+02 1.17241e+01 2.22914e+01 3.96952e-01
1.44312e-01 -1.60454e+01 2.38410e+02 3.20242e+01 5.51843e+01 6.47085e-01 2.00000e-02 2.04235e+00 1.30183e+01 6.01279e+02 1.21231e+01 3.09469e+01 5.25289e-01
1.45114e-01 -1.59930e+01 2.57194e+02 3.02365e+01 4.89779e+01 5.77220e-01 2.00000e-02 2.15495e+00 1.32839e+01 7.69543e+02 1.29963e+01 6.10465e+01 3.31506e-01
1.46625e-01 -1.60163e+01 2.44250e+02 3.20911e+01 5.09745e+01 6.00465e-01 2.00000e-02 2.10978e+00 1.31375e+01 6.79613e+02 1.26607e+01 4.75360e+01 4.54736e-01
1.53603e-01 -1.59766e+01 2.39810e+02 2.92242e+01 5.64074e+01 6.49609e-01 2.00000e-02 2.01067e+00 1.27638e+01 5.32097e+02 1.16210e+01 2.13350e+01 4.54408e-01
1.57475e-01 -1.60115e+01 2.92632e+02 2.81230e+01 6.83095e+01 5.81539e-01 2.00000e-02 2.11702e+00 1.33381e+01 7.26545e+02 1.28050e+01 5.04818e+01 3.88154e-01
1.48678e-01 -1.59983e+01 2.49641e+02 3.35895e+01 5.94109e+01 6.05216e-01 2.00000e-02 2.09307e+00 1.31701e+01 6.61974e+02 1.25715e+01 4.33356e+01 4.80812e-01
1.42671e-01 -1.60355e+01 2.06609e+02 3.39744e+01 6.74027e+01 6.57595e-01 2.00000e-02 2.01777e+00 1.30264e+01 5.58961e+02 1.18234e+01 2.34860e+01 4.67369e-01
1.44777e-01 -1.59525e+01 2.87743e+02 3.30301e+01 4.57314e+01 6.73322e-01 2.00000e-02 2.01093e+00 1.28748e+01 5.86697e+02 1.17613e+01 2.38806e+01 3.99384e-01
1.51426e-01 -1.59780e+01 2.54885e+02 3.13177e+01 5.63539e+01 5.97463e-01 2.00000e-02 2.10067e+00 1.31198e+01 6.63563e+02 1.25904e+01 4.48925e+01 4.78444e-01
1.60156e-01 -1.60193e+01 2.53607e+02 3.18690e+01 6.43610e+01 5.91638e-01 2.00000e-02 2.07837e+00 1.29788e+01 6.04577e+02 1.23513e+01 3.78548e+01 5.68359e-01
1.41915e-01 -1.59849e+01 2.70594e+02 3.33543e+01 4.68873e+01 5.85567e-01 2.00000e-02 2.14939e+00 1.33106e+01 7.74060e+02 1.30014e+01 6.07599e+01 3.25827e-01
1.54631e-01 -1.59942e+01 2.60775e+02 2.99477e+01 6.48883e+01 5.66944e-01 2.00000e-02 2.13813e+00 1.33414e+01 7.30877e+02 1.29099e+01 5.47474e+01 3.82243e-01
1.64163e-01 -1.60081e+01 2.15484e+02 3.12101e+01 6.37704e+01 5.59932e-01 2.00000e-02 2.10877e+00 1.29378e+01 6.06225e+02 1.24896e+01 4.29830e+01 5.65805e-01
1.40873e-01 -1.60362e+01 2.36847e+02 3.16942e+01 6.21092e+01 6.78027e-01 2.00000e-02 2.00061e+00 1.30785e+01 5.86068e+02 1.15182e+01 1.80576e+01 3.43571e-01
1.58007e-01 -1.60267e+01 2.51078e+02 3.12141e+01 5.77605e+01 5.95317e-01 2.00000e-02 2.08095e+00 1.29263e+01 6.04095e+02 1.23475e+01 3.84988e+01 5.69104e-01
1.68037e-01 -1.59900e+01 2.93208e+02 2.87871e+01 6.80872e+01 5.54938e-01 2.00000e-02 2.11666e+00 1.30741e+01 6.57821e+02 1.26338e+01 4.71227e+01 4.87020e-01
1.50456e-01 -1.59687e+01 2.61041e+02 2.95852e+01 5.94094e+01 6.28132e-01 2.00000e-02 2.06192e+00 1.31101e+01 6.38468e+02 1.23329e+01 3.62253e+01 5.12400e-01
1.66673e-01 -1.59532e+01 2.88609e+02 3.26539e+01 4.62747e+01 6.10414e-01 2.00000e-02 2.03219e+00 1.24006e+01 5.07658e+02 1.17265e+01 2.64199e+01 6.09079e-01
1.53528e-01 -1.60353e+01 2.72798e+02 3.28578e+01 5.64182e+01 6.34119e-01 2.00000e-02 2.03668e+00 1.28836e+01 5.77901e+02 1.20158e+01 2.93526e+01 5.36833e-01
1.63422e-01 -1.59605e+01 2.46921e+02 3.19103e+01 6.93784e+01 5.91995e-01 2.00000e-02 2.06637e+00 1.29371e+01 5.81856e+02 1.22340e+01 3.44912e+01 6.02731e-01
1.43918e-01 -1.59889e+01 2.75385e+02 3.34467e+01 4.27838e+01 6.66005e-01 2.00000e-02 2.02087e+00 1.28373e+01 5.83673e+02 1.18698e+01 2.65122e+01 4.55425e-01
1.64664e-01 -1.60143e+01 2.81123e+02 3.24655e+01 6.77697e+01 6.18702e-01 2.00000e-02 2.02549e+00 1.28038e+01 5.44464e+02 1.18383e+01 2.55246e+01 5.27062e-01
1.57781e-01 -1.59609e+01 2.10289e+02 3.05858e+01 5.05467e+01 6.05899e-01 2.00000e-02 2.06080e+00 1.26637e+01 5.39066e+02 1.20517e+01 3.20938e+01 6.63475e-01
1.47482e-01 -1.59722e+01 2.37924e+02 3.21808e+01 6.34626e+01 6.29349e-01 2.00000e-02 2.06020e+00 1.31468e+01 6.29316e+02 1.23218e+01 3.52312e+01 5.24416e-01
1.64399e-01 -1.60324e+01 2.59776e+02 2.86886e+01 5.23451e+01 5.82188e-01 2.00000e-02 2.08605e+00 1.26619e+01 5.85002e+02 1.22395e+01 3.87390e+01 5.98752e-01
1.60266e-01 -1.60147e+01 2.82385e+02 3.30722e+01 5.52110e+01 6.26190e-01 2.00000e-02 2.02726e+00 1.27001e+01 5.38176e+02 1.18269e+01 2.61605e+01 5.44337e-01
1.46568e-01 -1.59602e+01 2.65781e+02 3.27214e+01 6.51137e+01 6.03634e-01 2.00000e-02 2.10800e+00 1.34095e+01 7.30571e+02 1.28035e+01 4.91863e+01 3.82659e-01
1.66131e-01 -1.59649e+01 2.06614e+02 2.89285e+01 4.57893e+01 6.11848e-01 2.00000e-02 2.02651e+00 1.22195e+01 4.64389e+02 1.15324e+01 2.32040e+01 6.28387e-01
1.40966e-01 -1.59819e+01 2.46939e+02 2.88349e+01 6.66050e+01 6.60530e-01 2.00000e-02 2.04301e+00 1.34035e+01 6.95259e+02 1.23275e+01 3.34989e+01 3.97395e-01
1.46969e-01 -1.60033e+01 2.76073e+02 3.33569e+01 5.08108e+01 6.08221e-01 2.00000e-02 2.09933e+00 1.31389e+01 6.82349e+02 1.26230e+01 4.62150e+01 4.50738e-01
1.63124e-01 -1.59585e+01 2.34556e+02 3.00238e+01 6.93408e+01 5.53446e-01 2.00000e-02 2.12616e+00 1.31579e+01 6.63386e+02 1.27119e+01 4.86177e+01 4.78707e-01
1.46560e-01 -1.59640e+01 2.89435e+02 2.95271e+01 4.60084e+01 6.52982e-01 2.00000e-02 2.04495e+00 1.29885e+01 6.32998e+02 1.21880e+01 3.36087e+01 4.88140e-01
1.54990e-01 -1.60432e+01 2.17412e+02 2.89243e+01 6.83990e+01 5.59901e-01 2.00000e-02 2.14508e+00 1.33793e+01 7.27480e+02 1.29395e+01 5.50546e+01 3.86875e-01
1.59873e-01 -1.60322e+01 2.24643e+02 2.88274e+01 5.97632e+01 5.70674e-01 2.00000e-02 2.11332e+00 1.30140e+01 6.37055e+02 1.25693e+01 4.52917e+01 5.18406e-01
1.49949e-01 -1.59731e+01 2.14125e+02 3.20867e+01 6.95283e+01 5.73646e-01 2.00000e-02 2.13550e+00 1.34300e+01 7.26959e+02 1.29243e+01 5.33513e+01 3.87587e-01
1.47339e-01 -1.60414e+01 2.26803e+02 2.84864e+01 6.71735e+01 6.35646e-01 2.00000e-02 2.05694e+00 1.32356e+01 6.47613e+02 1.23254e+01 3.45935e+01 4.92642e-01
1.63099e-01 -1.60476e+01 2.49813e+02 3.28161e+01 6.87706e+01 5.56075e-01 2.00000e-02 2.11803e+00 1.30969e+01 6.47474e+02 1.26430e+01 4.67306e+01 5.02592e-01
1.47019e-01 -1.60268e+01 2.36757e+02 2.89994e+01 6.83744e+01 6.61250e-01 2.00000e-02 2.01523e+00 1.31460e+01 6.09632e+02 1.18637e+01 2.40265e+01 3.97249e-01
1.52951e-01 -1.60240e+01 2.71843e+02 2.88300e+01 6.54668e+01 5.68567e-01 2.00000e-02 2.14565e+00 1.34473e+01 7.68493e+02 1.30173e+01 5.81151e+01 3.32833e-01
1.50890e-01 -1.59662e+01 2.17395e+02 3.13614e+01 4.70965e+01 6.38015e-01 2.00000e-02 2.03103e+00 1.26475e+01 5.22295e+02 1.18100e+01 2.60372e+01 5.84322e-01
1.48326e-01 -1.59641e+01 2.31331e+02 2.96220e+01 6.42213e+01 5.82290e-01 2.00000e-02 2.13511e+00 1.34285e+01 7.44546e+02 1.29381e+01 5.44763e+01 3.63885e-01
1.64610e-01 -1.60299e+01 2.83032e+02 3.19512e+01 4.54886e+01 6.33740e-01 2.00000e-02 2.00385e+00 1.23776e+01 4.83408e+02 1.13375e+01 1.85130e+01 4.55994e-01
1.44716e-01 -1.60312e+01 2.18040e+02 3.30044e+01 4.32486e+01 6.35247e-01 2.00000e-02 2.05496e+00 1.27740e+01 5.68285e+02 1.20959e+01 3.25213e+01 6.08732e-01
1.66673e-01 -1.60416e+01 2.75508e+02 3.38607e+01 6.31322e+01 5.95106e-01 2.00000e-02 2.05033e+00 1.27379e+01 5.44534e+02 1.20284e+01 3.06784e+01 6.32795e-01
1.50670e-01 -1.59516e+01 2.42561e+02 3.08669e+01 5.14473e+01 6.30641e-01 2.00000e-02 2.05034e+00 1.28689e+01 5.80761e+02 1.21102e+01 3.19726e+01 5.79078e-01
1.58838e-01 -1.59891e+01 2.16933e+02 2.82005e+01 5.67659e+01 6.24425e-01 2.00000e-02 2.03279e+00 1.26948e+01 5.22353e+02 1.18282e+01 2.59779e+01 5.93309e-01
1.66206e-01 -1.60329e+01 2.42790e+02 2.84214e+01 6.78521e+01 5.59738e-01 2.00000e-02 2.11156e+00 1.30506e+01 6.36152e+02 1.25714e+01 4.47056e+01 5.19783e-01
1.44384e-01 -1.59923e+01 2.65224e+02 3.02120e+01 4.72328e+01 6.53395e-01 2.00000e-02 2.04343e+00 1.29933e+01 6.20165e+02 1.21559e+01 3.24509e+01 5.01915e-01
1.41403e-01 -1.59861e+01 2.55132e+02 3.21566e+01 5.98613e+01 6.24763e-01 2.00000e-02 2.09334e+00 1.33893e+01 7.21039e+02 1.27113e+01 4.59587e+01 3.95727e-01
1.67828e-01 -1.60113e+01 2.18033e+02 2.87003e+01 6.39656e+01 5.70495e-01 2.00000e-02 2.08728e+00 1.28310e+01 5.72899e+02 1.22974e+01 3.76234e+01 6.17573e-01
1.69620e-01 -1.59900e+01 2.22719e+02 3.30699e+01 5.39855e+01 5.79976e-01 2.00000e-02 2.05827e+00 1.24618e+01 5.01551e+02 1.19218e+01 3.03643e+01 7.15429e-01
1.50464e-01 -1.60295e+01 2.05790e+02 2.91039e+01 6.53609e+01 6.05169e-01 2.00000e-02 2.09027e+00 1.31910e+01 6.46889e+02 1.25214e+01 4.09943e+01 5.03477e-01
1.68192e-01 -1.60179e+01 2.32950e+02 3.08064e+01 5.44663e+01 5.60081e-01 2.00000e-02 2.09775e+00 1.25537e+01 5.67178e+02 1.22317e+01 3.97828e+01 6.26464e-01
1.67667e-01 -1.60159e+01 2.48349e+02 3.25659e+01 6.72384e+01 5.96934e-01 2.00000e-02 2.04332e+00 1.27316e+01 5.29369e+02 1.19470e+01 2.84385e+01 6.31089e-01
1.68056e-01 -1.59629e+01 2.34561e+02 3.19116e+01 6.36527e+01 5.94561e-01 2.00000e-02 2.04497e+00 1.26605e+01 5.16689e+02 1.19191e+01 2.82977e+01 6.55241e-01
1.47311e-01 -1.60021e+01 2.27417e+02 2.88930e+01 4.65020e+01 6.39100e-01 2.00000e-02 2.04980e+00 1.28453e+01 5.79814e+02 1.20896e+01 3.17119e+01 5.79054e-01
1.47925e-01 -1.59897e+01 2.14754e+02 3.15675e+01 5.49503e+01 6.20669e-01 2.00000e-02 2.06959e+00 1.29743e+01 5.99027e+02 1.22893e+01 3.59452e+01 5.76953e-01
1.64718e-01 -1.60337e+01 2.45063e+02 2.99558e+01 6.21359e+01 6.08810e-01 2.00000e-02 2.03948e+00 1.27263e+01 5.32983e+02 1.19148e+01 2.78139e+01 6.10407e-01
1.45487e-01 -1.60072e+01 2.65027e+02 3.03149e+01 4.57227e+01 6.51147e-01 2.00000e-02 2.04285e+00 1.29363e+01 6.09289e+02 1.21197e+01 3.19725e+01 5.15545e-01
1.66509e-01 -1.59683e+01 2.78502e+02 3.39827e+01 5.36525e+01 5.91667e-01 2.00000e-02 2.05589e+00 1.25985e+01 5.36261e+02 1.20088e+01 3.17020e+01 6.59027e-01
1.61045e-01 -1.60042e+01 2.45851e+02 3.00876e+01 4.87624e+01 5.93076e-01 2.00000e-02 2.07595e+00 1.26276e+01 5.68068e+02 1.21578e+01 3.62980e+01 6.25082e-01
1.56511e-01 -1.60044e+01 2.48969e+02 3.12238e+01 6.25014e+01 5.89474e-01 2.00000e-02 2.09464e+00 1.30821e+01 6.39559e+02 1.25147e+01 4.23100e+01 5.14594e-01
1.51223e-01 -1.60306e+01 2.56459e+02 3.12580e+01 5.11696e+01 6.26704e-01 2.00000e-02 2.05676e+00 1.29007e+01 5.96098e+02 1.21872e+01 3.39708e+01 5.69925e-01
1.46543e-01 -1.59996e+01 2.20351e+02 3.24227e+01 5.73466e+01 5.81911e-01 2.00000e-02 2.13410e+00 1.32806e+01 7.11759e+02 1.28540e+01 5.31351e+01 4.08643e-01
1.49282e-01 -1.60079e+01 2.67996e+02 2.94593e+01 5.75373e+01 6.02242e-01 2.00000e-02 2.10743e+00 1.32644e+01 7.07420e+02 1.27217e+01 4.82032e+01 4.14746e-01
1.66051e-01 -1.60175e+01 2.09269e+02 2.89743e+01 6.95013e+01 5.97045e-01 2.00000e-02 2.05120e+00 1.28078e+01 5.38938e+02 1.20233e+01 2.96395e+01 6.43505e-01
1.50084e-01 -1.59730e+01 2.90025e+02 3.17606e+01 6.63150e+01 5.81489e-01 2.00000e-02 2.13336e+00 1.34728e+01 7.70422e+02 1.29863e+01 5.62800e+01 3.30397e-01
1.45384e-01 -1.60012e+01 2.31683e+02 2.88750e+01 6.13026e+01 6.30535e-01 2.00000e-02 2.07182e+00 1.32338e+01 6.62049e+02 1.24516e+01 3.85380e+01 4.80700e-01
1.61660e-01 -1.60404e+01 2.76402e+02 3.12586e+01 4.91187e+01 6.20490e-01 2.00000e-02 2.03440e+00 1.25916e+01 5.31847e+02 1.18403e+01 2.74809e+01 5.88825e-01
1.63095e-01 -1.60207e+01 2.52029e+02 3.09114e+01 6.32180e+01 5.80819e-01 2.00000e-02 2.08645e+00 1.29323e+01 6.01655e+02 1.23731e+01 3.91349e+01 5.72886e-01
1.64166e-01 -1.59570e+01 2.59109e+02 3.04498e+01 5.65438e+01 5.90023e-01 2.00000e-02 2.07098e+00 1.27589e+01 5.69484e+02 1.21886e+01 3.53399e+01 6.22881e-01
1.60933e-01 -1.60431e+01 2.91897e+02 3.06752e+01 5.46382e+01 5.87836e-01 2.00000e-02 2.08913e+00 1.28802e+01 6.20664e+02 1.23963e+01 4.12026e+01 5.43513e-01
1.65338e-01 -1.60062e+01 2.15648e+02 3.11426e+01 6.62442e+01 5.55120e-01 2.00000e-02 2.11217e+00 1.29704e+01 6.12024e+02 1.25230e+01 4.37245e+01 5.56837e-01
1.66198e-01 -1.60283e+01 2.44507e+02 3.38535e+01 5.13461e+01 5.84804e-01 2.00000e-02 2.06301e+00 1.25212e+01 5.24088e+02 1.20041e+01 3.23117e+01 6.88996e-01
1.40079e-01 -1.60083e+01 2.92175e+02 3.01792e+01 5.44951e+01 6.69140e-01 2.00000e-02 2.04338e+00 1.33060e+01 6.99394e+02 1.23548e+01 3.54663e+01 3.92846e-01
1.67535e-01 -1.60076e+01 2.56615e+02 3.10729e+01 6.61981e+01 5.59171e-01 2.00000e-02 2.10326e+00 1.29457e+01 6.11621e+02 1.24745e+01 4.24874e+01 5.57459e-01
1.63740e-01 -1.59569e+01 2.36907e+02 3.34234e+01 4.72548e+01 6.12186e-01 2.00000e-02 2.02884e+00 1.23984e+01 4.83600e+02 1.16645e+01 2.46100e+01 6.20127e-01
1.55109e-01 -1.60204e+01 2.68418e+02 3.01123e+01 5.02960e+01 6.28963e-01 2.00000e-02 2.04463e+00 1.27968e+01 5.74171e+02 1.20400e+01 3.08863e+01 5.71754e-01
1.49969e-01 -1.60390e+01 2.89255e+02 3.03302e+01 6.08350e+01 6.67600e-01 2.00000e-02 2.00657e+00 1.30347e+01 6.04040e+02 1.17278e+01 2.21581e+01 3.58667e-01
1.55482e-01 -1.59844e+01 2.51442e+02 3.39906e+01 5.61941e+01 5.81939e-01 2.00000e-02 2.10336e+00 1.29889e+01 6.33498e+02 1.25264e+01 4.41147e+01 5.23833e-01
1.61513e-01 -1.60471e+01 2.08804e+02 3.25517e+01 6.44006e+01 5.83949e-01 2.00000e-02 2.07844e+00 1.28677e+01 5.67303e+02 1.22657e+01 3.59956e+01 6.26271e-01
1.55954e-01 -1.59542e+01 2.81582e+02 3.26874e+01 5.79715e+01 5.53860e-01 2.00000e-02 2.14713e+00 1.31774e+01 7.17300e+02 1.28777e+01 5.65381e+01 4.00909e-01
1.46949e-01 -1.60372e+01 2.69621e+02 2.99423e+01 5.86458e+01 5.86154e-01 2.00000e-02 2.13842e+00 1.34310e+01 7.68806e+02 1.29894e+01 5.73035e+01 3.32437e-01
1.40171e-01 -1.59977e+01 2.08426e+02 3.28901e+01 6.64040e+01 6.03793e-01 2.00000e-02 2.12205e+00 1.35279e+01 7.42850e+02 1.29175e+01 5.16234e+01 3.66139e-01
1.56295e-01 -1.60459e+01 2.16208e+02 2.94531e+01 5.97504e+01 5.56608e-01 2.00000e-02 2.14325e+00 1.31676e+01 6.89890e+02 1.28171e+01 5.33562e+01 4.39786e-01
1.51864e-01 -1.59824e+01 2.78799e+02 2.86379e+01 5.45477e+01 5.86174e-01 2.00000e-02 2.12525e+00 1.32146e+01 7.19458e+02 1.27977e+01 5.24661e+01 3.97915e-01
1.57592e-01 -1.59801e+01 2.37484e+02 3.36168e+01 5.61190e+01 5.85125e-01 2.00000e-02 2.09058e+00 1.28838e+01 5.98315e+02 1.23815e+01 4.00804e+01 5.78068e-01
1.50378e-01 -1.59841e+01 2.97126e+02 3.29634e+01 4.96245e+01 6.61854e-01 2.00000e-02 2.01101e+00 1.28294e+01 5.71548e+02 1.17295e+01 2.34146e+01 4.15617e-01
1.69930e-01 -1.60312e+01 2.72520e+02 3.06622e+01 6.59547e+01 5.62552e-01 2.00000e-02 2.09343e+00 1.28813e+01 5.96601e+02 1.23854e+01 4.02097e+01 5.80729e-01
1.58522e-01 -1.60015e+01 2.50909e+02 3.24654e+01 5.87796e+01 6.40290e-01 2.00000e-02 2.00479e+00 1.26569e+01 5.05915e+02 1.14625e+01 1.89643e+01 4.42116e-01
1.40253e-01 -1.60170e+01 2.14444e+02 3.24986e+01 4.45989e+01 5.84887e-01 2.00000e-02 2.15109e+00 1.32244e+01 7.40559e+02 1.29307e+01 5.85646e+01 3.69194e-01
1.41283e-01 -1.59684e+01 2.13449e+02 2.88470e+01 6.52702e+01 6.27258e-01 2.00000e-02 2.08947e+00 1.34242e+01 7.07466e+02 1.26594e+01 4.33064e+01 4.14681e-01
1.56728e-01 -1.59687e+01 2.46760e+02 3.01512e+01 4.85482e+01 6.22960e-01 2.00000e-02 2.04412e+00 1.26769e+01 5.46347e+02 1.19564e+01 2.96338e+01 6.09991e-01
1.47972e-01 -1.60478e+01 2.12137e+02 3.08516e+01 6.70956e+01 6.33945e-01 2.00000e-02 2.04860e+00 1.31021e+01 6.00128e+02 1.21761e+01 3.13236e+01 5.45796e-01
1.43544e-01 -1.59570e+01 2.14494e+02 2.80574e+01 5.23137e+01 6.58031e-01 2.00000e-02 2.02848e+00 1.29157e+01 5.68831e+02 1.19139e+01 2.65186e+01 5.11888e-01
1.58509e-01 -1.60072e+01 2.07573e+02 3.20725e+01 5.30309e+01 6.21482e-01 2.00000e-02 2.02907e+00 1.25459e+01 4.91562e+02 1.17194e+01 2.45076e+01 6.11867e-01
1.44737e-01 -1.60344e+01 2.72952e+02 2.94694e+01 5.02750e+01 5.84193e-01 2.00000e-02 2.15036e+00 1.33581e+01 7.83307e+02 1.30250e+01 6.10165e+01 3.14372e-01
1.58004e-01 -1.59917e+01 2.04938e+02 3.20822e+01 5.88729e+01 5.77242e-01 2.00000e-02 2.10062e+00 1.29225e+01 6.00587e+02 1.24411e+01 4.14531e+01 5.74543e-01
1.47914e-01 -1.59572e+01 2.53594e+02 3.17693e+01 5.43604e+01 6.24622e-01 2.00000e-02 2.07008e+00 1.30609e+01 6.33523e+02 1.23706e+01 3.79113e+01 5.23794e-01
1.51809e-01 -1.59969e+01 2.90613e+02 2.94262e+01 4.12443e+01 6.66967e-01 2.00000e-02 2.00475e+00 1.26527e+01 5.49992e+02 1.15279e+01 2.06829e+01 4.00630e-01
1.42002e-01 -1.59732e+01 2.10792e+02 3.20729e+01 5.00319e+01 6.31333e-01 2.00000e-02 2.07166e+00 1.30095e+01 6.12886e+02 1.23330e+01 3.70616e+01 5.55505e-01
1.60687e-01 -1.60163e+01 2.21167e+02 2.83675e+01 6.11948e+01 6.05612e-01 2.00000e-02 2.05780e+00 1.28328e+01 5.59886e+02 1.21079e+01 3.19273e+01 6.26980e-01
1.49424e-01 -1.60222e+01 2.07396e+02 3.15419e+01 5.01332e+01 5.63424e-01 2.00000e-02 2.15125e+00 1.30804e+01 7.01480e+02 1.28260e+01 5.60118e+01 4.23163e-01
1.57690e-01 -1.60389e+01 2.65355e+02 3.22035e+01 6.86506e+01 6.27038e-01 2.00000e-02 2.03385e+00 1.29697e+01 5.80905e+02 1.20062e+01 2.82685e+01 5.20832e-01
1.49029e-01 -1.59729e+01 2.04081e+02 3.30563e+01 5.98613e+01 6.09684e-01 2.00000e-02 2.07894e+00 1.30299e+01 6.03487e+02 1.23707e+01 3.76644e+01 5.70047e-01
1.46422e-01 -1.59909e+01 2.74131e+02 3.20215e+01 6.92064e+01 6.66632e-01 2.00000e-02 2.01330e+00 1.32308e+01 6.40045e+02 1.19220e+01 2.48811e+01 3.55286e-01
1.55104e-01 -1.59882e+01 2.15165e+02 3.25021e+01 5.59526e+01 5.97362e-01 2.00000e-02 2.07994e+00 1.28667e+01 5.82374e+02 1.22942e+01 3.72142e+01 6.02838e-01
1.50363e-01 -1.59756e+01 2.91404e+02 3.37918e+01 4.57449e+01 6.58628e-01 2.00000e-02 2.01274e+00 1.27391e+01 5.57770e+02 1.17103e+01 2.36128e+01 4.40006e-01
1.54352e-01 -1.59565e+01 2.31481e+02 3.29845e+01 5.72348e+01 5.60707e-01 2.00000e-02 2.13757e+00 1.31186e+01 6.80622e+02 1.27754e+01 5.23951e+01 4.53260e-01
1.50336e-01 -1.60302e+01 2.70127e+02 3.13274e+01 6.61602e+01 5.86722e-01 2.00000e-02 2.12329e+00 1.34075e+01 7.40565e+02 1.28820e+01 5.25351e+01 3.69186e-01
1.46302e-01 -1.59559e+01 2.29898e+02 2.85942e+01 5.84824e+01 6.01723e-01 2.00000e-02 2.11474e+00 1.33199e+01 7.11374e+02 1.27716e+01 4.91551e+01 4.09184e-01
1.43371e-01 -1.59601e+01 2.89809e+02 3.30366e+01 4.53787e+01 6.33212e-01 2.00000e-02 2.07883e+00 1.31120e+01 6.78819e+02 1.25083e+01 4.25737e+01 4.55900e-01
1.46760e-01 -1.60040e+01 2.89023e+02 2.99582e+01 5.12740e+01 6.00928e-01 2.00000e-02 2.12065e+00 1.32748e+01 7.39521e+02 1.28291e+01 5.30544e+01 3.70583e-01
1.66799e-01 -1.59761e+01 2.43229e+02 3.24386e+01 6.77313e+01 6.11173e-01 2.00000e-02 2.02335e+00 1.26788e+01 5.07394e+02 1.17261e+01 2.37030e+01 5.59364e-01
1.68780e-01 -1.59542e+01 2.97858e+02 3.36174e+01 5.88158e+01 6.01778e-01 2.00000e-02 2.03729e+00 1.26220e+01 5.26500e+02 1.18740e+01 2.78348e+01 6.09546e-01
1.43138e-01 -1.59920e+01 2.83802e+02 3.09088e+01 6.93974e+01 6.63994e-01 2.00000e-02 2.03678e+00 1.34466e+01 7.16124e+02 1.23300e+01 3.34005e+01 3.54651e-01
1.47091e-01 -1.59850e+01 2.90184e+02 3.17735e+01 4.75136e+01 5.85311e-01 2.00000e-02 2.13745e+00 1.31764e+01 7.43088e+02 1.28653e+01 5.68661e+01 3.65822e-01
1.61343e-01 -1.59565e+01 2.43953e+02 3.03271e+01 5.77441e+01 5.96131e-01 2.00000e-02 2.06935e+00 1.28168e+01 5.72948e+02 1.22018e+01 3.50003e+01 6.17468e-01
1.63236e-01 -1.60167e+01 2.71003e+02 3.37033e+01 5.65983e+01 6.24615e-01 2.00000e-02 2.01595e+00 1.25939e+01 5.05989e+02 1.16291e+01 2.24691e+01 5.15011e-01
1.50241e-01 -1.60168e+01 2.76481e+02 3.09675e+01 4.09359e+01 6.57682e-01 2.00000e-02 2.01701e+00 1.26723e+01 5.52932e+02 1.17278e+01 2.45128e+01 4.69864e-01
1.60604e-01 -1.60067e+01 2.13008e+02 2.88096e+01 5.72620e+01 5.59685e-01 2.00000e-02 2.12552e+00 1.29427e+01 6.38904e+02 1.25943e+01 4.75927e+01 5.15591e-01
1.68631e-01 -1.59897e+01 2.99467e+02 3.27065e+01 5.94354e+01 6.28086e-01 2.00000e-02 2.00048e+00 1.25428e+01 4.94081e+02 1.12852e+01 1.67093e+01 4.23705e-01
1.54901e-01 -1.60068e+01 2.90418e+02 3.17122e+01 6.48521e+01 5.79437e-01 2.00000e-02 2.11943e+00 1.32885e+01 7.13835e+02 1.27978e+01 5.08120e+01 4.05737e-01
1.59221e-01 -1.59617e+01 2.16698e+02 3.06974e+01 6.86307e+01 6.18373e-01 2.00000e-02 2.03661e+00 1.28581e+01 5.42565e+02 1.19372e+01 2.71530e+01 5.84738e-01
1.59429e-01 -1.59782e+01 2.31383e+02 2.81201e+01 5.29571e+01 6.24965e-01 2.00000e-02 2.03298e+00 1.26531e+01 5.25043e+02 1.18235e+01 2.63371e+01 5.90773e-01
1.60477e-01 -1.59969e+01 2.68392e+02 2.97672e+01 6.91938e+01 5.54519e-01 2.00000e-02 2.13735e+00 1.32906e+01 7.13004e+02 1.28660e+01 5.34704e+01 4.06900e-01
1.57908e-01 -1.60371e+01 2.11652e+02 3.14989e+01 6.86981e+01 5.90300e-01 2.00000e-02 2.08379e+00 1.30484e+01 6.05749e+02 1.23974e+01 3.82522e+01 5.66543e-01
1.68420e-01 -1.60330e+01 2.72978e+02 3.31088e+01 6.21442e+01 6.03473e-01 2.00000e-02 2.03317e+00 1.26383e+01 5.17017e+02 1.18272e+01 2.64138e+01 6.02152e-01
1.44424e-01 -1.60013e+01 2.81725e+02 3.08227e+01 6.59928e+01 6.03577e-01 2.00000e-02 2.12314e+00 1.35856e+01 7.97496e+02 1.30043e+01 5.54430e+01 2.97248e-01
1.54178e-01 -1.59630e+01 2.44854e+02 3.35417e+01 4.61081e+01 5.93772e-01 2.00000e-02 2.09048e+00 1.27676e+01 6.00336e+02 1.23373e+01 4.05867e+01 5.74932e-01
1.45598e-01 -1.59538e+01 2.79701e+02 3.21016e+01 6.55977e+01 6.33011e-01 2.00000e-02 2.07105e+00 1.33688e+01 7.06516e+02 1.25594e+01 4.08777e+01 4.16022e-01
1.44602e-01 -1.59744e+01 2.46471e+02 2.97318e+01 5.03236e+01 6.62049e-01 2.00000e-02 2.02326e+00 1.29251e+01 5.82770e+02 1.18977e+01 2.62867e+01 4.68655e-01
1.49042e-01 -1.60251e+01 2.30657e+02 2.98713e+01 5.98801e+01 5.89161e-01 2.00000e-02 2.12135e+00 1.32846e+01 7.04299e+02 1.27848e+01 5.01095e+01 4.19159e-01
1.56857e-01 -1.59929e+01 2.15670e+02 3.15493e+01 6.72922e+01 5.61879e-01 2.00000e-02 2.12979e+00 1.32229e+01 6.76974e+02 1.27704e+01 4.99782e+01 4.58605e-01
1.47321e-01 -1.59985e+01 2.45581e+02 3.19179e+01 6.48692e+01 6.55445e-01 2.00000e-02 2.01917e+00 1.30560e+01 5.90508e+02 1.18904e+01 2.50509e+01 4.38729e-01
1.65169e-01 -1.60271e+01 2.31240e+02 3.31450e+01 4.94825e+01 5.83590e-01 2.00000e-02 2.06808e+00 1.24873e+01 5.26035e+02 1.20178e+01 3.31936e+01 6.89613e-01
1.59571e-01 -1.60436e+01 2.19137e+02 3.16257e+01 5.07236e+01 5.88267e-01 2.00000e-02 2.08131e+00 1.26882e+01 5.62815e+02 1.22088e+01 3.67929e+01 6.33239e-01
1.65788e-01 -1.59524e+01 2.09959e+02 3.01092e+01 6.74168e+01 5.88860e-01 2.00000e-02 2.06222e+00 1.28083e+01 5.45666e+02 1.21124e+01 3.20305e+01 6.55218e-01
1.42548e-01 -1.59830e+01 2.12397e+02 2.92169e+01 4.75020e+01 5.94302e-01 2.00000e-02 2.13563e+00 1.32226e+01 7.20071e+02 1.28394e+01 5.40205e+01 3.97066e-01
1.52560e-01 -1.59971e+01 2.36894e+02 3.39826e+01 4.69410e+01 6.15984e-01 2.00000e-02 2.05976e+00 1.27294e+01 5.61011e+02 1.21086e+01 3.32772e+01 6.28429e-01
1.41900e-01 -1.60266e+01 2.09796e+02 3.30956e+01 4.10384e+01 6.32203e-01 2.00000e-02 2.06884e+00 1.28355e+01 5.88577e+02 1.22292e+01 3.58984e+01 5.93102e-01
1.48483e-01 -1.60469e+01 2.48682e+02 2.83071e+01 5.44388e+01 6.32460e-01 2.00000e-02 2.06234e+00 1.30632e+01 6.31002e+02 1.23086e+01 3.60009e+01 5.24107e-01
1.56282e-01 -1.59552e+01 2.73889e+02 2.94726e+01 6.06313e+01 5.80265e-01 2.00000e-02 2.11601e+00 1.31834e+01 6.88784e+02 1.27110e+01 4.88311e+01 4.41387e-01
1.60119e-01 -1.59740e+01 2.88743e+02 3.07117e+01 5.21267e+01 6.44311e-01 2.00000e-02 2.00629e+00 1.26358e+01 5.23972e+02 1.15188e+01 2.03182e+01 4.34933e-01
1.51591e-01 -1.60396e+01 2.69433e+02 3.33088e+01 6.71913e+01 6.39712e-01 2.00000e-02 2.03341e+00 1.30824e+01 6.08209e+02 1.20757e+01 2.92051e+01 4.82574e-01
1.40168e-01 -1.59781e+01 2.07623e+02 3.17384e+01 4.94531e+01 6.73283e-01 2.00000e-02 2.00271e+00 1.27553e+01 5.18128e+02 1.14452e+01 1.81805e+01 4.17415e-01
1.47292e-01 -1.60169e+01 2.22708e+02 3.20687e+01 5.58988e+01 5.54393e-01 2.00000e-02 2.17181e+00 1.33659e+01 7.68211e+02 1.30941e+01 6.35399e+01 3.33190e-01
1.46414e-01 -1.59991e+01 2.40535e+02 3.29788e+01 5.90849e+01 6.49280e-01 2.00000e-02 2.02929e+00 1.29832e+01 5.80613e+02 1.19748e+01 2.74099e+01 5.00671e-01
1.60112e-01 -1.59675e+01 2.70862e+02 3.25604e+01 4.34247e+01 6.37044e-01 2.00000e-02 2.00990e+00 1.24302e+01 4.95248e+02 1.14812e+01 2.08310e+01 4.86314e-01
1.51496e-01 -1.60105e+01 2.71490e+02 2.98728e+01 5.61700e+01 5.75623e-01 2.00000e-02 2.13760e+00 1.32649e+01 7.32426e+02 1.28849e+01 5.53886e+01 3.80141e-01
1.48841e-01 -1.60465e+01 2.15143e+02 3.14332e+01 6.59113e+01 6.25543e-01 2.00000e-02 2.05900e+00 1.31046e+01 6.07769e+02 1.22654e+01 3.37687e+01 5.55645e-01
1.53796e-01 -1.59528e+01 2.69295e+02 3.28747e+01 6.63689e+01 6.03983e-01 2.00000e-02 2.08207e+00 1.31778e+01 6.55458e+02 1.25033e+01 4.08181e+01 4.90565e-01
1.66009e-01 -1.60001e+01 2.54915e+02 3.08876e+01 5.72833e+01 5.67796e-01 2.00000e-02 2.09588e+00 1.27721e+01 5.89513e+02 1.23470e+01 4.05480e+01 5.91739e-01
1.57932e-01 -1.59927e+01 2.75627e+02 2.81415e+01 6.98144e+01 5.72214e-01 2.00000e-02 2.12641e+00 1.33614e+01 7.29667e+02 1.28566e+01 5.21389e+01 3.83890e-01
1.51960e-01 -1.60431e+01 2.70100e+02 2.80982e+01 5.44384e+01 6.21564e-01 2.00000e-02 2.07230e+00 1.30601e+01 6.44095e+02 1.23892e+01 3.87412e+01 5.07707e-01
1.60111e-01 -1.59541e+01 2.98758e+02 3.04154e+01 5.84085e+01 6.48007e-01 2.00000e-02 2.00375e+00 1.27551e+01 5.43283e+02 1.15180e+01 1.96782e+01 4.00885e-01
1.43859e-01 -1.60474e+01 2.02047e+02 2.85288e+01 5.58154e+01 6.02390e-01 2.00000e-02 2.11846e+00 1.32818e+01 6.97727e+02 1.27577e+01 4.89744e+01 4.28517e-01
1.62649e-01 -1.60040e+01 2.64017e+02 3.28363e+01 5.97284e+01 6.04696e-01 2.00000e-02 2.04949e+00 1.27602e+01 5.50534e+02 1.20356e+01 3.07306e+01 6.21521e-01
1.59843e-01 -1.60231e+01 2.89766e+02 3.07340e+01 6.73645e+01 6.11290e-01 2.00000e-02 2.05881e+00 1.30494e+01 6.20898e+02 1.22730e+01 3.49540e+01 5.35402e-01
1.55243e-01 -1.59952e+01 2.31216e+02 3.33098e+01 4.44786e+01 6.01198e-01 2.00000e-02 2.07430e+00 1.26401e+01 5.63237e+02 1.21575e+01 3.59762e+01 6.32584e-01
1.58070e-01 -1.60300e+01 2.06661e+02 3.03777e+01 6.37195e+01 5.98804e-01 2.00000e-02 2.07113e+00 1.29168e+01 5.75317e+02 1.22423e+01 3.48482e+01 6.13813e-01
1.47927e-01 -1.59777e+01 2.08291e+02 3.02810e+01 5.19317e+01 5.54883e-01 2.00000e-02 2.17128e+00 1.32298e+01 7.50795e+02 1.30098e+01 6.24324e+01 3.55642e-01
1.41403e-01 -1.60240e+01 2.19181e+02 3.15378e+01 5.54983e+01 6.32960e-01 2.00000e-02 2.07382e+00 1.31579e+01 6.43047e+02 1.24284e+01 3.84915e+01 5.09296e-01
1.68483e-01 -1.59775e+01 2.90783e+02 3.00581e+01 6.61445e+01 6.30670e-01 2.00000e-02 2.00134e+00 1.26735e+01 5.15209e+02 1.13742e+01 1.75287e+01 4.11155e-01
1.49384e-01 -1.60211e+01 2.21860e+02 3.12697e+01 5.76315e+01 5.71831e-01 2.00000e-02 2.14153e+00 1.32667e+01 7.14846e+02 1.28805e+01 5.46102e+01 4.04326e-01
1.68216e-01 -1.59811e+01 2.10564e+02 2.86328e+01 6.71929e+01 6.19536e-01 2.00000e-02 2.00760e+00 1.25654e+01 4.73384e+02 1.14281e+01 1.86148e+01 4.91185e-01
1.40017e-01 -1.59582e+01 2.56951e+02 3.10550e+01 5.45502e+01 6.47738e-01 2.00000e-02 2.06453e+00 1.32563e+01 6.81209e+02 1.24550e+01 3.87245e+01 4.50851e-01
1.51616e-01 -1.59737e+01 2.72538e+02 2.90881e+01 5.82097e+01 5.75420e-01 2.00000e-02 2.13951e+00 1.33234e+01 7.45023e+02 1.29260e+01 5.62219e+01 3.63252e-01
1.40866e-01 -1.59520e+01 2.61313e+02 3.28971e+01 6.19661e+01 6.51393e-01 2.00000e-02 2.05255e+00 1.33164e+01 6.78496e+02 1.23883e+01 3.58949e+01 4.40697e-01
1.55959e-01 -1.59895e+01 2.37086e+02 2.92547e+01 4.49400e+01 6.21571e-01 2.00000e-02 2.04942e+00 1.26137e+01 5.46297e+02 1.19654e+01 3.06138e+01 6.27550e-01
1.49478e-01 -1.60466e+01 2.53671e+02 3.01664e+01 5.75146e+01 6.11611e-01 2.00000e-02 2.08846e+00 1.31615e+01 6.64726e+02 1.25395e+01 4.24769e+01 4.76711e-01
1.56585e-01 -1.59917e+01 2.27825e+02 2.84712e+01 4.45587e+01 6.44881e-01 2.00000e-02 2.00796e+00 1.24576e+01 4.87792e+02 1.14291e+01 1.95870e+01 4.80312e-01
1.52369e-01 -1.59911e+01 2.53598e+02 3.10400e+01 5.41217e+01 5.84126e-01 2.00000e-02 2.11743e+00 1.31074e+01 6.76632e+02 1.26791e+01 4.87236e+01 4.59108e-01
1.56280e-01 -1.59711e+01 2.94020e+02 3.23570e+01 5.37454e+01 5.60122e-01 2.00000e-02 2.13945e+00 1.30527e+01 7.02609e+02 1.27794e+01 5.46729e+01 4.21557e-01
1.63044e-01 -1.59746e+01 2.13931e+02 3.08518e+01 4.55534e+01 6.25614e-01 2.00000e-02 2.01078e+00 1.22887e+01 4.53824e+02 1.13813e+01 1.95255e+01 5.31870e-01
1.44133e-01 -1.60170e+01 2.38960e+02 3.24384e+01 6.83430e+01 6.34718e-01 2.00000e-02 2.06400e+00 1.33297e+01 6.70525e+02 1.24475e+01 3.72709e+01 4.66178e-01
1.53499e-01 -1.60334e+01 2.32233e+02 2.93686e+01 5.78900e+01 5.87371e-01 2.00000e-02 2.10981e+00 1.31180e+01 6.60738e+02 1.26222e+01 4.59883e+01 4.82657e-01
1.50015e-01 -1.59843e+01 2.09366e+02 3.16182e+01 4.98896e+01 5.88210e-01 2.00000e-02 2.11281e+00 1.29813e+01 6.39152e+02 1.25648e+01 4.57988e+01 5.15214e-01
1.52916e-01 -1.59816e+01 2.34152e+02 2.89659e+01 5.12975e+01 5.84394e-01 2.00000e-02 2.11740e+00 1.30154e+01 6.62576e+02 1.26181e+01 4.77930e+01 4.79913e-01
1.64635e-01 -1.60161e+01 2.45503e+02 2.98382e+01 6.70751e+01 5.63767e-01 2.00000e-02 2.10796e+00 1.30424e+01 6.32524e+02 1.25517e+01 4.40463e+01 5.25321e-01
1.63301e-01 -1.59527e+01 2.14254e+02 3.33878e+01 6.50443e+01 6.26374e-01 2.00000e-02 2.00278e+00 1.25465e+01 4.65181e+02 1.13256e+01 1.69859e+01 4.64132e-01
1.55857e-01 -1.59871e+01 2.28244e+02 2.84589e+01 6.27567e+01 6.08950e-01 2.00000e-02 2.06999e+00 1.30178e+01 6.06671e+02 1.23037e+01 3.59465e+01 5.65115e-01
1.60172e-01 -1.60164e+01 2.08554e+02 3.38305e+01 6.62335e+01 6.21273e-01 2.00000e-02 2.02033e+00 1.26739e+01 4.93560e+02 1.16756e+01 2.25105e+01 5.56490e-01
1.55354e-01 -1.60067e+01 2.59626e+02 3.00396e+01 5.22204e+01 5.60813e-01 2.00000e-02 2.14318e+00 1.29881e+01 6.99888e+02 1.27495e+01 5.47758e+01 4.25431e-01
1.48413e-01 -1.59930e+01 2.97635e+02 2.88558e+01 6.81583e+01 6.38872e-01 2.00000e-02 2.06532e+00 1.34303e+01 7.31710e+02 1.25604e+01 4.05462e+01 3.80156e-01
1.47736e-01 -1.59612e+01 2.93407e+02 3.13212e+01 5.43308e+01 6.66326e-01 2.00000e-02 2.01614e+00 1.30023e+01 6.07995e+02 1.18882e+01 2.57170e+01 4.03599e-01
1.47692e-01 -1.60049e+01 2.71795e+02 3.33760e+01 5.78636e+01 6.61226e-01 2.00000e-02 2.01256e+00 1.29603e+01 5.81944e+02 1.17876e+01 2.36290e+01 4.13247e-01
1.54410e-01 -1.60056e+01 2.03136e+02 3.31301e+01 5.07858e+01 6.33720e-01 2.00000e-02 2.01935e+00 1.25258e+01 4.81734e+02 1.16068e+01 2.22388e+01 5.63127e-01
1.44220e-01 -1.60181e+01 2.89248e+02 3.20878e+01 6.65342e+01 6.04629e-01 2.00000e-02 2.12089e+00 1.35857e+01 7.96606e+02 1.29977e+01 5.51334e+01 2.98307e-01
1.55847e-01 -1.59640e+01 2.98905e+02 3.32252e+01 6.89718e+01 5.57876e-01 2.00000e-02 2.14391e+00 1.33889e+01 7.50401e+02 1.29816e+01 5.73175e+01 3.56159e-01
1.47071e-01 -1.60190e+01 2.78021e+02 3.28183e+01 6.42040e+01 6.20992e-01 2.00000e-02 2.08188e+00 1.33214e+01 6.99099e+02 1.26032e+01 4.28541e+01 4.26556e-01
1.68464e-01 -1.59866e+01 2.21506e+02 2.94074e+01 6.33466e+01 6.19851e-01 2.00000e-02 2.00621e+00 1.25105e+01 4.68458e+02 1.13871e+01 1.82400e+01 4.85794e-01
1.41420e-01 -1.60367e+01 2.89938e+02 3.30921e+01 4.05637e+01 6.54499e-01 2.00000e-02 2.05404e+00 1.30122e+01 6.50242e+02 1.22928e+01 3.66245e+01 4.84051e-01
1.42670e-01 -1.60210e+01 2.08564e+02 3.30636e+01 5.64602e+01 5.73077e-01 2.00000e-02 2.15810e+00 1.34103e+01 7.59478e+02 1.30528e+01 6.02580e+01 3.44352e-01
1.53113e-01 -1.60211e+01 2.61056e+02 3.01616e+01 5.01608e+01 6.34018e-01 2.00000e-02 2.04185e+00 1.28181e+01 5.74335e+02 1.20252e+01 3.02655e+01 5.61841e-01
1.53581e-01 -1.59980e+01 2.29674e+02 3.10170e+01 5.72704e+01 5.94040e-01 2.00000e-02 2.09538e+00 1.30291e+01 6.29692e+02 1.24881e+01 4.20473e+01 5.29653e-01
1.56094e-01 -1.59961e+01 2.64713e+02 3.11628e+01 6.02655e+01 5.66383e-01 2.00000e-02 2.13132e+00 1.31867e+01 6.97067e+02 1.27911e+01 5.20948e+01 4.29461e-01
1.50609e-01 -1.59737e+01 2.79818e+02 2.85126e+01 4.11056e+01 6.35685e-01 2.00000e-02 2.05724e+00 1.27645e+01 6.10575e+02 1.21547e+01 3.52063e+01 5.48723e-01
1.53432e-01 -1.59600e+01 2.50238e+02 3.21739e+01 6.45324e+01 5.97485e-01 2.00000e-02 2.09151e+00 1.31616e+01 6.53312e+02 1.25436e+01 4.23303e+01 4.93788e-01
1.65610e-01 -1.59926e+01 2.37118e+02 2.96914e+01 5.01244e+01 6.11642e-01 2.00000e-02 2.03152e+00 1.24471e+01 4.95012e+02 1.17077e+01 2.52852e+01 6.21395e-01
1.42449e-01 -1.60321e+01 2.61274e+02 3.25955e+01 6.58000e+01 6.31857e-01 2.00000e-02 2.07921e+00 1.34313e+01 7.18199e+02 1.26388e+01 4.27487e+01 3.99660e-01
1.66635e-01 -1.59596e+01 2.57581e+02 3.09623e+01 5.88243e+01 5.69879e-01 2.00000e-02 2.09100e+00 1.27883e+01 5.85200e+02 1.23254e+01 3.94607e+01 5.98444e-01
1.63704e-01 -1.59803e+01 2.01807e+02 3.05687e+01 5.01375e+01 5.84665e-01 2.00000e-02 2.07332e+00 1.25119e+01 5.29525e+02 1.20505e+01 3.38674e+01 6.84578e-01
1.54412e-01 -1.60132e+01 2.50641e+02 3.09051e+01 5.62109e+01 6.11951e-01 2.00000e-02 2.06839e+00 1.29425e+01 6.02659e+02 1.22787e+01 3.61589e+01 5.71161e-01
1.69097e-01 -1.59932e+01 2.17558e+02 3.25267e+01 6.11598e+01 5.61545e-01 2.00000e-02 2.08786e+00 1.27036e+01 5.51101e+02 1.22374e+01 3.71166e+01 6.51391e-01
1.65173e-01 -1.60118e+01 2.33774e+02 2.98914e+01 6.07037e+01 6.18983e-01 2.00000e-02 2.01969e+00 1.26020e+01 4.97429e+02 1.16453e+01 2.25955e+01 5.48141e-01
1.58519e-01 -1.60471e+01 2.31129e+02 2.98194e+01 4.56574e+01 6.10422e-01 2.00000e-02 2.05620e+00 1.25560e+01 5.39554e+02 1.19795e+01 3.15533e+01 6.54732e-01
1.61708e-01 -1.59829e+01 2.98768e+02 2.84979e+01 5.54966e+01 5.81505e-01 2.00000e-02 2.10158e+00 1.29281e+01 6.46121e+02 1.24982e+01 4.45619e+01 5.04638e-01
1.50386e-01 -1.60384e+01 2.34871e+02 3.06396e+01 6.07513e+01 5.82713e-01 2.00000e-02 2.12519e+00 1.32776e+01 7.04333e+02 1.28017e+01 5.09084e+01 4.19111e-01
1.42789e-01 -1.59706e+01 2.41347e+02 3.34135e+01 6.28899e+01 6.12703e-01 2.00000e-02 2.10200e+00 1.33905e+01 7.13439e+02 1.27485e+01 4.70777e+01 4.06292e-01
1.57402e-01 -1.59552e+01 2.62596e+02 2.84241e+01 6.98254e+01 5.93660e-01 2.00000e-02 2.09495e+00 1.32555e+01 6.81536e+02 1.26105e+01 4.37594e+01 4.51925e-01
1.46133e-01 -1.60367e+01 2.41663e+02 2.98030e+01 5.47415e+01 6.51188e-01 2.00000e-02 2.03439e+00 1.29839e+01 5.93423e+02 1.20308e+01 2.89243e+01 5.06330e-01
1.60150e-01 -1.60275e+01 2.81183e+02 2.88351e+01 5.75652e+01 6.26829e-01 2.00000e-02 2.03604e+00 1.28223e+01 5.69595e+02 1.19700e+01 2.87685e+01 5.45499e-01
1.40358e-01 -1.59749e+01 2.31268e+02 3.32180e+01 6.19674e+01 6.15520e-01 2.00000e-02 2.10516e+00 1.34277e+01 7.21926e+02 1.27852e+01 4.79592e+01 3.94503e-01
1.42375e-01 -1.60452e+01 2.92840e+02 2.91030e+01 5.57885e+01 6.47349e-01 2.00000e-02 2.07097e+00 1.33628e+01 7.27092e+02 1.25889e+01 4.23581e+01 3.87406e-01
1.53417e-01 -1.60203e+01 2.39808e+02 3.23408e+01 5.78017e+01 6.13471e-01 2.00000e-02 2.06445e+00 1.29332e+01 5.91670e+02 1.22392e+01 3.48993e+01 5.86310e-01
1.68059e-01 -1.59857e+01 2.42584e+02 2.85706e+01 5.65738e+01 6.05796e-01 2.00000e-02 2.03595e+00 1.25637e+01 5.08876e+02 1.17999e+01 2.64190e+01 6.26666e-01
1.57987e-01 -1.60295e+01 2.32671e+02 3.06058e+01 6.34874e+01 5.57220e-01 2.00000e-02 2.13592e+00 1.31854e+01 6.84558e+02 1.27915e+01 5.17868e+01 4.47520e-01
1.52151e-01 -1.60076e+01 2.72672e+02 3.24030e+01 4.16274e+01 6.46766e-01 2.00000e-02 2.02319e+00 1.26305e+01 5.43216e+02 1.17714e+01 2.57072e+01 5.16004e-01
1.46669e-01 -1.60176e+01 2.86307e+02 3.36602e+01 5.71457e+01 6.69079e-01 2.00000e-02 2.00778e+00 1.29951e+01 5.94409e+02 1.17432e+01 2.26323e+01 3.74563e-01
1.42215e-01 -1.60377e+01 2.44696e+02 3.26434e+01 5.36805e+01 5.71681e-01 2.00000e-02 2.16644e+00 1.34646e+01 7.99025e+02 1.31490e+01 6.47094e+01 2.95436e-01
1.41901e-01 -1.60340e+01 2.27506e+02 3.35608e+01 5.06874e+01 6.36310e-01 2.00000e-02 2.06392e+00 1.30230e+01 6.15516e+02 1.22992e+01 3.59379e+01 5.49110e-01
1.55303e-01 -1.59912e+01 2.14396e+02 3.31786e+01 6.45042e+01 6.10613e-01 2.00000e-02 2.05689e+00 1.29130e+01 5.64356e+02 1.21463e+01 3.20351e+01 6.18523e-01
1.46202e-01 -1.60128e+01 2.74859e+02 3.36800e+01 6.91633e+01 6.57020e-01 2.00000e-02 2.02623e+00 1.32434e+01 6.44986e+02 1.20967e+01 2.86540e+01 4.06399e-01
1.42810e-01 -1.59538e+01 2.06390e+02 3.13580e+01 6.44216e+01 6.50661e-01 2.00000e-02 2.03524e+00 1.30900e+01 5.88743e+02 1.20521e+01 2.82488e+01 5.16150e-01
1.67621e-01 -1.59766e+01 2.25452e+02 2.87192e+01 5.54487e+01 5.74559e-01 2.00000e-02 2.08255e+00 1.26219e+01 5.55240e+02 1.21700e+01 3.64262e+01 6.44985e-01
1.50161e-01 -1.60012e+01 2.59758e+02 2.84021e+01 5.88159e+01 5.82185e-01 2.00000e-02 2.13495e+00 1.33532e+01 7.43978e+02 1.29136e+01 5.50368e+01 3.64639e-01
1.58400e-01 -1.59778e+01 2.79549e+02 3.27999e+01 5.69213e+01 6.29624e-01 2.00000e-02 2.02831e+00 1.27711e+01 5.50389e+02 1.18729e+01 2.66994e+01 5.34482e-01
1.49965e-01 -1.60328e+01 2.07133e+02 3.05748e+01 6.39001e+01 6.31953e-01 2.00000e-02 2.04404e+00 1.29737e+01 5.70807e+02 1.20685e+01 2.95315e+01 5.74611e-01
1.60868e-01 -1.59549e+01 2.48729e+02 2.93860e+01 6.52857e+01 6.01988e-01 2.00000e-02 2.06511e+00 1.29625e+01 5.94540e+02 1.22449e+01 3.47412e+01 5.82328e-01
1.50736e-01 -1.59515e+01 2.92671e+02 3.05961e+01 5.96900e+01 6.65788e-01 2.00000e-02 2.00720e+00 1.30015e+01 5.97870e+02 1.17282e+01 2.23494e+01 3.68041e-01
1.68641e-01 -1.60095e+01 2.69864e+02 3.35215e+01 5.70824e+01 6.02437e-01 2.00000e-02 2.03259e+00 1.25407e+01 5.03665e+02 1.17753e+01 2.59923e+01 6.16273e-01
1.43870e-01 -1.59622e+01 2.96988e+02 2.92876e+01 4.97565e+01 6.88130e-01 2.00000e-02 2.00363e+00 1.30348e+01 6.20923e+02 1.17021e+01 2.18569e+01 3.27568e-01
1.53385e-01 -1.60339e+01 2.90533e+02 3.14083e+01 5.02825e+01 5.75580e-01 2.00000e-02 2.12999e+00 1.30370e+01 7.00680e+02 1.27311e+01 5.29443e+01 4.24302e-01
1.62320e-01 -1.59880e+01 2.80355e+02 3.06270e+01 6.13930e+01 5.81433e-01 2.00000e-02 2.09225e+00 1.29777e+01 6.26418e+02 1.24524e+01 4.16022e+01 5.34671e-01
1.46928e-01 -1.60015e+01 2.16010e+02 2.96068e+01 6.04728e+01 6.21426e-01 2.00000e-02 2.07645e+00 1.31478e+01 6.37225e+02 1.24242e+01 3.83770e+01 5.18148e-01
1.57104e-01 -1.59859e+01 2.72119e+02 3.32515e+01 4.70514e+01 6.24238e-01 2.00000e-02 2.03899e+00 1.26462e+01 5.44147e+02 1.19172e+01 2.89561e+01 5.92933e-01
1.43531e-01 -1.59875e+01 2.14279e+02 3.20365e+01 5.54933e+01 6.14698e-01 2.00000e-02 2.09412e+00 1.31665e+01 6.56314e+02 1.25616e+01 4.29282e+01 4.89279e-01
1.57546e-01 -1.60322e+01 2.91730e+02 3.31529e+01 6.60374e+01 6.02410e-01 2.00000e-02 2.07456e+00 1.30903e+01 6.38174e+02 1.24142e+01 3.89188e+01 5.16702e-01
1.57708e-01 -1.60122e+01 2.17867e+02 3.39917e+01 4.86598e+01 6.33376e-01 2.00000e-02 2.00965e+00 1.24253e+01 4.66493e+02 1.14355e+01 1.96317e+01 5.12032e-01
1.49800e-01 -1.59704e+01 2.21492e+02 3.30341e+01 4.78341e+01 5.82068e-01 2.00000e-02 2.12114e+00 1.29657e+01 6.52654e+02 1.26134e+01 4.82901e+01 4.94779e-01
1.40193e-01 -1.60177e+01 2.73342e+02 3.15247e+01 4.89612e+01 6.86543e-01 2.00000e-02 2.00456e+00 1.30101e+01 6.06076e+02 1.16936e+01 2.17189e+01 3.46232e-01
1.66971e-01 -1.60062e+01 2.23708e+02 3.37636e+01 6.29128e+01 5.65704e-01 2.00000e-02 2.08667e+00 1.27685e+01 5.59403e+02 1.22699e+01 3.73582e+01 6.38534e-01
1.66684e-01 -1.60192e+01 2.69221e+02 3.23089e+01 4.84156e+01 6.09576e-01 2.00000e-02 2.03084e+00 1.24221e+01 4.98919e+02 1.17097e+01 2.56557e+01 6.12790e-01
1.44064e-01 -1.59791e+01 2.71243e+02 3.04093e+01 5.29939e+01 5.93369e-01 2.00000e-02 2.13728e+00 1.33953e+01 7.70729e+02 1.29771e+01 5.75985e+01 3.30010e-01
1.49222e-01 -1.60177e+01 2.57732e+02 3.01009e+01 6.70999e+01 6.33417e-01 2.00000e-02 2.05686e+00 1.32389e+01 6.58631e+02 1.23539e+01 3.55498e+01 4.76275e-01
1.51569e-01 -1.60338e+01 2.82525e+02 3.18902e+01 6.35481e+01 5.93307e-01 2.00000e-02 2.10965e+00 1.33048e+01 7.12360e+02 1.27564e+01 4.88699e+01 4.07801e-01
1.43241e-01 -1.60360e+01 2.23006e+02 3.06668e+01 5.38938e+01 5.69634e-01 2.00000e-02 2.16757e+00 1.34410e+01 7.87496e+02 1.31254e+01 6.37959e+01 3.09260e-01
1.65647e-01 -1.59888e+01 2.57437e+02 3.01100e+01 5.76578e+01 5.87843e-01 2.00000e-02 2.06998e+00 1.27424e+01 5.64231e+02 1.21683e+01 3.48553e+01 6.31041e-01
1.46489e-01 -1.60230e+01 2.68250e+02 3.10960e+01 6.75598e+01 5.84883e-01 2.00000e-02 2.14014e+00 1.35859e+01 7.98787e+02 1.30788e+01 5.86138e+01 2.95718e-01
1.41693e-01 -1.59754e+01 2.18587e+02 3.21664e+01 6.04135e+01 6.43114e-01 2.00000e-02 2.05393e+00 1.31528e+01 6.21632e+02 1.22695e+01 3.35663e+01 5.26192e-01
1.52845e-01 -1.60260e+01 2.25903e+02 3.21912e+01 5.98893e+01 5.80620e-01 2.00000e-02 2.11526e+00 1.31321e+01 6.60709e+02 1.26585e+01 4.70286e+01 4.82700e-01
1.45515e-01 -1.60238e+01 2.06821e+02 3.20357e+01 4.60852e+01 6.43028e-01 2.00000e-02 2.03810e+00 1.27210e+01 5.37529e+02 1.19124e+01 2.79032e+01 5.98198e-01
1.60024e-01 -1.60204e+01 2.50057e+02 3.33742e+01 6.45943e+01 6.11768e-01 2.00000e-02 2.04416e+00 1.28415e+01 5.54507e+02 1.20243e+01 2.95890e+01 5.98451e-01
1.63269e-01 -1.59615e+01 2.60396e+02 3.32741e+01 6.28418e+01 5.52761e-01 2.00000e-02 2.12139e+00 1.30030e+01 6.40932e+02 1.26196e+01 4.74415e+01 5.12507e-01
1.45573e-01 -1.60191e+01 2.05950e+02 2.80335e+01 6.41848e+01 5.69018e-01 2.00000e-02 2.16505e+00 1.35833e+01 7.99722e+02 1.31686e+01 6.27250e+01 2.94613e-01
1.60018e-01 -1.59532e+01 2.11201e+02 3.38337e+01 6.92817e+01 5.80638e-01 2.00000e-02 2.08654e+00 1.29987e+01 5.93086e+02 1.23884e+01 3.83857e+01 5.86187e-01
1.67769e-01 -1.60469e+01 2.91180e+02 2.90420e+01 5.39370e+01 5.97739e-01 2.00000e-02 2.05591e+00 1.26274e+01 5.53786e+02 1.20285e+01 3.22705e+01 6.32653e-01
1.46061e-01 -1.60133e+01 2.28721e+02 3.39564e+01 5.56898e+01 6.47668e-01 2.00000e-02 2.02841e+00 1.28772e+01 5.56846e+02 1.19073e+01 2.65304e+01 5.26798e-01
1.50280e-01 -1.59917e+01 2.18480e+02 2.94844e+01 5.07765e+01 6.53030e-01 2.00000e-02 2.01069e+00 1.26697e+01 5.11833e+02 1.15682e+01 2.08111e+01 4.75085e-01
1.44830e-01 -1.60231e+01 2.85786e+02 2.92467e+01 6.28188e+01 6.43160e-01 2.00000e-02 2.06630e+00 1.33930e+01 7.21229e+02 1.25498e+01 4.05312e+01 3.94844e-01
1.58279e-01 -1.60322e+01 2.97323e+02 2.94187e+01 5.84264e+01 6.47026e-01 2.00000e-02 2.01366e+00 1.28388e+01 5.66697e+02 1.17444e+01 2.35821e+01 4.35692e-01
1.69950e-01 -1.60064e+01 2.68386e+02 3.33544e+01 5.71502e+01 5.51800e-01 2.00000e-02 2.10154e+00 1.26510e+01 5.77675e+02 1.23155e+01 4.12048e+01 6.10147e-01
1.51675e-01 -1.59788e+01 2.43935e+02 3.04719e+01 5.54300e+01 6.45051e-01 2.00000e-02 2.02371e+00 1.28287e+01 5.53278e+02 1.18348e+01 2.53575e+01 5.06726e-01
1.54475e-01 -1.60141e+01 2.73377e+02 2.81636e+01 6.44676e+01 6.10758e-01 2.00000e-02 2.08096e+00 1.32080e+01 6.72455e+02 1.25141e+01 4.11064e+01 4.65258e-01
1.42034e-01 -1.60007e+01 2.40821e+02 2.80697e+01 5.84381e+01 6.40941e-01 2.00000e-02 2.07091e+00 1.33033e+01 6.87162e+02 1.24992e+01 3.95460e+01 4.43737e-01
1.44151e-01 -1.60259e+01 2.65080e+02 3.29081e+01 6.81816e+01 6.35752e-01 2.00000e-02 2.06725e+00 1.33964e+01 7.01240e+02 1.25329e+01 3.95343e+01 4.23137e-01
1.49160e-01 -1.60312e+01 2.55012e+02 3.19031e+01 5.47629e+01 6.07710e-01 2.00000e-02 2.09190e+00 1.31097e+01 6.57895e+02 1.25378e+01 4.30934e+01 4.86910e-01
1.47623e-01 -1.60081e+01 2.39127e+02 3.22286e+01 4.88192e+01 6.41932e-01 2.00000e-02 2.03897e+00 1.28204e+01 5.66345e+02 1.19942e+01 2.93227e+01 5.62074e-01
1.43497e-01 -1.59935e+01 2.74488e+02 3.14736e+01 6.91935e+01 6.21900e-01 2.00000e-02 2.09715e+00 1.35696e+01 7.70836e+02 1.28373e+01 4.85767e+01 3.29875e-01
1.44654e-01 -1.60286e+01 2.72958e+02 3.09713e+01 5.80636e+01 6.28896e-01 2.00000e-02 2.08127e+00 1.32949e+01 6.99938e+02 1.25922e+01 4.29365e+01 4.25359e-01
1.45271e-01 -1.60454e+01 2.41043e+02 2.86806e+01 6.53904e+01 6.50858e-01 2.00000e-02 2.04130e+00 1.32384e+01 6.48734e+02 1.22131e+01 3.16171e+01 4.55519e-01
1.59555e-01 -1.59663e+01 2.52775e+02 3.02637e+01 5.47742e+01 6.25800e-01 2.00000e-02 2.03044e+00 1.26948e+01 5.33161e+02 1.18351e+01 2.63206e+01 5.67367e-01
1.46448e-01 -1.60232e+01 2.61633e+02 3.05885e+01 6.09795e+01 6.14724e-01 2.00000e-02 2.09523e+00 1.33264e+01 7.07932e+02 1.26812e+01 4.56530e+01 4.14023e-01
1.63037e-01 -1.59619e+01 2.82485e+02 3.14168e+01 5.98191e+01 6.00561e-01 2.00000e-02 2.06046e+00 1.28354e+01 5.78695e+02 1.21684e+01 3.39337e+01 6.02237e-01
1.50630e-01 -1.59767e+01 2.12082e+02 3.16908e+01 5.90227e+01 5.96578e-01 2.00000e-02 2.09797e+00 1.30868e+01 6.34848e+02 1.25273e+01 4.25434e+01 5.21772e-01
1.52590e-01 -1.59769e+01 2.34727e+02 3.15878e+01 6.67025e+01 6.41676e-01 2.00000e-02 2.02184e+00 1.29451e+01 5.61052e+02 1.18490e+01 2.47287e+01 4.87324e-01
1.54634e-01 -1.60114e+01 2.26216e+02 2.82268e+01 5.23041e+01 6.05111e-01 2.00000e-02 2.08052e+00 1.28919e+01 6.01150e+02 1.23191e+01 3.80821e+01 5.73669e-01
1.48942e-01 -1.60284e+01 2.07931e+02 3.06176e+01 5.72339e+01 5.89553e-01 2.00000e-02 2.11648e+00 1.31678e+01 6.68392e+02 1.26812e+01 4.74301e+01 4.71266e-01
1.43842e-01 -1.60152e+01 2.28284e+02 2.85842e+01 5.56929e+01 6.01522e-01 2.00000e-02 2.12369e+00 1.33553e+01 7.30690e+02 1.28477e+01 5.19277e+01 3.82499e-01
1.54962e-01 -1.59844e+01 2.01614e+02 3.29332e+01 6.33927e+01 5.63262e-01 2.00000e-02 2.12958e+00 1.31553e+01 6.61955e+02 1.27322e+01 4.93727e+01 4.80841e-01
1.62505e-01 -1.59911e+01 2.99744e+02 3.23719e+01 5.84287e+01 5.84990e-01 2.00000e-02 2.08523e+00 1.29017e+01 6.13825e+02 1.23816e+01 4.01936e+01 5.54054e-01
1.69904e-01 -1.60041e+01 2.82728e+02 3.37533e+01 6.84866e+01 6.00862e-01 2.00000e-02 2.03283e+00 1.27129e+01 5.27041e+02 1.18598e+01 2.65667e+01 5.87421e-01
1.42284e-01 -1.60385e+01 2.09474e+02 3.29473e+01 6.04922e+01 5.96453e-01 2.00000e-02 2.12512e+00 1.33825e+01 7.17988e+02 1.28582e+01 5.14308e+01 3.99953e-01
1.43419e-01 -1.59768e+01 2.44733e+02 3.12955e+01 4.26897e+01 6.10833e-01 2.00000e-02 2.10760e+00 1.30484e+01 6.80203e+02 1.26149e+01 4.75396e+01 4.53873e-01
1.67591e-01 -1.59657e+01 2.82473e+02 3.31343e+01 6.79213e+01 6.15676e-01 2.00000e-02 2.01914e+00 1.27171e+01 5.23286e+02 1.17195e+01 2.34790e+01 5.15782e-01
1.68088e-01 -1.60362e+01 2.52617e+02 2.89469e+01 6.25542e+01 5.69850e-01 2.00000e-02 2.09053e+00 1.28505e+01 5.91016e+02 1.23465e+01 3.92997e+01 5.89403e-01
1.58580e-01 -1.59549e+01 2.14629e+02 2.89415e+01 6.26316e+01 6.41310e-01 2.00000e-02 2.00215e+00 1.26576e+01 4.92084e+02 1.13545e+01 1.70758e+01 4.36745e-01
1.59656e-01 -1.60366e+01 2.58272e+02 3.17503e+01 6.61998e+01 6.08847e-01 2.00000e-02 2.05501e+00 1.29511e+01 5.86093e+02 1.21723e+01 3.27219e+01 5.81854e-01
1.56993e-01 -1.59814e+01 2.74510e+02 3.02778e+01 6.20659e+01 5.69040e-01 2.00000e-02 2.12773e+00 1.32136e+01 7.01507e+02 1.27890e+01 5.15979e+01 4.23124e-01
1.40674e-01 -1.60144e+01 2.06280e+02 2.93409e+01 4.09261e+01 6.74997e-01 2.00000e-02 2.00321e+00 1.26353e+01 5.09591e+02 1.14073e+01 1.82526e+01 4.28355e-01
1.45654e-01 -1.60269e+01 2.06866e+02 2.86643e+01 6.79282e+01 5.90114e-01 2.00000e-02 2.13268e+00 1.35242e+01 7.55384e+02 1.29619e+01 5.37898e+01 3.49652e-01
1.53777e-01 -1.59854e+01 2.46074e+02 3.23321e+01 5.66031e+01 6.02395e-01 2.00000e-02 2.08143e+00 1.29789e+01 6.15128e+02 1.23848e+01 3.91294e+01 5.52044e-01
1.62182e-01 -1.59705e+01 2.72276e+02 3.03949e+01 4.77447e+01 6.09974e-01 2.00000e-02 2.05000e+00 1.25733e+01 5.45526e+02 1.19610e+01 3.09729e+01 6.30384e-01
1.46476e-01 -1.60022e+01 2.93829e+02 3.31933e+01 6.55359e+01 5.99423e-01 2.00000e-02 2.11826e+00 1.34884e+01 7.67805e+02 1.29264e+01 5.34307e+01 3.33705e-01
1.44778e-01 -1.59925e+01 2.58171e+02 3.33668e+01 5.72465e+01 5.79956e-01 2.00000e-02 2.14573e+00 1.34058e+01 7.65638e+02 1.30129e+01 5.87743e+01 3.36459e-01
1.42350e-01 -1.60229e+01 2.84880e+02 3.03107e+01 6.38495e+01 6.73573e-01 2.00000e-02 2.02495e+00 1.33400e+01 6.87703e+02 1.21613e+01 2.98521e+01 3.50902e-01
1.49669e-01 -1.60406e+01 2.25126e+02 3.17480e+01 4.84810e+01 6.23328e-01 2.00000e-02 2.06069e+00 1.28203e+01 5.74807e+02 1.21555e+01 3.36851e+01 6.08522e-01
1.49537e-01 -1.59678e+01 2.10846e+02 3.08423e+01 5.86913e+01 6.16009e-01 2.00000e-02 2.07236e+00 1.30154e+01 6.03637e+02 1.23213e+01 3.64149e+01 5.69815e-01
1.43243e-01 -1.59759e+01 2.53195e+02 3.35406e+01 4.70843e+01 6.38530e-01 2.00000e-02 2.06120e+00 1.29911e+01 6.23936e+02 1.22875e+01 3.62067e+01 5.33716e-01
1.54030e-01 -1.60222e+01 2.00657e+02 2.85590e+01 5.97011e+01 6.14533e-01 2.00000e-02 2.06239e+00 1.29075e+01 5.71928e+02 1.21760e+01 3.30682e+01 6.14981e-01
1.69581e-01 -1.60432e+01 2.04297e+02 2.96892e+01 5.33042e+01 5.84947e-01 2.00000e-02 2.05605e+00 1.24220e+01 4.97327e+02 1.18741e+01 2.95409e+01 7.16897e-01
1.58627e-01 -1.60290e+01 2.74721e+02 3.36719e+01 4.38102e+01 6.14965e-01 2.00000e-02 2.04778e+00 1.25590e+01 5.42960e+02 1.19477e+01 3.07394e+01 6.27376e-01
1.63705e-01 -1.60453e+01 2.22643e+02 3.28133e+01 5.95342e+01 5.51661e-01 2.00000e-02 2.11909e+00 1.28791e+01 6.11780e+02 1.25239e+01 4.53826e+01 5.57213e-01
1.64339e-01 -1.59620e+01 2.88976e+02 3.19889e+01 5.39528e+01 5.96937e-01 2.00000e-02 2.06115e+00 1.27021e+01 5.63903e+02 1.21107e+01 3.37574e+01 6.25898e-01
1.43480e-01 -1.60058e+01 2.13967e+02 2.93728e+01 5.07124e+01 5.77057e-01 2.00000e-02 2.15788e+00 1.33376e+01 7.60072e+02 1.30155e+01 6.03129e+01 3.43586e-01
1.53262e-01 -1.59907e+01 2.98291e+02 2.96784e+01 5.25426e+01 5.85158e-01 2.00000e-02 2.12216e+00 1.31293e+01 7.08899e+02 1.27446e+01 5.17883e+01 4.12661e-01
1.58987e-01 -1.59773e+01 2.59040e+02 3.14749e+01 5.17887e+01 5.77361e-01 2.00000e-02 2.10444e+00 1.28382e+01 6.22314e+02 1.24521e+01 4.38764e+01 5.40975e-01
1.46104e-01 -1.59729e+01 2.80704e+02 2.88522e+01 4.86263e+01 6.35527e-01 2.00000e-02 2.07268e+00 1.31176e+01 6.71641e+02 1.24531e+01 4.05076e+01 4.66459e-01
1.48480e-01 -1.59907e+01 2.60367e+02 2.83485e+01 5.49299e+01 6.63245e-01 2.00000e-02 2.01418e+00 1.29444e+01 5.83825e+02 1.17917e+01 2.38878e+01 4.19997e-01
1.42599e-01 -1.60489e+01 2.86574e+02 2.99854e+01 5.74783e+01 6.06418e-01 2.00000e-02 2.12756e+00 1.35205e+01 7.95867e+02 1.30077e+01 5.69085e+01 2.99186e-01
1.65297e-01 -1.59810e+01 2.33814e+02 3.19877e+01 4.89585e+01 6.13178e-01 2.00000e-02 2.02459e+00 1.23884e+01 4.77640e+02 1.16097e+01 2.34412e+01 6.01293e-01
1.66420e-01 -1.60308e+01 2.72626e+02 3.16329e+01 6.45157e+01 6.17570e-01 2.00000e-02 2.02124e+00 1.26972e+01 5.22322e+02 1.17324e+01 2.39058e+01 5.29434e-01
1.45501e-01 -1.59764e+01 2.42496e+02 3.12549e+01 6.02612e+01 5.99268e-01 2.00000e-02 2.11733e+00 1.33603e+01 7.23782e+02 1.28194e+01 5.05270e+01 3.91946e-01
1.45824e-01 -1.60197e+01 2.15275e+02 3.12063e+01 6.76474e+01 6.09402e-01 2.00000e-02 2.09724e+00 1.33583e+01 6.88645e+02 1.26689e+01 4.42192e+01 4.41588e-01
1.59025e-01 -1.59519e+01 2.29653e+02 3.06734e+01 5.79373e+01 6.39798e-01 2.00000e-02 2.00290e+00 1.25965e+01 4.88784e+02 1.13685e+01 1.76254e+01 4.44738e-01
1.52116e-01 -1.59988e+01 2.93334e+02 3.39326e+01 6.90464e+01 6.02710e-01 2.00000e-02 2.09210e+00 1.33167e+01 7.00781e+02 1.26609e+01 4.49190e+01 4.24157e-01
1.52731e-01 -1.60280e+01 2.67008e+02 2.88905e+01 5.23058e+01 6.48257e-01 2.00000e-02 2.02444e+00 1.28400e+01 5.69943e+02 1.18708e+01 2.63083e+01 4.90267e-01
1.45876e-01 -1.60232e+01 2.30389e+02 3.12494e+01 6.50404e+01 6.62214e-01 2.00000e-02 2.00947e+00 1.30194e+01 5.71850e+02 1.17140e+01 2.16379e+01 4.06620e-01
1.66376e-01 -1.60038e+01 2.70685e+02 2.85103e+01 6.19733e+01 5.73054e-01 2.00000e-02 2.09458e+00 1.29133e+01 6.13083e+02 1.24176e+01 4.11824e+01 5.55201e-01
1.41948e-01 -1.59682e+01 2.56529e+02 2.81289e+01 4.60938e+01 6.09205e-01 2.00000e-02 2.12481e+00 1.32718e+01 7.46650e+02 1.28440e+01 5.39514e+01 3.61099e-01
1.56904e-01 -1.59895e+01 2.89747e+02 2.91774e+01 6.63075e+01 6.52853e-01 2.00000e-02 2.00857e+00 1.29860e+01 5.89945e+02 1.17209e+01 2.22428e+01 3.83284e-01
1.63714e-01 -1.60286e+01 2.36656e+02 3.27150e+01 5.20475e+01 5.78483e-01 2.00000e-02 2.08188e+00 1.26356e+01 5.56717e+02 1.21882e+01 3.68101e+01 6.42697e-01
1.63044e-01 -1.59849e+01 2.41874e+02 3.06690e+01 5.24880e+01 5.75699e-01 2.00000e-02 2.09319e+00 1.26954e+01 5.83873e+02 1.22928e+01 3.98778e+01 6.00508e-01
1.48994e-01 -1.60457e+01 2.85870e+02 3.26571e+01 4.87537e+01 6.64079e-01 2.00000e-02 2.00964e+00 1.28208e+01 5.66957e+02 1.16955e+01 2.27533e+01 4.12585e-01
1.58283e-01 -1.59520e+01 2.06573e+02 3.08181e+01 4.93159e+01 6.39774e-01 2.00000e-02 2.00072e+00 1.23964e+01 4.54389e+02 1.11901e+01 1.57345e+01 4.58076e-01
1.57873e-01 -1.59884e+01 2.89931e+02 3.15140e+01 5.84181e+01 5.78486e-01 2.00000e-02 2.11047e+00 1.30800e+01 6.68082e+02 1.26311e+01 4.71962e+01 4.71726e-01
1.63882e-01 -1.60293e+01 2.55567e+02 3.06360e+01 6.15884e+01 5.76025e-01 2.00000e-02 2.09179e+00 1.29116e+01 6.04482e+02 1.23970e+01 4.02912e+01 5.68506e-01
1.40576e-01 -1.59937e+01 2.02485e+02 2.90341e+01 6.19782e+01 5.89580e-01 2.00000e-02 2.14946e+00 1.35842e+01 7.88144e+02 1.30977e+01 5.91666e+01 3.08472e-01
1.45329e-01 -1.59799e+01 2.79875e+02 3.25743e+01 4.80098e+01 6.48735e-01 2.00000e-02 2.04602e+00 1.29831e+01 6.23551e+02 1.21847e+01 3.34011e+01 5.04641e-01
1.63952e-01 -1.59772e+01 2.06073e+02 2.97289e+01 6.96730e+01 6.21787e-01 2.00000e-02 2.01516e+00 1.26868e+01 4.95026e+02 1.16019e+01 2.10591e+01 5.21493e-01
1.45285e-01 -1.60323e+01 2.58271e+02 2.99418e+01 5.74867e+01 6.73495e-01 2.00000e-02 2.00391e+00 1.30008e+01 5.86942e+02 1.16282e+01 2.03993e+01 3.60839e-01
1.47773e-01 -1.59938e+01 2.99363e+02 3.31721e+01 5.44630e+01 6.39433e-01 2.00000e-02 2.05497e+00 1.31006e+01 6.49590e+02 1.23217e+01 3.62460e+01 4.86614e-01
1.43040e-01 -1.60450e+01 2.91851e+02 2.93697e+01 5.89616e+01 6.16318e-01 2.00000e-02 2.11414e+00 1.35168e+01 7.87284e+02 1.29343e+01 5.37049e+01 3.09517e-01
1.67814e-01 -1.59647e+01 2.59975e+02 2.86482e+01 5.57441e+01 5.75584e-01 2.00000e-02 2.08448e+00 1.26763e+01 5.75888e+02 1.22285e+01 3.79178e+01 6.12925e-01
1.61654e-01 -1.59595e+01 2.49485e+02 3.03563e+01 5.70131e+01 6.16894e-01 2.00000e-02 2.03674e+00 1.27006e+01 5.33664e+02 1.18897e+01 2.75121e+01 5.97367e-01
1.58283e-01 -1.59608e+01 2.77411e+02 3.33534e+01 6.23451e+01 6.06344e-01 2.00000e-02 2.06294e+00 1.29532e+01 6.00233e+02 1.22530e+01 3.52087e+01 5.71811e-01
1.58024e-01 -1.59591e+01 2.07950e+02 3.11616e+01 6.96129e+01 5.56481e-01 2.00000e-02 2.13396e+00 1.32500e+01 6.81176e+02 1.28002e+01 5.07064e+01 4.52451e-01
1.45712e-01 -1.59755e+01 2.51026e+02 2.87931e+01 5.21751e+01 6.49878e-01 2.00000e-02 2.04321e+00 1.30264e+01 6.15740e+02 1.21473e+01 3.17571e+01 5.07519e-01
1.43443e-01 -1.59648e+01 2.07721e+02 3.30118e+01 5.70072e+01 6.26815e-01 2.00000e-02 2.07137e+00 1.30812e+01 6.14577e+02 1.23576e+01 3.68096e+01 5.52894e-01
1.62353e-01 -1.60289e+01 2.44165e+02 3.12423e+01 4.96476e+01 6.24433e-01 2.00000e-02 2.01956e+00 1.24801e+01 4.91451e+02 1.16069e+01 2.27932e+01 5.53906e-01
1.41791e-01 -1.59514e+01 2.01894e+02 3.05831e+01 5.27701e+01 6.42209e-01 2.00000e-02 2.05489e+00 1.29832e+01 5.89729e+02 1.21810e+01 3.26364e+01 5.76106e-01
1.62321e-01 -1.60355e+01 2.17817e+02 2.97298e+01 5.19343e+01 5.81409e-01 2.00000e-02 2.08650e+00 1.26585e+01 5.66032e+02 1.22205e+01 3.77012e+01 6.28245e-01
1.55149e-01 -1.59586e+01 2.80392e+02 3.38031e+01 5.75356e+01 6.34041e-01 2.00000e-02 2.03075e+00 1.28482e+01 5.67692e+02 1.19437e+01 2.78288e+01 5.24258e-01
1.67701e-01 -1.60248e+01 2.84687e+02 3.16580e+01 6.29738e+01 5.97197e-01 2.00000e-02 2.05000e+00 1.27546e+01 5.52224e+02 1.20369e+01 3.08661e+01 6.20500e-01
1.52656e-01 -1.59706e+01 2.26915e+02 2.96350e+01 5.63373e+01 6.13185e-01 2.00000e-02 2.07127e+00 1.29617e+01 6.01542e+02 1.22943e+01 3.63225e+01 5.73063e-01
1.63630e-01 -1.59550e+01 2.33697e+02 2.85138e+01 6.18925e+01 5.97331e-01 2.00000e-02 2.06253e+00 1.28240e+01 5.63666e+02 1.21428e+01 3.30540e+01 6.27883e-01
1.40790e-01 -1.60156e+01 2.61004e+02 3.16736e+01 5.88220e+01 6.41418e-01 2.00000e-02 2.07158e+00 1.33371e+01 6.99640e+02 1.25461e+01 4.07797e+01 4.25784e-01
1.58269e-01 -1.59557e+01 2.39011e+02 3.24647e+01 6.88968e+01 5.84505e-01 2.00000e-02 2.09273e+00 1.31103e+01 6.32553e+02 1.25045e+01 4.13360e+01 5.25276e-01
1.43744e-01 -1.59655e+01 2.33294e+02 3.22635e+01 6.65900e+01 5.86466e-01 2.00000e-02 2.14015e+00 1.35696e+01 7.78222e+02 1.30530e+01 5.72623e+01 3.20643e-01
1.60628e-01 -1.60203e+01 2.74720e+02 3.00519e+01 4.58266e+01 6.41343e-01 2.00000e-02 2.00767e+00 1.24883e+01 5.04898e+02 1.14696e+01 2.03007e+01 4.62128e-01
1.40832e-01 -1.60454e+01 2.41083e+02 2.90054e+01 6.94952e+01 6.65381e-01 2.00000e-02 2.03381e+00 1.34186e+01 6.90399e+02 1.22346e+01 3.08919e+01 3.77769e-01
1.63845e-01 -1.60063e+01 2.25888e+02 2.92179e+01 6.23953e+01 6.22193e-01 2.00000e-02 2.01891e+00 1.26425e+01 5.01093e+02 1.16490e+01 2.23894e+01 5.39156e-01
1.40707e-01 -1.60388e+01 2.92148e+02 2.82469e+01 6.71993e+01 6.71831e-01 2.00000e-02 2.04450e+00 1.35953e+01 7.75561e+02 1.25041e+01 3.74169e+01 3.00653e-01
1.69621e-01 -1.59858e+01 2.02642e+02 3.20699e+01 5.63402e+01 5.53974e-01 2.00000e-02 2.09656e+00 1.25536e+01 5.45698e+02 1.22080e+01 3.84163e+01 6.59736e-01
1.60397e-01 -1.60164e+01 2.45668e+02 2.86564e+01 5.17517e+01 5.86487e-01 2.00000e-02 2.09112e+00 1.27691e+01 6.00705e+02 1.23266e+01 4.02211e+01 5.74361e-01
1.45901e-01 -1.60218e+01 2.37597e+02 2.83518e+01 4.93029e+01 5.89258e-01 2.00000e-02 2.13664e+00 1.32286e+01 7.31139e+02 1.28571e+01 5.49675e+01 3.81888e-01
1.64105e-01 -1.60255e+01 2.01211e+02 3.02628e+01 5.85387e+01 5.96282e-01 2.00000e-02 2.05429e+00 1.26438e+01 5.17057e+02 1.19729e+01 2.98143e+01 6.83888e-01
1.56149e-01 -1.59728e+01 2.39272e+02 3.19812e+01 5.91381e+01 6.34965e-01 2.00000e-02 2.02044e+00 1.27441e+01 5.27096e+02 1.17423e+01 2.37715e+01 5.19192e-01
1.48017e-01 -1.59695e+01 2.25953e+02 2.98402e+01 5.93362e+01 5.62664e-01 2.00000e-02 2.16295e+00 1.34295e+01 7.71280e+02 1.30838e+01 6.15947e+01 3.29315e-01
1.61897e-01 -1.60099e+01 2.24882e+02 3.05505e+01 5.96147e+01 5.65292e-01 2.00000e-02 2.11060e+00 1.29337e+01 6.17164e+02 1.25086e+01 4.40207e+01 5.48904e-01
1.51657e-01 -1.60380e+01 2.52425e+02 2.82015e+01 6.68045e+01 6.31081e-01 2.00000e-02 2.05529e+00 1.31953e+01 6.47702e+02 1.23084e+01 3.46257e+01 4.89927e-01
1.59704e-01 -1.60217e+01 2.21657e+02 2.97886e+01 6.74532e+01 5.52905e-01 2.00000e-02 2.13744e+00 1.32239e+01 6.85757e+02 1.28088e+01 5.17187e+01 4.45775e-01
1.67214e-01 -1.60362e+01 2.33908e+02 3.16749e+01 5.54916e+01 5.66589e-01 2.00000e-02 2.08983e+00 1.26458e+01 5.60554e+02 1.22334e+01 3.81522e+01 6.36749e-01
1.47825e-01 -1.60292e+01 2.01832e+02 3.06296e+01 5.77941e+01 6.33543e-01 2.00000e-02 2.04767e+00 1.29112e+01 5.63949e+02 1.20727e+01 3.01907e+01 5.96351e-01
1.41412e-01 -1.60324e+01 2.54730e+02 3.02660e+01 5.15592e+01 6.37705e-01 2.00000e-02 2.07686e+00 1.32191e+01 6.81836e+02 1.25191e+01 4.13096e+01 4.51487e-01
1.62482e-01 -1.60200e+01 2.26115e+02 3.37790e+01 6.04682e+01 5.60127e-01 2.00000e-02 2.10945e+00 1.28935e+01 6.04245e+02 1.24811e+01 4.33970e+01 5.68873e-01
1.48393e-01 -1.59594e+01 2.77099e+02 3.35743e+01 4.31821e+01 6.36073e-01 2.00000e-02 2.05200e+00 1.28329e+01 5.98414e+02 1.21476e+01 3.37987e+01 5.56816e-01
1.56005e-01 -1.60433e+01 2.54118e+02 3.15232e+01 5.02512e+01 5.93013e-01 2.00000e-02 2.09097e+00 1.28548e+01 6.12222e+02 1.23848e+01 4.10342e+01 5.56531e-01
1.47231e-01 -1.60039e+01 2.08219e+02 2.97946e+01 6.08340e+01 6.58558e-01 2.00000e-02 2.00770e+00 1.28436e+01 5.29047e+02 1.15793e+01 1.99693e+01 4.38938e-01
1.40880e-01 -1.59731e+01 2.98435e+02 2.84095e+01 6.09310e+01 6.97419e-01 2.00000e-02 2.00430e+00 1.33610e+01 6.98298e+02 1.18750e+01 2.35508e+01 2.60592e-01
1.45202e-01 -1.60361e+01 2.20013e+02 3.15701e+01 6.83751e+01 5.93276e-01 2.00000e-02 2.12480e+00 1.34945e+01 7.41411e+02 1.29122e+01 5.20210e+01 3.68056e-01
1.56342e-01 -1.60172e+01 2.17168e+02 3.21664e+01 5.08554e+01 5.98054e-01 2.00000e-02 2.07570e+00 1.27477e+01 5.64790e+02 1.22065e+01 3.59054e+01 6.30173e-01
1.68534e-01 -1.59791e+01 2.04256e+02 2.81600e+01 5.60304e+01 5.86530e-01 2.00000e-02 2.06031e+00 1.25441e+01 5.14383e+02 1.19650e+01 3.07670e+01 6.99994e-01
1.55600e-01 -1.59899e+01 2.88174e+02 3.34077e+01 5.57034e+01 6.37155e-01 2.00000e-02 2.02699e+00 1.28156e+01 5.64609e+02 1.18959e+01 2.70099e+01 5.09845e-01
1.51368e-01 -1.59562e+01 2.41845e+02 2.93166e+01 4.85626e+01 5.86598e-01 2.00000e-02 2.11966e+00 1.29871e+01 6.71563e+02 1.26262e+01 4.89256e+01 4.66575e-01
1.58370e-01 -1.59649e+01 2.92199e+02 3.38579e+01 5.47849e+01 6.12629e-01 2.00000e-02 2.05459e+00 1.28247e+01 5.81667e+02 1.21403e+01 3.33424e+01 5.87698e-01
1.50804e-01 -1.60181e+01 2.29602e+02 3.09782e+01 5.95936e+01 5.50629e-01 2.00000e-02 2.16799e+00 1.33673e+01 7.60089e+02 1.30698e+01 6.20949e+01 3.43565e-01
1.43470e-01 -1.60453e+01 2.52548e+02 3.38358e+01 6.55080e+01 6.35456e-01 2.00000e-02 2.06488e+00 1.33126e+01 6.73127e+02 1.24629e+01 3.80045e+01 4.62872e-01
1.40281e-01 -1.59712e+01 2.22263e+02 3.37416e+01 5.92702e+01 5.81116e-01 2.00000e-02 2.15528e+00 1.35324e+01 7.86330e+02 1.31182e+01 6.11851e+01 3.10678e-01
1.50550e-01 -1.60312e+01 2.39015e+02 2.81684e+01 6.74814e+01 6.41813e-01 2.00000e-02 2.03857e+00 1.31463e+01 6.22052e+02 1.21269e+01 3.00270e+01 4.83343e-01
1.46989e-01 -1.59588e+01 2.80443e+02 2.87958e+01 5.82781e+01 6.48826e-01 2.00000e-02 2.04853e+00 1.31945e+01 6.63067e+02 1.23007e+01 3.47089e+01 4.54487e-01
1.59480e-01 -1.60164e+01 2.19542e+02 3.18660e+01 6.39093e+01 6.20792e-01 2.00000e-02 2.02922e+00 1.27380e+01 5.18137e+02 1.18128e+01 2.51536e+01 5.79932e-01
1.53366e-01 -1.60224e+01 2.00574e+02 3.11031e+01 6.76366e+01 6.40881e-01 2.00000e-02 2.01387e+00 1.28103e+01 5.15087e+02 1.16487e+01 2.12603e+01 4.92114e-01
1.57497e-01 -1.59515e+01 2.58203e+02 2.85036e+01 5.84992e+01 5.82907e-01 2.00000e-02 2.10815e+00 1.30826e+01 6.60660e+02 1.26014e+01 4.58725e+01 4.82773e-01
1.69769e-01 -1.60058e+01 2.06314e+02 2.96835e+01 5.38200e+01 5.94335e-01 2.00000e-02 2.04097e+00 1.24046e+01 4.79868e+02 1.17458e+01 2.62871e+01 6.88703e-01
1.49009e-01 -1.59862e+01 2.51992e+02 2.88895e+01 5.25656e+01 6.09785e-01 2.00000e-02 2.09557e+00 1.31246e+01 6.69615e+02 1.25682e+01 4.41938e+01 4.69455e-01
1.55751e-01 -1.59933e+01 2.68164e+02 3.07463e+01 4.93065e+01 6.49922e-01 2.00000e-02 2.00714e+00 1.26441e+01 5.23545e+02 1.15335e+01 2.05214e+01 4.40750e-01
1.56550e-01 -1.59988e+01 2.74851e+02 3.21417e+01 6.57827e+01 6.19627e-01 2.00000e-02 2.05115e+00 1.30249e+01 6.07332e+02 1.21990e+01 3.29570e+01 5.41548e-01
1.68209e-01 -1.60296e+01 2.90396e+02 3.35002e+01 4.46467e+01 6.15782e-01 2.00000e-02 2.01762e+00 1.22972e+01 4.83070e+02 1.15225e+01 2.25800e+01 5.50308e-01
1.51311e-01 -1.60134e+01 2.88887e+02 3.09222e+01 6.46865e+01 5.79429e-01 2.00000e-02 2.13346e+00 1.34261e+01 7.60007e+02 1.29577e+01 5.57805e+01 3.43670e-01
1.59377e-01 -1.59937e+01 2.59867e+02 3.01597e+01 6.08788e+01 5.55741e-01 2.00000e-02 2.13679e+00 1.31382e+01 6.89003e+02 1.27829e+01 5.25496e+01 4.41069e-01
1.68185e-01 -1.60454e+01 2.26990e+02 3.30425e+01 6.41955e+01 6.16467e-01 2.00000e-02 2.00605e+00 1.24924e+01 4.62505e+02 1.13835e+01 1.82146e+01 4.89910e-01
1.62587e-01 -1.60173e+01 2.83209e+02 3.03556e+01 5.41831e+01 6.25259e-01 2.00000e-02 2.02709e+00 1.26658e+01 5.35824e+02 1.18043e+01 2.59692e+01 5.46351e-01
1.48729e-01 -1.60144e+01 2.07893e+02 2.94770e+01 5.50747e+01 6.34677e-01 2.00000e-02 2.04620e+00 1.28751e+01 5.62974e+02 1.20473e+01 2.99574e+01 5.93146e-01
1.58999e-01 -1.59856e+01 2.14061e+02 3.37116e+01 6.89907e+01 5.57796e-01 2.00000e-02 2.12405e+00 1.31552e+01 6.52775e+02 1.26982e+01 4.78233e+01 4.94597e-01
1.49308e-01 -1.60318e+01 2.40854e+02 3.22081e+01 4.13280e+01 6.53576e-01 2.00000e-02 2.01408e+00 1.25857e+01 5.18040e+02 1.16129e+01 2.24112e+01 4.90327e-01
1.60803e-01 -1.60288e+01 2.84674e+02 3.37649e+01 4.76556e+01 6.03004e-01 2.00000e-02 2.05967e+00 1.26291e+01 5.58945e+02 1.20718e+01 3.35405e+01 6.31461e-01
1.54769e-01 -1.60182e+01 2.13265e+02 2.97753e+01 5.97688e+01 6.09790e-01 2.00000e-02 2.06688e+00 1.29260e+01 5.81646e+02 1.22282e+01 3.44748e+01 6.03296e-01
1.50521e-01 -1.59790e+01 2.65234e+02 2.95123e+01 6.92687e+01 5.74374e-01 2.00000e-02 2.14430e+00 1.35515e+01 7.88568e+02 1.30682e+01 5.86326e+01 3.07958e-01
1.57659e-01 -1.60309e+01 2.12853e+02 3.34688e+01 4.58678e+01 6.30862e-01 2.00000e-02 2.01448e+00 1.23921e+01 4.66322e+02 1.14890e+01 2.08568e+01 5.46174e-01
1.65534e-01 -1.60239e+01 2.04928e+02 3.25709e+01 5.32258e+01 5.57649e-01 2.00000e-02 2.10350e+00 1.25757e+01 5.63929e+02 1.22687e+01 4.05307e+01 6.31510e-01
1.50961e-01 -1.60418e+01 2.77917e+02 3.31498e+01 5.97898e+01 6.23620e-01 2.00000e-02 2.06276e+00 1.30841e+01 6.34647e+02 1.23387e+01 3.66563e+01 5.18946e-01
1.66899e-01 -1.59860e+01 2.40066e+02 3.17555e+01 5.27868e+01 6.22159e-01 2.00000e-02 2.00609e+00 1.23844e+01 4.61337e+02 1.13515e+01 1.84125e+01 4.91222e-01
1.42163e-01 -1.60257e+01 2.64789e+02 3.24750e+01 4.91507e+01 6.74386e-01 2.00000e-02 2.01149e+00 1.29420e+01 5.88220e+02 1.17786e+01 2.36879e+01 4.00815e-01
1.65594e-01 -1.59742e+01 2.39834e+02 3.14181e+01 6.96767e+01 5.77113e-01 2.00000e-02 2.08164e+00 1.29492e+01 5.90520e+02 1.23359e+01 3.74672e+01 5.90173e-01
1.54736e-01 -1.60094e+01 2.48894e+02 3.37743e+01 4.29319e+01 6.46128e-01 2.00000e-02 2.00590e+00 1.24726e+01 4.90825e+02 1.14210e+01 1.93634e+01 4.63424e-01
1.42060e-01 -1.60437e+01 2.17049e+02 2.90186e+01 4.93761e+01 6.08261e-01 2.00000e-02 2.11697e+00 1.32272e+01 7.01180e+02 1.27400e+01 4.94301e+01 4.23590e-01
1.45756e-01 -1.59812e+01 2.80018e+02 2.91587e+01 5.08803e+01 6.22242e-01 2.00000e-02 2.09319e+00 1.32216e+01 7.04551e+02 1.26385e+01 4.58669e+01 4.18802e-01
1.44580e-01 -1.59805e+01 2.62550e+02 2.82510e+01 5.67273e+01 6.32095e-01 2.00000e-02 2.08053e+00 1.32933e+01 7.00599e+02 1.25786e+01 4.25241e+01 4.24417e-01
1.45615e-01 -1.59631e+01 2.73598e+02 2.82665e+01 5.46553e+01 6.62786e-01 2.00000e-02 2.03037e+00 1.31032e+01 6.34863e+02 1.20877e+01 2.97236e+01 4.35683e-01
1.53572e-01 -1.60399e+01 2.05206e+02 2.93231e+01 6.26671e+01 6.15128e-01 2.00000e-02 2.06217e+00 1.29629e+01 5.81026e+02 1.22048e+01 3.33535e+01 6.00693e-01
1.47127e-01 -1.60197e+01 2.18779e+02 3.27809e+01 5.31867e+01 5.70505e-01 2.00000e-02 2.14763e+00 1.32293e+01 7.18038e+02 1.28980e+01 5.62653e+01 3.99884e-01
1.49293e-01 -1.59740e+01 2.72788e+02 3.12341e+01 5.84052e+01 6.33664e-01 2.00000e-02 2.05624e+00 1.31020e+01 6.37148e+02 1.22998e+01 3.53595e+01 5.07123e-01
1.42803e-01 -1.59724e+01 2.17033e+02 3.14156e+01 4.95687e+01 6.71259e-01 2.00000e-02 2.00024e+00 1.27347e+01 5.18149e+02 1.13282e+01 1.64901e+01 4.01489e-01
1.54316e-01 -1.60358e+01 2.36006e+02 3.11507e+01 4.19408e+01 6.42489e-01 2.00000e-02 2.01624e+00 1.24817e+01 5.00253e+02 1.15785e+01 2.23588e+01 5.23003e-01
1.60445e-01 -1.60334e+01 2.48010e+02 2.94812e+01 5.43644e+01 6.12298e-01 2.00000e-02 2.04990e+00 1.27313e+01 5.51738e+02 1.20202e+01 3.07065e+01 6.20932e-01
1.67837e-01 -1.60469e+01 2.12379e+02 2.80212e+01 6.85932e+01 5.77009e-01 2.00000e-02 2.07876e+00 1.28831e+01 5.72186e+02 1.22625e+01 3.58056e+01 6.18682e-01
1.48043e-01 -1.60364e+01 2.32073e+02 3.10629e+01 4.46142e+01 6.61670e-01 2.00000e-02 2.00422e+00 1.26187e+01 5.11114e+02 1.14422e+01 1.89518e+01 4.33597e-01
1.56080e-01 -1.59595e+01 2.15165e+02 3.38141e+01 6.94264e+01 5.50397e-01 2.00000e-02 2.14421e+00 1.32975e+01 6.99226e+02 1.28892e+01 5.38192e+01 4.26375e-01
1.49221e-01 -1.59769e+01 2.89891e+02 3.05642e+01 5.62121e+01 6.67480e-01 2.00000e-02 2.00924e+00 1.29787e+01 5.96514e+02 1.17604e+01 2.31338e+01 3.80223e-01
1.50452e-01 -1.60071e+01 2.28048e+02 2.97516e+01 4.94842e+01 5.71651e-01 2.00000e-02 2.14197e+00 1.30469e+01 7.00388e+02 1.27702e+01 5.43554e+01 4.24717e-01
1.67883e-01 -1.60008e+01 2.70497e+02 3.30288e+01 6.60324e+01 5.75404e-01 2.00000e-02 2.07646e+00 1.28443e+01 5.76286e+02 1.22628e+01 3.64498e+01 6.12306e-01
1.63447e-01 -1.59649e+01 2.94083e+02 2.82336e+01 6.40390e+01 5.86643e-01 2.00000e-02 2.08872e+00 1.30390e+01 6.41493e+02 1.24676e+01 4.14955e+01 5.11656e-01
1.68686e-01 -1.59665e+01 2.58753e+02 3.03798e+01 4.49316e+01 6.18620e-01 2.00000e-02 2.01279e+00 1.22210e+01 4.67897e+02 1.14029e+01 2.06743e+01 5.32829e-01
1.40692e-01 -1.60312e+01 2.90450e+02 2.92324e+01 6.61859e+01 6.74210e-01 2.00000e-02 2.03641e+00 1.35175e+01 7.45766e+02 1.23850e+01 3.45292e+01 3.18261e-01
1.46561e-01 -1.59853e+01 2.20230e+02 2.88586e+01 5.82698e+01 5.82554e-01 2.00000e-02 2.14083e+00 1.33782e+01 7.41163e+02 1.29414e+01 5.55775e+01 3.68387e-01
1.51743e-01 -1.59779e+01 2.21181e+02 3.28645e+01 4.81384e+01 5.72891e-01 2.00000e-02 2.12817e+00 1.29217e+01 6.55196e+02 1.26243e+01 4.96511e+01 4.90957e-01
1.43972e-01 -1.60125e+01 2.28433e+02 2.90810e+01 5.95680e+01 6.08892e-01 2.00000e-02 2.11073e+00 1.33678e+01 7.18556e+02 1.27768e+01 4.86500e+01 3.99164e-01
1.48454e-01 -1.59850e+01 2.11086e+02 2.87079e+01 6.69085e+01 5.92831e-01 2.00000e-02 2.11869e+00 1.33929e+01 7.14429e+02 1.28097e+01 4.93149e+01 4.04909e-01
1.41000e-01 -1.59744e+01 2.94000e+02 3.11622e+01 5.21220e+01 6.29972e-01 2.00000e-02 2.09761e+00 1.33815e+01 7.50040e+02 1.27778e+01 4.92437e+01 3.56633e-01
1.63860e-01 -1.59597e+01 2.26470e+02 2.87020e+01 5.44641e+01 6.17558e-01 2.00000e-02 2.02793e+00 1.25541e+01 4.99788e+02 1.17148e+01 2.44838e+01 5.95333e-01
1.55756e-01 -1.60235e+01 2.88834e+02 3.10139e+01 5.19650e+01 6.44968e-01 2.00000e-02 2.01991e+00 1.27700e+01 5.58156e+02 1.17976e+01 2.51741e+01 4.80200e-01
1.61837e-01 -1.59534e+01 2.42708e+02 2.91708e+01 6.71018e+01 6.21269e-01 2.00000e-02 2.03088e+00 1.28463e+01 5.49479e+02 1.18913e+01 2.63624e+01 5.48556e-01
1.59822e-01 -1.60296e+01 2.95542e+02 3.33165e+01 5.44154e+01 5.63873e-01 2.00000e-02 2.12068e+00 1.29343e+01 6.57171e+02 1.26088e+01 4.88507e+01 4.87994e-01
1.56941e-01 -1.60290e+01 2.76181e+02 2.82962e+01 4.56558e+01 6.52678e-01 2.00000e-02 2.00681e+00 1.25909e+01 5.26916e+02 1.15112e+01 2.05712e+01 4.35404e-01
1.41926e-01 -1.60470e+01 2.30718e+02 2.85638e+01 4.82734e+01 5.82377e-01 2.00000e-02 2.15965e+00 1.33546e+01 7.83080e+02 1.30500e+01 6.22505e+01 3.14651e-01
1.41217e-01 -1.60277e+01 2.83048e+02 2.92636e+01 6.53715e+01 6.89889e-01 2.00000e-02 2.00559e+00 1.33803e+01 6.91854e+02 1.18832e+01 2.35091e+01 2.71408e-01
1.47356e-01 -1.59793e+01 2.28487e+02 3.21124e+01 6.90815e+01 5.67743e-01 2.00000e-02 2.15457e+00 1.35698e+01 7.83090e+02 1.31164e+01 6.01526e+01 3.14639e-01
1.62990e-01 -1.60034e+01 2.47775e+02 2.91020e+01 5.83754e+01 5.90690e-01 2.00000e-02 2.07544e+00 1.28324e+01 5.81800e+02 1.22499e+01 3.63942e+01 6.03731e-01
1.48439e-01 -1.60135e+01 2.91401e+02 3.35227e+01 4.07718e+01 6.29330e-01 2.00000e-02 2.06565e+00 1.28399e+01 6.21921e+02 1.22657e+01 3.76795e+01 5.40404e-01
1.54352e-01 -1.60073e+01 2.37756e+02 3.34979e+01 4.58257e+01 6.44315e-01 2.00000e-02 2.00798e+00 1.24991e+01 4.90183e+02 1.14629e+01 1.98942e+01 4.78197e-01
1.41363e-01 -1.59720e+01 2.57690e+02 3.29593e+01 6.43236e+01 6.69259e-01 2.00000e-02 2.01948e+00 1.32271e+01 6.35756e+02 1.20047e+01 2.66018e+01 3.88235e-01
1.63889e-01 -1.59947e+01 2.67656e+02 2.83416e+01 4.97694e+01 6.28029e-01 2.00000e-02 2.01995e+00 1.25223e+01 5.11994e+02 1.16461e+01 2.35529e+01 5.33464e-01
1.50176e-01 -1.59969e+01 2.07648e+02 3.00868e+01 4.02074e+01 6.40815e-01 2.00000e-02 2.03001e+00 1.25106e+01 5.08387e+02 1.17300e+01 2.53907e+01 5.96427e-01
1.55360e-01 -1.60081e+01 2.87005e+02 3.14192e+01 5.72725e+01 6.43959e-01 2.00000e-02 2.02129e+00 1.28603e+01 5.70148e+02 1.18526e+01 2.57071e+01 4.73595e-01
1.64757e-01 -1.59508e+01 2.43847e+02 3.20950e+01 5.28088e+01 5.80106e-01 2.00000e-02 2.07818e+00 1.26366e+01 5.55558e+02 1.21665e+01 3.61010e+01 6.44492e-01
1.48424e-01 -1.59904e+01 2.20129e+02 3.19546e+01 6.92626e+01 5.54120e-01 2.00000e-02 2.16962e+00 1.35929e+01 7.96337e+02 1.31978e+01 6.37249e+01 2.98627e-01
1.62251e-01 -1.59963e+01 2.36281e+02 3.26226e+01 5.43988e+01 5.93580e-01 2.00000e-02 2.06424e+00 1.26785e+01 5.44127e+02 1.20923e+01 3.31118e+01 6.59643e-01
1.69302e-01 -1.59767e+01 2.33201e+02 3.38540e+01 6.32433e+01 5.58869e-01 2.00000e-02 2.08980e+00 1.27489e+01 5.59945e+02 1.22793e+01 3.79477e+01 6.37693e-01
1.53163e-01 -1.59926e+01 2.55312e+02 3.39792e+01 4.66879e+01 6.33434e-01 2.00000e-02 2.03316e+00 1.26703e+01 5.39402e+02 1.18712e+01 2.74983e+01 5.72865e-01
1.57492e-01 -1.59562e+01 2.62899e+02 3.23145e+01 5.41738e+01 6.13162e-01 2.00000e-02 2.05486e+00 1.28028e+01 5.70778e+02 1.21127e+01 3.26499e+01 6.04747e-01
1.53263e-01 -1.59736e+01 2.51046e+02 3.08797e+01 6.10963e+01 6.50074e-01 2.00000e-02 2.01032e+00 1.28545e+01 5.48246e+02 1.16655e+01 2.16811e+01 4.35735e-01
1.64762e-01 -1.60125e+01 2.43493e+02 3.19245e+01 4.84956e+01 6.04018e-01 2.00000e-02 2.04246e+00 1.24557e+01 5.05826e+02 1.18173e+01 2.79228e+01 6.60370e-01
1.48584e-01 -1.59860e+01 2.02092e+02 2.88847e+01 5.17940e+01 6.14575e-01 2.00000e-02 2.08115e+00 1.29575e+01 6.05259e+02 1.23497e+01 3.81336e+01 5.67301e-01
1.49368e-01 -1.59954e+01 2.54209e+02 2.91691e+01 5.88814e+01 6.22456e-01 2.00000e-02 2.07433e+00 1.31578e+01 6.55172e+02 1.24437e+01 3.92394e+01 4.90993e-01
1.57356e-01 -1.59978e+01 2.53841e+02 3.08754e+01 5.95384e+01 6.14403e-01 2.00000e-02 2.05497e+00 1.28963e+01 5.81555e+02 1.21501e+01 3.27109e+01 5.88649e-01
1.44878e-01 -1.59640e+01 2.49115e+02 2.81853e+01 6.82030e+01 6.31665e-01 2.00000e-02 2.07925e+00 1.34667e+01 7.29084e+02 1.26379e+01 4.24451e+01 3.84685e-01
1.50104e-01 -1.60258e+01 2.74162e+02 2.89401e+01 5.69157e+01 5.98345e-01 2.00000e-02 2.11254e+00 1.32659e+01 7.14821e+02 1.27546e+01 4.96158e+01 4.04360e-01
1.58990e-01 -1.59682e+01 2.20959e+02 3.04710e+01 5.26214e+01 5.89485e-01 2.00000e-02 2.08398e+00 1.27726e+01 5.77248e+02 1.22704e+01 3.77711e+01 6.10810e-01
1.53167e-01 -1.60104e+01 2.85231e+02 2.95588e+01 6.41217e+01 5.62816e-01 2.00000e-02 2.15256e+00 1.34394e+01 7.76303e+02 1.30554e+01 6.02337e+01 3.23028e-01
1.42725e-01 -1.60198e+01 2.10519e+02 3.04327e+01 4.47711e+01 6.65760e-01 2.00000e-02 2.01148e+00 1.26825e+01 5.19553e+02 1.15947e+01 2.13078e+01 4.72315e-01
1.41895e-01 -1.60011e+01 2.29548e+02 3.14109e+01 5.38907e+01 5.85564e-01 2.00000e-02 2.14841e+00 1.34132e+01 7.65955e+02 1.30208e+01 5.89639e+01 3.36055e-01
1.60430e-01 -1.59861e+01 2.39055e+02 2.93395e+01 6.31416e+01 5.67645e-01 2.00000e-02 2.11641e+00 1.30883e+01 6.52706e+02 1.26312e+01 4.66276e+01 4.94700e-01
1.65757e-01 -1.60062e+01 2.97867e+02 3.09451e+01 5.21350e+01 5.92560e-01 2.00000e-02 2.06656e+00 1.26476e+01 5.68372e+02 1.21244e+01 3.50164e+01 6.23762e-01
1.58687e-01 -1.59765e+01 2.30992e+02 3.29465e+01 6.19877e+01 6.21394e-01 2.00000e-02 2.03065e+00 1.27429e+01 5.24833e+02 1.18419e+01 2.58425e+01 5.79097e-01
1.54318e-01 -1.60400e+01 2.85693e+02 2.91751e+01 4.52718e+01 6.33572e-01 2.00000e-02 2.04677e+00 1.27577e+01 5.87794e+02 1.20595e+01 3.21474e+01 5.58709e-01
1.46324e-01 -1.60124e+01 2.30019e+02 3.31586e+01 6.90329e+01 6.11026e-01 2.00000e-02 2.09125e+00 1.33525e+01 6.85075e+02 1.26383e+01 4.31986e+01 4.46768e-01
1.52652e-01 -1.59989e+01 2.49837e+02 3.34554e+01 5.31453e+01 6.09869e-01 2.00000e-02 2.07207e+00 1.29014e+01 5.99336e+02 1.22895e+01 3.69847e+01 5.76484e-01
1.49162e-01 -1.60371e+01 2.42848e+02 3.38251e+01 6.27761e+01 5.53474e-01 2.00000e-02 2.16523e+00 1.34323e+01 7.70260e+02 1.31019e+01 6.23156e+01 3.30601e-01
1.40572e-01 -1.59678e+01 2.63029e+02 3.24737e+01 5.08276e+01 6.16543e-01 2.00000e-02 2.10973e+00 1.33089e+01 7.30932e+02 1.27841e+01 5.03522e+01 3.82170e-01
1.66535e-01 -1.60036e+01 2.86058e+02 2.88336e+01 5.69756e+01 6.35031e-01 2.00000e-02 2.00257e+00 1.25771e+01 5.06127e+02 1.13804e+01 1.81407e+01 4.27234e-01
1.60797e-01 -1.60182e+01 2.80134e+02 2.84697e+01 6.44065e+01 5.56074e-01 2.00000e-02 2.13788e+00 1.32252e+01 7.10898e+02 1.28410e+01 5.37348e+01 4.09851e-01
1.68956e-01 -1.59770e+01 2.09034e+02 3.31524e+01 5.52976e+01 6.07213e-01 2.00000e-02 2.01590e+00 1.23390e+01 4.46459e+02 1.14633e+01 2.04917e+01 5.75704e-01
1.50649e-01 -1.59845e+01 2.06147e+02 2.94981e+01 6.76162e+01 5.80841e-01 2.00000e-02 2.12682e+00 1.33681e+01 7.09568e+02 1.28360e+01 5.06163e+01 4.11720e-01
1.42275e-01 -1.59882e+01 2.27340e+02 3.03046e+01 6.34486e+01 6.65960e-01 2.00000e-02 2.01741e+00 1.31137e+01 5.98580e+02 1.18827e+01 2.45174e+01 4.20532e-01
1.67231e-01 -1.60150e+01 2.23570e+02 3.27826e+01 5.04031e+01 5.96305e-01 2.00000e-02 2.04179e+00 1.23981e+01 4.85489e+02 1.17667e+01 2.69391e+01 6.84975e-01
1.49056e-01 -1.59523e+01 2.63508e+02 3.03873e+01 5.38752e+01 6.46118e-01 2.00000e-02 2.03677e+00 1.29618e+01 5.98341e+02 1.20600e+01 2.99558e+01 5.09216e-01
1.49281e-01 -1.59850e+01 2.64906e+02 2.87636e+01 5.23938e+01 6.49449e-01 2.00000e-02 2.03475e+00 1.29525e+01 5.99697e+02 1.20387e+01 2.95610e+01 4.99370e-01
1.65487e-01 -1.59604e+01 2.03065e+02 3.31149e+01 4.99141e+01 6.03647e-01 2.00000e-02 2.03246e+00 1.23558e+01 4.65413e+02 1.16544e+01 2.44702e+01 6.62914e-01
1.40255e-01 -1.60138e+01 2.59265e+02 3.25686e+01 5.25479e+01 6.66138e-01 2.00000e-02 2.03036e+00 1.30924e+01 6.24295e+02 1.20816e+01 2.95103e+01 4.49154e-01
1.44801e-01 -1.60294e+01 2.40648e+02 3.30782e+01 5.87820e+01 6.39196e-01 2.00000e-02 2.05217e+00 1.30948e+01 6.18368e+02 1.22436e+01 3.35205e+01 5.27445e-01
1.51805e-01 -1.60189e+01 2.61741e+02 3.34917e+01 5.47335e+01 6.46906e-01 2.00000e-02 2.01808e+00 1.28001e+01 5.49091e+02 1.17720e+01 2.42202e+01 4.80317e-01
1.57443e-01 -1.60148e+01 2.91032e+02 3.25283e+01 6.21072e+01 5.66153e-01 2.00000e-02 2.12718e+00 1.31874e+01 6.97483e+02 1.27794e+01 5.16274e+01 4.28866e-01
1.40718e-01 -1.60457e+01 2.62216e+02 3.34101e+01 6.87410e+01 6.37719e-01 2.00000e-02 2.07538e+00 1.35110e+01 7.33732e+02 1.26569e+01 4.24565e+01 3.78373e-01
1.66190e-01 -1.60114e+01 2.83924e+02 2.97669e+01 6.75063e+01 5.65956e-01 2.00000e-02 2.10424e+00 1.30474e+01 6.41164e+02 1.25496e+01 4.41415e+01 5.12154e-01
1.44518e-01 -1.59904e+01 2.15243e+02 3.25870e+01 5.92010e+01 5.54981e-01 2.00000e-02 2.17900e+00 1.35032e+01 7.99170e+02 1.32064e+01 6.64968e+01 2.95265e-01
1.50688e-01 -1.60416e+01 2.39729e+02 2.90222e+01 6.88324e+01 5.79427e-01 2.00000e-02 2.13434e+00 1.34786e+01 7.54478e+02 1.29583e+01 5.45566e+01 3.50830e-01
1.59364e-01 -1.60384e+01 2.06279e+02 3.37881e+01 5.53159e+01 6.20632e-01 2.00000e-02 2.02376e+00 1.25267e+01 4.79640e+02 1.16531e+01 2.31069e+01 5.93806e-01
1.67833e-01 -1.59583e+01 2.06916e+02 3.23419e+01 6.58896e+01 5.65493e-01 2.00000e-02 2.08571e+00 1.27967e+01 5.56769e+02 1.22661e+01 3.67558e+01 6.42617e-01
1.43359e-01 -1.59592e+01 2.18591e+02 3.18961e+01 5.35360e+01 6.35025e-01 2.00000e-02 2.06222e+00 1.30271e+01 6.08771e+02 1.22746e+01 3.50388e+01 5.57975e-01
1.53279e-01 -1.60338e+01 2.29645e+02 3.04779e+01 4.30297e+01 6.15344e-01 2.00000e-02 2.06479e+00 1.26441e+01 5.63936e+02 1.20972e+01 3.41862e+01 6.29535e-01
1.42280e-01 -1.60285e+01 2.97517e+02 2.80527e+01 6.01542e+01 6.78809e-01 2.00000e-02 2.02761e+00 1.33657e+01 7.08497e+02 1.22284e+01 3.15507e+01 3.36211e-01
1.57314e-01 -1.59766e+01 2.71409e+02 3.15597e+01 5.83530e+01 5.68053e-01 2.00000e-02 2.12463e+00 1.31027e+01 6.78614e+02 1.27118e+01 5.01136e+01 4.56200e-01
1.45956e-01 -1.60127e+01 2.75569e+02 3.07374e+01 6.14146e+01 5.87475e-01 2.00000e-02 2.13928e+00 1.35059e+01 7.86695e+02 1.30406e+01 5.83857e+01 3.10234e-01
1.60425e-01 -1.60444e+01 2.56266e+02 2.90034e+01 6.50172e+01 5.85491e-01 2.00000e-02 2.09347e+00 1.30781e+01 6.38928e+02 1.24996e+01 4.18699e+01 5.15554e-01
1.57535e-01 -1.59505e+01 2.11079e+02 3.37536e+01 4.82628e+01 5.92856e-01 2.00000e-02 2.07565e+00 1.26387e+01 5.48009e+02 1.21477e+01 3.53210e+01 6.56169e-01
1.47518e-01 -1.60348e+01 2.20120e+02 3.09097e+01 4.98068e+01 5.98160e-01 2.00000e-02 2.10930e+00 1.30593e+01 6.56515e+02 1.25974e+01 4.60252e+01 4.88978e-01
1.52977e-01 -1.59525e+01 2.47132e+02 3.29580e+01 5.41945e+01 5.75808e-01 2.00000e-02 2.12236e+00 1.30741e+01 6.68875e+02 1.26832e+01 4.93125e+01 4.70552e-01
1.67112e-01 -1.59672e+01 2.99678e+02 2.94943e+01 5.94444e+01 6.31465e-01 2.00000e-02 2.00777e+00 1.26383e+01 5.20248e+02 1.15354e+01 2.05579e+01 4.47966e-01
1.46450e-01 -1.60459e+01 2.37290e+02 2.83347e+01 6.07633e+01 6.25361e-01 2.00000e-02 2.07892e+00 1.32494e+01 6.72301e+02 1.25120e+01 4.04165e+01 4.65485e-01
1.56944e-01 -1.59629e+01 2.09232e+02 2.83502e+01 6.29248e+01 6.31053e-01 2.00000e-02 2.02613e+00 1.27846e+01 5.26818e+02 1.17944e+01 2.44952e+01 5.52200e-01
1.46442e-01 -1.60272e+01 2.66791e+02 3.22338e+01 4.87318e+01 6.07598e-01 2.00000e-02 2.10312e+00 1.31202e+01 6.83515e+02 1.26312e+01 4.68701e+01 4.49038e-01
1.62812e-01 -1.60464e+01 2.72934e+02 3.36488e+01 6.28114e+01 6.06668e-01 2.00000e-02 2.04581e+00 1.27958e+01 5.54361e+02 1.20271e+01 3.01733e+01 6.04360e-01
1.64121e-01 -1.60024e+01 2.99409e+02 3.37933e+01 6.93589e+01 6.19368e-01 2.00000e-02 2.02718e+00 1.28575e+01 5.60057e+02 1.18965e+01 2.65360e+01 5.16523e-01
1.49529e-01 -1.59711e+01 2.36294e+02 3.02507e+01 4.56160e+01 6.09844e-01 2.00000e-02 2.08808e+00 1.28906e+01 6.23175e+02 1.23905e+01 4.09135e+01 5.39652e-01
1.42428e-01 -1.60016e+01 2.69686e+02 3.11920e+01 6.27234e+01 6.51778e-01 2.00000e-02 2.05233e+00 1.33340e+01 6.89669e+02 1.24004e+01 3.62310e+01 4.24612e-01
1.66113e-01 -1.59717e+01 2.55403e+02 3.20006e+01 5.18569e+01 6.22254e-01 2.00000e-02 2.01088e+00 1.24304e+01 4.77148e+02 1.14680e+01 2.03260e+01 5.10563e-01
1.54677e-01 -1.59631e+01 2.39928e+02 3.27410e+01 4.75724e+01 6.05088e-01 2.00000e-02 2.07248e+00 1.27482e+01 5.75948e+02 1.22060e+01 3.61588e+01 6.12833e-01
1.65027e-01 -1.59952e+01 2.79522e+02 2.95691e+01 6.51567e+01 6.25114e-01 2.00000e-02 2.02029e+00 1.27779e+01 5.42890e+02 1.17660e+01 2.42104e+01 5.00066e-01
1.41775e-01 -1.59997e+01 2.26386e+02 3.26035e+01 4.35387e+01 6.50315e-01 2.00000e-02 2.04274e+00 1.28341e+01 5.74802e+02 1.20384e+01 3.04308e+01 5.64364e-01
1.41438e-01 -1.60375e+01 2.42159e+02 3.06930e+01 5.37683e+01 6.56713e-01 2.00000e-02 2.04065e+00 1.30872e+01 6.21873e+02 1.21536e+01 3.13150e+01 4.90657e-01
1.65886e-01 -1.60378e+01 2.96024e+02 2.86225e+01 5.81815e+01 5.87893e-01 2.00000e-02 2.07804e+00 1.28303e+01 6.00510e+02 1.22896e+01 3.80726e+01 5.74662e-01
1.45574e-01 -1.59629e+01 2.53695e+02 2.81345e+01 6.26600e+01 6.64630e-01 2.00000e-02 2.02129e+00 1.31685e+01 6.30561e+02 1.19852e+01 2.66598e+01 4.02367e-01
1.53697e-01 -1.60048e+01 2.13347e+02 3.28387e+01 5.56372e+01 6.12335e-01 2.00000e-02 2.06001e+00 1.28101e+01 5.56888e+02 1.21258e+01 3.26081e+01 6.35114e-01
1.47222e-01 -1.59865e+01 2.99450e+02 2.86371e+01 6.46760e+01 6.46369e-01 2.00000e-02 2.05836e+00 1.33849e+01 7.20313e+02 1.24931e+01 3.88759e+01 3.90608e-01
1.56241e-01 -1.59901e+01 2.52538e+02 2.99356e+01 5.46072e+01 6.11726e-01 2.00000e-02 2.06492e+00 1.28808e+01 5.90916e+02 1.22209e+01 3.50841e+01 5.87815e-01
1.53948e-01 -1.60006e+01 2.57514e+02 2.86574e+01 5.27309e+01 6.09426e-01 2.00000e-02 2.08033e+00 1.29702e+01 6.27463e+02 1.23827e+01 3.95038e+01 5.33068e-01
1.67272e-01 -1.59597e+01 2.45586e+02 3.02066e+01 6.44149e+01 5.77196e-01 2.00000e-02 2.07883e+00 1.28413e+01 5.74959e+02 1.22649e+01 3.65404e+01 6.14370e-01
1.69275e-01 -1.60380e+01 2.88808e+02 2.93455e+01 5.61741e+01 6.23058e-01 2.00000e-02 2.01157e+00 1.25267e+01 5.01933e+02 1.15364e+01 2.11943e+01 4.90787e-01
1.45568e-01 -1.59774e+01 2.78565e+02 2.92631e+01 6.30760e+01 6.80529e-01 2.00000e-02 2.00113e+00 1.31744e+01 6.33374e+02 1.16287e+01 1.97196e+01 3.04023e-01
1.44399e-01 -1.59558e+01 2.75953e+02 3.31038e+01 4.75482e+01 6.11166e-01 2.00000e-02 2.10481e+00 1.31643e+01 7.00044e+02 1.26787e+01 4.82568e+01 4.25208e-01
1.42706e-01 -1.60284e+01 2.36428e+02 2.82321e+01 4.59148e+01 6.42287e-01 2.00000e-02 2.06515e+00 1.30302e+01 6.34278e+02 1.23209e+01 3.68970e+01 5.21232e-01
1.68049e-01 -1.60288e+01 2.91644e+02 2.90626e+01 5.30486e+01 6.04909e-01 2.00000e-02 2.04443e+00 1.25778e+01 5.38608e+02 1.19150e+01 2.95941e+01 6.22166e-01
1.56498e-01 -1.60425e+01 2.14273e+02 3.09523e+01 4.60975e+01 6.28257e-01 2.00000e-02 2.02838e+00 1.25005e+01 4.96056e+02 1.17020e+01 2.46538e+01 6.02447e-01
1.49037e-01 -1.60130e+01 2.65459e+02 3.18761e+01 4.61564e+01 6.01828e-01 2.00000e-02 2.10304e+00 1.29904e+01 6.63644e+02 1.25559e+01 4.59706e+01 4.78322e-01
1.66265e-01 -1.59761e+01 2.37568e+02 3.03927e+01 5.36753e+01 6.03786e-01 2.00000e-02 2.04015e+00 1.25312e+01 5.06760e+02 1.18243e+01 2.72743e+01 6.49136e-01
1.53113e-01 -1.60303e+01 2.92957e+02 3.32324e+01 4.94468e+01 6.08709e-01 2.00000e-02 2.08012e+00 1.29346e+01 6.32038e+02 1.23926e+01 4.04773e+01 5.26063e-01
1.53363e-01 -1.59577e+01 2.41734e+02 3.30026e+01 5.47047e+01 6.42613e-01 2.00000e-02 2.01581e+00 1.27107e+01 5.23021e+02 1.16791e+01 2.27311e+01 4.95771e-01
1.55207e-01 -1.59946e+01 2.40690e+02 3.03447e+01 5.18381e+01 6.18638e-01 2.00000e-02 2.05463e+00 1.27914e+01 5.66793e+02 1.20939e+01 3.22112e+01 6.10287e-01
1.55721e-01 -1.59559e+01 2.05484e+02 2.91639e+01 4.59727e+01 6.31607e-01 2.00000e-02 2.02762e+00 1.25046e+01 4.95596e+02 1.16891e+01 2.43408e+01 5.98602e-01
1.57667e-01 -1.59571e+01 2.52110e+02 3.07172e+01 6.58479e+01 5.61054e-01 2.00000e-02 2.13342e+00 1.32502e+01 7.00686e+02 1.28234e+01 5.21985e+01 4.24293e-01
1.48245e-01 -1.60387e+01 2.36818e+02 3.20409e+01 5.07851e+01 5.79434e-01 2.00000e-02 2.13431e+00 1.31498e+01 7.01411e+02 1.27946e+01 5.31466e+01 4.23261e-01
1.61169e-01 -1.60186e+01 2.97010e+02 2.86084e+01 5.87363e+01 5.82243e-01 2.00000e-02 2.10186e+00 1.30228e+01 6.55840e+02 1.25480e+01 4.48963e+01 4.89990e-01
1.41206e-01 -1.59685e+01 2.51968e+02 3.33952e+01 5.67689e+01 6.56359e-01 2.00000e-02 2.03907e+00 1.31333e+01 6.28374e+02 1.21718e+01 3.13691e+01 4.76380e-01
1.51651e-01 -1.60257e+01 2.52016e+02 2.91299e+01 4.25509e+01 6.53677e-01 2.00000e-02 2.01541e+00 1.26182e+01 5.32295e+02 1.16511e+01 2.31137e+01 4.83248e-01
1.64012e-01 -1.59584e+01 2.69578e+02 3.17862e+01 4.45493e+01 6.29382e-01 2.00000e-02 2.01023e+00 1.23610e+01 4.83429e+02 1.14450e+01 2.05473e+01 5.00023e-01
1.52305e-01 -1.60446e+01 2.67765e+02 3.33302e+01 5.92584e+01 6.28312e-01 2.00000e-02 2.04809e+00 1.29748e+01 5.98532e+02 1.21574e+01 3.22806e+01 5.46758e-01
1.51424e-01 -1.59901e+01 2.46888e+02 2.96367e+01 4.40643e+01 6.18369e-01 2.00000e-02 2.07142e+00 1.27809e+01 5.98804e+02 1.22297e+01 3.69451e+01 5.77308e-01
1.62812e-01 -1.59795e+01 2.89489e+02 2.82463e+01 5.89327e+01 6.44555e-01 2.00000e-02 2.00243e+00 1.27076e+01 5.32211e+02 1.14435e+01 1.86201e+01 4.02910e-01
1.51935e-01 -1.60431e+01 2.98154e+02 2.86041e+01 4.65714e+01 6.36167e-01 2.00000e-02 2.05563e+00 1.29021e+01 6.25607e+02 1.22199e+01 3.55071e+01 5.23363e-01
1.44483e-01 -1.60017e+01 2.27004e+02 3.13320e+01 6.39637e+01 5.91768e-01 2.00000e-02 2.13037e+00 1.34693e+01 7.47508e+02 1.29401e+01 5.37982e+01 3.59966e-01
1.66175e-01 -1.59724e+01 2.72677e+02 3.12614e+01 5.63612e+01 6.13818e-01 2.00000e-02 2.02862e+00 1.26007e+01 5.16753e+02 1.17719e+01 2.55573e+01 5.78381e-01
1.57249e-01 -1.59946e+01 2.36654e+02 2.95832e+01 6.30673e+01 5.56538e-01 2.00000e-02 2.14195e+00 1.32315e+01 7.03312e+02 1.28518e+01 5.38211e+01 4.20559e-01
1.49183e-01 -1.60366e+01 2.06680e+02 3.03501e+01 6.88238e+01 6.10639e-01 2.00000e-02 2.08390e+00 1.32414e+01 6.49332e+02 1.25060e+01 3.98044e+01 4.99785e-01
1.48856e-01 -1.59723e+01 2.62091e+02 3.12024e+01 5.60106e+01 6.01350e-01 2.00000e-02 2.10527e+00 1.32040e+01 6.89445e+02 1.26744e+01 4.70981e+01 4.40430e-01
1.44699e-01 -1.59901e+01 2.85147e+02 3.04294e+01 5.56925e+01 6.39990e-01 2.00000e-02 2.06814e+00 1.32505e+01 6.90498e+02 1.24932e+01 4.01864e+01 4.38734e-01
1.52396e-01 -1.60394e+01 2.79547e+02 3.35730e+01 5.64934e+01 6.57808e-01 2.00000e-02 2.00280e+00 1.28102e+01 5.48339e+02 1.15200e+01 1.93843e+01 3.90448e-01
1.61850e-01 -1.60148e+01 2.41364e+02 3.36692e+01 6.70028e+01 6.17612e-01 2.00000e-02 2.02665e+00 1.27590e+01 5.23461e+02 1.18075e+01 2.49245e+01 5.59203e-01
1.54410e-01 -1.59713e+01 2.77914e+02 3.13710e+01 5.10424e+01 6.31393e-01 2.00000e-02 2.04248e+00 1.28246e+01 5.78729e+02 1.20446e+01 3.07661e+01 5.57843e-01
1.57788e-01 -1.59725e+01 2.88852e+02 3.06853e+01 6.02906e+01 5.87082e-01 2.00000e-02 2.10043e+00 1.30986e+01 6.62829e+02 1.25822e+01 4.49563e+01 4.79537e-01
1.46353e-01 -1.59880e+01 2.87002e+02 3.36213e+01 6.57869e+01 6.12985e-01 2.00000e-02 2.09679e+00 1.34185e+01 7.32807e+02 1.27580e+01 4.74077e+01 3.79625e-01
1.46345e-01 -1.59763e+01 2.46504e+02 2.91689e+01 4.59921e+01 6.61964e-01 2.00000e-02 2.01863e+00 1.28042e+01 5.61488e+02 1.17839e+01 2.46326e+01 4.69278e-01
1.55784e-01 -1.59972e+01 2.25554e+02 2.84801e+01 6.00097e+01 6.11241e-01 2.00000e-02 2.06595e+00 1.29518e+01 5.91834e+02 1.22409e+01 3.47188e+01 5.87026e-01
1.44539e-01 -1.59988e+01 2.84201e+02 3.36404e+01 6.05693e+01 6.15069e-01 2.00000e-02 2.09918e+00 1.33759e+01 7.29283e+02 1.27564e+01 4.80235e+01 3.84413e-01
1.65788e-01 -1.60456e+01 2.61002e+02 2.80667e+01 5.48261e+01 5.79521e-01 2.00000e-02 2.08701e+00 1.27107e+01 5.87963e+02 1.22667e+01 3.89016e+01 5.94148e-01
1.51636e-01 -1.60178e+01 2.89357e+02 2.97368e+01 6.01077e+01 5.89503e-01 2.00000e-02 2.12051e+00 1.33188e+01 7.32377e+02 1.28320e+01 5.20732e+01 3.80207e-01
1.57509e-01 -1.60072e+01 2.17020e+02 3.30630e+01 4.93627e+01 6.10469e-01 2.00000e-02 2.05022e+00 1.25986e+01 5.21430e+02 1.19449e+01 2.97329e+01 6.66306e-01
1.65205e-01 -1.59739e+01 2.70119e+02 3.35516e+01 5.96918e+01 5.60589e-01 2.00000e-02 2.10449e+00 1.28583e+01 6.07140e+02 1.24507e+01 4.30519e+01 5.64389e-01
1.45561e-01 -1.60154e+01 2.83454e+02 3.29416e+01 5.33155e+01 6.24009e-01 2.00000e-02 2.08318e+00 1.31900e+01 6.83412e+02 1.25589e+01 4.31173e+01 4.49188e-01
1.69209e-01 -1.60326e+01 2.36143e+02 3.04482e+01 6.81581e+01 6.01095e-01 2.00000e-02 2.03476e+00 1.26941e+01 5.15348e+02 1.18394e+01 2.61005e+01 6.12313e-01
1.61338e-01 -1.60282e+01 2.66142e+02 2.99338e+01 5.83531e+01 6.19922e-01 2.00000e-02 2.03707e+00 1.27690e+01 5.51367e+02 1.19382e+01 2.82540e+01 5.74792e-01
1.67127e-01 -1.59853e+01 2.48240e+02 3.06302e+01 4.78218e+01 6.07079e-01 2.00000e-02 2.03352e+00 1.23676e+01 4.92889e+02 1.16951e+01 2.57769e+01 6.34869e-01
1.59372e-01 -1.60071e+01 2.82715e+02 3.35819e+01 6.30547e+01 5.54424e-01 2.00000e-02 2.13356e+00 1.31505e+01 6.88446e+02 1.27831e+01 5.22570e+01 4.41875e-01
1.49737e-01 -1.60053e+01 2.86932e+02 2.84595e+01 5.75818e+01 6.50048e-01 2.00000e-02 2.03912e+00 1.31039e+01 6.39738e+02 1.21721e+01 3.19189e+01 4.60998e-01
1.56499e-01 -1.59581e+01 2.28898e+02 3.32307e+01 5.95281e+01 6.40499e-01 2.00000e-02 2.00491e+00 1.26425e+01 4.93852e+02 1.14441e+01 1.86062e+01 4.53930e-01
1.47444e-01 -1.59558e+01 2.01081e+02 3.25625e+01 5.16896e+01 6.32154e-01 2.00000e-02 2.04750e+00 1.27905e+01 5.45783e+02 1.20185e+01 2.98520e+01 6.22368e-01
1.42457e-01 -1.59661e+01 2.94006e+02 3.28928e+01 5.23720e+01 6.32384e-01 2.00000e-02 2.08452e+00 1.32825e+01 7.14222e+02 1.26377e+01 4.50155e+01 4.05198e-01
1.54766e-01 -1.59985e+01 2.15819e+02 3.01784e+01 6.86269e+01 5.70077e-01 2.00000e-02 2.12815e+00 1.33062e+01 6.96366e+02 1.28087e+01 5.03889e+01 4.30465e-01
1.51432e-01 -1.60474e+01 2.14840e+02 3.10554e+01 4.86741e+01 5.74348e-01 2.00000e-02 2.13035e+00 1.29484e+01 6.62903e+02 1.26466e+01 5.02276e+01 4.79427e-01
1.57029e-01 -1.60012e+01 2.01873e+02 3.33695e+01 5.36540e+01 6.07438e-01 2.00000e-02 2.05383e+00 1.26543e+01 5.22466e+02 1.19895e+01 3.02165e+01 6.74778e-01
1.48436e-01 -1.59742e+01 2.61688e+02 3.33374e+01 6.77614e+01 6.31169e-01 2.00000e-02 2.05688e+00 1.32298e+01 6.51059e+02 1.23548e+01 3.55238e+01 4.87454e-01
1.43751e-01 -1.60392e+01 2.85222e+02 3.21834e+01 6.44353e+01 6.42798e-01 2.00000e-02 2.06388e+00 1.33866e+01 7.11708e+02 1.25283e+01 3.97550e+01 4.06961e-01
1.48083e-01 -1.60012e+01 2.25973e+02 3.10522e+01 5.60309e+01 6.12978e-01 2.00000e-02 2.08453e+00 1.30769e+01 6.34376e+02 1.24525e+01 4.02456e+01 5.22492e-01
1.56018e-01 -1.60020e+01 2.88128e+02 3.23786e+01 5.24713e+01 5.85405e-01 2.00000e-02 2.10476e+00 1.29754e+01 6.53154e+02 1.25502e+01 4.57452e+01 4.94027e-01
1.62032e-01 -1.59978e+01 2.28385e+02 2.91669e+01 6.01320e+01 6.31911e-01 2.00000e-02 2.00915e+00 1.26126e+01 4.93402e+02 1.15012e+01 1.97926e+01 4.83058e-01
1.44800e-01 -1.60420e+01 2.31201e+02 2.90325e+01 5.66990e+01 5.95538e-01 2.00000e-02 2.12877e+00 1.33665e+01 7.35662e+02 1.28815e+01 5.32083e+01 3.75767e-01
1.43735e-01 -1.59984e+01 2.26275e+02 3.36706e+01 4.69486e+01 6.05502e-01 2.00000e-02 2.10652e+00 1.30671e+01 6.60976e+02 1.26001e+01 4.61002e+01 4.82302e-01
1.58176e-01 -1.59699e+01 2.23979e+02 3.05278e+01 6.06171e+01 5.58504e-01 2.00000e-02 2.13258e+00 1.31041e+01 6.67501e+02 1.27270e+01 5.03531e+01 4.72588e-01
1.54428e-01 -1.60209e+01 2.42496e+02 3.26231e+01 5.85381e+01 6.14548e-01 2.00000e-02 2.05910e+00 1.29071e+01 5.82496e+02 1.21858e+01 3.35569e+01 5.94486e-01
1.53874e-01 -1.60348e+01 2.64971e+02 2.91432e+01 5.78873e+01 5.54602e-01 2.00000e-02 2.15961e+00 1.32824e+01 7.52919e+02 1.29941e+01 6.04385e+01 3.52862e-01
1.48965e-01 -1.60331e+01 2.84654e+02 3.38259e+01 6.42238e+01 5.77835e-01 2.00000e-02 2.13698e+00 1.34322e+01 7.60766e+02 1.29831e+01 5.67542e+01 3.42693e-01
1.49052e-01 -1.60213e+01 2.38931e+02 3.09951e+01 4.83071e+01 6.18620e-01 2.00000e-02 2.07467e+00 1.29224e+01 6.11368e+02 1.23197e+01 3.78760e+01 5.57851e-01
1.68413e-01 -1.59523e+01 2.94279e+02 3.29070e+01 4.71482e+01 6.11965e-01 2.00000e-02 2.02455e+00 1.23721e+01 4.96406e+02 1.16368e+01 2.44952e+01 5.79414e-01
1.53826e-01 -1.59994e+01 2.15471e+02 3.35454e+01 5.01689e+01 6.00574e-01 2.00000e-02 2.07730e+00 1.27760e+01 5.70497e+02 1.22359e+01 3.65006e+01 6.21306e-01
1.61046e-01 -1.60328e+01 2.56280e+02 3.01305e+01 6.02734e+01 6.20797e-01 2.00000e-02 2.03430e+00 1.27752e+01 5.45866e+02 1.19073e+01 2.73648e+01 5.69727e-01
1.67888e-01 -1.59631e+01 2.97070e+02 2.82769e+01 6.29664e+01 6.31570e-01 2.00000e-02 2.00747e+00 1.26896e+01 5.28125e+02 1.15465e+01 2.04852e+01 4.38393e-01
1.45535e-01 -1.60008e+01 2.29287e+02 3.27586e+01 5.46935e+01 5.70846e-01 2.00000e-02 2.15392e+00 1.33342e+01 7.48368e+02 1.29965e+01 5.91510e+01 3.58832e-01
1.42637e-01 -1.59800e+01 2.29286e+02 3.35397e+01 4.38629e+01 6.01670e-01 2.00000e-02 2.11713e+00 1.30726e+01 6.79789e+02 1.26711e+01 4.91895e+01 4.54480e-01
1.55481e-01 -1.60370e+01 2.36188e+02 3.37996e+01 5.45900e+01 5.87867e-01 2.00000e-02 2.09317e+00 1.29063e+01 6.07028e+02 1.24132e+01 4.09664e+01 5.64562e-01
1.69551e-01 -1.59784e+01 2.43981e+02 3.07340e+01 4.70740e+01 6.18128e-01 2.00000e-02 2.00714e+00 1.22286e+01 4.51926e+02 1.13044e+01 1.86093e+01 5.07082e-01
1.61083e-01 -1.60086e+01 2.95080e+02 2.83653e+01 6.98891e+01 6.08431e-01 2.00000e-02 2.06632e+00 1.31340e+01 6.48394e+02 1.23724e+01 3.72789e+01 5.00423e-01
1.49083e-01 -1.60228e+01 2.51549e+02 3.25859e+01 5.68381e+01 5.82796e-01 2.00000e-02 2.12725e+00 1.32425e+01 7.08488e+02 1.28107e+01 5.20806e+01 4.13239e-01
1.49009e-01 -1.60432e+01 2.17136e+02 3.17888e+01 4.32251e+01 6.49612e-01 2.00000e-02 2.01680e+00 1.25617e+01 5.03141e+02 1.16140e+01 2.24157e+01 5.23503e-01
1.44149e-01 -1.59637e+01 2.52228e+02 2.95359e+01 6.72309e+01 6.00238e-01 2.00000e-02 2.12733e+00 1.35982e+01 7.91829e+02 1.30113e+01 5.53238e+01 3.04021e-01
1.66482e-01 -1.60122e+01 2.43854e+02 2.82657e+01 6.30402e+01 5.51910e-01 2.00000e-02 2.12182e+00 1.29722e+01 6.37400e+02 1.25898e+01 4.68292e+01 5.17881e-01
1.43059e-01 -1.60273e+01 2.36999e+02 3.00752e+01 4.35516e+01 6.42124e-01 2.00000e-02 2.06011e+00 1.29393e+01 6.13722e+02 1.22390e+01 3.53073e+01 5.48026e-01
1.54612e-01 -1.59770e+01 2.13095e+02 3.03838e+01 6.54920e+01 5.96991e-01 2.00000e-02 2.08681e+00 1.30925e+01 6.22843e+02 1.24479e+01 3.95767e+01 5.40161e-01
1.51900e-01 -1.60100e+01 2.35992e+02 3.24880e+01 5.64241e+01 5.92528e-01 2.00000e-02 2.10124e+00 1.30551e+01 6.43257e+02 1.25460e+01 4.39149e+01 5.08978e-01
1.51753e-01 -1.59919e+01 2.04067e+02 3.24736e+01 5.41930e+01 6.49536e-01 2.00000e-02 2.00167e+00 1.25675e+01 4.75424e+02 1.13087e+01 1.67226e+01 4.47655e-01
1.68317e-01 -1.59816e+01 2.55709e+02 3.11642e+01 5.95541e+01 5.64263e-01 2.00000e-02 2.09296e+00 1.27607e+01 5.80331e+02 1.23183e+01 3.95407e+01 6.06016e-01
1.54088e-01 -1.60311e+01 2.43037e+02 2.89176e+01 4.50470e+01 6.28074e-01 2.00000e-02 2.04739e+00 1.26752e+01 5.57414e+02 1.19872e+01 3.06573e+01 6.05050e-01
1.53279e-01 -1.59726e+01 2.64748e+02 2.96560e+01 5.94272e+01 5.93380e-01 2.00000e-02 2.10558e+00 1.31874e+01 6.82708e+02 1.26558e+01 4.65290e+01 4.50214e-01
1.50191e-01 -1.59912e+01 2.84916e+02 2.86182e+01 6.69491e+01 6.60989e-01 2.00000e-02 2.02056e+00 1.32125e+01 6.50745e+02 1.20195e+01 2.72924e+01 3.75905e-01
1.56233e-01 -1.59791e+01 2.26299e+02 2.85204e+01 5.97728e+01 5.62314e-01 2.00000e-02 2.13835e+00 1.31830e+01 6.93904e+02 1.28053e+01 5.26557e+01 4.33999e-01
1.51333e-01 -1.59514e+01 2.75731e+02 3.06165e+01 6.07699e+01 5.62009e-01 2.00000e-02 2.15601e+00 1.34053e+01 7.72416e+02 1.30551e+01 6.09013e+01 3.27888e-01
1.52356e-01 -1.60145e+01 2.29607e+02 3.27748e+01 6.06386e+01 5.89597e-01 2.00000e-02 2.10282e+00 1.31120e+01 6.46802e+02 1.25778e+01 4.41394e+01 5.03609e-01
1.55616e-01 -1.60145e+01 2.03981e+02 3.36106e+01 5.19625e+01 6.15158e-01 2.00000e-02 2.04585e+00 1.26251e+01 5.14338e+02 1.19151e+01 2.85511e+01 6.61825e-01
1.52083e-01 -1.59758e+01 2.13663e+02 3.37742e+01 5.42398e+01 5.98953e-01 2.00000e-02 2.08504e+00 1.29017e+01 5.93381e+02 1.23517e+01 3.87336e+01 5.85728e-01
1.51624e-01 -1.59829e+01 2.47704e+02 3.24226e+01 6.72612e+01 6.29978e-01 2.00000e-02 2.04610e+00 1.30866e+01 6.07540e+02 1.21744e+01 3.15933e+01 5.27991e-01
1.68798e-01 -1.60023e+01 2.14745e+02 3.15415e+01 6.35394e+01 6.13929e-01 2.00000e-02 2.00936e+00 1.24769e+01 4.59742e+02 1.14273e+01 1.90178e+01 5.16194e-01
1.59001e-01 -1.60336e+01 2.01598e+02 3.35535e+01 4.05273e+01 6.17085e-01 2.00000e-02 2.03146e+00 1.22771e+01 4.68952e+02 1.16186e+01 2.45498e+01 6.52925e-01
1.65857e-01 -1.59543e+01 2.94544e+02 3.30291e+01 5.41920e+01 5.69514e-01 2.00000e-02 2.09358e+00 1.27151e+01 5.94189e+02 1.23261e+01 4.09106e+01 5.84474e-01
1.40601e-01 -1.59881e+01 2.22595e+02 2.81766e+01 5.10756e+01 6.02377e-01 2.00000e-02 2.13418e+00 1.33815e+01 7.51392e+02 1.29265e+01 5.52021e+01 3.54860e-01
1.56834e-01 -1.60065e+01 2.24928e+02 3.32318e+01 6.94140e+01 6.04941e-01 2.00000e-02 2.06275e+00 1.30044e+01 5.85944e+02 1.22384e+01 3.38229e+01 5.93694e-01
1.61067e-01 -1.59898e+01 2.31013e+02 2.98919e+01 6.53183e+01 6.22722e-01 2.00000e-02 2.02707e+00 1.27784e+01 5.29890e+02 1.18126e+01 2.49761e+01 5.53600e-01
1.63870e-01 -1.59702e+01 2.54220e+02 2.86040e+01 4.75791e+01 6.28715e-01 2.00000e-02 2.01560e+00 1.24331e+01 4.94136e+02 1.15415e+01 2.19548e+01 5.25314e-01
1.40791e-01 -1.59792e+01 2.07699e+02 3.24074e+01 5.12111e+01 6.05540e-01 2.00000e-02 2.11695e+00 1.32170e+01 6.89353e+02 1.27304e+01 4.89202e+01 4.40562e-01
1.44241e-01 -1.59578e+01 2.68324e+02 2.97109e+01 6.20346e+01 6.47155e-01 2.00000e-02 2.05607e+00 1.33100e+01 6.86976e+02 1.24122e+01 3.68373e+01 4.34226e-01
1.60951e-01 -1.59696e+01 2.30125e+02 3.19518e+01 5.24897e+01 6.35879e-01 2.00000e-02 2.00066e+00 1.24501e+01 4.66519e+02 1.12237e+01 1.60443e+01 4.47874e-01
1.59771e-01 -1.59856e+01 2.03449e+02 3.36727e+01 5.20772e+01 6.12579e-01 2.00000e-02 2.03570e+00 1.25075e+01 4.87845e+02 1.17637e+01 2.57685e+01 6.52682e-01
1.49720e-01 -1.60267e+01 2.54385e+02 2.89557e+01 5.29014e+01 5.93514e-01 2.00000e-02 2.11785e+00 1.31798e+01 6.98933e+02 1.27277e+01 4.98178e+01 4.26793e-01
1.54809e-01 -1.59817e+01 2.51930e+02 3.19941e+01 6.09231e+01 6.13907e-01 2.00000e-02 2.06178e+00 1.29754e+01 5.99822e+02 1.22454e+01 3.46973e+01 5.71282e-01
1.65264e-01 -1.60091e+01 2.62149e+02 3.10489e+01 6.59326e+01 6.06082e-01 2.00000e-02 2.04250e+00 1.28031e+01 5.49861e+02 1.19878e+01 2.90438e+01 5.98989e-01
1.64222e-01 -1.59819e+01 2.08610e+02 3.30485e+01 4.55072e+01 6.21491e-01 2.00000e-02 2.00833e+00 1.22298e+01 4.38551e+02 1.13122e+01 1.85356e+01 5.27488e-01
1.53368e-01 -1.59548e+01 2.97997e+02 3.32757e+01 5.21684e+01 5.74327e-01 2.00000e-02 2.12846e+00 1.30895e+01 7.00440e+02 1.27540e+01 5.27428e+01 4.24644e-01
1.62934e-01 -1.59908e+01 2.01843e+02 3.06381e+01 4.59408e+01 6.05129e-01 2.00000e-02 2.04368e+00 1.23507e+01 4.87195e+02 1.17535e+01 2.71992e+01 6.90826e-01
1.50652e-01 -1.60335e+01 2.93612e+02 2.82093e+01 5.49449e+01 6.04308e-01 2.00000e-02 2.10701e+00 1.32401e+01 7.16060e+02 1.27239e+01 4.89864e+01 4.02634e-01
1.45746e-01 -1.60463e+01 2.11419e+02 3.29593e+01 6.13548e+01 6.27655e-01 2.00000e-02 2.06243e+00 1.30767e+01 6.04006e+02 1.22845e+01 3.45698e+01 5.65511e-01
1.54296e-01 -1.60305e+01 2.88591e+02 3.16401e+01 6.11508e+01 5.98195e-01 2.00000e-02 2.09436e+00 1.31664e+01 6.74016e+02 1.25901e+01 4.43382e+01 4.62956e-01
1.57167e-01 -1.60303e+01 2.64538e+02 3.30920e+01 6.08202e+01 6.15298e-01 2.00000e-02 2.05136e+00 1.28970e+01 5.79934e+02 1.21302e+01 3.21373e+01 5.82916e-01
1.46321e-01 -1.60363e+01 2.90999e+02 3.02493e+01 6.20166e+01 6.49067e-01 2.00000e-02 2.05044e+00 1.32844e+01 6.85195e+02 1.23718e+01 3.59773e+01 4.27405e-01
1.43166e-01 -1.59660e+01 2.81939e+02 3.39687e+01 4.87230e+01 5.96442e-01 2.00000e-02 2.12975e+00 1.32853e+01 7.47238e+02 1.28894e+01 5.55537e+01 3.60322e-01
1.53085e-01 -1.59556e+01 2.88739e+02 3.16534e+01 6.42192e+01 5.95440e-01 2.00000e-02 2.10275e+00 1.32734e+01 7.01134e+02 1.26995e+01 4.70594e+01 4.23655e-01
1.49986e-01 -1.60366e+01 2.95175e+02 3.16581e+01 6.74597e+01 6.00850e-01 2.00000e-02 2.10764e+00 1.34300e+01 7.45024e+02 1.28238e+01 4.99407e+01 3.63250e-01
1.53517e-01 -1.59895e+01 2.15461e+02 3.30180e+01 6.58531e+01 5.64106e-01 2.00000e-02 2.13461e+00 1.32680e+01 6.92001e+02 1.28289e+01 5.17918e+01 4.36739e-01
1.64695e-01 -1.60038e+01 2.86055e+02 3.34294e+01 5.34944e+01 6.24505e-01 2.00000e-02 2.01489e+00 1.25435e+01 5.04383e+02 1.16013e+01 2.23259e+01 5.09911e-01
1.52485e-01 -1.60343e+01 2.53910e+02 3.19007e+01 6.48915e+01 5.65845e-01 2.00000e-02 2.14194e+00 1.33620e+01 7.36013e+02 1.29424e+01 5.57996e+01 3.75293e-01
1.40199e-01 -1.59793e+01 2.33899e+02 2.94785e+01 4.15241e+01 6.16756e-01 2.00000e-02 2.11260e+00 1.31170e+01 7.01365e+02 1.26806e+01 4.93083e+01 4.23326e-01
1.59869e-01 -1.60352e+01 2.70046e+02 3.37177e+01 6.60235e+01 6.31627e-01 2.00000e-02 2.01629e+00 1.28100e+01 5.39597e+02 1.17340e+01 2.32254e+01 4.80517e-01
1.59318e-01 -1.59998e+01 2.57025e+02 3.35041e+01 4.99588e+01 6.40870e-01 2.00000e-02 2.00066e+00 1.24935e+01 4.84614e+02 1.12683e+01 1.66477e+01 4.32914e-01
1.57838e-01 -1.60186e+01 2.17644e+02 3.02628e+01 6.81594e+01 6.00596e-01 2.00000e-02 2.07129e+00 1.30205e+01 5.97198e+02 1.23012e+01 3.56189e+01 5.79801e-01
1.57341e-01 -1.59789e+01 2.97244e+02 2.90549e+01 5.90391e+01 6.31547e-01 2.00000e-02 2.04173e+00 1.29580e+01 6.05912e+02 1.21083e+01 3.13519e+01 5.16654e-01
1.52278e-01 -1.59867e+01 2.87217e+02 3.33849e+01 6.92629e+01 5.64243e-01 2.00000e-02 2.14606e+00 1.34736e+01 7.70521e+02 1.30425e+01 5.86948e+01 3.30272e-01
1.43893e-01 -1.60198e+01 2.25698e+02 3.03937e+01 6.42544e+01 6.19385e-01 2.00000e-02 2.09128e+00 1.33558e+01 6.94446e+02 1.26437e+01 4.35557e+01 4.33221e-01
1.42792e-01 -1.60275e+01 2.85364e+02 3.07619e+01 4.37223e+01 6.70677e-01 2.00000e-02 2.02728e+00 1.29748e+01 6.21144e+02 1.20254e+01 2.93416e+01 4.40193e-01
1.55517e-01 -1.60105e+01 2.91028e+02 2.92157e+01 4.95492e+01 6.46688e-01 2.00000e-02 2.02309e+00 1.27701e+01 5.66954e+02 1.18404e+01 2.62564e+01 4.86901e-01
1.41566e-01 -1.59837e+01 2.33922e+02 2.97793e+01 6.57963e+01 6.29536e-01 2.00000e-02 2.08679e+00 1.34573e+01 7.22305e+02 1.26783e+01 4.37537e+01 3.93981e-01
1.40231e-01 -1.60071e+01 2.04657e+02 3.12181e+01 4.72078e+01 6.11046e-01 2.00000e-02 2.11250e+00 1.31542e+01 6.77789e+02 1.26709e+01 4.75567e+01 4.57410e-01
1.59420e-01 -1.59798e+01 2.78295e+02 2.97635e+01 5.10470e+01 6.05233e-01 2.00000e-02 2.06886e+00 1.27835e+01 5.91745e+02 1.22132e+01 3.62356e+01 5.88183e-01
1.50525e-01 -1.60048e+01 2.65721e+02 3.12294e+01 5.65239e+01 5.89521e-01 2.00000e-02 2.11732e+00 1.32146e+01 7.00595e+02 1.27468e+01 4.99078e+01 4.24422e-01
1.47600e-01 -1.60464e+01 2.37068e+02 3.36795e+01 4.57611e+01 6.47700e-01 2.00000e-02 2.02583e+00 1.27036e+01 5.37555e+02 1.18092e+01 2.57335e+01 5.37389e-01
1.43233e-01 -1.59657e+01 2.46820e+02 3.36666e+01 5.36699e+01 5.80856e-01 2.00000e-02 2.14775e+00 1.33582e+01 7.59321e+02 1.29960e+01 5.89231e+01 3.44554e-01
1.47502e-01 -1.59807e+01 2.82617e+02 3.04213e+01 5.12932e+01 6.44198e-01 2.00000e-02 2.05071e+00 1.30457e+01 6.35558e+02 1.22483e+01 3.46080e+01 4.98917e-01
1.47502e-01 -1.60046e+01 2.52742e+02 2.94130e+01 6.71064e+01 6.04376e-01 2.00000e-02 2.10930e+00 1.34540e+01 7.41386e+02 1.28210e+01 4.93086e+01 3.68090e-01
1.53381e-01 -1.60019e+01 2.15839e+02 3.17372e+01 4.73479e+01 6.23698e-01 2.00000e-02 2.04541e+00 1.26448e+01 5.29857e+02 1.19343e+01 2.91128e+01 6.38202e-01
1.54907e-01 -1.60318e+01 2.63611e+02 2.99574e+01 6.15292e+01 5.98009e-01 2.00000e-02 2.09236e+00 1.31371e+01 6.58563e+02 1.25433e+01 4.28509e+01 4.85909e-01
1.65969e-01 -1.60017e+01 2.98910e+02 3.03139e+01 4.42632e+01 6.37033e-01 2.00000e-02 2.00171e+00 1.23436e+01 4.89157e+02 1.12707e+01 1.77072e+01 4.36269e-01
1.52592e-01 -1.60078e+01 2.92933e+02 3.27195e+01 6.36826e+01 6.29382e-01 2.00000e-02 2.05258e+00 1.31156e+01 6.38126e+02 1.22829e+01 3.47195e+01 4.99084e-01
1.51319e-01 -1.59553e+01 2.66582e+02 3.21271e+01 6.31490e+01 6.19025e-01 2.00000e-02 2.06869e+00 1.31443e+01 6.44982e+02 1.24002e+01 3.78741e+01 5.06263e-01
1.40319e-01 -1.59729e+01 2.36847e+02 3.19606e+01 6.30736e+01 6.14382e-01 2.00000e-02 2.11088e+00 1.35001e+01 7.47560e+02 1.28622e+01 5.01722e+01 3.59898e-01
1.64047e-01 -1.60108e+01 2.35091e+02 3.29411e+01 6.91170e+01 5.59066e-01 2.00000e-02 2.10902e+00 1.30373e+01 6.23457e+02 1.25514e+01 4.38681e+01 5.39218e-01
1.68732e-01 -1.60109e+01 2.05552e+02 3.10499e+01 6.35930e+01 5.57415e-01 2.00000e-02 2.09716e+00 1.27888e+01 5.67563e+02 1.23310e+01 3.91557e+01 6.25866e-01
1.63630e-01 -1.59595e+01 2.94828e+02 3.01193e+01 6.66416e+01 5.94530e-01 2.00000e-02 2.07267e+00 1.30082e+01 6.19967e+02 1.23460e+01 3.76238e+01 5.44585e-01
1.55949e-01 -1.60045e+01 2.58106e+02 3.21705e+01 5.98154e+01 6.24127e-01 2.00000e-02 2.04241e+00 1.28765e+01 5.70988e+02 1.20434e+01 2.99930e+01 5.68626e-01
1.55663e-01 -1.59556e+01 2.70261e+02 3.23209e+01 4.48924e+01 6.14870e-01 2.00000e-02 2.06018e+00 1.26908e+01 5.74047e+02 1.21117e+01 3.41761e+01 6.09009e-01
1.58247e-01 -1.60057e+01 2.60144e+02 3.19980e+01 5.46922e+01 6.27389e-01 2.00000e-02 2.03008e+00 1.27137e+01 5.37407e+02 1.18491e+01 2.65146e+01 5.60082e-01
1.67354e-01 -1.59608e+01 2.51581e+02 2.85810e+01 6.27038e+01 5.98162e-01 2.00000e-02 2.05149e+00 1.27524e+01 5.47664e+02 1.20272e+01 3.05531e+01 6.31377e-01
1.45090e-01 -1.60451e+01 2.18625e+02 2.82278e+01 4.39704e+01 6.42870e-01 2.00000e-02 2.05117e+00 1.28345e+01 5.80201e+02 1.20925e+01 3.19354e+01 5.82041e-01
1.66914e-01 -1.60342e+01 2.95871e+02 3.33753e+01 5.39654e+01 6.12274e-01 2.00000e-02 2.02809e+00 1.25567e+01 5.15823e+02 1.17609e+01 2.57251e+01 5.76606e-01
1.60816e-01 -1.59899e+01 2.98242e+02 2.86656e+01 5.59009e+01 6.01440e-01 2.00000e-02 2.07566e+00 1.29110e+01 6.19749e+02 1.23317e+01 3.86237e+01 5.44921e-01
1.53002e-01 -1.60020e+01 2.00970e+02 3.25764e+01 4.98724e+01 6.04088e-01 2.00000e-02 2.07464e+00 1.27564e+01 5.61255e+02 1.21992e+01 3.54757e+01 6.35660e-01
1.68918e-01 -1.60093e+01 2.80054e+02 3.01016e+01 6.24567e+01 6.01834e-01 2.00000e-02 2.04177e+00 1.27084e+01 5.40274e+02 1.19414e+01 2.87742e+01 6.09692e-01
1.42482e-01 -1.60162e+01 2.62538e+02 3.18284e+01 4.79156e+01 6.12591e-01 2.00000e-02 2.11014e+00 1.32280e+01 7.13933e+02 1.27382e+01 4.96972e+01 4.05601e-01
1.46232e-01 -1.59906e+01 2.75267e+02 3.11608e+01 4.95790e+01 6.09118e-01 2.00000e-02 2.10547e+00 1.31800e+01 7.01341e+02 1.26840e+01 4.81995e+01 4.23360e-01
1.59856e-01 -1.59509e+01 2.68898e+02 3.12798e+01 6.73994e+01 6.32273e-01 2.00000e-02 2.02057e+00 1.28833e+01 5.58418e+02 1.18208e+01 2.46494e+01 4.83527e-01
1.55788e-01 -1.60160e+01 2.85905e+02 2.94550e+01 5.33495e+01 6.58695e-01 2.00000e-02 2.00069e+00 1.27504e+01 5.44445e+02 1.14103e+01 1.79239e+01 3.81212e-01
1.43568e-01 -1.59906e+01 2.81779e+02 3.28985e+01 5.88367e+01 6.45221e-01 2.00000e-02 2.05769e+00 1.32540e+01 6.78464e+02 1.24146e+01 3.74762e+01 4.48549e-01
1.47479e-01 -1.59633e+01 2.41966e+02 3.03795e+01 6.02575e+01 6.40504e-01 2.00000e-02 2.04635e+00 1.30781e+01 6.14411e+02 1.21804e+01 3.19784e+01 5.18753e-01
1.50472e-01 -1.60419e+01 2.80007e+02 3.27209e+01 4.95568e+01 6.07273e-01 2.00000e-02 2.09041e+00 1.30159e+01 6.52874e+02 1.24977e+01 4.31709e+01 4.94447e-01
1.61433e-01 -1.59855e+01 2.96639e+02 3.11017e+01 6.06391e+01 6.10981e-01 2.00000e-02 2.05362e+00 1.28923e+01 5.90810e+02 1.21589e+01 3.31952e+01 5.71838e-01
1.57665e-01 -1.59860e+01 2.23653e+02 3.00241e+01 5.21832e+01 5.82822e-01 2.00000e-02 2.09992e+00 1.28398e+01 6.06781e+02 1.24079e+01 4.19015e+01 5.64945e-01
1.44280e-01 -1.60396e+01 2.44634e+02 2.95837e+01 5.54051e+01 6.54740e-01 2.00000e-02 2.03651e+00 1.30585e+01 6.12567e+02 1.20948e+01 3.00043e+01 4.88835e-01
1.62208e-01 -1.59616e+01 2.97214e+02 3.23239e+01 6.22976e+01 5.63222e-01 2.00000e-02 2.11631e+00 1.30574e+01 6.61226e+02 1.26421e+01 4.78274e+01 4.81928e-01
1.59737e-01 -1.60193e+01 2.47038e+02 3.14000e+01 6.97496e+01 6.35289e-01 2.00000e-02 2.01111e+00 1.28366e+01 5.35432e+02 1.16483e+01 2.13332e+01 4.53696e-01
1.51702e-01 -1.59532e+01 2.38495e+02 3.27982e+01 4.26528e+01 6.40595e-01 2.00000e-02 2.02563e+00 1.25793e+01 5.20239e+02 1.17425e+01 2.51860e+01 5.57395e-01
1.61774e-01 -1.60004e+01 2.74554e+02 2.87864e+01 5.99073e+01 6.05017e-01 2.00000e-02 2.06276e+00 1.28960e+01 5.93835e+02 1.22134e+01 3.47228e+01 5.81515e-01
1.42581e-01 -1.60090e+01 2.56807e+02 3.19089e+01 5.43463e+01 5.94356e-01 2.00000e-02 2.13569e+00 1.34062e+01 7.62838e+02 1.29672e+01 5.67048e+01 3.40034e-01
1.41467e-01 -1.59566e+01 2.23769e+02 3.37986e+01 4.45828e+01 6.24104e-01 2.00000e-02 2.08468e+00 1.29865e+01 6.32088e+02 1.24274e+01 4.07910e+01 5.25987e-01
1.49644e-01 -1.60493e+01 2.61241e+02 3.19767e+01 6.31045e+01 6.38186e-01 2.00000e-02 2.04348e+00 1.30917e+01 6.18323e+02 1.21739e+01 3.17150e+01 5.04686e-01
1.53308e-01 -1.60189e+01 2.31113e+02 2.85342e+01 5.49411e+01 5.69898e-01 2.00000e-02 2.13783e+00 1.31486e+01 6.99183e+02 1.27956e+01 5.31508e+01 4.26437e-01
1.55445e-01 -1.59535e+01 2.35647e+02 3.02432e+01 5.03118e+01 6.08904e-01 2.00000e-02 2.06859e+00 1.27934e+01 5.77937e+02 1.21953e+01 3.52505e+01 6.09599e-01
1.40164e-01 -1.60473e+01 2.47534e+02 3.20792e+01 5.36481e+01 6.47876e-01 2.00000e-02 2.05889e+00 1.31779e+01 6.53723e+02 1.23615e+01 3.64532e+01 4.86233e-01
1.50775e-01 -1.59711e+01 2.10505e+02 3.39735e+01 4.07133e+01 6.22496e-01 2.00000e-02 2.05145e+00 1.25598e+01 5.27282e+02 1.19468e+01 3.03752e+01 6.61359e-01
1.48443e-01 -1.59830e+01 2.75212e+02 3.20556e+01 6.61911e+01 6.22831e-01 2.00000e-02 2.07551e+00 1.33071e+01 6.89570e+02 1.25452e+01 4.09768e+01 4.40249e-01
1.46070e-01 -1.59605e+01 2.22072e+02 3.20478e+01 6.25518e+01 6.36891e-01 2.00000e-02 2.04955e+00 1.30834e+01 6.03305e+02 1.21926e+01 3.20090e+01 5.43599e-01
1.48140e-01 -1.60053e+01 2.29261e+02 3.03397e+01 4.36301e+01 6.28698e-01 2.00000e-02 2.06154e+00 1.27949e+01 5.83097e+02 1.21584e+01 3.42941e+01 5.96791e-01
1.64464e-01 -1.59595e+01 2.19059e+02 2.88741e+01 5.39161e+01 6.24787e-01 2.00000e-02 2.01212e+00 1.24566e+01 4.71575e+02 1.14728e+01 2.01433e+01 5.24573e-01
1.65348e-01 -1.59766e+01 2.33662e+02 3.24600e+01 5.34658e+01 5.83820e-01 2.00000e-02 2.06881e+00 1.25978e+01 5.35762e+02 1.20773e+01 3.35826e+01 6.74917e-01
1.44943e-01 -1.60165e+01 2.33074e+02 2.81226e+01 6.91751e+01 6.54775e-01 2.00000e-02 2.03652e+00 1.32993e+01 6.57795e+02 1.21849e+01 3.04163e+01 4.28257e-01
1.48503e-01 -1.60460e+01 2.38159e+02 3.00457e+01 6.14828e+01 6.32597e-01 2.00000e-02 2.05575e+00 1.31029e+01 6.22257e+02 1.22630e+01 3.40314e+01 5.28597e-01
1.42679e-01 -1.59778e+01 2.32629e+02 3.02772e+01 6.84443e+01 6.50694e-01 2.00000e-02 2.04586e+00 1.33233e+01 6.62380e+02 1.22903e+01 3.28719e+01 4.49135e-01
1.42536e-01 -1.60324e+01 2.61479e+02 3.11576e+01 5.85431e+01 6.45207e-01 2.00000e-02 2.06006e+00 1.32568e+01 6.74817e+02 1.24160e+01 3.74102e+01 4.56569e-01
1.52539e-01 -1.59645e+01 2.01887e+02 2.86417e+01 6.38756e+01 6.22430e-01 2.00000e-02 2.05453e+00 1.29791e+01 5.78509e+02 1.21506e+01 3.16718e+01 5.92352e-01
1.49668e-01 -1.60460e+01 2.88317e+02 2.91000e+01 5.96209e+01 6.43230e-01 2.00000e-02 2.04890e+00 1.31621e+01 6.55615e+02 1.22858e+01 3.45555e+01 4.65901e-01
1.44228e-01 -1.59613e+01 2.94116e+02 3.15227e+01 4.01595e+01 6.72043e-01 2.00000e-02 2.02150e+00 1.28688e+01 6.03697e+02 1.19181e+01 2.76142e+01 4.34913e-01
1.50025e-01 -1.59977e+01 2.21125e+02 3.01138e+01 6.52697e+01 5.95328e-01 2.00000e-02 2.10721e+00 1.32825e+01 6.83638e+02 1.26889e+01 4.60567e+01 4.48859e-01
1.47021e-01 -1.60484e+01 2.29800e+02 3.39557e+01 6.85006e+01 6.61124e-01 2.00000e-02 2.00144e+00 1.29754e+01 5.50701e+02 1.14935e+01 1.79341e+01 3.80132e-01
1.51686e-01 -1.59530e+01 2.44693e+02 3.38518e+01 4.85590e+01 6.53414e-01 2.00000e-02 2.00269e+00 1.26012e+01 5.03872e+02 1.13987e+01 1.82498e+01 4.30031e-01
1.65562e-01 -1.60069e+01 2.12131e+02 3.27327e+01 5.79117e+01 5.67169e-01 2.00000e-02 2.09002e+00 1.27119e+01 5.57451e+02 1.22597e+01 3.78435e+01 6.41559e-01
1.60282e-01 -1.59713e+01 2.01317e+02 3.30603e+01 5.66039e+01 6.02916e-01 2.00000e-02 2.05063e+00 1.26327e+01 5.12830e+02 1.19471e+01 2.92062e+01 6.79997e-01
1.50413e-01 -1.60134e+01 2.27035e+02 2.86899e+01 6.10758e+01 6.30715e-01 2.00000e-02 2.05268e+00 1.30370e+01 6.02486e+02 1.21910e+01 3.25177e+01 5.52252e-01
1.64038e-01 -1.59990e+01 2.21423e+02 3.27845e+01 4.65455e+01 5.93929e-01 2.00000e-02 2.05575e+00 1.23986e+01 5.06124e+02 1.18829e+01 3.02506e+01 7.03404e-01
1.67798e-01 -1.60430e+01 2.17766e+02 2.80160e+01 6.59312e+01 6.13803e-01 2.00000e-02 2.02115e+00 1.26318e+01 4.95959e+02 1.16568e+01 2.25571e+01 5.58980e-01
1.63142e-01 -1.59850e+01 2.03053e+02 3.27148e+01 5.58460e+01 6.08521e-01 2.00000e-02 2.03293e+00 1.25055e+01 4.81711e+02 1.17287e+01 2.49088e+01 6.45668e-01
1.56602e-01 -1.60329e+01 2.07999e+02 2.95216e+01 6.40891e+01 6.14883e-01 2.00000e-02 2.05215e+00 1.28930e+01 5.60005e+02 1.20883e+01 3.07128e+01 6.14703e-01
1.65593e-01 -1.59903e+01 2.33235e+02 3.04492e+01 6.17701e+01 6.02620e-01 2.00000e-02 2.04340e+00 1.26882e+01 5.24206e+02 1.19218e+01 2.82154e+01 6.38657e-01
1.57480e-01 -1.60314e+01 2.17944e+02 3.28760e+01 4.97558e+01 5.87286e-01 2.00000e-02 2.08702e+00 1.27223e+01 5.72357e+02 1.22668e+01 3.83096e+01 6.18416e-01
1.41755e-01 -1.60014e+01 2.08954e+02 3.35895e+01 6.64606e+01 6.07319e-01 2.00000e-02 2.10927e+00 1.34306e+01 7.08403e+02 1.27868e+01 4.76106e+01 4.13359e-01
1.53062e-01 -1.59573e+01 2.19083e+02 2.96015e+01 5.72539e+01 5.85135e-01 2.00000e-02 2.11242e+00 1.30994e+01 6.55319e+02 1.26206e+01 4.61079e+01 4.90772e-01
1.61209e-01 -1.59555e+01 2.03171e+02 3.19897e+01 5.99939e+01 5.91274e-01 2.00000e-02 2.06842e+00 1.27560e+01 5.44309e+02 1.21396e+01 3.33929e+01 6.61690e-01
1.47046e-01 -1.59588e+01 2.52566e+02 3.09282e+01 5.07240e+01 5.76274e-01 2.00000e-02 2.14732e+00 1.32451e+01 7.43624e+02 1.29274e+01 5.80046e+01 3.65109e-01
1.50367e-01 -1.60357e+01 2.85157e+02 3.13215e+01 6.63988e+01 5.97407e-01 2.00000e-02 2.11008e+00 1.33990e+01 7.35671e+02 1.28133e+01 4.98811e+01 3.75754e-01
1.64096e-01 -1.59516e+01 2.09443e+02 3.25601e+01 5.67264e+01 6.07846e-01 2.00000e-02 2.03199e+00 1.25157e+01 4.83848e+02 1.17276e+01 2.48286e+01 6.37829e-01
1.64929e-01 -1.60403e+01 2.34449e+02 3.30406e+01 6.03965e+01 5.55767e-01 2.00000e-02 2.10988e+00 1.28588e+01 6.01477e+02 1.24648e+01 4.33545e+01 5.73163e-01
1.58712e-01 -1.60419e+01 2.98363e+02 3.06227e+01 4.57237e+01 6.24876e-01 2.00000e-02 2.04394e+00 1.26525e+01 5.66349e+02 1.19810e+01 3.09444e+01 5.80676e-01
1.64481e-01 -1.59829e+01 2.19339e+02 3.23717e+01 5.39242e+01 5.84640e-01 2.00000e-02 2.06893e+00 1.26081e+01 5.32081e+02 1.20765e+01 3.33276e+01 6.80580e-01
1.45894e-01 -1.59916e+01 2.60573e+02 3.09877e+01 6.35346e+01 5.83773e-01 2.00000e-02 2.14233e+00 1.35224e+01 7.85259e+02 1.30543e+01 5.85765e+01 3.11984e-01
1.58180e-01 -1.60400e+01 2.83194e+02 2.97968e+01 6.96451e+01 5.85457e-01 2.00000e-02 2.10385e+00 1.32678e+01 6.93740e+02 1.26828e+01 4.63631e+01 4.34236e-01
1.61718e-01 -1.59849e+01 2.32634e+02 3.16736e+01 5.07488e+01 6.26698e-01 2.00000e-02 2.01477e+00 1.24668e+01 4.80432e+02 1.15323e+01 2.12811e+01 5.33968e-01
1.62865e-01 -1.59673e+01 2.52314e+02 3.14615e+01 6.08724e+01 6.27547e-01 2.00000e-02 2.01351e+00 1.26492e+01 5.07306e+02 1.16044e+01 2.15682e+01 4.97944e-01
1.42672e-01 -1.60127e+01 2.52668e+02 3.38972e+01 6.04656e+01 6.19750e-01 2.00000e-02 2.09231e+00 1.33351e+01 7.01693e+02 1.26701e+01 4.49519e+01 4.22859e-01
1.59736e-01 -1.59776e+01 2.82606e+02 3.24562e+01 6.18740e+01 6.12989e-01 2.00000e-02 2.05082e+00 1.28996e+01 5.84128e+02 1.21339e+01 3.22935e+01 5.75299e-01
1.54221e-01 -1.59505e+01 2.76789e+02 3.19332e+01 5.42645e+01 5.70723e-01 2.00000e-02 2.13092e+00 1.31092e+01 6.96959e+02 1.27624e+01 5.25446e+01 4.29616e-01
1.53325e-01 -1.60177e+01 2.51020e+02 3.04897e+01 5.63464e+01 6.12909e-01 2.00000e-02 2.07161e+00 1.29882e+01 6.14862e+02 1.23274e+01 3.72361e+01 5.52455e-01
1.41417e-01 -1.59688e+01 2.03186e+02 3.08839e+01 5.70359e+01 6.07439e-01 2.00000e-02 2.11429e+00 1.33088e+01 6.97675e+02 1.27540e+01 4.83209e+01 4.28592e-01
1.40719e-01 -1.60044e+01 2.46027e+02 3.04648e+01 6.19957e+01 6.74117e-01 2.00000e-02 2.01468e+00 1.31860e+01 6.25643e+02 1.19075e+01 2.47727e+01 3.77133e-01
1.52583e-01 -1.59769e+01 2.29804e+02 2.80338e+01 5.35630e+01 6.44094e-01 2.00000e-02 2.02424e+00 1.27751e+01 5.42066e+02 1.18002e+01 2.49454e+01 5.23186e-01
1.49925e-01 -1.59687e+01 2.36219e+02 3.15206e+01 5.74131e+01 6.19620e-01 2.00000e-02 2.06810e+00 1.30186e+01 6.12719e+02 1.23133e+01 3.63384e+01 5.55532e-01
1.59167e-01 -1.60221e+01 2.27337e+02 3.39309e+01 5.52643e+01 5.85526e-01 2.00000e-02 2.08291e+00 1.27882e+01 5.72414e+02 1.22748e+01 3.75403e+01 6.18327e-01
1.66708e-01 -1.60196e+01 2.56576e+02 3.23471e+01 5.43451e+01 5.61272e-01 2.00000e-02 2.09979e+00 1.26514e+01 5.82067e+02 1.23082e+01 4.10747e+01 6.03316e-01
1.57643e-01 -1.60238e+01 2.20031e+02 2.84203e+01 5.76916e+01 5.61918e-01 2.00000e-02 2.13386e+00 1.30727e+01 6.71103e+02 1.27167e+01 5.07012e+01 4.67254e-01
1.52284e-01 -1.59790e+01 2.79074e+02 2.90018e+01 6.74986e+01 6.03617e-01 2.00000e-02 2.09899e+00 1.33671e+01 7.20497e+02 1.27209e+01 4.66815e+01 3.96477e-01
1.41073e-01 -1.60320e+01 2.33376e+02 2.87830e+01 5.50417e+01 6.75000e-01 2.00000e-02 2.01086e+00 1.30147e+01 5.86898e+02 1.17562e+01 2.26608e+01 3.98796e-01
1.51179e-01 -1.59822e+01 2.98562e+02 2.85612e+01 6.05471e+01 6.49766e-01 2.00000e-02 2.03764e+00 1.31412e+01 6.49089e+02 1.21831e+01 3.19364e+01 4.43507e-01
1.69323e-01 -1.60077e+01 2.60461e+02 3.39208e+01 6.08196e+01 6.07601e-01 2.00000e-02 2.02015e+00 1.25269e+01 4.87186e+02 1.16296e+01 2.27563e+01 5.62381e-01
1.41960e-01 -1.60364e+01 2.94509e+02 3.10678e+01 6.44340e+01 6.45662e-01 2.00000e-02 2.07155e+00 1.35000e+01 7.54088e+02 1.26611e+01 4.32114e+01 3.51338e-01
1.48764e-01 -1.60111e+01 2.57290e+02 3.04638e+01 5.27125e+01 5.64295e-01 2.00000e-02 2.15976e+00 1.32752e+01 7.61754e+02 1.30029e+01 6.13035e+01 3.41423e-01
1.63967e-01 -1.60196e+01 2.26949e+02 3.04167e+01 5.82323e+01 5.78192e-01 2.00000e-02 2.08537e+00 1.27901e+01 5.73282e+02 1.22798e+01 3.76951e+01 6.16977e-01
1.41154e-01 -1.60456e+01 2.25336e+02 2.89901e+01 5.64308e+01 6.17143e-01 2.00000e-02 2.10757e+00 1.33623e+01 7.18456e+02 1.27602e+01 4.81422e+01 3.99304e-01
1.44476e-01 -1.59678e+01 2.90795e+02 3.08206e+01 5.61364e+01 6.27806e-01 2.00000e-02 2.08791e+00 1.33276e+01 7.22333e+02 1.26716e+01 4.56411e+01 3.93942e-01
1.41545e-01 -1.60158e+01 2.29799e+02 2.88009e+01 6.35304e+01 6.45201e-01 2.00000e-02 2.06141e+00 1.33289e+01 6.77361e+02 1.24260e+01 3.68110e+01 4.54175e-01
1.56993e-01 -1.60073e+01 2.44109e+02 3.35061e+01 6.66489e+01 5.98560e-01 2.00000e-02 2.07408e+00 1.30303e+01 6.06833e+02 1.23478e+01 3.70520e+01 5.64865e-01
1.48162e-01 -1.59554e+01 2.24301e+02 3.04084e+01 4.57687e+01 6.30480e-01 2.00000e-02 2.05719e+00 1.28107e+01 5.76181e+02 1.21280e+01 3.30890e+01 6.01042e-01
1.42859e-01 -1.59729e+01 2.49128e+02 3.28568e+01 4.97282e+01 6.66535e-01 2.00000e-02 2.01598e+00 1.28922e+01 5.71406e+02 1.17996e+01 2.43140e+01 4.43452e-01
1.50359e-01 -1.59509e+01 2.24105e+02 3.38352e+01 5.70789e+01 5.98579e-01 2.00000e-02 2.09291e+00 1.30370e+01 6.26457e+02 1.24810e+01 4.15844e+01 5.34612e-01
1.65134e-01 -1.60289e+01 2.38476e+02 2.97120e+01 5.39067e+01 6.09995e-01 2.00000e-02 2.03575e+00 1.25566e+01 5.08369e+02 1.17987e+01 2.64521e+01 6.26350e-01
1.43087e-01 -1.60178e+01 2.67608e+02 2.80981e+01 4.81628e+01 6.28185e-01 2.00000e-02 2.09395e+00 1.32312e+01 7.09892e+02 1.26477e+01 4.61688e+01 4.11264e-01
1.54488e-01 -1.59578e+01 2.22171e+02 3.01532e+01 5.87822e+01 6.27424e-01 2.00000e-02 2.03938e+00 1.28266e+01 5.49056e+02 1.19654e+01 2.82483e+01 5.87768e-01
1.68461e-01 -1.59697e+01 2.27979e+02 2.93513e+01 5.83887e+01 5.94584e-01 2.00000e-02 2.04829e+00 1.25937e+01 5.13933e+02 1.19100e+01 2.87783e+01 6.70959e-01
1.47764e-01 -1.59581e+01 2.28462e+02 3.06635e+01 5.72640e+01 6.25052e-01 2.00000e-02 2.06738e+00 1.30560e+01 6.18797e+02 1.23248e+01 3.62996e+01 5.45956e-01
1.45856e-01 -1.60480e+01 2.04805e+02 2.97954e+01 4.87772e+01 6.33824e-01 2.00000e-02 2.05712e+00 1.28617e+01 5.73743e+02 1.21362e+01 3.26152e+01 6.04637e-01
1.45792e-01 -1.60473e+01 2.13629e+02 3.04687e+01 5.96464e+01 6.52671e-01 2.00000e-02 2.02392e+00 1.29310e+01 5.57935e+02 1.18613e+01 2.50614e+01 5.02202e-01
1.54963e-01 -1.59744e+01 2.86345e+02 3.23479e+01 5.57931e+01 5.61277e-01 2.00000e-02 2.14158e+00 1.31502e+01 7.14403e+02 1.28417e+01 5.55050e+01 4.04944e-01
1.52722e-01 -1.59994e+01 2.10083e+02 3.21565e+01 4.64957e+01 5.90414e-01 2.00000e-02 2.09900e+00 1.27846e+01 5.99682e+02 1.23783e+01 4.16642e+01 5.75946e-01
1.58227e-01 -1.59651e+01 2.80251e+02 3.25890e+01 4.70002e+01 6.13204e-01 2.00000e-02 2.05501e+00 1.26762e+01 5.65179e+02 1.20655e+01 3.28827e+01 6.13539e-01
1.40912e-01 -1.59978e+01 2.59001e+02 2.83708e+01 5.92574e+01 6.19432e-01 2.00000e-02 2.11300e+00 1.35279e+01 7.77993e+02 1.29111e+01 5.23183e+01 3.20928e-01
1.48687e-01 -1.59567e+01 2.47913e+02 2.96753e+01 4.68743e+01 6.55274e-01 2.00000e-02 2.02062e+00 1.27692e+01 5.53739e+02 1.17878e+01 2.49124e+01 4.89280e-01
1.49396e-01 -1.59729e+01 2.23832e+02 3.10114e+01 6.58548e+01 6.44505e-01 2.00000e-02 2.02702e+00 1.29988e+01 5.72350e+02 1.19292e+01 2.61155e+01 5.00265e-01
1.46086e-01 -1.60339e+01 2.32911e+02 3.17333e+01 5.20333e+01 6.31385e-01 2.00000e-02 2.06171e+00 1.29788e+01 6.06439e+02 1.22546e+01 3.50612e+01 5.61032e-01
1.50506e-01 -1.59724e+01 2.31183e+02 2.83021e+01 6.43152e+01 5.53443e-01 2.00000e-02 2.17168e+00 1.35248e+01 7.96682e+02 1.31735e+01 6.42832e+01 2.98216e-01
1.62519e-01 -1.59843e+01 2.95543e+02 3.21498e+01 6.96685e+01 6.39003e-01 2.00000e-02 2.00543e+00 1.28567e+01 5.52358e+02 1.15869e+01 2.02811e+01 4.02443e-01
1.47838e-01 -1.59841e+01 2.94188e+02 3.13509e+01 5.14571e+01 6.65423e-01 2.00000e-02 2.01750e+00 1.29578e+01 6.01800e+02 1.18880e+01 2.60394e+01 4.17349e-01
1.46319e-01 -1.59567e+01 2.17751e+02 2.82569e+01 6.30791e+01 6.29293e-01 2.00000e-02 2.06922e+00 1.32085e+01 6.46497e+02 1.24027e+01 3.71116e+01 5.04034e-01
1.61261e-01 -1.59712e+01 2.16880e+02 2.90969e+01 6.50672e+01 5.72393e-01 2.00000e-02 2.10498e+00 1.30407e+01 6.25542e+02 1.25250e+01 4.29725e+01 5.36015e-01
1.40147e-01 -1.59770e+01 2.11333e+02 3.23197e+01 4.59976e+01 6.15645e-01 2.00000e-02 2.10413e+00 1.30929e+01 6.64020e+02 1.25959e+01 4.55856e+01 4.77762e-01
1.66296e-01 -1.60412e+01 2.26770e+02 3.17691e+01 4.65745e+01 6.20943e-01 2.00000e-02 2.00804e+00 1.22546e+01 4.48366e+02 1.13258e+01 1.87321e+01 5.16800e-01
1.56370e-01 -1.60456e+01 2.36702e+02 3.17861e+01 4.47710e+01 6.05936e-01 2.00000e-02 2.06715e+00 1.26193e+01 5.58119e+02 1.20992e+01 3.44478e+01 6.39927e-01
1.41361e-01 -1.60481e+01 2.00025e+02 3.04399e+01 4.60627e+01 6.68453e-01 2.00000e-02 2.00822e+00 1.26750e+01 5.08625e+02 1.15244e+01 1.99493e+01 4.62163e-01
1.59281e-01 -1.59507e+01 2.61634e+02 2.91584e+01 6.78033e+01 5.79847e-01 2.00000e-02 2.10624e+00 1.31986e+01 6.73187e+02 1.26447e+01 4.56848e+01 4.64178e-01
1.63114e-01 -1.60059e+01 2.18419e+02 3.32824e+01 6.23153e+01 6.26179e-01 2.00000e-02 2.00467e+00 1.25271e+01 4.66469e+02 1.13700e+01 1.78204e+01 4.76558e-01
1.64632e-01 -1.59542e+01 2.30338e+02 2.85509e+01 5.35845e+01 5.80305e-01 2.00000e-02 2.08460e+00 1.26650e+01 5.68942e+02 1.22142e+01 3.74874e+01 6.23723e-01
1.55619e-01 -1.59558e+01 2.67888e+02 3.21767e+01 5.35006e+01 6.45142e-01 2.00000e-02 2.01193e+00 1.27094e+01 5.31765e+02 1.16418e+01 2.21406e+01 4.62534e-01
1.49900e-01 -1.59659e+01 2.14484e+02 3.12934e+01 6.43400e+01 6.17712e-01 2.00000e-02 2.06820e+00 1.30925e+01 6.11730e+02 1.23290e+01 3.57756e+01 5.57083e-01
1.40642e-01 -1.60048e+01 2.13231e+02 3.25393e+01 5.48679e+01 6.04918e-01 2.00000e-02 2.11903e+00 1.33045e+01 7.07111e+02 1.27915e+01 5.00669e+01 4.15182e-01
1.53463e-01 -1.60186e+01 2.67750e+02 2.93647e+01 5.43031e+01 6.51302e-01 2.00000e-02 2.01581e+00 1.28238e+01 5.59629e+02 1.17544e+01 2.38179e+01 4.55572e-01
1.50371e-01 -1.60147e+01 2.29630e+02 3.09162e+01 4.40300e+01 6.31433e-01 2.00000e-02 2.04774e+00 1.27016e+01 5.54085e+02 1.20002e+01 3.05988e+01 6.11015e-01
1.47732e-01 -1.60203e+01 2.62836e+02 3.10162e+01 4.61830e+01 6.69730e-01 2.00000e-02 2.00120e+00 1.27426e+01 5.43788e+02 1.14343e+01 1.83573e+01 3.84895e-01
1.56811e-01 -1.60359e+01 2.37464e+02 3.24587e+01 5.82686e+01 6.40622e-01 2.00000e-02 2.00707e+00 1.26572e+01 5.02773e+02 1.15030e+01 1.96215e+01 4.60172e-01
1.51958e-01 -1.59538e+01 2.20824e+02 3.35601e+01 4.01189e+01 6.38966e-01 2.00000e-02 2.02224e+00 1.24592e+01 4.94281e+02 1.16347e+01 2.35950e+01 5.67686e-01
1.63938e-01 -1.60059e+01 2.80961e+02 3.19907e+01 6.96978e+01 5.60566e-01 2.00000e-02 2.11403e+00 1.31300e+01 6.60303e+02 1.26519e+01 4.68157e+01 4.83307e-01
1.64485e-01 -1.59728e+01 2.18869e+02 3.36649e+01 5.05577e+01 6.12323e-01 2.00000e-02 2.02276e+00 1.23845e+01 4.65890e+02 1.15797e+01 2.26654e+01 6.02680e-01
1.43869e-01 -1.59665e+01 2.81610e+02 2.88033e+01 4.69243e+01 6.20534e-01 2.00000e-02 2.10401e+00 1.32280e+01 7.24631e+02 1.27176e+01 4.91947e+01 3.90780e-01
1.61844e-01 -1.60233e+01 2.01050e+02 3.01694e+01 6.53520e+01 6.00284e-01 2.00000e-02 2.05576e+00 1.28049e+01 5.39862e+02 1.20624e+01 3.06692e+01 6.53342e-01
1.68192e-01 -1.60029e+01 2.74740e+02 2.98604e+01 6.08246e+01 6.06350e-01 2.00000e-02 2.03693e+00 1.26786e+01 5.32518e+02 1.18831e+01 2.75674e+01 5.99779e-01
1.48211e-01 -1.60455e+01 2.12918e+02 2.95807e+01 6.33800e+01 5.84671e-01 2.00000e-02 2.12977e+00 1.33655e+01 7.18688e+02 1.28625e+01 5.19776e+01 3.98981e-01
1.55694e-01 -1.59862e+01 2.73856e+02 3.08789e+01 4.24851e+01 6.32697e-01 2.00000e-02 2.03668e+00 1.25988e+01 5.49730e+02 1.18821e+01 2.87503e+01 5.75318e-01
1.47744e-01 -1.59571e+01 2.80009e+02 3.09019e+01 4.86493e+01 5.88908e-01 2.00000e-02 2.13065e+00 1.31764e+01 7.28579e+02 1.28211e+01 5.45209e+01 3.85374e-01
1.51598e-01 -1.59948e+01 2.95279e+02 2.97489e+01 5.37929e+01 6.67052e-01 2.00000e-02 2.00503e+00 1.28916e+01 5.80243e+02 1.16370e+01 2.12557e+01 3.73387e-01
1.54177e-01 -1.59577e+01 2.28050e+02 3.26252e+01 5.07824e+01 6.19063e-01 2.00000e-02 2.05034e+00 1.27232e+01 5.45713e+02 1.20204e+01 3.06848e+01 6.31085e-01
1.42031e-01 -1.60416e+01 2.03278e+02 2.98808e+01 6.25457e+01 6.52269e-01 2.00000e-02 2.03750e+00 1.30923e+01 5.92646e+02 1.20724e+01 2.87746e+01 5.19863e-01
1.65411e-01 -1.60314e+01 2.78839e+02 3.22312e+01 4.54933e+01 6.23661e-01 2.00000e-02 2.01537e+00 1.23717e+01 4.89302e+02 1.15262e+01 2.20960e+01 5.28851e-01
1.55150e-01 -1.59812e+01 2.71890e+02 2.85053e+01 6.15172e+01 5.76463e-01 2.00000e-02 2.12730e+00 1.32719e+01 7.17744e+02 1.28222e+01 5.22109e+01 4.00291e-01
1.48803e-01 -1.60135e+01 2.34702e+02 2.86354e+01 4.40835e+01 6.45498e-01 2.00000e-02 2.03603e+00 1.27388e+01 5.58546e+02 1.19230e+01 2.83544e+01 5.60481e-01
1.41444e-01 -1.60339e+01 2.86225e+02 3.13935e+01 6.93250e+01 6.85476e-01 2.00000e-02 2.00851e+00 1.34194e+01 6.98312e+02 1.19625e+01 2.48538e+01 2.77099e-01
1.56891e-01 -1.60050e+01 2.42343e+02 3.24154e+01 4.70983e+01 6.01694e-01 2.00000e-02 2.07129e+00 1.26816e+01 5.66536e+02 1.21610e+01 3.55653e+01 6.27462e-01
1.62577e-01 -1.59845e+01 2.67127e+02 2.92583e+01 5.21043e+01 5.97903e-01 2.00000e-02 2.06848e+00 1.27102e+01 5.74196e+02 1.21580e+01 3.52432e+01 6.15392e-01
1.41161e-01 -1.60060e+01 2.66615e+02 2.93627e+01 5.26319e+01 6.60331e-01 2.00000e-02 2.04640e+00 1.31945e+01 6.64158e+02 1.22894e+01 3.44082e+01 4.47981e-01
1.49771e-01 -1.60085e+01 2.70603e+02 3.23113e+01 5.09655e+01 5.96563e-01 2.00000e-02 2.10798e+00 1.30960e+01 6.78239e+02 1.26388e+01 4.74587e+01 4.56749e-01
1.41333e-01 -1.60090e+01 2.31164e+02 3.24673e+01 5.11991e+01 6.29711e-01 2.00000e-02 2.07999e+00 1.31276e+01 6.51270e+02 1.24709e+01 4.04572e+01 4.96862e-01
1.63660e-01 -1.60233e+01 2.63377e+02 3.35050e+01 6.00598e+01 5.63503e-01 2.00000e-02 2.10500e+00 1.28975e+01 6.12820e+02 1.24737e+01 4.33107e+01 5.55607e-01
1.63487e-01 -1.60152e+01 2.28709e+02 3.14946e+01 6.65741e+01 5.96118e-01 2.00000e-02 2.05790e+00 1.28344e+01 5.53736e+02 1.21095e+01 3.18129e+01 6.36527e-01
1.49675e-01 -1.60133e+01 2.14500e+02 3.11428e+01 6.73006e+01 6.41537e-01 2.00000e-02 2.02896e+00 1.29928e+01 5.66318e+02 1.19365e+01 2.62345e+01 5.17440e-01
1.59727e-01 -1.59587e+01 2.54826e+02 3.36576e+01 5.55795e+01 5.52125e-01 2.00000e-02 2.13223e+00 1.29362e+01 6.53176e+02 1.26502e+01 5.03054e+01 4.93993e-01
1.51956e-01 -1.59722e+01 2.52166e+02 2.86964e+01 6.57499e+01 6.27341e-01 2.00000e-02 2.05865e+00 1.31701e+01 6.42454e+02 1.23223e+01 3.52274e+01 5.02707e-01
1.65425e-01 -1.59966e+01 2.75406e+02 2.81952e+01 5.19969e+01 6.12627e-01 2.00000e-02 2.04067e+00 1.25933e+01 5.37916e+02 1.18870e+01 2.87040e+01 6.08562e-01
1.40777e-01 -1.59600e+01 2.85274e+02 3.38746e+01 5.63898e+01 6.46526e-01 2.00000e-02 2.06501e+00 1.33011e+01 6.98951e+02 1.25084e+01 4.00907e+01 4.25549e-01
1.43703e-01 -1.60116e+01 2.00733e+02 3.20692e+01 5.87367e+01 6.51150e-01 2.00000e-02 2.02801e+00 1.29094e+01 5.47537e+02 1.18890e+01 2.56765e+01 5.36543e-01
1.47682e-01 -1.59840e+01 2.51003e+02 3.32873e+01 5.15766e+01 5.84011e-01 2.00000e-02 2.12868e+00 1.31756e+01 7.03109e+02 1.27886e+01 5.24146e+01 4.20847e-01
1.57297e-01 -1.60095e+01 2.50680e+02 3.34683e+01 6.08982e+01 6.17345e-01 2.00000e-02 2.04441e+00 1.28407e+01 5.58907e+02 1.20343e+01 2.99297e+01 5.93009e-01
1.65912e-01 -1.60353e+01 2.51043e+02 3.00968e+01 4.93679e+01 5.93755e-01 2.00000e-02 2.05954e+00 1.24801e+01 5.32671e+02 1.19638e+01 3.19616e+01 6.71281e-01
1.45385e-01 -1.59705e+01 2.53977e+02 3.16777e+01 4.88885e+01 5.75164e-01 2.00000e-02 2.15323e+00 1.32523e+01 7.56518e+02 1.29671e+01 6.00405e+01 3.48179e-01
1.40440e-01 -1.59540e+01 2.26615e+02 3.08531e+01 5.72751e+01 5.83927e-01 2.00000e-02 2.15700e+00 1.35393e+01 7.98950e+02 1.31343e+01 6.21982e+01 2.95525e-01
1.40620e-01 -1.59641e+01 2.44805e+02 2.87006e+01 5.39313e+01 6.60236e-01 2.00000e-02 2.04316e+00 1.31640e+01 6.44598e+02 1.22195e+01 3.25467e+01 4.66713e-01
1.53269e-01 -1.59745e+01 2.93333e+02 2.88973e+01 6.78975e+01 6.08773e-01 2.00000e-02 2.09096e+00 1.33522e+01 7.17817e+02 1.26719e+01 4.51385e+01 4.00190e-01
1.56811e-01 -1.59865e+01 2.02544e+02 3.25084e+01 5.71384e+01 5.66764e-01 2.00000e-02 2.11896e+00 1.29669e+01 6.25594e+02 1.25729e+01 4.59576e+01 5.35935e-01
1.47923e-01 -1.59599e+01 2.86405e+02 3.36675e+01 4.04730e+01 6.45955e-01 2.00000e-02 2.04067e+00 1.27835e+01 5.90185e+02 1.20424e+01 3.14078e+01 5.35154e-01
1.64097e-01 -1.59756e+01 2.52260e+02 2.96742e+01 5.85049e+01 5.68538e-01 2.00000e-02 2.10347e+00 1.28803e+01 6.13867e+02 1.24501e+01 4.28313e+01 5.53990e-01
1.44001e-01 -1.59846e+01 2.39321e+02 3.13988e+01 6.10536e+01 5.77318e-01 2.00000e-02 2.15447e+00 1.35262e+01 7.90931e+02 1.31115e+01 6.11746e+01 3.05103e-01
1.46674e-01 -1.60252e+01 2.32724e+02 3.16720e+01 6.53687e+01 6.63138e-01 2.00000e-02 2.00459e+00 1.29899e+01 5.63131e+02 1.16017e+01 1.97520e+01 3.87212e-01
1.60155e-01 -1.60068e+01 2.20030e+02 3.10224e+01 6.05929e+01 5.98955e-01 2.00000e-02 2.06414e+00 1.28183e+01 5.58177e+02 1.21506e+01 3.32070e+01 6.37915e-01
1.59813e-01 -1.59634e+01 2.23257e+02 2.85884e+01 5.18078e+01 6.35972e-01 2.00000e-02 2.01034e+00 1.25203e+01 4.86010e+02 1.14838e+01 2.00608e+01 4.98279e-01
1.48087e-01 -1.59739e+01 2.24758e+02 3.25696e+01 4.45714e+01 5.95863e-01 2.00000e-02 2.10795e+00 1.29099e+01 6.39506e+02 1.25163e+01 4.53584e+01 5.14674e-01
1.60696e-01 -1.60427e+01 2.78926e+02 3.06434e+01 5.23020e+01 6.05932e-01 2.00000e-02 2.06158e+00 1.27561e+01 5.76722e+02 1.21440e+01 3.42531e+01 6.06671e-01
1.42454e-01 -1.59894e+01 2.52422e+02 3.17280e+01 6.24555e+01 6.25039e-01 2.00000e-02 2.08961e+00 1.33966e+01 7.16462e+02 1.26839e+01 4.47724e+01 4.02075e-01
1.64626e-01 -1.60163e+01 2.36797e+02 3.30606e+01 5.89551e+01 5.71964e-01 2.00000e-02 2.08782e+00 1.27791e+01 5.72075e+02 1.22944e+01 3.82735e+01 6.18854e-01
1.43109e-01 -1.60107e+01 2.39249e+02 3.11190e+01 6.85448e+01 6.43512e-01 2.00000e-02 2.05624e+00 1.33560e+01 6.76422e+02 1.24020e+01 3.57559e+01 4.49540e-01
1.55518e-01 -1.60022e+01 2.32932e+02 3.09092e+01 5.41734e+01 6.04989e-01 2.00000e-02 2.07256e+00 1.28617e+01 5.85579e+02 1.22528e+01 3.61406e+01 5.97855e-01
1.46026e-01 -1.59892e+01 2.61993e+02 3.19432e+01 4.15883e+01 6.30985e-01 2.00000e-02 2.06881e+00 1.28883e+01 6.22763e+02 1.22944e+01 3.78696e+01 5.40197e-01
1.69270e-01 -1.60233e+01 2.20658e+02 2.87970e+01 6.22912e+01 5.87182e-01 2.00000e-02 2.05745e+00 1.26732e+01 5.27383e+02 1.20125e+01 3.06889e+01 6.75525e-01
1.51315e-01 -1.60356e+01 2.75281e+02 3.10467e+01 6.55262e+01 6.27673e-01 2.00000e-02 2.05987e+00 1.31940e+01 6.54706e+02 1.23664e+01 3.64015e+01 4.85935e-01
1.53103e-01 -1.59595e+01 2.16693e+02 3.34818e+01 5.45562e+01 6.10129e-01 2.00000e-02 2.06483e+00 1.28221e+01 5.64373e+02 1.21724e+01 3.38969e+01 6.28888e-01
1.57039e-01 -1.59745e+01 2.24591e+02 2.80500e+01 6.76830e+01 5.78432e-01 2.00000e-02 2.11385e+00 1.32353e+01 6.75983e+02 1.26900e+01 4.67473e+01 4.60061e-01
1.58542e-01 -1.60078e+01 2.91538e+02 3.06469e+01 5.17125e+01 5.86390e-01 2.00000e-02 2.09921e+00 1.28906e+01 6.39203e+02 1.24699e+01 4.40440e+01 5.15136e-01
1.43219e-01 -1.59918e+01 2.67611e+02 2.81096e+01 5.74603e+01 6.51536e-01 2.00000e-02 2.05621e+00 1.32818e+01 6.86512e+02 1.24055e+01 3.70152e+01 4.35078e-01
1.54240e-01 -1.60143e+01 2.41964e+02 2.98581e+01 6.14218e+01 5.83137e-01 2.00000e-02 2.11388e+00 1.31861e+01 6.76437e+02 1.26845e+01 4.74414e+01 4.59394e-01
1.56584e-01 -1.60218e+01 2.99800e+02 2.83438e+01 4.94300e+01 6.14615e-01 2.00000e-02 2.07213e+00 1.28718e+01 6.27072e+02 1.23064e+01 3.85945e+01 5.33667e-01
1.50837e-01 -1.59625e+01 2.39832e+02 2.96567e+01 5.67017e+01 5.94978e-01 2.00000e-02 2.10793e+00 1.31612e+01 6.73910e+02 1.26461e+01 4.64233e+01 4.63112e-01
1.49827e-01 -1.59916e+01 2.58831e+02 3.18267e+01 6.25853e+01 6.11891e-01 2.00000e-02 2.08421e+00 1.32095e+01 6.67697e+02 1.25376e+01 4.17172e+01 4.72297e-01
1.46830e-01 -1.60409e+01 2.03845e+02 3.04514e+01 5.76968e+01 5.82109e-01 2.00000e-02 2.13511e+00 1.32802e+01 7.07880e+02 1.28470e+01 5.27494e+01 4.14097e-01
1.51597e-01 -1.60022e+01 2.71895e+02 3.23598e+01 4.28840e+01 6.23041e-01 2.00000e-02 2.06219e+00 1.27615e+01 5.94017e+02 1.21753e+01 3.54714e+01 5.80661e-01
1.44709e-01 -1.60498e+01 2.67459e+02 3.35106e+01 5.34481e+01 6.04595e-01 2.00000e-02 2.11107e+00 1.32487e+01 7.11106e+02 1.27487e+01 4.96158e+01 4.09559e-01
1.43946e-01 -1.59878e+01 2.83506e+02 2.89545e+01 5.61154e+01 6.56932e-01 2.00000e-02 2.04760e+00 1.32396e+01 6.78359e+02 1.23312e+01 3.52728e+01 4.31020e-01
1.48142e-01 -1.59846e+01 2.23004e+02 3.33917e+01 5.29768e+01 5.89262e-01 2.00000e-02 2.11565e+00 1.30981e+01 6.62946e+02 1.26547e+01 4.75837e+01 4.79363e-01
1.66648e-01 -1.60264e+01 2.59011e+02 3.03251e+01 5.19584e+01 5.76310e-01 2.00000e-02 2.08327e+00 1.25593e+01 5.65640e+02 1.21648e+01 3.74981e+01 6.28853e-01
1.56715e-01 -1.60164e+01 2.08614e+02 2.91668e+01 6.29182e+01 5.72442e-01 2.00000e-02 2.11901e+00 1.31334e+01 6.55944e+02 1.26597e+01 4.69172e+01 4.89835e-01
1.57764e-01 -1.60065e+01 2.69395e+02 3.25826e+01 5.01436e+01 5.97975e-01 2.00000e-02 2.07747e+00 1.27896e+01 5.93148e+02 1.22717e+01 3.79446e+01 5.86090e-01
1.62327e-01 -1.59778e+01 2.62938e+02 3.02812e+01 6.48363e+01 5.56192e-01 2.00000e-02 2.12669e+00 1.31209e+01 6.70784e+02 1.27132e+01 4.95837e+01 4.67726e-01
1.47554e-01 -1.60034e+01 2.34537e+02 3.18518e+01 6.83538e+01 6.23111e-01 2.00000e-02 2.07083e+00 1.32654e+01 6.57847e+02 1.24545e+01 3.80831e+01 4.86982e-01
1.63236e-01 -1.59580e+01 2.76558e+02 3.30309e+01 6.57984e+01 6.34142e-01 2.00000e-02 2.00359e+00 1.27151e+01 5.17617e+02 1.14650e+01 1.87510e+01 4.23557e-01
1.45215e-01 -1.59955e+01 2.77854e+02 2.83017e+01 6.03266e+01 6.23451e-01 2.00000e-02 2.09520e+00 1.34199e+01 7.43212e+02 1.27500e+01 4.73637e+01 3.65656e-01
1.43004e-01 -1.60106e+01 2.96895e+02 2.81620e+01 4.52609e+01 6.47594e-01 2.00000e-02 2.07219e+00 1.31763e+01 7.01534e+02 1.25118e+01 4.21845e+01 4.23086e-01
1.50753e-01 -1.60142e+01 2.73160e+02 3.36613e+01 5.47598e+01 5.99223e-01 2.00000e-02 2.09807e+00 1.30903e+01 6.63450e+02 1.25748e+01 4.48555e+01 4.78610e-01
1.44184e-01 -1.60020e+01 2.43075e+02 2.88968e+01 4.27856e+01 6.13759e-01 2.00000e-02 2.10559e+00 1.30299e+01 6.81502e+02 1.25907e+01 4.70256e+01 4.51974e-01
1.56284e-01 -1.59552e+01 2.47713e+02 3.14157e+01 6.68298e+01 5.89212e-01 2.00000e-02 2.09560e+00 1.31562e+01 6.52034e+02 1.25570e+01 4.28272e+01 4.95712e-01
1.54613e-01 -1.59853e+01 2.70241e+02 2.97539e+01 4.21430e+01 6.27309e-01 2.00000e-02 2.05076e+00 1.26349e+01 5.72062e+02 1.20185e+01 3.22901e+01 5.93128e-01
1.50762e-01 -1.59886e+01 2.19215e+02 3.37891e+01 4.72911e+01 6.18345e-01 2.00000e-02 2.05971e+00 1.27265e+01 5.55459e+02 1.20967e+01 3.28621e+01 6.36858e-01
1.53820e-01 -1.59894e+01 2.78724e+02 2.85167e+01 5.13925e+01 5.94359e-01 2.00000e-02 2.10705e+00 1.30436e+01 6.75646e+02 1.26018e+01 4.70191e+01 4.60557e-01
1.59793e-01 -1.59937e+01 2.86197e+02 2.92615e+01 5.17203e+01 6.27631e-01 2.00000e-02 2.03628e+00 1.27291e+01 5.61025e+02 1.19359e+01 2.88077e+01 5.58196e-01
1.66338e-01 -1.59895e+01 2.40389e+02 3.25035e+01 5.83768e+01 6.04813e-01 2.00000e-02 2.03412e+00 1.25741e+01 5.01933e+02 1.17904e+01 2.59586e+01 6.26483e-01
1.46402e-01 -1.59928e+01 2.54839e+02 3.36909e+01 4.97246e+01 6.50543e-01 2.00000e-02 2.02976e+00 1.28611e+01 5.72887e+02 1.19436e+01 2.77870e+01 5.12839e-01
1.48370e-01 -1.59788e+01 2.64794e+02 3.07360e+01 5.44320e+01 6.34930e-01 2.00000e-02 2.05684e+00 1.30497e+01 6.28318e+02 1.22760e+01 3.51848e+01 5.21292e-01
1.65338e-01 -1.59871e+01 2.17982e+02 3.29038e+01 6.28877e+01 5.93769e-01 2.00000e-02 2.05088e+00 1.26793e+01 5.18577e+02 1.19716e+01 2.94025e+01 6.72421e-01
1.55421e-01 -1.59524e+01 2.10771e+02 2.97436e+01 4.85102e+01 6.32912e-01 2.00000e-02 2.02595e+00 1.25611e+01 5.00734e+02 1.17019e+01 2.41660e+01 5.82669e-01
1.41408e-01 -1.60344e+01 2.30787e+02 3.10275e+01 6.40243e+01 6.36114e-01 2.00000e-02 2.07252e+00 1.33482e+01 6.83034e+02 1.25209e+01 3.94786e+01 4.49738e-01
1.50172e-01 -1.60033e+01 2.28169e+02 3.17895e+01 5.80913e+01 5.99754e-01 2.00000e-02 2.09669e+00 1.31050e+01 6.45825e+02 1.25412e+01 4.29815e+01 5.05087e-01
1.55076e-01 -1.60275e+01 2.87632e+02 2.84808e+01 5.41951e+01 5.64343e-01 2.00000e-02 2.14619e+00 1.31291e+01 7.33167e+02 1.28563e+01 5.72345e+01 3.79138e-01
1.55749e-01 -1.59948e+01 2.30295e+02 3.35118e+01 5.13755e+01 6.30552e-01 2.00000e-02 2.02445e+00 1.26001e+01 5.06572e+02 1.17203e+01 2.42795e+01 5.66884e-01
1.59486e-01 -1.60226e+01 2.33947e+02 3.10823e+01 4.84202e+01 5.89073e-01 2.00000e-02 2.08340e+00 1.26520e+01 5.72444e+02 1.22143e+01 3.77794e+01 6.18280e-01
1.49725e-01 -1.60083e+01 2.62520e+02 2.95174e+01 5.84409e+01 5.65643e-01 2.00000e-02 2.15757e+00 1.34065e+01 7.74795e+02 1.30614e+01 6.12605e+01 3.24909e-01
1.51543e-01 -1.59539e+01 2.26169e+02 3.28335e+01 6.95418e+01 6.18045e-01 2.00000e-02 2.06123e+00 1.31239e+01 6.12727e+02 1.22966e+01 3.44717e+01 5.50865e-01
1.48866e-01 -1.60005e+01 2.07554e+02 2.94241e+01 5.21869e+01 6.08333e-01 2.00000e-02 2.08991e+00 1.29968e+01 6.20890e+02 1.24318e+01 4.04968e+01 5.43165e-01
1.54476e-01 -1.60286e+01 2.10300e+02 3.09469e+01 6.58977e+01 5.80252e-01 2.00000e-02 2.11149e+00 1.31833e+01 6.56462e+02 1.26469e+01 4.55819e+01 4.89058e-01
1.62290e-01 -1.59998e+01 2.72018e+02 3.30125e+01 5.18051e+01 5.71180e-01 2.00000e-02 2.10039e+00 1.27338e+01 6.03537e+02 1.23734e+01 4.24552e+01 5.69969e-01
1.54135e-01 -1.60230e+01 2.57849e+02 3.02293e+01 6.82350e+01 5.89456e-01 2.00000e-02 2.10706e+00 1.33047e+01 6.98141e+02 1.27148e+01 4.69747e+01 4.27925e-01
1.41930e-01 -1.59534e+01 2.55713e+02 3.18760e+01 5.31810e+01 5.99514e-01 2.00000e-02 2.13031e+00 1.33840e+01 7.55242e+02 1.29281e+01 5.53018e+01 3.49836e-01
1.51951e-01 -1.60418e+01 2.22578e+02 3.28266e+01 6.17155e+01 5.50238e-01 2.00000e-02 2.16027e+00 1.33158e+01 7.34226e+02 1.29968e+01 5.91363e+01 3.77704e-01
1.66757e-01 -1.59952e+01 2.17474e+02 3.15122e+01 4.57534e+01 6.02068e-01 2.00000e-02 2.03628e+00 1.22529e+01 4.73947e+02 1.16482e+01 2.55536e+01 6.73306e-01
1.43837e-01 -1.59895e+01 2.26242e+02 3.15955e+01 4.18305e+01 6.17887e-01 2.00000e-02 2.09132e+00 1.29337e+01 6.35470e+02 1.24402e+01 4.21683e+01 5.20822e-01
1.54239e-01 -1.59793e+01 2.87530e+02 2.90056e+01 6.35587e+01 5.64775e-01 2.00000e-02 2.14765e+00 1.33993e+01 7.64830e+02 1.30078e+01 5.86719e+01 3.37488e-01
1.42945e-01 -1.60338e+01 2.48666e+02 3.12871e+01 4.41313e+01 6.17854e-01 2.00000e-02 2.09919e+00 1.30852e+01 6.77249e+02 1.25876e+01 4.57682e+01 4.58202e-01
1.53999e-01 -1.60147e+01 2.00328e+02 3.20680e+01 4.03738e+01 6.36663e-01 2.00000e-02 2.01803e+00 1.23523e+01 4.68627e+02 1.15137e+01 2.16973e+01 5.68233e-01
1.44222e-01 -1.60438e+01 2.30414e+02 3.30388e+01 4.01674e+01 6.16889e-01 2.00000e-02 2.08922e+00 1.28726e+01 6.26044e+02 1.23986e+01 4.15517e+01 5.35245e-01
1.54646e-01 -1.60107e+01 2.62986e+02 3.13234e+01 6.16909e+01 5.98828e-01 2.00000e-02 2.08886e+00 1.31134e+01 6.49111e+02 1.25090e+01 4.18573e+01 5.00119e-01
1.49043e-01 -1.59991e+01 2.76328e+02 3.00984e+01 4.27493e+01 6.63631e-01 2.00000e-02 2.01362e+00 1.27373e+01 5.61279e+02 1.17145e+01 2.37769e+01 4.41307e-01
1.40173e-01 -1.59980e+01 2.58097e+02 3.04991e+01 4.48127e+01 6.58284e-01 2.00000e-02 2.04875e+00 1.30517e+01 6.38457e+02 1.22366e+01 3.42565e+01 4.90194e-01
1.68706e-01 -1.60208e+01 2.27905e+02 3.16375e+01 6.18781e+01 5.52324e-01 2.00000e-02 2.10507e+00 1.27958e+01 5.83964e+02 1.23930e+01 4.15002e+01 6.00365e-01
1.46870e-01 -1.60276e+01 2.17103e+02 3.36044e+01 4.24988e+01 6.46619e-01 2.00000e-02 2.02615e+00 1.26022e+01 5.16661e+02 1.17483e+01 2.50299e+01 5.64684e-01
1.54674e-01 -1.60343e+01 2.81779e+02 2.90483e+01 6.12566e+01 6.04250e-01 2.00000e-02 2.08900e+00 1.31721e+01 6.73019e+02 1.25549e+01 4.30224e+01 4.64426e-01
1.68133e-01 -1.59656e+01 2.48143e+02 2.80928e+01 6.80516e+01 5.70032e-01 2.00000e-02 2.09191e+00 1.29610e+01 6.06856e+02 1.24069e+01 3.98992e+01 5.64829e-01
1.41199e-01 -1.60003e+01 2.31465e+02 3.09274e+01 4.46439e+01 6.56608e-01 2.00000e-02 2.03887e+00 1.28988e+01 5.86819e+02 1.20405e+01 2.99705e+01 5.33193e-01
1.45310e-01 -1.59780e+01 2.64297e+02 3.10496e+01 4.94703e+01 5.82066e-01 2.00000e-02 2.14642e+00 1.32813e+01 7.58287e+02 1.29557e+01 5.88779e+01 3.45889e-01
1.51968e-01 -1.59711e+01 2.72956e+02 3.19910e+01 6.32446e+01 6.11801e-01 2.00000e-02 2.07898e+00 1.31759e+01 6.60620e+02 1.24911e+01 4.05735e+01 4.82834e-01
1.52204e-01 -1.59632e+01 2.72978e+02 3.31359e+01 5.33709e+01 6.41863e-01 2.00000e-02 2.02856e+00 1.28329e+01 5.67748e+02 1.19181e+01 2.73934e+01 5.13660e-01
1.58366e-01 -1.60481e+01 2.05740e+02 2.96133e+01 4.17082e+01 6.22437e-01 2.00000e-02 2.03357e+00 1.23304e+01 4.87848e+02 1.16646e+01 2.53936e+01 6.41489e-01
1.53346e-01 -1.59915e+01 2.97841e+02 2.82168e+01 5.55310e+01 6.27834e-01 2.00000e-02 2.06361e+00 1.30717e+01 6.49860e+02 1.23540e+01 3.76207e+01 4.96655e-01
1.51034e-01 -1.59983e+01 2.96873e+02 3.24771e+01 6.69046e+01 6.11864e-01 2.00000e-02 2.08617e+00 1.33167e+01 7.03988e+02 1.26312e+01 4.39856e+01 4.19599e-01
1.42359e-01 -1.59576e+01 2.49358e+02 2.91230e+01 6.69326e+01 6.62355e-01 2.00000e-02 2.03453e+00 1.33465e+01 6.76490e+02 1.22177e+01 3.10078e+01 3.97553e-01
1.40953e-01 -1.60360e+01 2.42568e+02 3.03806e+01 4.54502e+01 6.44271e-01 2.00000e-02 2.06494e+00 1.30513e+01 6.40119e+02 1.23414e+01 3.73260e+01 5.12235e-01
1.59614e-01 -1.60207e+01 2.77509e+02 3.24112e+01 6.71488e+01 6.04420e-01 2.00000e-02 2.06382e+00 1.30202e+01 6.10258e+02 1.22870e+01 3.55079e+01 5.57118e-01
1.56573e-01 -1.59994e+01 2.17525e+02 3.16259e+01 6.14471e+01 6.33933e-01 2.00000e-02 2.01690e+00 1.27049e+01 5.07495e+02 1.16593e+01 2.21677e+01 5.19433e-01
1.55568e-01 -1.59514e+01 2.71102e+02 3.04562e+01 6.63092e+01 6.04224e-01 2.00000e-02 2.08126e+00 1.31752e+01 6.58065e+02 1.24935e+01 4.05998e+01 4.86656e-01
1.61626e-01 -1.59689e+01 2.71744e+02 3.09414e+01 6.65196e+01 5.54776e-01 2.00000e-02 2.13053e+00 1.31802e+01 6.86098e+02 1.27707e+01 5.10905e+01 4.45281e-01
1.46556e-01 -1.60398e+01 2.03293e+02 3.07788e+01 6.27606e+01 5.83614e-01 2.00000e-02 2.13333e+00 1.33740e+01 7.18686e+02 1.28848e+01 5.26781e+01 3.98985e-01
1.45375e-01 -1.60133e+01 2.04095e+02 2.87357e+01 5.06528e+01 5.72634e-01 2.00000e-02 2.15796e+00 1.32689e+01 7.44484e+02 1.29682e+01 5.93025e+01 3.63967e-01
1.45022e-01 -1.59866e+01 2.74046e+02 2.90572e+01 4.90212e+01 5.78046e-01 2.00000e-02 2.15911e+00 1.33212e+01 7.94000e+02 1.30491e+01 6.33964e+01 3.01416e-01
1.48774e-01 -1.59836e+01 2.59545e+02 2.84161e+01 4.68526e+01 6.26792e-01 2.00000e-02 2.07283e+00 1.29671e+01 6.35403e+02 1.23504e+01 3.87254e+01 5.20925e-01
1.58818e-01 -1.59625e+01 2.42076e+02 2.85611e+01 6.60735e+01 6.39821e-01 2.00000e-02 2.01163e+00 1.28351e+01 5.40288e+02 1.16538e+01 2.15150e+01 4.51836e-01
1.46870e-01 -1.60357e+01 2.98284e+02 3.00214e+01 4.37644e+01 6.30932e-01 2.00000e-02 2.07851e+00 1.30205e+01 6.72226e+02 1.24581e+01 4.22325e+01 4.65596e-01
1.61011e-01 -1.60201e+01 2.73748e+02 2.90556e+01 6.91869e+01 5.51963e-01 2.00000e-02 2.14133e+00 1.33049e+01 7.21251e+02 1.28954e+01 5.46286e+01 3.95434e-01
1.44831e-01 -1.59912e+01 2.23443e+02 3.38998e+01 6.65981e+01 6.52403e-01 2.00000e-02 2.02361e+00 1.30605e+01 5.77749e+02 1.19284e+01 2.56150e+01 4.76511e-01
1.57578e-01 -1.59953e+01 2.31499e+02 3.04568e+01 5.43142e+01 5.78307e-01 2.00000e-02 2.10683e+00 1.29217e+01 6.23956e+02 1.24950e+01 4.39627e+01 5.38451e-01
1.47911e-01 -1.60206e+01 2.63287e+02 2.81393e+01 5.99745e+01 6.59628e-01 2.00000e-02 2.02383e+00 1.30925e+01 6.19133e+02 1.19871e+01 2.72397e+01 4.27391e-01
1.50666e-01 -1.59861e+01 2.18187e+02 2.84601e+01 6.71826e+01 6.22048e-01 2.00000e-02 2.06587e+00 1.31701e+01 6.31971e+02 1.23482e+01 3.57430e+01 5.25137e-01
1.51139e-01 -1.59929e+01 2.39014e+02 2.90792e+01 6.65310e+01 6.60143e-01 2.00000e-02 2.00171e+00 1.29683e+01 5.63678e+02 1.15022e+01 1.82629e+01 3.69974e-01
1.57275e-01 -1.59570e+01 2.70147e+02 3.14714e+01 5.04339e+01 6.24864e-01 2.00000e-02 2.04084e+00 1.27246e+01 5.55922e+02 1.19677e+01 2.95402e+01 5.84049e-01
1.51057e-01 -1.59817e+01 2.87491e+02 3.13743e+01 4.43938e+01 6.30086e-01 2.00000e-02 2.05885e+00 1.28444e+01 6.10810e+02 1.22073e+01 3.56169e+01 5.50796e-01
1.60597e-01 -1.60203e+01 2.96519e+02 3.10263e+01 6.49892e+01 6.42127e-01 2.00000e-02 2.00945e+00 1.28557e+01 5.59511e+02 1.16734e+01 2.19597e+01 4.19086e-01
1.51968e-01 -1.60043e+01 2.79597e+02 2.99772e+01 6.18019e+01 5.79936e-01 2.00000e-02 2.13101e+00 1.33533e+01 7.40792e+02 1.28990e+01 5.43412e+01 3.68883e-01
1.57676e-01 -1.60135e+01 2.96888e+02 3.23237e+01 5.97829e+01 6.15413e-01 2.00000e-02 2.05715e+00 1.29585e+01 6.08262e+02 1.22301e+01 3.46617e+01 5.52089e-01
1.45472e-01 -1.60162e+01 2.21395e+02 3.34726e+01 6.02592e+01 5.97853e-01 2.00000e-02 2.11195e+00 1.32723e+01 6.86102e+02 1.27257e+01 4.76379e+01 4.45275e-01
1.59701e-01 -1.60269e+01 2.34443e+02 3.14940e+01 6.24190e+01 5.94169e-01 2.00000e-02 2.07416e+00 1.29143e+01 5.85722e+02 1.22792e+01 3.61718e+01 5.97632e-01
1.53826e-01 -1.60278e+01 2.36084e+02 3.08380e+01 4.98766e+01 5.79376e-01 2.00000e-02 2.11770e+00 1.29331e+01 6.49805e+02 1.25760e+01 4.74109e+01 4.99071e-01
1.59765e-01 -1.59692e+01 2.75652e+02 3.17994e+01 4.85137e+01 6.21164e-01 2.00000e-02 2.03846e+00 1.26289e+01 5.41579e+02 1.18997e+01 2.86716e+01 5.94210e-01
1.40112e-01 -1.59583e+01 2.49430e+02 3.21198e+01 4.19932e+01 6.33406e-01 2.00000e-02 2.08365e+00 1.30672e+01 6.64917e+02 1.24909e+01 4.23941e+01 4.76427e-01
1.61945e-01 -1.59923e+01 2.50272e+02 3.36615e+01 5.90155e+01 5.73231e-01 2.00000e-02 2.09495e+00 1.28713e+01 5.98081e+02 1.23987e+01 4.08281e+01 5.78432e-01
1.61096e-01 -1.59655e+01 2.39925e+02 2.86198e+01 6.25130e+01 6.15903e-01 2.00000e-02 2.04247e+00 1.28267e+01 5.54551e+02 1.19920e+01 2.89824e+01 5.92225e-01
1.53718e-01 -1.60202e+01 2.39229e+02 2.87787e+01 5.35728e+01 6.49001e-01 2.00000e-02 2.01234e+00 1.27244e+01 5.28486e+02 1.16299e+01 2.17620e+01 4.68483e-01
1.66260e-01 -1.59985e+01 2.88182e+02 3.02516e+01 4.86446e+01 6.06056e-01 2.00000e-02 2.04536e+00 1.24958e+01 5.34129e+02 1.18868e+01 2.97621e+01 6.31923e-01
1.49830e-01 -1.60148e+01 2.46531e+02 3.02615e+01 6.12436e+01 5.68950e-01 2.00000e-02 2.14921e+00 1.34006e+01 7.55976e+02 1.30051e+01 5.82501e+01 3.48883e-01
1.40105e-01 -1.59674e+01 2.09250e+02 3.09770e+01 5.18463e+01 6.14626e-01 2.00000e-02 2.10829e+00 1.32342e+01 6.87367e+02 1.26896e+01 4.70383e+01 4.43439e-01
1.41223e-01 -1.59556e+01 2.12536e+02 3.28993e+01 6.83183e+01 6.36500e-01 2.00000e-02 2.06509e+00 1.33187e+01 6.54680e+02 1.24300e+01 3.65821e+01 4.90374e-01
1.55246e-01 -1.59701e+01 2.52218e+02 2.81596e+01 6.31747e+01 5.61969e-01 2.00000e-02 2.14598e+00 1.33345e+01 7.37379e+02 1.29416e+01 5.64084e+01 3.73455e-01
1.56427e-01 -1.59577e+01 2.37371e+02 3.28333e+01 4.97394e+01 5.99315e-01 2.00000e-02 2.07479e+00 1.27526e+01 5.73307e+02 1.22172e+01 3.63565e+01 6.16938e-01
1.50880e-01 -1.60329e+01 2.00320e+02 3.02609e+01 5.47589e+01 5.97128e-01 2.00000e-02 2.09779e+00 1.30015e+01 6.20234e+02 1.24742e+01 4.17813e+01 5.44174e-01
1.53500e-01 -1.60033e+01 2.64731e+02 3.22750e+01 4.74957e+01 5.91005e-01 2.00000e-02 2.10238e+00 1.28850e+01 6.38867e+02 1.24834e+01 4.46123e+01 5.15647e-01
1.43137e-01 -1.59522e+01 2.24916e+02 2.94899e+01 4.35463e+01 6.46971e-01 2.00000e-02 2.04996e+00 1.28751e+01 5.89368e+02 1.21147e+01 3.22005e+01 5.65296e-01
1.51395e-01 -1.60101e+01 2.66486e+02 3.04834e+01 5.70283e+01 6.61278e-01 2.00000e-02 2.00360e+00 1.28583e+01 5.56964e+02 1.15508e+01 1.96939e+01 3.87222e-01
1.44652e-01 -1.60170e+01 2.13956e+02 3.31630e+01 6.38471e+01 5.69926e-01 2.00000e-02 2.15656e+00 1.35123e+01 7.70211e+02 1.30955e+01 6.01316e+01 3.30663e-01
1.67937e-01 -1.59879e+01 2.88296e+02 3.12244e+01 5.45006e+01 5.86514e-01 2.00000e-02 2.06608e+00 1.26373e+01 5.56780e+02 1.21036e+01 3.42819e+01 6.41467e-01
1.65563e-01 -1.59901e+01 2.67078e+02 2.81423e+01 5.36157e+01 6.18843e-01 2.00000e-02 2.02906e+00 1.25853e+01 5.22376e+02 1.17679e+01 2.57238e+01 5.73757e-01
1.65708e-01 -1.60166e+01 2.75879e+02 2.84831e+01 5.24081e+01 6.20108e-01 2.00000e-02 2.02762e+00 1.25641e+01 5.21845e+02 1.17497e+01 2.55291e+01 5.66566e-01
1.51956e-01 -1.59868e+01 2.57461e+02 3.26615e+01 5.20723e+01 5.70730e-01 2.00000e-02 2.13487e+00 1.30957e+01 6.95686e+02 1.27713e+01 5.31647e+01 4.31441e-01
1.42913e-01 -1.59581e+01 2.18500e+02 3.16714e+01 6.03740e+01 6.50075e-01 2.00000e-02 2.03809e+00 1.30681e+01 5.94562e+02 1.20858e+01 2.93631e+01 5.19487e-01
1.47943e-01 -1.60060e+01 2.28677e+02 3.11348e+01 6.10745e+01 5.55974e-01 2.00000e-02 2.17015e+00 1.34715e+01 7.83793e+02 1.31434e+01 6.37755e+01 3.13777e-01
1.53666e-01 -1.60471e+01 2.35387e+02 3.23140e+01 4.79724e+01 6.26353e-01 2.00000e-02 2.04235e+00 1.26810e+01 5.39465e+02 1.19407e+01 2.90578e+01 6.13104e-01
1.66249e-01 -1.59929e+01 2.36354e+02 3.08627e+01 6.90210e+01 5.64720e-01 2.00000e-02 2.09827e+00 1.29849e+01 6.08058e+02 1.24560e+01 4.11251e+01 5.62969e-01
1.52537e-01 -1.59651e+01 2.19923e+02 3.17176e+01 6.29324e+01 6.38039e-01 2.00000e-02 2.02442e+00 1.28466e+01 5.38581e+02 1.18226e+01 2.47016e+01 5.28398e-01
1.65647e-01 -1.60340e+01 2.05571e+02 2.85054e+01 5.87015e+01 5.53523e-01 2.00000e-02 2.11801e+00 1.27994e+01 6.06485e+02 1.24641e+01 4.45702e+01 5.65404e-01
1.59056e-01 -1.59850e+01 2.57169e+02 3.37896e+01 4.36759e+01 6.38729e-01 2.00000e-02 2.00502e+00 1.24080e+01 4.80871e+02 1.13713e+01 1.88367e+01 4.66363e-01
1.41718e-01 -1.59728e+01 2.88038e+02 3.15743e+01 4.33446e+01 6.31185e-01 2.00000e-02 2.09103e+00 1.31634e+01 7.06395e+02 1.26194e+01 4.62517e+01 4.16193e-01
1.48894e-01 -1.59759e+01 2.42442e+02 2.97551e+01 5.44577e+01 5.73897e-01 2.00000e-02 2.14576e+00 1.32812e+01 7.36922e+02 1.29258e+01 5.69228e+01 3.74070e-01
1.50448e-01 -1.59901e+01 2.70883e+02 3.20487e+01 5.44536e+01 5.54942e-01 2.00000e-02 2.16455e+00 1.32782e+01 7.63852e+02 1.30295e+01 6.25454e+01 3.38736e-01
1.40614e-01 -1.59655e+01 2.73161e+02 3.05527e+01 5.69832e+01 6.67160e-01 2.00000e-02 2.03660e+00 1.32509e+01 6.70850e+02 1.22358e+01 3.24129e+01 4.11424e-01
1.50571e-01 -1.59943e+01 2.03858e+02 2.98413e+01 6.28971e+01 6.31964e-01 2.00000e-02 2.04273e+00 1.29391e+01 5.63666e+02 1.20366e+01 2.90047e+01 5.80216e-01
1.58724e-01 -1.59564e+01 2.02700e+02 3.08310e+01 5.59384e+01 5.50538e-01 2.00000e-02 2.13923e+00 1.29475e+01 6.51250e+02 1.26698e+01 5.07963e+01 4.96892e-01
1.59374e-01 -1.59665e+01 2.20554e+02 2.85887e+01 6.47179e+01 5.78760e-01 2.00000e-02 2.10337e+00 1.30810e+01 6.35676e+02 1.25417e+01 4.31372e+01 5.20509e-01
1.52989e-01 -1.60457e+01 2.51906e+02 2.94494e+01 6.10480e+01 5.72331e-01 2.00000e-02 2.13603e+00 1.32990e+01 7.23132e+02 1.28762e+01 5.40133e+01 3.92841e-01
1.66913e-01 -1.59588e+01 2.91121e+02 3.16940e+01 6.80817e+01 5.68332e-01 2.00000e-02 2.09503e+00 1.29961e+01 6.23559e+02 1.24706e+01 4.18361e+01 5.39061e-01
1.52230e-01 -1.60059e+01 2.12359e+02 3.12992e+01 4.66858e+01 6.26030e-01 2.00000e-02 2.04588e+00 1.26545e+01 5.31811e+02 1.19422e+01 2.92459e+01 6.37086e-01
1.65582e-01 -1.59992e+01 2.08638e+02 3.26206e+01 5.51157e+01 5.54212e-01 2.00000e-02 2.10846e+00 1.26592e+01 5.74962e+02 1.23413e+01 4.18706e+01 6.14366e-01
1.57902e-01 -1.60270e+01 2.76178e+02 3.29146e+01 5.19170e+01 6.39783e-01 2.00000e-02 2.01308e+00 1.26470e+01 5.23481e+02 1.16327e+01 2.23595e+01 4.78323e-01
1.42072e-01 -1.60238e+01 2.69385e+02 3.12519e+01 6.61034e+01 6.63346e-01 2.00000e-02 2.03500e+00 1.33566e+01 6.84448e+02 1.22538e+01 3.19214e+01 3.88956e-01
1.65637e-01 -1.60445e+01 2.85118e+02 2.82996e+01 6.93413e+01 6.15116e-01 2.00000e-02 2.03878e+00 1.29195e+01 5.82767e+02 1.20255e+01 2.93035e+01 5.38483e-01
1.48600e-01 -1.60122e+01 2.35530e+02 2.94582e+01 5.01166e+01 6.21081e-01 2.00000e-02 2.07506e+00 1.29807e+01 6.21021e+02 1.23492e+01 3.81478e+01 5.42963e-01
1.61286e-01 -1.59693e+01 2.09333e+02 3.17962e+01 4.50705e+01 5.98953e-01 2.00000e-02 2.05752e+00 1.24099e+01 5.10610e+02 1.18995e+01 3.06491e+01 7.00625e-01
1.63763e-01 -1.60163e+01 2.02793e+02 3.01972e+01 5.86490e+01 5.56792e-01 2.00000e-02 2.11547e+00 1.28484e+01 6.03004e+02 1.24775e+01 4.40520e+01 5.70796e-01
1.59261e-01 -1.60054e+01 2.66263e+02 3.34231e+01 5.63147e+01 6.06385e-01 2.00000e-02 2.05742e+00 1.27987e+01 5.68121e+02 1.21272e+01 3.30357e+01 6.13748e-01
1.51738e-01 -1.60141e+01 2.48607e+02 3.00875e+01 6.81502e+01 6.37977e-01 2.00000e-02 2.03825e+00 1.31137e+01 6.14693e+02 1.21162e+01 2.99758e+01 4.92322e-01
1.60737e-01 -1.60122e+01 2.63805e+02 2.86284e+01 4.71410e+01 6.28919e-01 2.00000e-02 2.02794e+00 1.25500e+01 5.25882e+02 1.17519e+01 2.57909e+01 5.63312e-01
1.51438e-01 -1.59852e+01 2.93141e+02 3.22724e+01 6.33925e+01 6.46964e-01 2.00000e-02 2.03068e+00 1.30828e+01 6.22089e+02 1.20757e+01 2.94305e+01 4.53297e-01
1.61449e-01 -1.60458e+01 2.38980e+02 2.90907e+01 5.12940e+01 6.35009e-01 2.00000e-02 2.00869e+00 1.25058e+01 4.87870e+02 1.14606e+01 1.97829e+01 4.85228e-01
1.63313e-01 -1.60308e+01 2.64864e+02 2.96038e+01 5.25431e+01 6.19480e-01 2.00000e-02 2.03176e+00 1.26075e+01 5.25920e+02 1.18088e+01 2.64812e+01 5.83450e-01
1.46481e-01 -1.60260e+01 2.51403e+02 3.19673e+01 4.66581e+01 6.45762e-01 2.00000e-02 2.04044e+00 1.28601e+01 5.82744e+02 1.20431e+01 3.03963e+01 5.44787e-01
1.55764e-01 -1.59773e+01 2.48913e+02 3.28592e+01 5.65276e+01 6.33863e-01 2.00000e-02 2.02387e+00 1.27358e+01 5.32356e+02 1.17895e+01 2.49127e+01 5.32828e-01
1.66777e-01 -1.60040e+01 2.99619e+02 3.29535e+01 6.23126e+01 5.89256e-01 2.00000e-02 2.06385e+00 1.28078e+01 5.74574e+02 1.21792e+01 3.44956e+01 6.12304e-01
1.63914e-01 -1.59818e+01 2.48158e+02 2.81803e+01 6.93580e+01 5.56939e-01 2.00000e-02 2.12424e+00 1.31776e+01 6.73621e+02 1.27165e+01 4.86967e+01 4.63538e-01
1.67249e-01 -1.59613e+01 2.30267e+02 3.36480e+01 5.73755e+01 5.87410e-01 2.00000e-02 2.05436e+00 1.25751e+01 5.12367e+02 1.19549e+01 3.00618e+01 6.90944e-01
1.50243e-01 -1.59508e+01 2.40565e+02 2.95713e+01 6.90573e+01 6.45062e-01 2.00000e-02 2.03134e+00 1.31326e+01 6.13172e+02 1.20511e+01 2.82232e+01 4.67559e-01
1.45436e-01 -1.60064e+01 2.48906e+02 3.32452e+01 4.16628e+01 6.27892e-01 2.00000e-02 2.07023e+00 1.28679e+01 6.11594e+02 1.22829e+01 3.75639e+01 5.57501e-01
1.60908e-01 -1.59727e+01 2.76237e+02 3.09738e+01 4.86671e+01 6.20109e-01 2.00000e-02 2.03816e+00 1.26113e+01 5.39624e+02 1.18863e+01 2.85091e+01 5.95594e-01
1.48300e-01 -1.60171e+01 2.26683e+02 3.31316e+01 5.09772e+01 6.05620e-01 2.00000e-02 2.09107e+00 1.29787e+01 6.25200e+02 1.24479e+01 4.14099e+01 5.36541e-01
1.61131e-01 -1.59852e+01 2.64298e+02 3.24146e+01 5.04340e+01 6.32424e-01 2.00000e-02 2.01225e+00 1.25298e+01 4.99589e+02 1.15509e+01 2.14023e+01 4.97636e-01
1.63387e-01 -1.59544e+01 2.36705e+02 3.23889e+01 5.39428e+01 6.07199e-01 2.00000e-02 2.03986e+00 1.25723e+01 5.10194e+02 1.18467e+01 2.74172e+01 6.43199e-01
1.49312e-01 -1.60442e+01 2.12635e+02 3.19764e+01 5.63123e+01 5.80100e-01 2.00000e-02 2.12706e+00 1.31629e+01 6.79529e+02 1.27422e+01 5.01293e+01 4.54860e-01
1.44377e-01 -1.60251e+01 2.64877e+02 2.89149e+01 4.50909e+01 6.71240e-01 2.00000e-02 2.01712e+00 1.28938e+01 5.89204e+02 1.18354e+01 2.53184e+01 4.29622e-01
1.65610e-01 -1.60340e+01 2.05135e+02 2.81940e+01 5.89132e+01 5.72036e-01 2.00000e-02 2.09184e+00 1.27733e+01 5.72328e+02 1.22959e+01 3.84244e+01 6.18460e-01
1.53620e-01 -1.60243e+01 2.67074e+02 3.18435e+01 4.89272e+01 5.89531e-01 2.00000e-02 2.10536e+00 1.29325e+01 6.47701e+02 1.25261e+01 4.55363e+01 5.02250e-01
1.41035e-01 -1.59713e+01 2.94881e+02 3.02500e+01 4.18526e+01 6.39231e-01 2.00000e-02 2.08658e+00 1.31672e+01 7.14038e+02 1.26061e+01 4.58981e+01 4.05454e-01
1.41518e-01 -1.60372e+01 2.41420e+02 3.38057e+01 6.00259e+01 5.97268e-01 2.00000e-02 2.12929e+00 1.34567e+01 7.53596e+02 1.29479e+01 5.45429e+01 3.51980e-01
1.60186e-01 -1.59667e+01 2.29051e+02 2.82999e+01 5.19058e+01 6.33886e-01 2.00000e-02 2.01453e+00 1.25486e+01 4.95692e+02 1.15630e+01 2.14341e+01 5.16658e-01
1.52034e-01 -1.59706e+01 2.95590e+02 2.85288e+01 6.14969e+01 6.64372e-01 2.00000e-02 2.01097e+00 1.30557e+01 6.15498e+02 1.18197e+01 2.39363e+01 3.69674e-01
1.60240e-01 -1.59985e+01 2.52478e+02 3.39613e+01 4.66957e+01 5.95018e-01 2.00000e-02 2.06826e+00 1.25835e+01 5.50565e+02 1.20905e+01 3.45146e+01 6.51993e-01
1.42890e-01 -1.60091e+01 2.56204e+02 2.81063e+01 5.30453e+01 6.39105e-01 2.00000e-02 2.07442e+00 1.32391e+01 6.86389e+02 1.25097e+01 4.08033e+01 4.44859e-01
1.60449e-01 -1.59893e+01 2.19084e+02 3.34775e+01 6.71086e+01 5.70892e-01 2.00000e-02 2.10095e+00 1.30221e+01 6.12607e+02 1.24953e+01 4.19289e+01 5.55935e-01
1.62501e-01 -1.60144e+01 2.57410e+02 3.38100e+01 5.77153e+01 5.94704e-01 2.00000e-02 2.06206e+00 1.27458e+01 5.55503e+02 1.21216e+01 3.32833e+01 6.39930e-01
1.65202e-01 -1.60191e+01 2.16024e+02 3.28664e+01 6.26831e+01 5.75222e-01 2.00000e-02 2.07954e+00 1.27780e+01 5.55225e+02 1.22269e+01 3.58212e+01 6.45009e-01
1.45131e-01 -1.59934e+01 2.91860e+02 2.93202e+01 4.94573e+01 5.87128e-01 2.00000e-02 2.14797e+00 1.33431e+01 7.89550e+02 1.30175e+01 6.12157e+01 3.06770e-01
1.55634e-01 -1.59700e+01 2.62932e+02 3.21787e+01 6.56045e+01 6.48776e-01 2.00000e-02 2.00461e+00 1.28662e+01 5.47433e+02 1.15620e+01 1.97246e+01 4.02210e-01
1.59511e-01 -1.59951e+01 2.54612e+02 3.18863e+01 6.51239e+01 5.69067e-01 2.00000e-02 2.11364e+00 1.31192e+01 6.57287e+02 1.26423e+01 4.65720e+01 4.87820e-01
1.50722e-01 -1.60477e+01 2.98064e+02 3.05132e+01 6.22338e+01 6.09584e-01 2.00000e-02 2.09480e+00 1.33079e+01 7.13284e+02 1.26853e+01 4.62581e+01 4.06508e-01
1.47976e-01 -1.60344e+01 2.08805e+02 3.25719e+01 6.26216e+01 5.91398e-01 2.00000e-02 2.11332e+00 1.32491e+01 6.74850e+02 1.27061e+01 4.70199e+01 4.61728e-01
1.44416e-01 -1.60283e+01 2.61114e+02 3.26908e+01 4.19251e+01 6.25252e-01 2.00000e-02 2.08180e+00 1.29622e+01 6.45327e+02 1.24223e+01 4.13540e+01 5.05840e-01
1.51226e-01 -1.59593e+01 2.47345e+02 2.91092e+01 5.25125e+01 6.20413e-01 2.00000e-02 2.06976e+00 1.29761e+01 6.17166e+02 1.23125e+01 3.70215e+01 5.48897e-01
1.64457e-01 -1.60394e+01 2.20429e+02 3.07738e+01 6.06440e+01 6.11213e-01 2.00000e-02 2.03067e+00 1.26152e+01 5.00618e+02 1.17639e+01 2.49557e+01 6.09739e-01
1.69555e-01 -1.60468e+01 2.59321e+02 2.88237e+01 6.91364e+01 5.51810e-01 2.00000e-02 2.11267e+00 1.30150e+01 6.31529e+02 1.25599e+01 4.47900e+01 5.26842e-01
1.68406e-01 -1.60061e+01 2.91646e+02 3.05076e+01 6.53229e+01 6.26553e-01 2.00000e-02 2.00708e+00 1.26741e+01 5.17436e+02 1.15255e+01 2.00836e+01 4.46253e-01
1.57869e-01 -1.60222e+01 2.17470e+02 2.96363e+01 6.41021e+01 6.15557e-01 2.00000e-02 2.04795e+00 1.28740e+01 5.57048e+02 1.20497e+01 2.99076e+01 6.07327e-01
1.49943e-01 -1.60216e+01 2.50740e+02 3.35644e+01 5.17568e+01 6.20147e-01 2.00000e-02 2.06553e+00 1.29186e+01 6.01462e+02 1.22600e+01 3.59110e+01 5.71873e-01
1.69907e-01 -1.59789e+01 2.99472e+02 3.27050e+01 5.50266e+01 6.13145e-01 2.00000e-02 2.01904e+00 1.24975e+01 5.00064e+02 1.16291e+01 2.32154e+01 5.41113e-01
1.55007e-01 -1.59615e+01 2.52233e+02 3.02771e+01 5.43609e+01 6.18542e-01 2.00000e-02 2.05766e+00 1.28756e+01 5.85999e+02 1.21675e+01 3.35391e+01 5.86854e-01
1.67860e-01 -1.60259e+01 2.79514e+02 3.28697e+01 5.97167e+01 6.23363e-01 2.00000e-02 2.00593e+00 1.25413e+01 4.90449e+02 1.14390e+01 1.91705e+01 4.63973e-01
1.40024e-01 -1.60303e+01 2.63137e+02 3.26157e+01 4.78484e+01 6.25846e-01 2.00000e-02 2.09735e+00 1.32282e+01 7.08357e+02 1.26711e+01 4.70216e+01 4.13424e-01
1.63933e-01 -1.60367e+01 2.76108e+02 2.81718e+01 6.05127e+01 5.68714e-01 2.00000e-02 2.11013e+00 1.29904e+01 6.46387e+02 1.25581e+01 4.55794e+01 5.04236e-01
1.52436e-01 -1.59721e+01 2.48251e+02 3.13915e+01 6.33815e+01 6.09326e-01 2.00000e-02 2.07814e+00 1.31268e+01 6.39733e+02 1.24392e+01 3.91933e+01 5.14330e-01
1.42934e-01 -1.60402e+01 2.48940e+02 3.01181e+01 5.08553e+01 5.94011e-01 2.00000e-02 2.13775e+00 1.33517e+01 7.56492e+02 1.29440e+01 5.67146e+01 3.48213e-01
1.56916e-01 -1.59809e+01 2.53380e+02 2.95864e+01 5.65602e+01 6.46939e-01 2.00000e-02 2.00625e+00 1.27103e+01 5.23334e+02 1.15232e+01 1.98554e+01 4.35288e-01
1.60819e-01 -1.59927e+01 2.33598e+02 3.07005e+01 6.42412e+01 5.77131e-01 2.00000e-02 2.09775e+00 1.30123e+01 6.19324e+02 1.24780e+01 4.17015e+01 5.45575e-01
1.51591e-01 -1.60222e+01 2.64618e+02 2.86113e+01 4.78732e+01 6.46084e-01 2.00000e-02 2.03248e+00 1.28109e+01 5.75377e+02 1.19445e+01 2.83876e+01 5.22148e-01
1.51838e-01 -1.59969e+01 2.07879e+02 2.91314e+01 5.66450e+01 5.91756e-01 2.00000e-02 2.10621e+00 1.30788e+01 6.43500e+02 1.25681e+01 4.42974e+01 5.08609e-01
1.48100e-01 -1.60238e+01 2.89495e+02 3.28288e+01 6.29243e+01 6.23505e-01 2.00000e-02 2.07663e+00 1.32784e+01 6.91325e+02 1.25534e+01 4.17030e+01 4.37714e-01
1.48794e-01 -1.60432e+01 2.65194e+02 3.33589e+01 5.92448e+01 6.15964e-01 2.00000e-02 2.07932e+00 1.31530e+01 6.56181e+02 1.24854e+01 4.06311e+01 4.89479e-01
1.43623e-01 -1.59737e+01 2.80936e+02 3.34435e+01 5.17276e+01 6.67539e-01 2.00000e-02 2.02070e+00 1.30102e+01 6.09726e+02 1.19508e+01 2.70471e+01 4.23964e-01
1.41016e-01 -1.60246e+01 2.17164e+02 3.19584e+01 6.34265e+01 6.63241e-01 2.00000e-02 2.02037e+00 1.30862e+01 5.85080e+02 1.19004e+01 2.49143e+01 4.51203e-01
1.47235e-01 -1.59578e+01 2.23069e+02 3.09575e+01 5.40274e+01 5.60731e-01 2.00000e-02 2.16540e+00 1.33239e+01 7.57981e+02 1.30410e+01 6.17785e+01 3.46285e-01
1.64885e-01 -1.59510e+01 2.78847e+02 2.96636e+01 6.28966e+01 5.70906e-01 2.00000e-02 2.10075e+00 1.29816e+01 6.30003e+02 1.24975e+01 4.31759e+01 5.29177e-01
1.44251e-01 -1.59995e+01 2.36585e+02 3.07104e+01 5.18889e+01 6.27380e-01 2.00000e-02 2.07796e+00 1.31053e+01 6.46807e+02 1.24428e+01 3.98039e+01 5.03601e-01
1.41122e-01 -1.60440e+01 2.39967e+02 3.25142e+01 4.02498e+01 6.58903e-01 2.00000e-02 2.03455e+00 1.28208e+01 5.77353e+02 1.19749e+01 2.90456e+01 5.28620e-01
1.45014e-01 -1.59877e+01 2.37663e+02 2.80051e+01 6.69169e+01 6.50829e-01 2.00000e-02 2.04376e+00 1.32925e+01 6.62080e+02 1.22574e+01 3.23782e+01 4.44128e-01
1.48432e-01 -1.60110e+01 2.08970e+02 3.09160e+01 5.24368e+01 5.77074e-01 2.00000e-02 2.13636e+00 1.31568e+01 6.91058e+02 1.27908e+01 5.25526e+01 4.38099e-01
1.54625e-01 -1.60004e+01 2.06541e+02 2.89174e+01 4.97849e+01 6.16933e-01 2.00000e-02 2.05679e+00 1.27121e+01 5.45858e+02 1.20464e+01 3.15060e+01 6.46411e-01
1.49623e-01 -1.59776e+01 2.37864e+02 2.99376e+01 6.91440e+01 6.57119e-01 2.00000e-02 2.01089e+00 1.30625e+01 5.86231e+02 1.17554e+01 2.22730e+01 3.99653e-01
1.67379e-01 -1.59738e+01 2.06290e+02 3.10305e+01 6.99438e+01 5.71159e-01 2.00000e-02 2.08177e+00 1.28751e+01 5.66211e+02 1.22782e+01 3.62185e+01 6.27967e-01
1.59169e-01 -1.59611e+01 2.47260e+02 2.99883e+01 5.46657e+01 5.69968e-01 2.00000e-02 2.11637e+00 1.29317e+01 6.41583e+02 1.25603e+01 4.66277e+01 5.11518e-01
1.65290e-01 -1.59871e+01 2.99545e+02 2.92356e+01 6.56128e+01 5.54472e-01 2.00000e-02 2.12562e+00 1.31101e+01 6.77862e+02 1.27124e+01 4.99894e+01 4.57302e-01
1.49001e-01 -1.60355e+01 2.54498e+02 3.10304e+01 6.59578e+01 5.97509e-01 2.00000e-02 2.11048e+00 1.33780e+01 7.20310e+02 1.27856e+01 4.88354e+01 3.96735e-01
1.58995e-01 -1.59575e+01 2.31525e+02 3.15134e+01 5.22969e+01 5.69550e-01 2.00000e-02 2.11244e+00 1.28255e+01 6.17797e+02 1.24756e+01 4.48279e+01 5.47927e-01
1.62313e-01 -1.59737e+01 2.12691e+02 2.91137e+01 5.58790e+01 6.01868e-01 2.00000e-02 2.05546e+00 1.26719e+01 5.31307e+02 1.20059e+01 3.06207e+01 6.65506e-01
1.47915e-01 -1.60474e+01 2.53159e+02 3.36317e+01 4.91507e+01 6.24049e-01 2.00000e-02 2.06702e+00 1.29367e+01 6.10154e+02 1.22880e+01 3.66847e+01 5.59156e-01
1.62371e-01 -1.59885e+01 2.67712e+02 3.19257e+01 5.07487e+01 6.31202e-01 2.00000e-02 2.01176e+00 1.25199e+01 4.98745e+02 1.15390e+01 2.12446e+01 4.95249e-01
1.41334e-01 -1.60240e+01 2.46636e+02 3.30474e+01 5.08257e+01 6.45092e-01 2.00000e-02 2.05689e+00 1.30757e+01 6.31669e+02 1.22927e+01 3.53844e+01 5.16341e-01
1.61099e-01 -1.59735e+01 2.09394e+02 3.38168e+01 6.74204e+01 5.57470e-01 2.00000e-02 2.11670e+00 1.30526e+01 6.25736e+02 1.25976e+01 4.52773e+01 5.35718e-01
1.42995e-01 -1.59840e+01 2.86248e+02 3.11356e+01 6.14430e+01 6.33740e-01 2.00000e-02 2.08300e+00 1.34267e+01 7.38956e+02 1.26895e+01 4.49912e+01 3.71339e-01
1.41084e-01 -1.59972e+01 2.94560e+02 3.20126e+01 6.37342e+01 6.23437e-01 2.00000e-02 2.10582e+00 1.35903e+01 7.97022e+02 1.29316e+01 5.23927e+01 2.97812e-01
1.40781e-01 -1.60265e+01 2.90042e+02 3.16973e+01 4.75214e+01 6.08878e-01 2.00000e-02 2.12720e+00 1.33655e+01 7.74030e+02 1.29354e+01 5.65551e+01 3.25864e-01
1.45953e-01 -1.60487e+01 2.76019e+02 3.15630e+01 6.85286e+01 6.53475e-01 2.00000e-02 2.03822e+00 1.33152e+01 6.74846e+02 1.22586e+01 3.23479e+01 4.11191e-01
1.53431e-01 -1.60381e+01 2.32395e+02 3.12292e+01 5.33409e+01 6.19716e-01 2.00000e-02 2.05559e+00 1.28278e+01 5.68558e+02 1.21156e+01 3.23715e+01 6.09616e-01
1.69342e-01 -1.60326e+01 2.61134e+02 3.33694e+01 6.01939e+01 5.64452e-01 2.00000e-02 2.08535e+00 1.27168e+01 5.62871e+02 1.22494e+01 3.76042e+01 6.33153e-01
1.49131e-01 -1.60224e+01 2.73564e+02 3.23533e+01 5.16475e+01 6.58957e-01 2.00000e-02 2.01398e+00 1.28443e+01 5.66641e+02 1.17580e+01 2.38106e+01 4.37555e-01
1.49953e-01 -1.59732e+01 2.52558e+02 2.99049e+01 4.74915e+01 6.23038e-01 2.00000e-02 2.06950e+00 1.29120e+01 6.14125e+02 1.22891e+01 3.71663e+01 5.53576e-01
1.57083e-01 -1.59944e+01 2.19525e+02 2.97675e+01 4.83988e+01 5.88669e-01 2.00000e-02 2.09316e+00 1.27172e+01 5.91207e+02 1.23044e+01 4.00947e+01 5.89107e-01
1.54287e-01 -1.59514e+01 2.31304e+02 2.92087e+01 6.02419e+01 6.50802e-01 2.00000e-02 2.00383e+00 1.27609e+01 5.21412e+02 1.14707e+01 1.86006e+01 4.21626e-01
1.62901e-01 -1.59916e+01 2.86640e+02 3.18073e+01 5.26508e+01 6.31016e-01 2.00000e-02 2.01455e+00 1.25880e+01 5.15724e+02 1.16228e+01 2.25449e+01 4.95742e-01
1.47102e-01 -1.59985e+01 2.04880e+02 3.39066e+01 6.36950e+01 6.46298e-01 2.00000e-02 2.02162e+00 1.28825e+01 5.33841e+02 1.18020e+01 2.38871e+01 5.18242e-01
1.48043e-01 -1.59973e+01 2.80923e+02 2.89392e+01 5.29406e+01 5.92063e-01 2.00000e-02 2.12987e+00 1.32996e+01 7.46977e+02 1.28816e+01 5.49260e+01 3.60667e-01
1.54424e-01 -1.59591e+01 2.53872e+02 3.33297e+01 6.66695e+01 5.83611e-01 2.00000e-02 2.10691e+00 1.32184e+01 6.72683e+02 1.26667e+01 4.61070e+01 4.64922e-01
1.52052e-01 -1.60391e+01 2.57847e+02 2.94404e+01 5.78906e+01 5.68671e-01 2.00000e-02 2.14499e+00 1.32947e+01 7.37481e+02 1.29281e+01 5.67209e+01 3.73318e-01
1.56798e-01 -1.60067e+01 2.52210e+02 3.18382e+01 6.17940e+01 5.56063e-01 2.00000e-02 2.14057e+00 1.31996e+01 7.00090e+02 1.28373e+01 5.37965e+01 4.25143e-01
1.44993e-01 -1.59769e+01 2.32786e+02 2.81333e+01 6.91171e+01 6.01018e-01 2.00000e-02 2.12406e+00 1.35914e+01 7.80576e+02 1.29697e+01 5.34746e+01 3.17732e-01
1.56792e-01 -1.60487e+01 2.64700e+02 3.17499e+01 4.45644e+01 6.40203e-01 2.00000e-02 2.01659e+00 1.25423e+01 5.15581e+02 1.16296e+01 2.30804e+01 5.08697e-01
1.68586e-01 -1.59863e+01 2.45845e+02 2.82146e+01 6.69476e+01 6.08969e-01 2.00000e-02 2.03085e+00 1.27210e+01 5.25716e+02 1.18211e+01 2.56322e+01 5.79013e-01
1.61061e-01 -1.60178e+01 2.79047e+02 3.27917e+01 4.49532e+01 6.25151e-01 2.00000e-02 2.02651e+00 1.24924e+01 5.16179e+02 1.17218e+01 2.55150e+01 5.67311e-01
1.56310e-01 -1.60025e+01 2.60151e+02 3.27398e+01 6.00326e+01 6.04077e-01 2.00000e-02 2.07154e+00 1.29634e+01 6.05442e+02 1.23127e+01 3.69328e+01 5.67018e-01
1.41726e-01 -1.60421e+01 2.05753e+02 2.83097e+01 4.99848e+01 6.14925e-01 2.00000e-02 2.10731e+00 1.31945e+01 6.80659e+02 1.26558e+01 4.63543e+01 4.53206e-01
1.51338e-01 -1.59526e+01 2.86217e+02 3.13258e+01 5.02445e+01 5.74571e-01 2.00000e-02 2.13794e+00 1.31082e+01 7.21869e+02 1.28143e+01 5.55442e+01 3.94581e-01
1.65015e-01 -1.59654e+01 2.71306e+02 2.99332e+01 6.44902e+01 6.19735e-01 2.00000e-02 2.02617e+00 1.27647e+01 5.39895e+02 1.18208e+01 2.54414e+01 5.36353e-01
1.59631e-01 -1.60381e+01 2.41161e+02 3.16177e+01 5.29599e+01 5.71898e-01 2.00000e-02 2.10780e+00 1.28313e+01 6.15468e+02 1.24557e+01 4.39328e+01 5.51519e-01
1.51073e-01 -1.60455e+01 2.20274e+02 3.27014e+01 6.19792e+01 6.15596e-01 2.00000e-02 2.06541e+00 1.30092e+01 5.94748e+02 1.22712e+01 3.48692e+01 5.82196e-01
1.68072e-01 -1.60054e+01 2.38986e+02 2.80785e+01 6.64717e+01 5.86423e-01 2.00000e-02 2.06666e+00 1.28383e+01 5.65717e+02 1.21726e+01 3.37321e+01 6.27929e-01
1.54071e-01 -1.59670e+01 2.29306e+02 3.20784e+01 6.06370e+01 6.32608e-01 2.00000e-02 2.02943e+00 1.28184e+01 5.41096e+02 1.18716e+01 2.60478e+01 5.52033e-01
1.43774e-01 -1.59696e+01 2.53840e+02 3.32467e+01 5.69721e+01 5.72384e-01 2.00000e-02 2.15963e+00 1.34625e+01 7.90618e+02 1.31150e+01 6.28718e+01 3.05479e-01
1.42082e-01 -1.60446e+01 2.27941e+02 2.82191e+01 6.82522e+01 6.75287e-01 2.00000e-02 2.00767e+00 1.32397e+01 6.27572e+02 1.17759e+01 2.18510e+01 3.41175e-01
1.55190e-01 -1.60205e+01 2.79642e+02 3.21986e+01 6.28277e+01 6.10593e-01 2.00000e-02 2.07021e+00 1.30779e+01 6.33631e+02 1.23772e+01 3.78688e+01 5.23630e-01
1.48898e-01 -1.60148e+01 2.11199e+02 3.02217e+01 5.13244e+01 6.06496e-01 2.00000e-02 2.09156e+00 1.29843e+01 6.21115e+02 1.24393e+01 4.09527e+01 5.42819e-01
1.53632e-01 -1.60322e+01 2.20993e+02 2.96583e+01 5.82912e+01 5.60077e-01 2.00000e-02 2.14728e+00 1.32169e+01 7.08772e+02 1.28733e+01 5.52033e+01 4.12839e-01
1.50591e-01 -1.60017e+01 2.22678e+02 2.96830e+01 5.13827e+01 5.97627e-01 2.00000e-02 2.10233e+00 1.30165e+01 6.41533e+02 1.25277e+01 4.39144e+01 5.11594e-01
1.51828e-01 -1.59526e+01 2.66507e+02 2.97731e+01 5.23435e+01 6.03689e-01 2.00000e-02 2.09527e+00 1.30608e+01 6.59891e+02 1.25370e+01 4.39521e+01 4.83922e-01
1.68794e-01 -1.60187e+01 2.80145e+02 2.99531e+01 6.50496e+01 5.69978e-01 2.00000e-02 2.08907e+00 1.28957e+01 6.01284e+02 1.23727e+01 3.96962e+01 5.73461e-01
1.65449e-01 -1.59584e+01 2.23902e+02 3.13312e+01 6.81114e+01 5.77808e-01 2.00000e-02 2.07917e+00 1.28962e+01 5.74648e+02 1.22852e+01 3.63490e+01 6.14853e-01
1.66524e-01 -1.60345e+01 2.99839e+02 2.94218e+01 6.39413e+01 6.07926e-01 2.00000e-02 2.04570e+00 1.28353e+01 5.73512e+02 1.20549e+01 3.08035e+01 5.76211e-01
1.65200e-01 -1.60116e+01 2.17404e+02 3.00925e+01 6.69786e+01 6.02514e-01 2.00000e-02 2.04357e+00 1.27541e+01 5.27244e+02 1.19425e+01 2.80603e+01 6.35045e-01
1.62405e-01 -1.60144e+01 2.41888e+02 3.23602e+01 5.63136e+01 5.59040e-01 2.00000e-02 2.11548e+00 1.28510e+01 6.17440e+02 1.25022e+01 4.52949e+01 5.48478e-01
1.64808e-01 -1.59826e+01 2.52000e+02 2.80928e+01 6.62246e+01 6.31540e-01 2.00000e-02 2.00828e+00 1.27275e+01 5.20301e+02 1.15472e+01 2.01232e+01 4.51177e-01
1.55722e-01 -1.59547e+01 2.17608e+02 3.27428e+01 5.17562e+01 6.05412e-01 2.00000e-02 2.06503e+00 1.27349e+01 5.52899e+02 1.21271e+01 3.35288e+01 6.46772e-01
1.47707e-01 -1.60426e+01 2.03463e+02 3.16139e+01 5.31485e+01 6.30850e-01 2.00000e-02 2.05118e+00 1.28421e+01 5.57897e+02 1.20736e+01 3.08831e+01 6.15336e-01
1.49898e-01 -1.60446e+01 2.13828e+02 3.12984e+01 5.02022e+01 5.77584e-01 2.00000e-02 2.13025e+00 1.30483e+01 6.71937e+02 1.27009e+01 5.05977e+01 4.66023e-01
1.51012e-01 -1.59558e+01 2.51347e+02 3.34694e+01 6.64252e+01 5.94846e-01 2.00000e-02 2.10152e+00 1.32701e+01 6.82112e+02 1.26682e+01 4.54922e+01 4.51084e-01
1.50948e-01 -1.60267e+01 2.00366e+02 3.35211e+01 4.69335e+01 6.43075e-01 2.00000e-02 2.01396e+00 1.24921e+01 4.76421e+02 1.15255e+01 2.08853e+01 5.32507e-01
1.63145e-01 -1.59813e+01 2.72119e+02 3.33711e+01 5.58551e+01 6.04549e-01 2.00000e-02 2.04817e+00 1.26884e+01 5.42815e+02 1.19963e+01 3.04190e+01 6.28827e-01
1.42387e-01 -1.60325e+01 2.15951e+02 3.33758e+01 6.96713e+01 5.97123e-01 2.00000e-02 2.12495e+00 1.35500e+01 7.50512e+02 1.29457e+01 5.24918e+01 3.56013e-01
1.46019e-01 -1.60264e+01 2.56227e+02 3.25956e+01 6.82968e+01 6.26643e-01 2.00000e-02 2.07351e+00 1.33538e+01 6.89700e+02 1.25427e+01 4.02040e+01 4.40061e-01
1.61206e-01 -1.59551e+01 2.66745e+02 2.94806e+01 6.21474e+01 6.41890e-01 2.00000e-02 2.00337e+00 1.27341e+01 5.25761e+02 1.14657e+01 1.87417e+01 4.14705e-01
1.52055e-01 -1.59995e+01 2.77844e+02 2.91723e+01 5.21332e+01 6.10395e-01 2.00000e-02 2.08787e+00 1.30576e+01 6.59511e+02 1.24978e+01 4.26525e+01 4.84491e-01
1.54422e-01 -1.59899e+01 2.97698e+02 3.21922e+01 6.19238e+01 5.92809e-01 2.00000e-02 2.10188e+00 1.32034e+01 6.88687e+02 1.26602e+01 4.65504e+01 4.41527e-01
1.68156e-01 -1.60104e+01 2.30709e+02 3.00054e+01 5.89543e+01 5.54179e-01 2.00000e-02 2.10786e+00 1.27506e+01 5.90744e+02 1.23889e+01 4.23434e+01 5.89826e-01
1.69678e-01 -1.60276e+01 2.07015e+02 3.19293e+01 6.71011e+01 6.10157e-01 2.00000e-02 2.01096e+00 1.24993e+01 4.58444e+02 1.14554e+01 1.93223e+01 5.28878e-01
1.49603e-01 -1.59831e+01 2.63069e+02 2.81471e+01 5.80409e+01 6.63497e-01 2.00000e-02 2.01090e+00 1.29732e+01 5.86836e+02 1.17520e+01 2.29053e+01 3.99077e-01
1.65482e-01 -1.60426e+01 2.62458e+02 3.02115e+01 6.46124e+01 5.60786e-01 2.00000e-02 2.11017e+00 1.29979e+01 6.32047e+02 1.25491e+01 4.47365e+01 5.26050e-01
1.58997e-01 -1.60239e+01 2.09532e+02 3.32937e+01 5.99937e+01 5.93405e-01 2.00000e-02 2.07071e+00 1.28041e+01 5.55017e+02 1.21874e+01 3.43365e+01 6.45331e-01
1.51173e-01 -1.60158e+01 2.65127e+02 2.87940e+01 6.01397e+01 6.51011e-01 2.00000e-02 2.02511e+00 1.30107e+01 5.99240e+02 1.19557e+01 2.70121e+01 4.57557e-01
1.45421e-01 -1.60126e+01 2.19079e+02 3.21352e+01 6.25088e+01 5.97474e-01 2.00000e-02 2.11532e+00 1.33404e+01 7.02700e+02 1.27781e+01 4.87595e+01 4.21427e-01
1.45932e-01 -1.60281e+01 2.26608e+02 2.88327e+01 4.45592e+01 6.54877e-01 2.00000e-02 2.02760e+00 1.27615e+01 5.51995e+02 1.18465e+01 2.62439e+01 5.28811e-01
1.49921e-01 -1.60034e+01 2.24121e+02 2.88598e+01 4.25077e+01 6.26889e-01 2.00000e-02 2.06060e+00 1.27127e+01 5.73014e+02 1.21028e+01 3.36181e+01 6.11164e-01
1.44614e-01 -1.60102e+01 2.84357e+02 2.92041e+01 6.07410e+01 6.35788e-01 2.00000e-02 2.07791e+00 1.33901e+01 7.27549e+02 1.26304e+01 4.33214e+01 3.86780e-01
1.65893e-01 -1.60325e+01 2.05874e+02 3.32580e+01 6.68024e+01 6.21144e-01 2.00000e-02 2.00199e+00 1.25024e+01 4.53344e+02 1.12723e+01 1.63031e+01 4.68184e-01
1.50578e-01 -1.60306e+01 2.52631e+02 2.91143e+01 5.98390e+01 5.71667e-01 2.00000e-02 2.14604e+00 1.33728e+01 7.52296e+02 1.29759e+01 5.74926e+01 3.53677e-01
1.53759e-01 -1.60382e+01 2.63240e+02 2.80578e+01 5.31373e+01 6.54607e-01 2.00000e-02 2.01108e+00 1.27902e+01 5.51643e+02 1.16649e+01 2.22186e+01 4.36741e-01
1.53180e-01 -1.59800e+01 2.77922e+02 3.38745e+01 4.51151e+01 6.08691e-01 2.00000e-02 2.07605e+00 1.27992e+01 6.06118e+02 1.22874e+01 3.86009e+01 5.65972e-01
1.45435e-01 -1.59922e+01 2.47006e+02 3.03066e+01 6.95298e+01 6.18851e-01 2.00000e-02 2.09190e+00 1.34691e+01 7.29270e+02 1.27195e+01 4.51283e+01 3.84431e-01
1.52184e-01 -1.59747e+01 2.04871e+02 3.17708e+01 6.57086e+01 6.36411e-01 2.00000e-02 2.02540e+00 1.28567e+01 5.32175e+02 1.18241e+01 2.45434e+01 5.41606e-01
1.49179e-01 -1.60243e+01 2.68077e+02 3.20309e+01 6.91006e+01 6.44492e-01 2.00000e-02 2.03743e+00 1.32081e+01 6.41205e+02 1.21798e+01 3.09683e+01 4.53385e-01
1.42526e-01 -1.60263e+01 2.09345e+02 2.88281e+01 4.05282e+01 6.17105e-01 2.00000e-02 2.10080e+00 1.29283e+01 6.47668e+02 1.24851e+01 4.41618e+01 5.02298e-01
1.47825e-01 -1.60206e+01 2.49313e+02 3.25285e+01 6.00639e+01 6.56118e-01 2.00000e-02 2.01564e+00 1.29500e+01 5.70396e+02 1.18013e+01 2.38398e+01 4.42699e-01
1.50570e-01 -1.60349e+01 2.46269e+02 3.31313e+01 4.89601e+01 6.10066e-01 2.00000e-02 2.07928e+00 1.29026e+01 6.09416e+02 1.23428e+01 3.88405e+01 5.60868e-01
1.54790e-01 -1.60450e+01 2.65694e+02 2.84759e+01 6.27053e+01 6.15546e-01 2.00000e-02 2.07010e+00 1.31163e+01 6.42634e+02 1.23860e+01 3.78066e+01 5.09922e-01
1.48599e-01 -1.60421e+01 2.10063e+02 3.04658e+01 4.73075e+01 6.29041e-01 2.00000e-02 2.05505e+00 1.27792e+01 5.60173e+02 1.20807e+01 3.18779e+01 6.21196e-01
1.64176e-01 -1.59711e+01 2.40461e+02 2.82130e+01 6.93638e+01 5.62346e-01 2.00000e-02 2.11490e+00 1.31320e+01 6.54628e+02 1.26357e+01 4.60474e+01 4.91810e-01
1.68471e-01 -1.59834e+01 2.67472e+02 3.36598e+01 5.14290e+01 6.19482e-01 2.00000e-02 2.00623e+00 1.23665e+01 4.65795e+02 1.13636e+01 1.88005e+01 4.88300e-01
1.60588e-01 -1.60104e+01 2.53314e+02 3.06274e+01 6.74256e+01 6.23298e-01 2.00000e-02 2.03065e+00 1.28764e+01 5.57045e+02 1.19142e+01 2.67036e+01 5.37617e-01
1.61506e-01 -1.60140e+01 2.50171e+02 3.21648e+01 6.02129e+01 5.89114e-01 2.00000e-02 2.07626e+00 1.28646e+01 5.83416e+02 1.22764e+01 3.67458e+01 6.01218e-01
1.60834e-01 -1.59561e+01 2.40961e+02 3.22934e+01 6.12722e+01 5.60514e-01 2.00000e-02 2.11869e+00 1.30128e+01 6.39546e+02 1.26064e+01 4.67169e+01 5.14614e-01
1.44222e-01 -1.60320e+01 2.14209e+02 3.13633e+01 5.30712e+01 6.27728e-01 2.00000e-02 2.07165e+00 1.30309e+01 6.15120e+02 1.23398e+01 3.70070e+01 5.52056e-01
1.60392e-01 -1.60284e+01 2.23613e+02 2.97823e+01 6.44650e+01 5.82256e-01 2.00000e-02 2.09243e+00 1.30038e+01 6.11586e+02 1.24348e+01 4.02412e+01 5.57513e-01
1.40530e-01 -1.59794e+01 2.05913e+02 3.17967e+01 4.58727e+01 5.82107e-01 2.00000e-02 2.15476e+00 1.32493e+01 7.43576e+02 1.29558e+01 5.91907e+01 3.65173e-01
1.65457e-01 -1.60315e+01 2.74677e+02 3.04120e+01 5.67660e+01 6.03318e-01 2.00000e-02 2.04935e+00 1.26944e+01 5.47663e+02 1.20038e+01 3.06448e+01 6.25335e-01
1.55059e-01 -1.59718e+01 2.19310e+02 3.20948e+01 4.89391e+01 5.76416e-01 2.00000e-02 2.11315e+00 1.28230e+01 6.20925e+02 1.24809e+01 4.51532e+01 5.43110e-01
1.51556e-01 -1.59955e+01 2.82181e+02 3.36168e+01 6.73703e+01 6.41900e-01 2.00000e-02 2.03265e+00 1.31100e+01 6.18766e+02 1.20940e+01 2.95314e+01 4.65582e-01
1.40387e-01 -1.60496e+01 2.31370e+02 3.23917e+01 5.71730e+01 6.11998e-01 2.00000e-02 2.11210e+00 1.33751e+01 7.22506e+02 1.28018e+01 4.95392e+01 3.93703e-01
1.54300e-01 -1.60103e+01 2.63231e+02 3.05870e+01 4.61306e+01 6.40012e-01 2.00000e-02 2.02781e+00 1.26730e+01 5.44887e+02 1.18239e+01 2.64859e+01 5.38840e-01
1.50798e-01 -1.60358e+01 2.83025e+02 2.83475e+01 4.32114e+01 6.43047e-01 2.00000e-02 2.04619e+00 1.28114e+01 6.03138e+02 1.20921e+01 3.26667e+01 5.34640e-01
1.47438e-01 -1.60312e+01 2.74949e+02 3.25678e+01 5.77546e+01 6.04882e-01 2.00000e-02 2.10426e+00 1.32616e+01 7.05267e+02 1.27115e+01 4.78214e+01 4.17787e-01
1.52055e-01 -1.60494e+01 2.89406e+02 3.39570e+01 6.20146e+01 5.89246e-01 2.00000e-02 2.11016e+00 1.32438e+01 7.00449e+02 1.27305e+01 4.87094e+01 4.24630e-01
1.45317e-01 -1.59598e+01 2.65125e+02 2.91643e+01 6.09478e+01 6.07695e-01 2.00000e-02 2.11395e+00 1.34447e+01 7.53562e+02 1.28633e+01 5.14130e+01 3.52023e-01
1.49068e-01 -1.60171e+01 2.99160e+02 3.32385e+01 6.35658e+01 5.95073e-01 2.00000e-02 2.11558e+00 1.33858e+01 7.43072e+02 1.28528e+01 5.18510e+01 3.65843e-01
1.67017e-01 -1.60139e+01 2.15854e+02 3.09472e+01 6.37241e+01 5.71992e-01 2.00000e-02 2.08249e+00 1.27951e+01 5.60700e+02 1.22502e+01 3.64013e+01 6.36521e-01
1.40541e-01 -1.59983e+01 2.69599e+02 3.21252e+01 4.40891e+01 6.38765e-01 2.00000e-02 2.07814e+00 1.31296e+01 6.78610e+02 1.25043e+01 4.21542e+01 4.56206e-01
1.69166e-01 -1.60217e+01 2.09508e+02 2.94088e+01 6.12488e+01 6.17515e-01 2.00000e-02 2.00580e+00 1.24348e+01 4.53293e+02 1.13382e+01 1.77533e+01 4.96096e-01
1.56114e-01 -1.60112e+01 2.08831e+02 2.85201e+01 6.00786e+01 6.10065e-01 2.00000e-02 2.06393e+00 1.29000e+01 5.73552e+02 1.21868e+01 3.34982e+01 6.13956e-01
1.50876e-01 -1.60330e+01 2.88797e+02 2.84272e+01 6.11096e+01 6.01899e-01 2.00000e-02 2.10862e+00 1.33423e+01 7.31403e+02 1.27795e+01 4.95555e+01 3.81529e-01
1.52050e-01 -1.60282e+01 2.73439e+02 3.04725e+01 6.52204e+01 5.87022e-01 2.00000e-02 2.11908e+00 1.33595e+01 7.28007e+02 1.28310e+01 5.11112e+01 3.86154e-01
1.42344e-01 -1.59691e+01 2.83974e+02 2.85549e+01 6.26200e+01 6.30786e-01 2.00000e-02 2.09593e+00 1.35529e+01 7.82197e+02 1.28400e+01 4.92381e+01 3.15735e-01
1.50992e-01 -1.59798e+01 2.79862e+02 3.28634e+01 5.73856e+01 6.55857e-01 2.00000e-02 2.01277e+00 1.29001e+01 5.72444e+02 1.17633e+01 2.35182e+01 4.24534e-01
1.48195e-01 -1.59600e+01 2.38237e+02 2.88777e+01 6.58301e+01 6.03040e-01 2.00000e-02 2.10731e+00 1.33897e+01 7.18952e+02 1.27627e+01 4.77555e+01 3.98615e-01
1.50191e-01 -1.59888e+01 2.90122e+02 3.19188e+01 4.62553e+01 6.43741e-01 2.00000e-02 2.04033e+00 1.28589e+01 5.97142e+02 1.20700e+01 3.13581e+01 5.24157e-01
1.53363e-01 -1.59561e+01 2.46437e+02 2.85050e+01 6.10836e+01 6.31290e-01 2.00000e-02 2.04580e+00 1.30006e+01 5.98224e+02 1.21278e+01 3.12282e+01 5.40619e-01
1.54820e-01 -1.59738e+01 2.17086e+02 2.95974e+01 6.60870e+01 5.75779e-01 2.00000e-02 2.12069e+00 1.32419e+01 6.80647e+02 1.27343e+01 4.83491e+01 4.53223e-01
1.61866e-01 -1.59867e+01 2.18594e+02 2.87737e+01 6.44784e+01 6.33531e-01 2.00000e-02 2.00584e+00 1.26536e+01 4.93099e+02 1.14464e+01 1.85769e+01 4.60928e-01
1.61124e-01 -1.59899e+01 2.50426e+02 3.23029e+01 5.03242e+01 5.97253e-01 2.00000e-02 2.06508e+00 1.26513e+01 5.52367e+02 1.20975e+01 3.38181e+01 6.47631e-01
1.53365e-01 -1.59716e+01 2.86709e+02 3.00001e+01 5.40983e+01 6.02143e-01 2.00000e-02 2.09505e+00 1.30868e+01 6.67964e+02 1.25586e+01 4.44739e+01 4.71902e-01
1.52409e-01 -1.59937e+01 2.85970e+02 2.91056e+01 5.33772e+01 5.56243e-01 2.00000e-02 2.16444e+00 1.31813e+01 7.69007e+02 1.29804e+01 6.28716e+01 3.32184e-01
1.46854e-01 -1.59825e+01 2.70684e+02 3.23628e+01 5.91011e+01 5.71052e-01 2.00000e-02 2.15465e+00 1.34533e+01 7.84662e+02 1.30852e+01 6.15080e+01 3.12713e-01
1.57459e-01 -1.60199e+01 2.84376e+02 3.38531e+01 5.79872e+01 6.41970e-01 2.00000e-02 2.01093e+00 1.27497e+01 5.37784e+02 1.16517e+01 2.20881e+01 4.50172e-01
1.64342e-01 -1.60108e+01 2.26958e+02 3.00001e+01 5.67362e+01 5.96941e-01 2.00000e-02 2.05652e+00 1.26670e+01 5.33406e+02 1.20176e+01 3.10270e+01 6.64631e-01
1.53052e-01 -1.59530e+01 2.30156e+02 3.37939e+01 4.77052e+01 5.78209e-01 2.00000e-02 2.11498e+00 1.28623e+01 6.31725e+02 1.25231e+01 4.62697e+01 5.26543e-01
1.55745e-01 -1.59985e+01 2.84784e+02 3.38429e+01 6.06043e+01 5.90265e-01 2.00000e-02 2.09530e+00 1.30826e+01 6.52458e+02 1.25456e+01 4.36864e+01 4.95074e-01
1.50324e-01 -1.60370e+01 2.78958e+02 3.13080e+01 6.06165e+01 5.92681e-01 2.00000e-02 2.11542e+00 1.33070e+01 7.19667e+02 1.27930e+01 5.04384e+01 3.97626e-01
1.45853e-01 -1.59861e+01 2.24838e+02 3.33835e+01 5.20587e+01 5.65616e-01 2.00000e-02 2.15835e+00 1.32723e+01 7.41941e+02 1.29831e+01 5.98058e+01 3.67349e-01
1.68909e-01 -1.59552e+01 2.38142e+02 3.32874e+01 4.67664e+01 6.08123e-01 2.00000e-02 2.01882e+00 1.22429e+01 4.56347e+02 1.14767e+01 2.17136e+01 5.86332e-01
1.47696e-01 -1.60025e+01 2.47495e+02 2.92557e+01 6.23469e+01 6.46450e-01 2.00000e-02 2.03966e+00 1.31255e+01 6.23667e+02 1.21467e+01 3.07545e+01 4.84860e-01
1.57590e-01 -1.59717e+01 2.42222e+02 3.06193e+01 5.41053e+01 6.01959e-01 2.00000e-02 2.07217e+00 1.28359e+01 5.83828e+02 1.22398e+01 3.60807e+01 6.00578e-01
1.48676e-01 -1.60007e+01 2.75118e+02 3.03373e+01 5.65647e+01 5.93305e-01 2.00000e-02 2.12177e+00 1.33037e+01 7.29428e+02 1.28311e+01 5.22755e+01 3.84216e-01
1.53733e-01 -1.59671e+01 2.80316e+02 3.18381e+01 5.12609e+01 6.12410e-01 2.00000e-02 2.07327e+00 1.29330e+01 6.20586e+02 1.23352e+01 3.84021e+01 5.43633e-01
1.51951e-01 -1.60488e+01 2.67388e+02 3.25563e+01 6.82475e+01 6.28115e-01 2.00000e-02 2.05207e+00 1.31579e+01 6.34262e+02 1.22761e+01 3.39270e+01 5.03731e-01
1.49588e-01 -1.59572e+01 2.95763e+02 3.14738e+01 5.17198e+01 5.87830e-01 2.00000e-02 2.12668e+00 1.32051e+01 7.27291e+02 1.28183e+01 5.37255e+01 3.87134e-01
1.51144e-01 -1.60162e+01 2.79129e+02 3.15498e+01 5.99977e+01 5.79441e-01 2.00000e-02 2.13087e+00 1.33167e+01 7.33373e+02 1.28807e+01 5.41060e+01 3.78859e-01
1.41853e-01 -1.59618e+01 2.68864e+02 3.03626e+01 6.13021e+01 6.32031e-01 2.00000e-02 2.08750e+00 1.34426e+01 7.39753e+02 1.27140e+01 4.56106e+01 3.70271e-01
1.66295e-01 -1.60033e+01 2.20249e+02 3.06780e+01 5.54871e+01 6.22864e-01 2.00000e-02 2.00552e+00 1.24047e+01 4.56113e+02 1.13335e+01 1.79114e+01 4.91630e-01
1.48698e-01 -1.59947e+01 2.59765e+02 3.36972e+01 6.31040e+01 5.51593e-01 2.00000e-02 2.17122e+00 1.34892e+01 7.94797e+02 1.31726e+01 6.50663e+01 3.00463e-01
1.48969e-01 -1.60453e+01 2.68298e+02 2.84389e+01 5.13613e+01 5.81439e-01 2.00000e-02 2.14119e+00 1.32351e+01 7.45943e+02 1.28956e+01 5.69160e+01 3.62034e-01
1.59834e-01 -1.60295e+01 2.11382e+02 2.93533e+01 4.77077e+01 5.97696e-01 2.00000e-02 2.06996e+00 1.25592e+01 5.43411e+02 1.20632e+01 3.39174e+01 6.63263e-01
1.63051e-01 -1.59508e+01 2.20241e+02 3.33957e+01 6.71198e+01 5.65774e-01 2.00000e-02 2.10002e+00 1.29692e+01 6.01239e+02 1.24585e+01 4.12767e+01 5.73532e-01
1.43879e-01 -1.59714e+01 2.65858e+02 3.32728e+01 6.12699e+01 6.33878e-01 2.00000e-02 2.06977e+00 1.32850e+01 6.81037e+02 1.25004e+01 3.96998e+01 4.52650e-01
1.51394e-01 -1.60355e+01 2.86214e+02 3.25131e+01 4.18301e+01 6.21080e-01 2.00000e-02 2.06853e+00 1.27745e+01 6.10447e+02 1.22388e+01 3.75774e+01 5.59135e-01
1.52899e-01 -1.59750e+01 2.97779e+02 2.90118e+01 4.82674e+01 6.49207e-01 2.00000e-02 2.03110e+00 1.28506e+01 5.93895e+02 1.19799e+01 2.91244e+01 4.91666e-01
1.57170e-01 -1.59863e+01 2.62788e+02 2.91791e+01 4.29866e+01 6.37508e-01 2.00000e-02 2.02519e+00 1.25307e+01 5.28835e+02 1.17249e+01 2.54346e+01 5.44496e-01
1.46651e-01 -1.60104e+01 2.75128e+02 3.21797e+01 4.20458e+01 6.43309e-01 2.00000e-02 2.04977e+00 1.28585e+01 6.06262e+02 1.21476e+01 3.36324e+01 5.39786e-01
1.66176e-01 -1.59528e+01 2.58594e+02 2.81709e+01 4.59969e+01 6.19402e-01 2.00000e-02 2.02482e+00 1.23317e+01 4.97549e+02 1.16030e+01 2.42085e+01 5.79705e-01
1.40875e-01 -1.60196e+01 2.66792e+02 3.17769e+01 5.94138e+01 6.48756e-01 2.00000e-02 2.06071e+00 1.33258e+01 6.93086e+02 1.24661e+01 3.83254e+01 4.30886e-01
1.52042e-01 -1.60448e+01 2.56805e+02 2.83315e+01 6.86559e+01 5.76935e-01 2.00000e-02 2.13706e+00 1.34885e+01 7.66275e+02 1.29862e+01 5.58376e+01 3.35648e-01
1.44481e-01 -1.59879e+01 2.94770e+02 3.18164e+01 5.66532e+01 6.44112e-01 2.00000e-02 2.06198e+00 1.32536e+01 6.89231e+02 1.24594e+01 3.90541e+01 4.37497e-01
1.43929e-01 -1.59779e+01 2.06586e+02 3.37261e+01 4.35613e+01 6.31877e-01 2.00000e-02 2.05988e+00 1.27764e+01 5.65807e+02 1.21263e+01 3.32573e+01 6.21248e-01
1.64851e-01 -1.59746e+01 2.41283e+02 3.09738e+01 4.41584e+01 6.25861e-01 2.00000e-02 2.00924e+00 1.22713e+01 4.63280e+02 1.13667e+01 1.95351e+01 5.12087e-01
1.40156e-01 -1.59566e+01 2.41249e+02 3.04483e+01 4.45260e+01 6.01916e-01 2.00000e-02 2.13423e+00 1.32577e+01 7.45516e+02 1.28805e+01 5.57484e+01 3.62599e-01
1.47580e-01 -1.60265e+01 2.73545e+02 3.00446e+01 4.12332e+01 6.30655e-01 2.00000e-02 2.07074e+00 1.28710e+01 6.32473e+02 1.23060e+01 3.87312e+01 5.25399e-01
1.41889e-01 -1.60027e+01 2.42190e+02 2.85444e+01 5.63257e+01 6.71460e-01 2.00000e-02 2.01787e+00 1.30820e+01 6.08754e+02 1.19008e+01 2.53037e+01 4.11323e-01
1.62551e-01 -1.59907e+01 2.78140e+02 2.92942e+01 5.65369e+01 5.97950e-01 2.00000e-02 2.07008e+00 1.28317e+01 5.91143e+02 1.22352e+01 3.61773e+01 5.89206e-01
1.57905e-01 -1.59914e+01 2.09628e+02 3.35112e+01 6.06148e+01 6.08208e-01 2.00000e-02 2.05036e+00 1.27568e+01 5.32149e+02 1.20126e+01 2.98065e+01 6.51090e-01
1.59807e-01 -1.59962e+01 2.75556e+02 2.95445e+01 4.96369e+01 5.96998e-01 2.00000e-02 2.07988e+00 1.27470e+01 5.99538e+02 1.22658e+01 3.85959e+01 5.76170e-01
1.47341e-01 -1.59976e+01 2.42149e+02 3.36129e+01 4.87425e+01 5.80934e-01 2.00000e-02 2.13254e+00 1.31135e+01 6.96733e+02 1.27725e+01 5.28864e+01 4.29939e-01
1.57548e-01 -1.60287e+01 2.89360e+02 2.98936e+01 4.97178e+01 5.91182e-01 2.00000e-02 2.09724e+00 1.28564e+01 6.39738e+02 1.24437e+01 4.37371e+01 5.14322e-01
1.58926e-01 -1.60425e+01 2.95043e+02 3.18509e+01 4.97374e+01 5.85640e-01 2.00000e-02 2.09673e+00 1.28116e+01 6.27840e+02 1.24158e+01 4.32301e+01 5.32490e-01
1.40510e-01 -1.59715e+01 2.75096e+02 3.37067e+01 4.69752e+01 6.17600e-01 2.00000e-02 2.10807e+00 1.32595e+01 7.25779e+02 1.27602e+01 5.02349e+01 3.89204e-01
1.51006e-01 -1.60094e+01 2.31843e+02 3.37789e+01 4.44664e+01 6.33462e-01 2.00000e-02 2.03644e+00 1.26334e+01 5.30116e+02 1.18697e+01 2.76879e+01 6.00765e-01
1.44029e-01 -1.60420e+01 2.44342e+02 2.88177e+01 5.71835e+01 6.40171e-01 2.00000e-02 2.06374e+00 1.32029e+01 6.59683e+02 1.23947e+01 3.72182e+01 4.82061e-01
1.52387e-01 -1.59590e+01 2.00668e+02 3.06420e+01 6.63818e+01 6.10367e-01 2.00000e-02 2.07084e+00 1.30606e+01 6.00056e+02 1.23157e+01 3.55600e+01 5.75366e-01
1.66750e-01 -1.60018e+01 2.45089e+02 3.39780e+01 6.26751e+01 5.59744e-01 2.00000e-02 2.09756e+00 1.28282e+01 5.84344e+02 1.23782e+01 4.04759e+01 5.99776e-01
1.46906e-01 -1.59877e+01 2.26465e+02 3.07287e+01 4.76025e+01 5.74480e-01 2.00000e-02 2.14784e+00 1.31091e+01 7.19406e+02 1.28421e+01 5.66642e+01 3.97986e-01
1.51862e-01 -1.59950e+01 2.83225e+02 3.13486e+01 6.10039e+01 6.40838e-01 2.00000e-02 2.03804e+00 1.30494e+01 6.16380e+02 1.21210e+01 3.08156e+01 4.89252e-01
1.55002e-01 -1.60008e+01 2.31668e+02 3.31239e+01 4.10163e+01 6.30210e-01 2.00000e-02 2.02938e+00 1.24590e+01 5.03170e+02 1.17126e+01 2.54241e+01 5.99417e-01
1.50920e-01 -1.60494e+01 2.51454e+02 3.39231e+01 5.78752e+01 6.23764e-01 2.00000e-02 2.05570e+00 1.29662e+01 5.95541e+02 1.22045e+01 3.35957e+01 5.68863e-01
1.49855e-01 -1.59580e+01 2.71695e+02 2.84608e+01 6.47725e+01 6.28172e-01 2.00000e-02 2.06980e+00 1.32882e+01 6.86868e+02 1.24901e+01 3.94794e+01 4.44160e-01
1.59297e-01 -1.59982e+01 2.67819e+02 3.38520e+01 5.61871e+01 5.92055e-01 2.00000e-02 2.07811e+00 1.28537e+01 5.92602e+02 1.23008e+01 3.78556e+01 5.86939e-01
1.50610e-01 -1.60359e+01 2.18004e+02 3.31841e+01 4.42856e+01 6.44041e-01 2.00000e-02 2.01805e+00 1.25313e+01 4.96786e+02 1.16149e+01 2.25954e+01 5.38388e-01
1.59391e-01 -1.60251e+01 2.23293e+02 3.33453e+01 4.62981e+01 5.97100e-01 2.00000e-02 2.06534e+00 1.25417e+01 5.33490e+02 1.20327e+01 3.30455e+01 6.76822e-01
1.59617e-01 -1.60231e+01 2.59289e+02 2.87207e+01 5.10343e+01 5.90711e-01 2.00000e-02 2.08925e+00 1.27871e+01 6.08441e+02 1.23348e+01 4.03971e+01 5.62376e-01
1.47498e-01 -1.60498e+01 2.25788e+02 3.18988e+01 4.78955e+01 6.35554e-01 2.00000e-02 2.04798e+00 1.28036e+01 5.65429e+02 1.20522e+01 3.09505e+01 5.95120e-01
1.63013e-01 -1.60469e+01 2.51874e+02 2.88144e+01 5.26327e+01 6.32213e-01 2.00000e-02 2.01141e+00 1.25367e+01 4.98104e+02 1.15255e+01 2.08600e+01 4.93571e-01
1.50957e-01 -1.59721e+01 2.68000e+02 3.00187e+01 4.01729e+01 6.41415e-01 2.00000e-02 2.04052e+00 1.26750e+01 5.71954e+02 1.19630e+01 3.03185e+01 5.60270e-01
1.57708e-01 -1.59936e+01 2.44339e+02 3.22234e+01 4.92392e+01 6.11919e-01 2.00000e-02 2.05327e+00 1.26697e+01 5.46484e+02 1.20227e+01 3.14070e+01 6.37703e-01
1.64987e-01 -1.59568e+01 2.92888e+02 2.93562e+01 6.14879e+01 6.06759e-01 2.00000e-02 2.05131e+00 1.28363e+01 5.77241e+02 1.21012e+01 3.20685e+01 5.86815e-01
1.56372e-01 -1.60481e+01 2.71004e+02 3.02888e+01 6.87767e+01 6.07481e-01 2.00000e-02 2.07448e+00 1.31784e+01 6.53161e+02 1.24453e+01 3.89393e+01 4.94016e-01
1.40398e-01 -1.60038e+01 2.82174e+02 2.87692e+01 4.34532e+01 6.95984e-01 2.00000e-02 2.00001e+00 1.29756e+01 6.10553e+02 1.14995e+01 1.85927e+01 3.18641e-01
1.55009e-01 -1.60271e+01 2.86090e+02 3.39024e+01 5.18087e+01 6.22476e-01 2.00000e-02 2.05025e+00 1.28290e+01 5.83028e+02 1.21144e+01 3.26174e+01 5.75471e-01
1.59713e-01 -1.59967e+01 2.77899e+02 2.86318e+01 5.98095e+01 5.65818e-01 2.00000e-02 2.12714e+00 1.31205e+01 6.88060e+02 1.27325e+01 5.08693e+01 4.42434e-01
1.59920e-01 -1.60286e+01 2.09908e+02 3.17119e+01 4.29974e+01 6.13439e-01 2.00000e-02 2.03928e+00 1.23562e+01 4.89404e+02 1.17300e+01 2.66330e+01 6.68307e-01
1.62048e-01 -1.60423e+01 2.15785e+02 2.80057e+01 6.31344e+01 6.25172e-01 2.00000e-02 2.02076e+00 1.26894e+01 5.08415e+02 1.16864e+01 2.28452e+01 5.42484e-01
1.65998e-01 -1.60454e+01 2.07513e+02 2.84696e+01 4.88111e+01 6.07509e-01 2.00000e-02 2.03516e+00 1.23496e+01 4.80793e+02 1.16751e+01 2.52909e+01 6.58820e-01
1.60952e-01 -1.60162e+01 2.52965e+02 2.95434e+01 6.78244e+01 6.31406e-01 2.00000e-02 2.01873e+00 1.28525e+01 5.48012e+02 1.17665e+01 2.36535e+01 4.85262e-01
1.68048e-01 -1.60208e+01 2.08292e+02 3.15310e+01 6.48029e+01 5.90630e-01 2.00000e-02 2.04872e+00 1.26504e+01 5.08707e+02 1.19284e+01 2.84657e+01 6.79849e-01
1.52168e-01 -1.59881e+01 2.37504e+02 2.85993e+01 6.13098e+01 5.50653e-01 2.00000e-02 2.16953e+00 1.34177e+01 7.75349e+02 1.31048e+01 6.29923e+01 3.24217e-01
1.46333e-01 -1.59739e+01 2.72398e+02 3.33977e+01 5.74799e+01 6.20177e-01 2.00000e-02 2.08295e+00 1.32081e+01 6.77608e+02 1.25526e+01 4.24624e+01 4.57676e-01
1.47560e-01 -1.59731e+01 2.67849e+02 3.34702e+01 5.14031e+01 5.71243e-01 2.00000e-02 2.14884e+00 1.32429e+01 7.44198e+02 1.29405e+01 5.86562e+01 3.64347e-01
1.61695e-01 -1.59552e+01 2.09052e+02 2.81100e+01 6.83299e+01 6.32696e-01 2.00000e-02 2.00803e+00 1.27153e+01 5.01471e+02 1.15056e+01 1.92557e+01 4.67797e-01
1.57857e-01 -1.59865e+01 2.18420e+02 3.39854e+01 4.74048e+01 6.02044e-01 2.00000e-02 2.06080e+00 1.25826e+01 5.29473e+02 1.20199e+01 3.20629e+01 6.78038e-01
1.62726e-01 -1.59769e+01 2.56313e+02 2.94341e+01 5.61700e+01 5.84516e-01 2.00000e-02 2.08586e+00 1.28277e+01 5.95390e+02 1.23226e+01 3.90255e+01 5.82608e-01
1.55417e-01 -1.60013e+01 2.88880e+02 3.35549e+01 6.50359e+01 5.58173e-01 2.00000e-02 2.14270e+00 1.33086e+01 7.32853e+02 1.29289e+01 5.62846e+01 3.79563e-01
1.61936e-01 -1.60157e+01 2.71660e+02 2.88789e+01 6.56806e+01 6.13917e-01 2.00000e-02 2.04834e+00 1.29396e+01 5.88917e+02 1.21179e+01 3.14951e+01 5.61594e-01
1.55048e-01 -1.60402e+01 2.60435e+02 3.33703e+01 5.64824e+01 6.37864e-01 2.00000e-02 2.02134e+00 1.27624e+01 5.39942e+02 1.17838e+01 2.46667e+01 5.09489e-01
1.46179e-01 -1.60021e+01 2.87080e+02 3.27136e+01 5.19977e+01 6.50460e-01 2.00000e-02 2.04172e+00 1.30347e+01 6.28496e+02 1.21748e+01 3.25928e+01 4.84868e-01
1.49738e-01 -1.59899e+01 2.76209e+02 3.08109e+01 6.52273e+01 5.77036e-01 2.00000e-02 2.14098e+00 1.34814e+01 7.75027e+02 1.30234e+01 5.78220e+01 3.24619e-01
1.57673e-01 -1.59734e+01 2.90293e+02 3.07315e+01 5.04096e+01 6.04566e-01 2.00000e-02 2.07558e+00 1.28421e+01 6.11724e+02 1.23013e+01 3.85201e+01 5.57300e-01
1.49698e-01 -1.59743e+01 2.20201e+02 3.13573e+01 6.87113e+01 6.22006e-01 2.00000e-02 2.06331e+00 1.31678e+01 6.24329e+02 1.23322e+01 3.51497e+01 5.35121e-01
1.44268e-01 -1.59531e+01 2.73004e+02 3.38059e+01 6.69171e+01 6.14294e-01 2.00000e-02 2.09958e+00 1.34772e+01 7.42244e+02 1.28000e+01 4.81371e+01 3.66945e-01
1.45232e-01 -1.59735e+01 2.52289e+02 3.15724e+01 5.86064e+01 6.11614e-01 2.00000e-02 2.10035e+00 1.32944e+01 7.01805e+02 1.26930e+01 4.64800e+01 4.22701e-01
1.46566e-01 -1.59810e+01 2.58817e+02 2.82002e+01 6.39404e+01 6.25566e-01 2.00000e-02 2.08352e+00 1.33759e+01 7.13841e+02 1.26273e+01 4.31461e+01 4.05729e-01
1.54425e-01 -1.60127e+01 2.13995e+02 3.05229e+01 5.32216e+01 5.56746e-01 2.00000e-02 2.14653e+00 1.30179e+01 6.82772e+02 1.27599e+01 5.40226e+01 4.50121e-01
1.48172e-01 -1.59578e+01 2.70868e+02 3.14473e+01 4.60211e+01 6.63595e-01 2.00000e-02 2.01162e+00 1.27802e+01 5.59194e+02 1.16977e+01 2.30368e+01 4.32019e-01
1.40654e-01 -1.59654e+01 2.78659e+02 2.90959e+01 4.27408e+01 6.86640e-01 2.00000e-02 2.01168e+00 1.29756e+01 6.15340e+02 1.18306e+01 2.48328e+01 3.73391e-01
1.49854e-01 -1.59578e+01 2.83820e+02 2.91585e+01 4.90159e+01 6.64240e-01 2.00000e-02 2.01386e+00 1.28615e+01 5.80583e+02 1.17770e+01 2.42477e+01 4.21785e-01
1.69419e-01 -1.60485e+01 2.93492e+02 2.92843e+01 6.17162e+01 5.64704e-01 2.00000e-02 2.09733e+00 1.28497e+01 6.09993e+02 1.24060e+01 4.17510e+01 5.59975e-01
1.62758e-01 -1.59725e+01 2.12171e+02 2.98861e+01 6.63542e+01 6.23686e-01 2.00000e-02 2.01624e+00 1.26738e+01 4.97284e+02 1.16189e+01 2.15030e+01 5.26165e-01
1.68433e-01 -1.60452e+01 2.56672e+02 3.39729e+01 6.55831e+01 5.83450e-01 2.00000e-02 2.05930e+00 1.27386e+01 5.41751e+02 1.20818e+01 3.19953e+01 6.57128e-01
1.67268e-01 -1.60052e+01 2.30564e+02 3.09657e+01 6.16362e+01 6.21941e-01 2.00000e-02 2.00490e+00 1.25019e+01 4.68461e+02 1.13655e+01 1.79457e+01 4.76468e-01
1.46407e-01 -1.60323e+01 2.70217e+02 3.25270e+01 4.21381e+01 6.43474e-01 2.00000e-02 2.04836e+00 1.28477e+01 6.00400e+02 1.21261e+01 3.30613e+01 5.44751e-01
1.67480e-01 -1.60191e+01 2.95673e+02 2.90596e+01 5.67857e+01 5.84114e-01 2.00000e-02 2.07711e+00 1.27495e+01 5.86919e+02 1.22386e+01 3.73873e+01 5.95772e-01
1.45089e-01 -1.60283e+01 2.41912e+02 3.37082e+01 6.10046e+01 5.69689e-01 2.00000e-02 2.15693e+00 1.34769e+01 7.77601e+02 1.30957e+01 6.12123e+01 3.21414e-01
1.59669e-01 -1.60183e+01 2.00826e+02 2.88094e+01 5.20552e+01 5.85340e-01 2.00000e-02 2.08944e+00 1.27248e+01 5.73133e+02 1.22667e+01 3.82958e+01 6.17209e-01
1.56501e-01 -1.60006e+01 2.84684e+02 3.29937e+01 5.83240e+01 6.09941e-01 2.00000e-02 2.06561e+00 1.29564e+01 6.09441e+02 1.22853e+01 3.63124e+01 5.59590e-01
1.50611e-01 -1.59830e+01 2.77648e+02 3.09176e+01 6.87703e+01 6.21032e-01 2.00000e-02 2.07412e+00 1.33184e+01 6.92130e+02 1.25364e+01 4.05889e+01 4.36553e-01
1.51597e-01 -1.59646e+01 2.94601e+02 3.37399e+01 4.44656e+01 6.08010e-01 2.00000e-02 2.08574e+00 1.28721e+01 6.37157e+02 1.24042e+01 4.20207e+01 5.18251e-01
1.53542e-01 -1.60250e+01 2.51174e+02 3.29642e+01 5.15255e+01 6.50639e-01 2.00000e-02 2.00414e+00 1.26406e+01 5.10907e+02 1.14547e+01 1.90067e+01 4.33262e-01
1.49675e-01 -1.59606e+01 2.95080e+02 2.91503e+01 6.52582e+01 5.87085e-01 2.00000e-02 2.13370e+00 1.35173e+01 7.89698e+02 1.30188e+01 5.72707e+01 3.06591e-01
1.44266e-01 -1.60276e+01 2.47370e+02 3.02125e+01 5.99580e+01 6.20083e-01 2.00000e-02 2.09290e+00 1.33266e+01 7.03494e+02 1.26608e+01 4.48392e+01 4.20300e-01
1.55847e-01 -1.60246e+01 2.87501e+02 2.93947e+01 6.84610e+01 6.46716e-01 2.00000e-02 2.02151e+00 1.30811e+01 6.15144e+02 1.19522e+01 2.65103e+01 4.21446e-01
1.53640e-01 -1.59596e+01 2.16258e+02 3.00119e+01 6.22268e+01 5.61733e-01 2.00000e-02 2.14371e+00 1.32735e+01 7.08711e+02 1.28812e+01 5.43207e+01 4.12926e-01
1.49941e-01 -1.59776e+01 2.55253e+02 2.99430e+01 5.43095e+01 6.25076e-01 2.00000e-02 2.06654e+00 1.30310e+01 6.26723e+02 1.23262e+01 3.68645e+01 5.33469e-01
1.47724e-01 -1.60389e+01 2.65408e+02 3.08945e+01 5.65897e+01 6.34148e-01 2.00000e-02 2.06021e+00 1.31106e+01 6.41271e+02 1.23329e+01 3.62824e+01 5.06390e-01
1.48773e-01 -1.60092e+01 2.23025e+02 3.12867e+01 6.69734e+01 5.51244e-01 2.00000e-02 2.17362e+00 1.35682e+01 7.98608e+02 1.32059e+01 6.48036e+01 2.95930e-01
1.56918e-01 -1.60103e+01 2.01908e+02 3.33241e+01 6.51280e+01 5.87183e-01 2.00000e-02 2.08667e+00 1.29795e+01 5.91006e+02 1.23801e+01 3.83798e+01 5.89419e-01
1.47597e-01 -1.60147e+01 2.35963e+02 3.22987e+01 6.12336e+01 6.09533e-01 2.00000e-02 2.09081e+00 1.32092e+01 6.63624e+02 1.25681e+01 4.26313e+01 4.78352e-01
1.49635e-01 -1.60500e+01 2.72256e+02 3.14435e+01 6.38495e+01 5.78370e-01 2.00000e-02 2.13742e+00 1.34327e+01 7.58995e+02 1.29761e+01 5.63968e+01 3.44974e-01
1.50623e-01 -1.60425e+01 2.77347e+02 2.87716e+01 4.98044e+01 6.24177e-01 2.00000e-02 2.07310e+00 1.30133e+01 6.44274e+02 1.23837e+01 3.92790e+01 5.07435e-01
1.56879e-01 -1.59525e+01 2.19167e+02 3.04888e+01 6.91997e+01 5.93294e-01 2.00000e-02 2.08582e+00 1.31152e+01 6.25309e+02 1.24515e+01 3.94160e+01 5.36373e-01
1.61802e-01 -1.59854e+01 2.54894e+02 3.22419e+01 6.52003e+01 5.80518e-01 2.00000e-02 2.08870e+00 1.29878e+01 6.11915e+02 1.24202e+01 4.00195e+01 5.57005e-01
1.43356e-01 -1.60437e+01 2.52345e+02 3.03524e+01 6.30975e+01 6.76644e-01 2.00000e-02 2.00268e+00 1.31208e+01 6.07154e+02 1.16372e+01 1.99625e+01 3.35461e-01
1.47248e-01 -1.59986e+01 2.43730e+02 3.19877e+01 5.23226e+01 6.15091e-01 2.00000e-02 2.08518e+00 1.30666e+01 6.43295e+02 1.24701e+01 4.11895e+01 5.08920e-01
1.67119e-01 -1.60325e+01 2.51182e+02 3.13767e+01 6.04505e+01 5.76991e-01 2.00000e-02 2.07763e+00 1.27633e+01 5.65100e+02 1.22225e+01 3.61573e+01 6.29692e-01
1.44284e-01 -1.60479e+01 2.00747e+02 3.28726e+01 5.74945e+01 6.24732e-01 2.00000e-02 2.07093e+00 1.30496e+01 6.03876e+02 1.23298e+01 3.61892e+01 5.69444e-01
1.56169e-01 -1.60100e+01 2.05213e+02 3.33199e+01 6.65482e+01 5.63922e-01 2.00000e-02 2.12446e+00 1.31682e+01 6.56634e+02 1.27088e+01 4.80928e+01 4.88800e-01
1.53981e-01 -1.60075e+01 2.90636e+02 3.09327e+01 5.62705e+01 6.08134e-01 2.00000e-02 2.08268e+00 1.30698e+01 6.52828e+02 1.24721e+01 4.14324e+01 4.94517e-01
1.43269e-01 -1.60136e+01 2.54969e+02 3.01084e+01 5.43745e+01 6.44966e-01 2.00000e-02 2.05838e+00 1.31637e+01 6.53645e+02 1.23497e+01 3.63108e+01 4.85702e-01
1.60763e-01 -1.60454e+01 2.24743e+02 3.25473e+01 6.51590e+01 5.75828e-01 2.00000e-02 2.09498e+00 1.29802e+01 6.04771e+02 1.24399e+01 4.06021e+01 5.68058e-01
1.40073e-01 -1.59635e+01 2.73818e+02 3.38806e+01 6.21598e+01 6.84390e-01 2.00000e-02 2.00296e+00 1.32120e+01 6.33831e+02 1.17272e+01 2.11789e+01 3.12411e-01
1.42388e-01 -1.59758e+01 2.04110e+02 2.89891e+01 4.52928e+01 6.70819e-01 2.00000e-02 2.00427e+00 1.26680e+01 5.09354e+02 1.14418e+01 1.86007e+01 4.35534e-01
1.44550e-01 -1.60455e+01 2.11609e+02 3.33386e+01 4.71786e+01 5.75694e-01 2.00000e-02 2.14722e+00 1.31401e+01 7.10867e+02 1.28518e+01 5.60654e+01 4.09895e-01
1.66004e-01 -1.59543e+01 2.16069e+02 2.81080e+01 6.28545e+01 5.77016e-01 2.00000e-02 2.08449e+00 1.28439e+01 5.75804e+02 1.22886e+01 3.72263e+01 6.13056e-01
1.47617e-01 -1.60419e+01 2.24966e+02 3.16630e+01 6.51894e+01 5.82595e-01 2.00000e-02 2.13204e+00 1.34137e+01 7.31819e+02 1.29104e+01 5.32722e+01 3.80964e-01
1.41942e-01 -1.60217e+01 2.52455e+02 3.17308e+01 5.30184e+01 6.32865e-01 2.00000e-02 2.07870e+00 1.32052e+01 6.75866e+02 1.25198e+01 4.14036e+01 4.60233e-01
1.60752e-01 -1.60147e+01 2.55318e+02 3.24121e+01 5.98275e+01 5.94542e-01 2.00000e-02 2.07085e+00 1.28613e+01 5.81503e+02 1.22428e+01 3.57512e+01 6.04193e-01
1.41840e-01 -1.60009e+01 2.47590e+02 2.96027e+01 4.65270e+01 5.90483e-01 2.00000e-02 2.14795e+00 1.33013e+01 7.69647e+02 1.29748e+01 5.96329e+01 3.31375e-01
1.45082e-01 -1.59994e+01 2.25209e+02 3.11834e+01 5.37684e+01 5.97301e-01 2.00000e-02 2.11935e+00 1.32300e+01 6.96897e+02 1.27528e+01 4.97326e+01 4.29706e-01
1.56317e-01 -1.59883e+01 2.96641e+02 3.34409e+01 6.17620e+01 5.92606e-01 2.00000e-02 2.09269e+00 1.31087e+01 6.58714e+02 1.25489e+01 4.34995e+01 4.85683e-01
1.50204e-01 -1.59844e+01 2.65756e+02 3.24536e+01 6.87752e+01 5.73595e-01 2.00000e-02 2.13979e+00 1.34877e+01 7.65593e+02 1.30107e+01 5.68468e+01 3.36515e-01
1.49152e-01 -1.60007e+01 2.95657e+02 3.06531e+01 6.36904e+01 6.25338e-01 2.00000e-02 2.07655e+00 1.33161e+01 7.04666e+02 1.25753e+01 4.21419e+01 4.18639e-01
1.45760e-01 -1.60357e+01 2.10141e+02 2.82014e+01 6.86295e+01 6.17695e-01 2.00000e-02 2.09063e+00 1.33854e+01 6.95513e+02 1.26327e+01 4.27591e+01 4.31689e-01
1.62730e-01 -1.59524e+01 2.27417e+02 2.96572e+01 6.43478e+01 6.02149e-01 2.00000e-02 2.05457e+00 1.28271e+01 5.54114e+02 1.20807e+01 3.11644e+01 6.29294e-01
1.59391e-01 -1.60327e+01 2.08064e+02 3.04937e+01 6.92100e+01 6.30849e-01 2.00000e-02 2.01360e+00 1.27509e+01 5.06618e+02 1.16164e+01 2.10020e+01 4.99240e-01
1.43444e-01 -1.60198e+01 2.58420e+02 3.06539e+01 5.47497e+01 6.64946e-01 2.00000e-02 2.02410e+00 1.30493e+01 6.10893e+02 1.19803e+01 2.73662e+01 4.38595e-01
1.45702e-01 -1.60437e+01 2.60081e+02 3.31737e+01 6.17071e+01 6.47533e-01 2.00000e-02 2.03968e+00 1.31334e+01 6.25711e+02 1.21700e+01 3.12703e+01 4.82103e-01
1.43943e-01 -1.59980e+01 2.36349e+02 2.94337e+01 4.49835e+01 6.31476e-01 2.00000e-02 2.07565e+00 1.30021e+01 6.36069e+02 1.23792e+01 3.91100e+01 5.19909e-01
1.42125e-01 -1.59869e+01 2.83041e+02 2.99589e+01 4.18272e+01 6.38237e-01 2.00000e-02 2.08167e+00 1.30985e+01 6.90363e+02 1.25231e+01 4.35842e+01 4.39103e-01
1.66929e-01 -1.59964e+01 2.23424e+02 2.97984e+01 5.62389e+01 6.18030e-01 2.00000e-02 2.01390e+00 1.24543e+01 4.70131e+02 1.14962e+01 2.05545e+01 5.38366e-01
1.44235e-01 -1.60206e+01 2.32498e+02 3.01279e+01 5.18017e+01 5.92338e-01 2.00000e-02 2.13318e+00 1.32904e+01 7.29068e+02 1.28704e+01 5.41424e+01 3.84707e-01
1.53964e-01 -1.60132e+01 2.50074e+02 3.32679e+01 4.78910e+01 6.23724e-01 2.00000e-02 2.04634e+00 1.27091e+01 5.51962e+02 1.19999e+01 3.04529e+01 6.09602e-01
1.50596e-01 -1.60342e+01 2.68255e+02 3.26455e+01 5.05878e+01 6.01241e-01 2.00000e-02 2.09709e+00 1.30317e+01 6.54959e+02 1.25371e+01 4.43235e+01 4.91314e-01
1.45192e-01 -1.59848e+01 2.78012e+02 2.89100e+01 6.14495e+01 6.15053e-01 2.00000e-02 2.10655e+00 1.34649e+01 7.59468e+02 1.28420e+01 5.03689e+01 3.44364e-01
1.46438e-01 -1.60471e+01 2.50441e+02 3.35644e+01 5.19549e+01 6.64665e-01 2.00000e-02 2.00439e+00 1.27979e+01 5.42038e+02 1.15455e+01 1.98430e+01 4.05958e-01
1.43466e-01 -1.59610e+01 2.94408e+02 3.29493e+01 5.65593e+01 6.76984e-01 2.00000e-02 2.01224e+00 1.31160e+01 6.30975e+02 1.18987e+01 2.52382e+01 3.59805e-01
1.40557e-01 -1.59843e+01 2.95219e+02 2.95491e+01 5.67544e+01 6.57819e-01 2.00000e-02 2.06162e+00 1.34051e+01 7.33630e+02 1.25531e+01 4.07072e+01 3.75472e-01
1.54780e-01 -1.60149e+01 2.91118e+02 2.85062e+01 5.33531e+01 6.41979e-01 2.00000e-02 2.03457e+00 1.28975e+01 5.95513e+02 1.20200e+01 2.96261e+01 5.04264e-01
1.48467e-01 -1.60425e+01 2.21494e+02 3.28009e+01 6.93468e+01 5.63385e-01 2.00000e-02 2.15487e+00 1.35311e+01 7.67730e+02 1.30897e+01 5.93793e+01 3.33800e-01
1.41068e-01 -1.59761e+01 2.59739e+02 2.87671e+01 5.33045e+01 6.04166e-01 2.00000e-02 2.13436e+00 1.34788e+01 7.87180e+02 1.30080e+01 5.75851e+01 3.09643e-01
1.50819e-01 -1.60026e+01 2.96076e+02 3.14729e+01 4.17917e+01 6.34940e-01 2.00000e-02 2.05434e+00 1.27952e+01 6.08106e+02 1.21588e+01 3.48309e+01 5.47270e-01
1.59776e-01 -1.60219e+01 2.19447e+02 3.17135e+01 6.50058e+01 5.86088e-01 2.00000e-02 2.08401e+00 1.29609e+01 5.93679e+02 1.23582e+01 3.80510e+01 5.85265e-01
1.49927e-01 -1.59912e+01 2.45141e+02 2.80111e+01 6.69894e+01 6.59819e-01 2.00000e-02 2.01185e+00 1.30893e+01 6.00525e+02 1.17910e+01 2.29351e+01 3.89790e-01
1.53539e-01 -1.60321e+01 2.95509e+02 3.39833e+01 5.41858e+01 6.31634e-01 2.00000e-02 2.04329e+00 1.29005e+01 5.94400e+02 1.21035e+01 3.16764e+01 5.38217e-01
1.51162e-01 -1.60373e+01 2.78665e+02 3.24674e+01 4.13420e+01 6.32864e-01 2.00000e-02 2.04996e+00 1.27259e+01 5.83179e+02 1.20729e+01 3.28188e+01 5.74484e-01
1.66988e-01 -1.59966e+01 2.30171e+02 2.89190e+01 6.12722e+01 5.82769e-01 2.00000e-02 2.07240e+00 1.27659e+01 5.58094e+02 1.21762e+01 3.46098e+01 6.40563e-01
1.46179e-01 -1.60327e+01 2.95089e+02 2.98506e+01 5.97732e+01 6.75128e-01 2.00000e-02 2.01238e+00 1.31594e+01 6.41925e+02 1.19108e+01 2.52688e+01 3.49071e-01
1.41560e-01 -1.59603e+01 2.35281e+02 3.26065e+01 4.35917e+01 6.41975e-01 2.00000e-02 2.05989e+00 1.29256e+01 6.09775e+02 1.22334e+01 3.52395e+01 5.53777e-01
1.53544e-01 -1.59920e+01 2.68415e+02 3.01082e+01 5.89221e+01 5.80841e-01 2.00000e-02 2.12232e+00 1.32197e+01 7.02793e+02 1.27699e+01 5.07715e+01 4.21296e-01
1.53289e-01 -1.60220e+01 2.11617e+02 3.13661e+01 5.97550e+01 6.29698e-01 2.00000e-02 2.03515e+00 1.28017e+01 5.35866e+02 1.19066e+01 2.68983e+01 5.87049e-01
1.59786e-01 -1.60110e+01 2.88690e+02 3.04900e+01 4.89980e+01 6.39040e-01 2.00000e-02 2.01644e+00 1.26175e+01 5.31372e+02 1.16737e+01 2.35498e+01 4.90483e-01
1.41060e-01 -1.60424e+01 2.32615e+02 3.29741e+01 4.90200e+01 6.49272e-01 2.00000e-02 2.04760e+00 1.29777e+01 6.00939e+02 1.21549e+01 3.22420e+01 5.41872e-01
1.42312e-01 -1.59949e+01 2.71501e+02 3.35603e+01 6.27241e+01 6.44535e-01 2.00000e-02 2.05956e+00 1.33282e+01 6.87549e+02 1.24563e+01 3.78895e+01 4.37665e-01
1.50280e-01 -1.59898e+01 2.03326e+02 3.22204e+01 5.74163e+01 6.34638e-01 2.00000e-02 2.03390e+00 1.27833e+01 5.29945e+02 1.18858e+01 2.65063e+01 5.88912e-01
1.43677e-01 -1.60382e+01 2.58204e+02 3.16770e+01 6.52363e+01 5.97276e-01 2.00000e-02 2.12907e+00 1.35576e+01 7.81485e+02 1.30052e+01 5.56234e+01 3.16611e-01
1.56517e-01 -1.59978e+01 2.44587e+02 3.31269e+01 5.51173e+01 6.03814e-01 2.00000e-02 2.06796e+00 1.28289e+01 5.77114e+02 1.22108e+01 3.51788e+01 6.10728e-01
1.48635e-01 -1.60353e+01 2.02766e+02 3.32180e+01 5.18482e+01 6.51931e-01 2.00000e-02 2.00689e+00 1.25989e+01 4.84778e+02 1.14595e+01 1.90477e+01 4.75771e-01
1.46658e-01 -1.59889e+01 2.90678e+02 2.92854e+01 5.00589e+01 6.66832e-01 2.00000e-02 2.02363e+00 1.30048e+01 6.19501e+02 1.19877e+01 2.81044e+01 4.26041e-01
1.63027e-01 -1.59755e+01 2.68466e+02 3.05112e+01 4.69466e+01 6.27933e-01 2.00000e-02 2.01828e+00 1.24628e+01 5.02661e+02 1.16029e+01 2.30444e+01 5.33444e-01
1.53884e-01 -1.59965e+01 2.30843e+02 3.04749e+01 6.45456e+01 6.42422e-01 2.00000e-02 2.01722e+00 1.28674e+01 5.44492e+02 1.17496e+01 2.31384e+01 4.80535e-01
1.61078e-01 -1.59548e+01 2.40302e+02 3.06067e+01 4.40724e+01 6.31096e-01 2.00000e-02 2.01388e+00 1.23750e+01 4.81166e+02 1.14893e+01 2.12397e+01 5.27188e-01
1.64282e-01 -1.60182e+01 2.39039e+02 3.19172e+01 6.26418e+01 6.27530e-01 2.00000e-02 2.00510e+00 1.25816e+01 4.84039e+02 1.14155e+01 1.84214e+01 4.64084e-01
1.49657e-01 -1.59801e+01 2.41352e+02 3.19054e+01 5.24111e+01 6.15601e-01 2.00000e-02 2.07558e+00 1.29761e+01 6.16169e+02 1.23518e+01 3.81810e+01 5.50438e-01
1.45023e-01 -1.59831e+01 2.34295e+02 3.22988e+01 4.74374e+01 6.47888e-01 2.00000e-02 2.03717e+00 1.28364e+01 5.69011e+02 1.19875e+01 2.90272e+01 5.51047e-01
1.64337e-01 -1.59777e+01 2.90136e+02 2.96429e+01 5.95393e+01 6.36038e-01 2.00000e-02 2.00742e+00 1.26815e+01 5.26032e+02 1.15474e+01 2.05242e+01 4.40115e-01
1.40722e-01 -1.59652e+01 2.05009e+02 2.85872e+01 6.34030e+01 6.05076e-01 2.00000e-02 2.12647e+00 1.35295e+01 7.57130e+02 1.29403e+01 5.28772e+01 3.47385e-01
1.54025e-01 -1.59699e+01 2.82558e+02 3.12845e+01 6.34022e+01 5.78409e-01 2.00000e-02 2.12361e+00 1.32926e+01 7.18030e+02 1.28214e+01 5.17653e+01 3.99895e-01
1.53242e-01 -1.60429e+01 2.98165e+02 3.18511e+01 6.76863e+01 6.04829e-01 2.00000e-02 2.09040e+00 1.33038e+01 7.01797e+02 1.26450e+01 4.46111e+01 4.22711e-01
1.45858e-01 -1.59589e+01 2.51363e+02 3.07759e+01 5.23787e+01 6.12859e-01 2.00000e-02 2.09767e+00 1.31766e+01 6.81282e+02 1.26160e+01 4.52636e+01 4.52296e-01
1.47730e-01 -1.59553e+01 2.20072e+02 3.03293e+01 5.87953e+01 5.59476e-01 2.00000e-02 2.16674e+00 1.34217e+01 7.71357e+02 1.30961e+01 6.23479e+01 3.29220e-01
1.42848e-01 -1.59870e+01 2.93291e+02 2.96176e+01 5.50346e+01 6.22558e-01 2.00000e-02 2.10515e+00 1.34260e+01 7.62876e+02 1.28382e+01 5.10417e+01 3.39986e-01
1.67052e-01 -1.60417e+01 2.61662e+02 3.04420e+01 5.72747e+01 5.93192e-01 2.00000e-02 2.05728e+00 1.26719e+01 5.43405e+02 1.20418e+01 3.18282e+01 6.51068e-01
1.69990e-01 -1.59995e+01 2.54485e+02 3.38048e+01 5.69093e+01 5.83252e-01 2.00000e-02 2.05434e+00 1.25467e+01 5.14182e+02 1.19492e+01 3.03067e+01 6.88235e-01
1.42374e-01 -1.59924e+01 2.47800e+02 3.36179e+01 4.60897e+01 6.71939e-01 2.00000e-02 2.00664e+00 1.27989e+01 5.51055e+02 1.16070e+01 2.10436e+01 4.10929e-01
1.56369e-01 -1.59681e+01 2.04217e+02 3.26454e+01 5.21037e+01 5.91785e-01 2.00000e-02 2.08265e+00 1.27623e+01 5.66177e+02 1.22518e+01 3.70777e+01 6.28019e-01
1.62391e-01 -1.60197e+01 2.75386e+02 3.13111e+01 6.19141e+01 6.04632e-01 2.00000e-02 2.05574e+00 1.28599e+01 5.76803e+02 1.21406e+01 3.28164e+01 5.97395e-01
1.40691e-01 -1.59847e+01 2.50104e+02 3.34761e+01 4.22081e+01 6.22362e-01 2.00000e-02 2.09605e+00 1.30791e+01 6.74777e+02 1.25735e+01 4.53079e+01 4.61835e-01
1.49792e-01 -1.60257e+01 2.51908e+02 2.97184e+01 6.01964e+01 5.62209e-01 2.00000e-02 2.16052e+00 1.34317e+01 7.76467e+02 1.30828e+01 6.16833e+01 3.22824e-01
1.55622e-01 -1.60056e+01 2.44825e+02 2.80262e+01 6.45387e+01 6.14823e-01 2.00000e-02 2.06562e+00 1.30803e+01 6.22931e+02 1.23155e+01 3.58112e+01 5.38838e-01
1.44946e-01 -1.59996e+01 2.22047e+02 3.06413e+01 4.95444e+01 6.55392e-01 2.00000e-02 2.02453e+00 1.28088e+01 5.49198e+02 1.18297e+01 2.53742e+01 5.16099e-01
1.45007e-01 -1.60275e+01 2.88804e+02 3.34395e+01 4.57942e+01 6.30266e-01 2.00000e-02 2.07606e+00 1.30604e+01 6.62798e+02 1.24557e+01 4.12816e+01 4.79582e-01
1.56389e-01 -1.59885e+01 2.17177e+02 3.04973e+01 6.90742e+01 5.94126e-01 2.00000e-02 2.08601e+00 1.31180e+01 6.25791e+02 1.24533e+01 3.94306e+01 5.35633e-01
1.55104e-01 -1.60488e+01 2.62572e+02 2.98026e+01 4.27125e+01 6.50722e-01 2.00000e-02 2.00936e+00 1.25390e+01 5.17013e+02 1.15263e+01 2.11198e+01 4.61339e-01
1.43200e-01 -1.60039e+01 2.87587e+02 2.80935e+01 5.94224e+01 6.79781e-01 2.00000e-02 2.01804e+00 1.32682e+01 6.73683e+02 1.20481e+01 2.77164e+01 3.39948e-01
1.61493e-01 -1.60108e+01 2.59401e+02 3.04525e+01 5.51640e+01 5.75679e-01 2.00000e-02 2.10087e+00 1.28625e+01 6.16499e+02 1.24367e+01 4.27537e+01 5.49928e-01
1.42042e-01 -1.60064e+01 2.06703e+02 3.15693e+01 4.47072e+01 5.96165e-01 2.00000e-02 2.12880e+00 1.31113e+01 6.90619e+02 1.27408e+01 5.14705e+01 4.38734e-01
1.56631e-01 -1.59826e+01 2.82283e+02 3.21266e+01 6.68161e+01 5.70815e-01 2.00000e-02 2.12379e+00 1.32769e+01 7.07246e+02 1.28047e+01 5.11254e+01 4.14991e-01
1.63704e-01 -1.60335e+01 2.50706e+02 2.94660e+01 6.89881e+01 5.82830e-01 2.00000e-02 2.08516e+00 1.30321e+01 6.16658e+02 1.24106e+01 3.91836e+01 5.49684e-01
1.43381e-01 -1.59552e+01 2.67008e+02 3.29862e+01 5.38432e+01 6.71499e-01 2.00000e-02 2.01113e+00 1.29874e+01 5.92128e+02 1.17883e+01 2.35553e+01 3.94796e-01
1.42351e-01 -1.59644e+01 2.44715e+02 2.89953e+01 6.66562e+01 6.07630e-01 2.00000e-02 2.12275e+00 1.36154e+01 7.92784e+02 1.29932e+01 5.42710e+01 3.02873e-01
1.57014e-01 -1.59832e+01 2.11326e+02 3.01081e+01 6.40421e+01 5.93440e-01 2.00000e-02 2.08435e+00 1.30081e+01 6.04102e+02 1.23839e+01 3.84036e+01 5.69094e-01
1.52650e-01 -1.60441e+01 2.38768e+02 3.39969e+01 4.81241e+01 6.21505e-01 2.00000e-02 2.05086e+00 1.27151e+01 5.52117e+02 1.20335e+01 3.12552e+01 6.23061e-01
1.58740e-01 -1.60437e+01 2.26111e+02 3.38148e+01 5.38439e+01 5.57612e-01 2.00000e-02 2.12501e+00 1.28763e+01 6.29374e+02 1.25687e+01 4.76250e+01 5.30140e-01
1.61799e-01 -1.59809e+01 2.47171e+02 3.18224e+01 5.98605e+01 5.84178e-01 2.00000e-02 2.08299e+00 1.28728e+01 5.89715e+02 1.23224e+01 3.81611e+01 5.91426e-01
1.54218e-01 -1.59662e+01 2.39091e+02 2.88202e+01 5.47855e+01 5.72718e-01 2.00000e-02 2.13086e+00 1.31085e+01 6.87397e+02 1.27397e+01 5.13815e+01 4.43396e-01
1.53574e-01 -1.60330e+01 2.82845e+02 2.88433e+01 4.30759e+01 6.53050e-01 2.00000e-02 2.01913e+00 1.26666e+01 5.55662e+02 1.17483e+01 2.50533e+01 4.78751e-01
1.53227e-01 -1.59514e+01 2.78178e+02 2.92641e+01 6.79508e+01 6.53562e-01 2.00000e-02 2.01753e+00 1.31091e+01 6.18103e+02 1.19134e+01 2.54619e+01 3.99123e-01
1.66835e-01 -1.60233e+01 2.47503e+02 2.83393e+01 6.79557e+01 5.97483e-01 2.00000e-02 2.05465e+00 1.28570e+01 5.64398e+02 1.20993e+01 3.15141e+01 6.13950e-01
1.69103e-01 -1.60410e+01 2.58290e+02 3.39480e+01 5.94476e+01 5.82252e-01 2.00000e-02 2.05886e+00 1.26263e+01 5.28427e+02 1.20250e+01 3.16061e+01 6.76550e-01
1.58352e-01 -1.60240e+01 2.78626e+02 3.00363e+01 6.82544e+01 6.05631e-01 2.00000e-02 2.07220e+00 1.31327e+01 6.43841e+02 1.24075e+01 3.82349e+01 5.08092e-01
1.41340e-01 -1.59617e+01 2.87211e+02 3.31688e+01 5.34677e+01 6.11168e-01 2.00000e-02 2.11785e+00 1.33984e+01 7.63347e+02 1.28947e+01 5.38421e+01 3.39382e-01
1.45585e-01 -1.60270e+01 2.29360e+02 3.18199e+01 4.53904e+01 6.50935e-01 2.00000e-02 2.02973e+00 1.27590e+01 5.49362e+02 1.18722e+01 2.67982e+01 5.42987e-01
1.59714e-01 -1.59933e+01 2.04825e+02 3.22372e+01 6.79536e+01 5.73930e-01 2.00000e-02 2.10012e+00 1.30427e+01 6.12213e+02 1.24929e+01 4.15069e+01 5.56545e-01
1.53915e-01 -1.59665e+01 2.25172e+02 2.99292e+01 4.44115e+01 6.22402e-01 2.00000e-02 2.05154e+00 1.26265e+01 5.44332e+02 1.19830e+01 3.08741e+01 6.36455e-01
1.69688e-01 -1.60326e+01 2.14879e+02 3.18370e+01 6.73940e+01 5.61231e-01 2.00000e-02 2.08791e+00 1.28129e+01 5.61941e+02 1.22883e+01 3.73101e+01 6.34595e-01
1.60343e-01 -1.60387e+01 2.66939e+02 3.03248e+01 6.84793e+01 5.86285e-01 2.00000e-02 2.09152e+00 1.31274e+01 6.47113e+02 1.25184e+01 4.18980e+01 5.03137e-01
1.65032e-01 -1.59817e+01 2.28035e+02 3.07153e+01 5.38889e+01 5.66681e-01 2.00000e-02 2.09819e+00 1.26613e+01 5.77429e+02 1.22935e+01 4.02866e+01 6.10530e-01
1.54770e-01 -1.59662e+01 2.20739e+02 3.33025e+01 6.57743e+01 6.21281e-01 2.00000e-02 2.04209e+00 1.28994e+01 5.53959e+02 1.20210e+01 2.88694e+01 5.91633e-01
1.67983e-01 -1.59986e+01 2.01249e+02 3.08472e+01 6.33915e+01 5.76932e-01 2.00000e-02 2.07065e+00 1.27070e+01 5.32874e+02 1.21172e+01 3.31525e+01 6.79455e-01
1.43744e-01 -1.60020e+01 2.06767e+02 2.93461e+01 5.02924e+01 6.19594e-01 2.00000e-02 2.09010e+00 1.30758e+01 6.40384e+02 1.24834e+01 4.14031e+01 5.13339e-01
1.40961e-01 -1.59636e+01 2.17456e+02 3.22584e+01 5.55765e+01 5.85015e-01 2.00000e-02 2.14922e+00 1.34330e+01 7.63200e+02 1.30296e+01 5.88281e+01 3.39571e-01
1.52003e-01 -1.59733e+01 2.37821e+02 2.84126e+01 6.15083e+01 5.92152e-01 2.00000e-02 2.11092e+00 1.32447e+01 6.88893e+02 1.27006e+01 4.73008e+01 4.41228e-01
1.52294e-01 -1.59977e+01 2.47483e+02 3.07422e+01 5.40943e+01 5.98893e-01 2.00000e-02 2.09561e+00 1.30387e+01 6.43704e+02 1.25112e+01 4.30224e+01 5.08299e-01
1.46880e-01 -1.60133e+01 2.00150e+02 2.98015e+01 6.67440e+01 5.88237e-01 2.00000e-02 2.12740e+00 1.34249e+01 7.21551e+02 1.28729e+01 5.12979e+01 3.95021e-01
1.45588e-01 -1.59723e+01 2.33639e+02 3.11720e+01 6.37197e+01 5.74481e-01 2.00000e-02 2.15299e+00 1.35284e+01 7.82471e+02 1.30956e+01 6.01775e+01 3.15399e-01
1.46700e-01 -1.59860e+01 2.77159e+02 3.24253e+01 4.49095e+01 5.98645e-01 2.00000e-02 2.11662e+00 1.30648e+01 6.99509e+02 1.26881e+01 5.05668e+01 4.25971e-01
1.44344e-01 -1.60130e+01 2.92518e+02 3.39799e+01 4.43254e+01 6.77507e-01 2.00000e-02 2.00572e+00 1.28498e+01 5.81414e+02 1.16609e+01 2.20253e+01 3.76096e-01
1.61441e-01 -1.59544e+01 2.41792e+02 2.94933e+01 4.65654e+01 6.05738e-01 2.00000e-02 2.05610e+00 1.25121e+01 5.37513e+02 1.19588e+01 3.15300e+01 6.57592e-01
1.55657e-01 -1.60200e+01 2.74026e+02 3.12884e+01 6.72797e+01 6.46813e-01 2.00000e-02 2.01309e+00 1.29675e+01 5.76789e+02 1.17731e+01 2.32311e+01 4.21659e-01
1.48616e-01 -1.60221e+01 2.80859e+02 3.06891e+01 5.84882e+01 6.55137e-01 2.00000e-02 2.02793e+00 1.30631e+01 6.18229e+02 1.20370e+01 2.86561e+01 4.46649e-01
1.52050e-01 -1.59732e+01 2.18021e+02 2.87656e+01 4.54220e+01 6.53781e-01 2.00000e-02 2.00501e+00 1.25329e+01 4.91582e+02 1.14003e+01 1.86058e+01 4.56667e-01
1.48712e-01 -1.60456e+01 2.71236e+02 3.33270e+01 5.97703e+01 5.92726e-01 2.00000e-02 2.11545e+00 1.32850e+01 7.12367e+02 1.27806e+01 5.01670e+01 4.07791e-01
1.53189e-01 -1.59924e+01 2.77825e+02 3.35455e+01 4.69408e+01 6.54124e-01 2.00000e-02 2.00607e+00 1.26502e+01 5.27947e+02 1.15316e+01 2.04921e+01 4.29744e-01
1.49386e-01 -1.60337e+01 2.10491e+02 2.91464e+01 5.42237e+01 6.15304e-01 2.00000e-02 2.07781e+00 1.29866e+01 6.07902e+02 1.23456e+01 3.76563e+01 5.63209e-01
1.46858e-01 -1.60368e+01 2.34378e+02 3.16740e+01 4.33973e+01 6.63073e-01 2.00000e-02 2.00557e+00 1.26300e+01 5.16062e+02 1.14842e+01 1.96566e+01 4.37801e-01
1.67161e-01 -1.60447e+01 2.57775e+02 3.16230e+01 6.41383e+01 6.18327e-01 2.00000e-02 2.01484e+00 1.26267e+01 5.01499e+02 1.16068e+01 2.17074e+01 5.12621e-01
1.46033e-01 -1.60360e+01 2.80946e+02 3.25338e+01 6.06781e+01 6.18600e-01 2.00000e-02 2.09022e+00 1.33212e+01 7.10118e+02 1.26648e+01 4.52090e+01 4.10947e-01
1.45944e-01 -1.60178e+01 2.04622e+02 2.83760e+01 6.69231e+01 5.88240e-01 2.00000e-02 2.13472e+00 1.35045e+01 7.52259e+02 1.29608e+01 5.40581e+01 3.53726e-01
1.48783e-01 -1.60184e+01 2.47353e+02 2.88778e+01 5.01695e+01 6.58146e-01 2.00000e-02 2.01668e+00 1.28168e+01 5.57491e+02 1.17560e+01 2.38822e+01 4.62881e-01
1.45279e-01 -1.59963e+01 2.61113e+02 3.20663e+01 5.82469e+01 6.66705e-01 2.00000e-02 2.01174e+00 1.30135e+01 5.90904e+02 1.17940e+01 2.34450e+01 3.99336e-01
1.50632e-01 -1.59990e+01 2.28155e+02 3.18756e+01 6.61977e+01 6.01350e-01 2.00000e-02 2.09302e+00 1.32229e+01 6.59358e+02 1.25736e+01 4.24821e+01 4.84720e-01
1.59390e-01 -1.60481e+01 2.17110e+02 3.16075e+01 6.04062e+01 6.09621e-01 2.00000e-02 2.04806e+00 1.27525e+01 5.34726e+02 1.19926e+01 2.94226e+01 6.40246e-01
1.52368e-01 -1.60278e+01 2.92672e+02 2.93866e+01 6.65095e+01 6.25727e-01 2.00000e-02 2.06727e+00 1.32727e+01 6.86387e+02 1.24746e+01 3.92020e+01 4.44480e-01
1.67488e-01 -1.59900e+01 2.81476e+02 3.17527e+01 6.24956e+01 6.00362e-01 2.00000e-02 2.04522e+00 1.27310e+01 5.44972e+02 1.19856e+01 2.96909e+01 6.15881e-01
1.67828e-01 -1.59896e+01 2.42337e+02 3.12011e+01 6.97814e+01 5.67936e-01 2.00000e-02 2.08847e+00 1.29358e+01 5.91486e+02 1.23703e+01 3.87515e+01 5.88673e-01
1.69566e-01 -1.59716e+01 2.06324e+02 3.27223e+01 5.12354e+01 6.11616e-01 2.00000e-02 2.00731e+00 1.22269e+01 4.29452e+02 1.12834e+01 1.79403e+01 5.27508e-01
1.51795e-01 -1.60369e+01 2.14203e+02 2.83073e+01 5.70843e+01 6.55149e-01 2.00000e-02 2.00231e+00 1.27097e+01 5.07452e+02 1.13931e+01 1.75293e+01 4.24342e-01
1.45119e-01 -1.60191e+01 2.19372e+02 3.12272e+01 4.57083e+01 6.61821e-01 2.00000e-02 2.01057e+00 1.26694e+01 5.17948e+02 1.15803e+01 2.11204e+01 4.68154e-01
1.61785e-01 -1.59914e+01 2.49892e+02 3.33528e+01 5.33848e+01 6.04853e-01 2.00000e-02 2.04887e+00 1.26394e+01 5.31692e+02 1.19671e+01 3.00206e+01 6.47230e-01
1.46559e-01 -1.60319e+01 2.47904e+02 2.85960e+01 6.24750e+01 5.91207e-01 2.00000e-02 2.13275e+00 1.34796e+01 7.66356e+02 1.29694e+01 5.53269e+01 3.35545e-01
1.46022e-01 -1.59599e+01 2.25501e+02 3.36218e+01 5.81872e+01 6.09533e-01 2.00000e-02 2.09188e+00 1.31585e+01 6.50699e+02 1.25464e+01 4.24091e+01 4.97724e-01
1.58427e-01 -1.60087e+01 2.08914e+02 3.36014e+01 5.59782e+01 6.20996e-01 2.00000e-02 2.02716e+00 1.25772e+01 4.90787e+02 1.17156e+01 2.41160e+01 6.01654e-01
1.56431e-01 -1.59711e+01 2.06052e+02 2.91678e+01 6.62792e+01 5.50612e-01 2.00000e-02 2.15137e+00 1.33119e+01 7.15073e+02 1.29284e+01 5.56396e+01 4.04010e-01
1.54985e-01 -1.60083e+01 2.74593e+02 3.22442e+01 6.58931e+01 6.42253e-01 2.00000e-02 2.02063e+00 1.29651e+01 5.80210e+02 1.18772e+01 2.54252e+01 4.58263e-01
1.50141e-01 -1.59681e+01 2.51069e+02 3.16729e+01 5.24148e+01 5.63832e-01 2.00000e-02 2.15217e+00 1.31929e+01 7.32197e+02 1.29135e+01 5.82431e+01 3.80452e-01
1.49135e-01 -1.60087e+01 2.64834e+02 3.37921e+01 4.97722e+01 6.12452e-01 2.00000e-02 2.08240e+00 1.29896e+01 6.34881e+02 1.24256e+01 4.07423e+01 5.21722e-01
1.41280e-01 -1.59856e+01 2.16924e+02 2.82944e+01 4.27419e+01 6.05073e-01 2.00000e-02 2.12670e+00 1.31175e+01 7.09643e+02 1.27433e+01 5.20078e+01 4.11615e-01
1.42816e-01 -1.60283e+01 2.20598e+02 3.38974e+01 6.71037e+01 5.82113e-01 2.00000e-02 2.14507e+00 1.35714e+01 7.74295e+02 1.30739e+01 5.79894e+01 3.25534e-01
1.52133e-01 -1.59973e+01 2.36558e+02 2.98515e+01 4.69943e+01 5.97661e-01 2.00000e-02 2.09858e+00 1.28733e+01 6.29260e+02 1.24402e+01 4.30492e+01 5.30315e-01
1.40671e-01 -1.59781e+01 2.91833e+02 3.37289e+01 6.10604e+01 6.83778e-01 2.00000e-02 2.00965e+00 1.32517e+01 6.56500e+02 1.19221e+01 2.48905e+01 3.21921e-01
1.60661e-01 -1.59803e+01 2.15550e+02 3.02442e+01 6.51299e+01 5.84147e-01 2.00000e-02 2.08665e+00 1.29706e+01 5.97285e+02 1.23759e+01 3.85348e+01 5.79667e-01
1.68167e-01 -1.60080e+01 2.61382e+02 3.18031e+01 6.65465e+01 5.55643e-01 2.00000e-02 2.10507e+00 1.29384e+01 6.11409e+02 1.24821e+01 4.28584e+01 5.57786e-01
1.44041e-01 -1.60136e+01 2.09124e+02 3.21440e+01 5.71132e+01 6.11985e-01 2.00000e-02 2.09569e+00 1.31785e+01 6.54079e+02 1.25714e+01 4.30069e+01 4.92635e-01
1.43165e-01 -1.60256e+01 2.92732e+02 3.06637e+01 4.02479e+01 6.52090e-01 2.00000e-02 2.05777e+00 1.29933e+01 6.55156e+02 1.23108e+01 3.75475e+01 4.82660e-01
1.50170e-01 -1.60247e+01 2.78044e+02 3.27563e+01 5.06467e+01 5.66278e-01 2.00000e-02 2.14935e+00 1.31534e+01 7.35585e+02 1.28932e+01 5.83812e+01 3.75870e-01
1.43761e-01 -1.60216e+01 2.60000e+02 3.00135e+01 4.54171e+01 6.56745e-01 2.00000e-02 2.03935e+00 1.29543e+01 6.10603e+02 1.20974e+01 3.12024e+01 5.01888e-01
1.47765e-01 -1.59905e+01 2.05391e+02 3.29668e+01 6.58949e+01 6.15400e-01 2.00000e-02 2.07489e+00 1.31430e+01 6.19614e+02 1.23989e+01 3.72775e+01 5.45128e-01
1.47673e-01 -1.60407e+01 2.98942e+02 3.17280e+01 5.53489e+01 5.69401e-01 2.00000e-02 2.15874e+00 1.34113e+01 7.95962e+02 1.30985e+01 6.35206e+01 2.99074e-01
1.41320e-01 -1.59925e+01 2.89293e+02 3.18449e+01 4.05346e+01 6.41264e-01 2.00000e-02 2.07726e+00 1.30822e+01 6.84584e+02 1.24942e+01 4.27337e+01 4.47482e-01
1.51227e-01 -1.60432e+01 2.97928e+02 3.21074e+01 5.94610e+01 5.65444e-01 2.00000e-02 2.15094e+00 1.33737e+01 7.68728e+02 1.30256e+01 6.01809e+01 3.32536e-01
1.50771e-01 -1.59620e+01 2.87897e+02 3.34996e+01 4.83465e+01 5.92596e-01 2.00000e-02 2.11009e+00 1.30285e+01 6.77156e+02 1.26254e+01 4.82078e+01 4.58339e-01
1.48519e-01 -1.59518e+01 2.27262e+02 3.10464e+01 5.43915e+01 6.01344e-01 2.00000e-02 2.10142e+00 1.31073e+01 6.54822e+02 1.25765e+01 4.43988e+01 4.91519e-01
1.61400e-01 -1.60429e+01 2.80536e+02 3.04452e+01 4.95152e+01 5.87788e-01 2.00000e-02 2.08660e+00 1.26939e+01 5.99717e+02 1.22797e+01 3.98809e+01 5.75893e-01
1.65737e-01 -1.59911e+01 2.91445e+02 2.83819e+01 6.26911e+01 5.90994e-01 2.00000e-02 2.07405e+00 1.29128e+01 6.06042e+02 1.23008e+01 3.73169e+01 5.66089e-01
1.56818e-01 -1.60499e+01 2.06105e+02 3.28237e+01 6.90175e+01 6.12090e-01 2.00000e-02 2.04913e+00 1.29068e+01 5.51720e+02 1.20689e+01 2.99022e+01 6.18715e-01
1.56885e-01 -1.60276e+01 2.76751e+02 3.10295e+01 5.72521e+01 5.99573e-01 2.00000e-02 2.08273e+00 1.29929e+01 6.29088e+02 1.24136e+01 4.01661e+01 5.30578e-01
1.46040e-01 -1.60024e+01 2.25884e+02 3.39073e+01 6.50327e+01 5.90756e-01 2.00000e-02 2.12085e+00 1.33794e+01 7.12986e+02 1.28340e+01 5.04091e+01 4.06925e-01
1.49115e-01 -1.60337e+01 2.91687e+02 2.97949e+01 6.19660e+01 6.20974e-01 2.00000e-02 2.08421e+00 1.33145e+01 7.09444e+02 1.26228e+01 4.38718e+01 4.11894e-01
1.60371e-01 -1.59975e+01 2.02864e+02 3.29295e+01 4.49932e+01 6.03318e-01 2.00000e-02 2.05048e+00 1.24110e+01 4.97236e+02 1.18438e+01 2.89060e+01 7.01848e-01
1.68761e-01 -1.60463e+01 2.65021e+02 3.22067e+01 6.08331e+01 5.72007e-01 2.00000e-02 2.07938e+00 1.27459e+01 5.65590e+02 1.22289e+01 3.66053e+01 6.28930e-01
1.46250e-01 -1.59974e+01 2.40319e+02 2.92472e+01 4.53496e+01 6.59261e-01 2.00000e-02 2.02166e+00 1.27861e+01 5.57709e+02 1.18059e+01 2.52077e+01 4.90319e-01
1.46493e-01 -1.59957e+01 2.71779e+02 3.02503e+01 5.08946e+01 5.82936e-01 2.00000e-02 2.14385e+00 1.32945e+01 7.58439e+02 1.29507e+01 5.83864e+01 3.45693e-01
1.53170e-01 -1.59884e+01 2.38912e+02 3.32732e+01 6.34707e+01 5.70594e-01 2.00000e-02 2.12808e+00 1.32389e+01 6.91622e+02 1.27931e+01 5.09690e+01 4.37285e-01
1.48844e-01 -1.59999e+01 2.52847e+02 3.31426e+01 4.56308e+01 6.02184e-01 2.00000e-02 2.09846e+00 1.29403e+01 6.42777e+02 1.24939e+01 4.41058e+01 5.09706e-01
1.43045e-01 -1.60068e+01 2.70864e+02 3.09340e+01 6.23512e+01 6.32737e-01 2.00000e-02 2.08122e+00 1.34053e+01 7.24417e+02 1.26498e+01 4.36604e+01 3.91073e-01
1.65669e-01 -1.59795e+01 2.92656e+02 3.34840e+01 6.02102e+01 5.96231e-01 2.00000e-02 2.05520e+00 1.27559e+01 5.59781e+02 1.20893e+01 3.23718e+01 6.22108e-01
1.48775e-01 -1.59704e+01 2.92659e+02 3.30740e+01 5.72990e+01 5.72168e-01 2.00000e-02 2.14729e+00 1.33680e+01 7.67190e+02 1.30102e+01 5.95626e+01 3.34485e-01
1.44708e-01 -1.59857e+01 2.01583e+02 2.94592e+01 5.61149e+01 6.54842e-01 2.00000e-02 2.02318e+00 1.28579e+01 5.41962e+02 1.18095e+01 2.43903e+01 5.17450e-01
1.64983e-01 -1.60153e+01 2.05348e+02 2.92473e+01 5.74927e+01 6.22429e-01 2.00000e-02 2.01102e+00 1.24613e+01 4.62940e+02 1.14454e+01 1.94923e+01 5.25090e-01
1.40014e-01 -1.59989e+01 2.62174e+02 2.98144e+01 5.13841e+01 6.29552e-01 2.00000e-02 2.09778e+00 1.33453e+01 7.30882e+02 1.27330e+01 4.77577e+01 3.82237e-01
1.41567e-01 -1.60470e+01 2.37208e+02 3.27905e+01 5.24457e+01 6.38317e-01 2.00000e-02 2.06549e+00 1.31034e+01 6.36977e+02 1.23604e+01 3.70855e+01 5.17316e-01
1.47841e-01 -1.60041e+01 2.20444e+02 3.01219e+01 4.19861e+01 6.35204e-01 2.00000e-02 2.05051e+00 1.27109e+01 5.59331e+02 1.20252e+01 3.12505e+01 6.11397e-01
1.54280e-01 -1.60119e+01 2.26671e+02 3.28477e+01 4.26908e+01 6.31941e-01 2.00000e-02 2.02848e+00 1.24972e+01 5.03736e+02 1.17180e+01 2.51661e+01 5.93660e-01
1.51416e-01 -1.59552e+01 2.83807e+02 3.28122e+01 4.36595e+01 6.43683e-01 2.00000e-02 2.03251e+00 1.27348e+01 5.68689e+02 1.19291e+01 2.87121e+01 5.31131e-01
1.43701e-01 -1.59941e+01 2.99347e+02 3.24672e+01 6.46250e+01 6.65978e-01 2.00000e-02 2.03185e+00 1.33317e+01 6.88647e+02 1.22434e+01 3.19918e+01 3.73647e-01
1.59318e-01 -1.59514e+01 2.58495e+02 3.26786e+01 5.65411e+01 6.36533e-01 2.00000e-02 2.00962e+00 1.26402e+01 5.09209e+02 1.15556e+01 2.07611e+01 4.70748e-01
1.61217e-01 -1.59997e+01 2.40488e+02 2.84000e+01 6.61171e+01 5.60380e-01 2.00000e-02 2.12667e+00 1.31740e+01 6.76000e+02 1.27311e+01 4.94014e+01 4.60037e-01
1.52398e-01 -1.59985e+01 2.83822e+02 3.39692e+01 6.15077e+01 6.03753e-01 2.00000e-02 2.08701e+00 1.31517e+01 6.62628e+02 1.25382e+01 4.25324e+01 4.79837e-01
1.62231e-01 -1.59587e+01 2.69676e+02 2.89751e+01 6.39084e+01 6.16010e-01 2.00000e-02 2.04329e+00 1.28807e+01 5.74551e+02 1.20454e+01 3.00627e+01 5.66649e-01
1.46005e-01 -1.59897e+01 2.07483e+02 3.39605e+01 4.07454e+01 6.14510e-01 2.00000e-02 2.08102e+00 1.27584e+01 5.84395e+02 1.22647e+01 3.79982e+01 5.99697e-01
1.49642e-01 -1.60388e+01 2.45249e+02 3.30176e+01 4.54747e+01 6.44216e-01 2.00000e-02 2.02779e+00 1.26863e+01 5.40501e+02 1.18250e+01 2.63003e+01 5.44244e-01
1.47785e-01 -1.60117e+01 2.24730e+02 3.24428e+01 4.22415e+01 6.61297e-01 2.00000e-02 2.00099e+00 1.25319e+01 4.92629e+02 1.12954e+01 1.69272e+01 4.28394e-01
1.44028e-01 -1.59953e+01 2.30879e+02 3.17942e+01 5.54911e+01 6.06968e-01 2.00000e-02 2.10775e+00 1.32457e+01 6.91380e+02 1.26996e+01 4.73008e+01 4.37635e-01
1.67804e-01 -1.59862e+01 2.48054e+02 3.16536e+01 6.33320e+01 5.83943e-01 2.00000e-02 2.06427e+00 1.27498e+01 5.48968e+02 1.21199e+01 3.30428e+01 6.52225e-01
1.57916e-01 -1.59783e+01 2.17550e+02 2.97887e+01 6.21317e+01 6.01122e-01 2.00000e-02 2.07064e+00 1.29257e+01 5.82486e+02 1.22518e+01 3.51611e+01 6.02664e-01
1.68183e-01 -1.59591e+01 2.77133e+02 3.04821e+01 6.12655e+01 5.69134e-01 2.00000e-02 2.09039e+00 1.28315e+01 5.94206e+02 1.23497e+01 3.97866e+01 5.84447e-01
1.41489e-01 -1.59866e+01 2.92400e+02 3.37516e+01 6.52391e+01 6.23666e-01 2.00000e-02 2.09977e+00 1.35567e+01 7.77372e+02 1.28715e+01 5.02277e+01 3.21698e-01
1.43120e-01 -1.59692e+01 2.61580e+02 3.00175e+01 6.35091e+01 6.32479e-01 2.00000e-02 2.08143e+00 1.34202e+01 7.24883e+02 1.26492e+01 4.34184e+01 3.90433e-01
1.56618e-01 -1.59763e+01 2.28271e+02 3.25988e+01 5.03040e+01 6.27160e-01 2.00000e-02 2.02869e+00 1.25823e+01 5.08322e+02 1.17537e+01 2.51884e+01 5.89205e-01
1.67234e-01 -1.60086e+01 2.32403e+02 3.18457e+01 5.22893e+01 6.18014e-01 2.00000e-02 2.01025e+00 1.23663e+01 4.59162e+02 1.14116e+01 1.95446e+01 5.23119e-01
1.67733e-01 -1.59540e+01 2.50171e+02 2.97940e+01 5.31562e+01 6.11340e-01 2.00000e-02 2.02684e+00 1.24779e+01 4.94576e+02 1.16789e+01 2.43530e+01 5.95251e-01
1.52030e-01 -1.59738e+01 2.64351e+02 3.13051e+01 5.28259e+01 5.86919e-01 2.00000e-02 2.11538e+00 1.30955e+01 6.79453e+02 1.26697e+01 4.86648e+01 4.54970e-01
1.62222e-01 -1.59683e+01 2.26930e+02 3.19621e+01 5.74981e+01 5.51034e-01 2.00000e-02 2.12670e+00 1.28920e+01 6.29151e+02 1.25781e+01 4.76921e+01 5.30482e-01
1.50355e-01 -1.59806e+01 2.11389e+02 2.80796e+01 6.45735e+01 5.76043e-01 2.00000e-02 2.13837e+00 1.33944e+01 7.31343e+02 1.29193e+01 5.40246e+01 3.81610e-01
1.46834e-01 -1.59609e+01 2.14784e+02 3.13927e+01 6.74440e+01 5.60162e-01 2.00000e-02 2.16704e+00 1.35897e+01 7.95562e+02 1.31845e+01 6.31643e+01 2.99550e-01
1.54399e-01 -1.59848e+01 2.40658e+02 3.10165e+01 6.75090e+01 6.01986e-01 2.00000e-02 2.08270e+00 1.31597e+01 6.43130e+02 1.24743e+01 3.98777e+01 5.09169e-01
1.50882e-01 -1.59666e+01 2.69261e+02 2.91459e+01 6.58561e+01 5.74298e-01 2.00000e-02 2.14380e+00 1.34914e+01 7.77473e+02 1.30360e+01 5.82359e+01 3.21573e-01
1.40042e-01 -1.59797e+01 2.69003e+02 3.33107e+01 5.23258e+01 6.78651e-01 2.00000e-02 2.01218e+00 1.30586e+01 6.11443e+02 1.18527e+01 2.45159e+01 3.79989e-01
1.52064e-01 -1.59750e+01 2.68018e+02 2.91361e+01 6.36878e+01 6.63237e-01 2.00000e-02 2.00184e+00 1.29833e+01 5.81038e+02 1.15445e+01 1.90257e+01 3.54897e-01
1.55054e-01 -1.59719e+01 2.54955e+02 3.22736e+01 4.86081e+01 5.80590e-01 2.00000e-02 2.11082e+00 1.28610e+01 6.38036e+02 1.25086e+01 4.59578e+01 5.16911e-01
1.69216e-01 -1.60311e+01 2.57265e+02 3.26649e+01 6.44261e+01 6.16257e-01 2.00000e-02 2.00905e+00 1.25559e+01 4.83854e+02 1.14837e+01 1.97540e+01 4.91511e-01
1.58437e-01 -1.60101e+01 2.19673e+02 3.19966e+01 5.27306e+01 6.03438e-01 2.00000e-02 2.06077e+00 1.26937e+01 5.42320e+02 1.20712e+01 3.23024e+01 6.58473e-01
1.46315e-01 -1.59599e+01 2.86260e+02 3.11931e+01 4.64519e+01 6.45831e-01 2.00000e-02 2.05200e+00 1.29960e+01 6.33680e+02 1.22444e+01 3.50991e+01 5.04442e-01
1.58543e-01 -1.60298e+01 2.84665e+02 2.88681e+01 5.77058e+01 5.51936e-01 2.00000e-02 2.15008e+00 1.31266e+01 7.22424e+02 1.28610e+01 5.71618e+01 3.93815e-01
1.45879e-01 -1.59854e+01 2.87359e+02 3.04352e+01 6.93407e+01 6.14703e-01 2.00000e-02 2.10442e+00 1.35710e+01 7.82530e+02 1.28878e+01 5.07223e+01 3.15326e-01
1.41038e-01 -1.59825e+01 2.32921e+02 3.37407e+01 5.91266e+01 5.97312e-01 2.00000e-02 2.12971e+00 1.34375e+01 7.47929e+02 1.29358e+01 5.42758e+01 3.59411e-01
1.56558e-01 -1.59768e+01 2.08088e+02 2.80544e+01 6.86123e+01 5.74373e-01 2.00000e-02 2.11972e+00 1.32577e+01 6.78397e+02 1.27260e+01 4.77176e+01 4.56518e-01
1.63359e-01 -1.60093e+01 2.14314e+02 2.83421e+01 6.10441e+01 5.74429e-01 2.00000e-02 2.09631e+00 1.28987e+01 5.96382e+02 1.23954e+01 4.02431e+01 5.81068e-01
1.41457e-01 -1.60135e+01 2.13392e+02 3.00620e+01 6.09579e+01 6.71029e-01 2.00000e-02 2.00681e+00 1.29906e+01 5.61027e+02 1.16397e+01 2.03840e+01 4.02176e-01
1.59715e-01 -1.60474e+01 2.32912e+02 2.90946e+01 4.22862e+01 6.33833e-01 2.00000e-02 2.01600e+00 1.23489e+01 4.85197e+02 1.15019e+01 2.17686e+01 5.37315e-01
1.42980e-01 -1.60010e+01 2.26498e+02 2.80069e+01 6.76802e+01 6.41793e-01 2.00000e-02 2.06429e+00 1.33929e+01 6.92959e+02 1.24702e+01 3.75610e+01 4.33734e-01
1.47845e-01 -1.59924e+01 2.85360e+02 2.85058e+01 5.53864e+01 5.88892e-01 2.00000e-02 2.13689e+00 1.33873e+01 7.70729e+02 1.29685e+01 5.74094e+01 3.30009e-01
1.61378e-01 -1.59546e+01 2.54183e+02 3.18997e+01 5.96706e+01 5.75182e-01 2.00000e-02 2.09816e+00 1.29338e+01 6.14500e+02 1.24533e+01 4.20554e+01 5.53012e-01
1.49467e-01 -1.59786e+01 2.35854e+02 3.08321e+01 6.62856e+01 6.53047e-01 2.00000e-02 2.01529e+00 1.30035e+01 5.73176e+02 1.17973e+01 2.33684e+01 4.37698e-01
1.69868e-01 -1.59576e+01 2.82213e+02 3.09549e+01 5.37308e+01 5.78346e-01 2.00000e-02 2.07134e+00 1.25536e+01 5.51179e+02 1.20896e+01 3.49309e+01 6.51269e-01
1.56111e-01 -1.59703e+01 2.93459e+02 2.90190e+01 5.01372e+01 6.51306e-01 2.00000e-02 2.01491e+00 1.27521e+01 5.59203e+02 1.17308e+01 2.39483e+01 4.50924e-01
1.58518e-01 -1.60358e+01 2.84868e+02 2.93601e+01 5.11747e+01 5.91710e-01 2.00000e-02 2.09376e+00 1.28684e+01 6.32761e+02 1.24230e+01 4.26282e+01 5.24959e-01
1.51986e-01 -1.59694e+01 2.78432e+02 3.32940e+01 5.11564e+01 5.91741e-01 2.00000e-02 2.10619e+00 1.30364e+01 6.65082e+02 1.25961e+01 4.66265e+01 4.76182e-01
1.53567e-01 -1.60193e+01 2.96647e+02 3.16486e+01 6.82393e+01 6.23182e-01 2.00000e-02 2.06244e+00 1.32256e+01 6.67714e+02 1.24127e+01 3.75969e+01 4.69184e-01
1.50573e-01 -1.60100e+01 2.58616e+02 2.90972e+01 6.55714e+01 6.63806e-01 2.00000e-02 2.00361e+00 1.30358e+01 5.88983e+02 1.16150e+01 1.99620e+01 3.57283e-01
1.54365e-01 -1.60065e+01 2.54587e+02 3.11153e+01 6.27078e+01 5.99190e-01 2.00000e-02 2.08851e+00 1.31246e+01 6.47454e+02 1.25067e+01 4.15667e+01 5.02622e-01
1.68393e-01 -1.60327e+01 2.99353e+02 3.09312e+01 6.59634e+01 5.51394e-01 2.00000e-02 2.11581e+00 1.29957e+01 6.42528e+02 1.25901e+01 4.65430e+01 5.10083e-01
1.40643e-01 -1.59742e+01 2.96280e+02 3.37227e+01 4.45336e+01 6.17713e-01 2.00000e-02 2.11161e+00 1.32581e+01 7.42538e+02 1.27988e+01 5.22476e+01 3.66554e-01
1.44958e-01 -1.59623e+01 2.96270e+02 3.35254e+01 4.81893e+01 5.81393e-01 2.00000e-02 2.14735e+00 1.32757e+01 7.70948e+02 1.29788e+01 6.04626e+01 3.29734e-01
1.52116e-01 -1.60163e+01 2.30630e+02 3.05311e+01 4.31593e+01 6.13443e-01 2.00000e-02 2.07198e+00 1.26964e+01 5.79406e+02 1.21765e+01 3.61148e+01 6.07455e-01
1.42221e-01 -1.60197e+01 2.29352e+02 3.26659e+01 5.42402e+01 6.56362e-01 2.00000e-02 2.03036e+00 1.29707e+01 5.80544e+02 1.19805e+01 2.76595e+01 5.05726e-01
1.53547e-01 -1.59514e+01 2.88861e+02 2.90437e+01 6.79159e+01 6.55782e-01 2.00000e-02 2.01682e+00 1.31304e+01 6.27866e+02 1.19250e+01 2.56542e+01 3.84855e-01
1.57174e-01 -1.60187e+01 2.99985e+02 2.93292e+01 4.44018e+01 6.29369e-01 2.00000e-02 2.04607e+00 1.26716e+01 5.80068e+02 1.20163e+01 3.19265e+01 5.67847e-01
1.59984e-01 -1.59862e+01 2.42751e+02 2.97275e+01 6.08806e+01 5.54102e-01 2.00000e-02 2.13635e+00 1.31076e+01 6.77846e+02 1.27542e+01 5.16869e+01 4.57326e-01
1.50519e-01 -1.60021e+01 2.12262e+02 2.86931e+01 6.36319e+01 5.70110e-01 2.00000e-02 2.14506e+00 1.33905e+01 7.36103e+02 1.29542e+01 5.56836e+01 3.75173e-01
1.40024e-01 -1.60415e+01 2.89886e+02 3.31234e+01 4.08038e+01 6.50792e-01 2.00000e-02 2.06496e+00 1.30816e+01 6.73104e+02 1.24139e+01 3.98242e+01 4.62949e-01
1.61513e-01 -1.60094e+01 2.47820e+02 3.04816e+01 6.21445e+01 6.15029e-01 2.00000e-02 2.03968e+00 1.27910e+01 5.46454e+02 1.19560e+01 2.83484e+01 5.92618e-01
1.49355e-01 -1.59766e+01 2.50892e+02 3.12202e+01 6.08133e+01 6.34923e-01 2.00000e-02 2.04895e+00 1.30635e+01 6.14029e+02 1.21997e+01 3.26422e+01 5.26279e-01
1.61957e-01 -1.59899e+01 2.13803e+02 3.05806e+01 6.43465e+01 5.77334e-01 2.00000e-02 2.09164e+00 1.29413e+01 5.94403e+02 1.23903e+01 3.93551e+01 5.84141e-01
1.47458e-01 -1.60419e+01 2.75850e+02 3.31672e+01 5.57651e+01 6.20098e-01 2.00000e-02 2.08017e+00 1.31504e+01 6.66149e+02 1.25046e+01 4.15281e+01 4.74596e-01
1.60270e-01 -1.60352e+01 2.81679e+02 2.91529e+01 6.27727e+01 5.51256e-01 2.00000e-02 2.14466e+00 1.32089e+01 7.15818e+02 1.28692e+01 5.54229e+01 4.02971e-01
1.45278e-01 -1.59597e+01 2.08786e+02 3.16374e+01 5.37297e+01 5.68669e-01 2.00000e-02 2.15811e+00 1.33179e+01 7.43511e+02 1.29977e+01 5.94539e+01 3.65259e-01
1.57364e-01 -1.59524e+01 2.29375e+02 3.12376e+01 6.76804e+01 5.73920e-01 2.00000e-02 2.11268e+00 1.31823e+01 6.60536e+02 1.26591e+01 4.61529e+01 4.82959e-01
1.44909e-01 -1.59616e+01 2.66671e+02 3.30772e+01 6.09507e+01 6.29771e-01 2.00000e-02 2.07300e+00 1.32658e+01 6.79209e+02 1.25117e+01 4.02987e+01 4.55328e-01
1.52099e-01 -1.59816e+01 2.28152e+02 2.86194e+01 5.58075e+01 6.07030e-01 2.00000e-02 2.08552e+00 1.30331e+01 6.28123e+02 1.24292e+01 4.00336e+01 5.32056e-01
1.48075e-01 -1.59668e+01 2.43895e+02 3.33049e+01 5.45902e+01 6.09868e-01 2.00000e-02 2.08751e+00 1.30744e+01 6.42198e+02 1.24866e+01 4.15818e+01 5.10584e-01
1.65899e-01 -1.59515e+01 2.21650e+02 3.07254e+01 6.70172e+01 5.69083e-01 2.00000e-02 2.09163e+00 1.29175e+01 5.88330e+02 1.23744e+01 3.90633e+01 5.93578e-01
1.63372e-01 -1.60116e+01 2.32771e+02 3.22358e+01 5.03189e+01 5.86527e-01 2.00000e-02 2.07162e+00 1.25755e+01 5.41431e+02 1.20897e+01 3.43921e+01 6.66314e-01
1.56975e-01 -1.60499e+01 2.01965e+02 3.35354e+01 4.27777e+01 6.26268e-01 2.00000e-02 2.02287e+00 1.23504e+01 4.66410e+02 1.15662e+01 2.27123e+01 6.02829e-01
1.49635e-01 -1.60435e+01 2.89010e+02 3.18921e+01 6.89569e+01 6.55921e-01 2.00000e-02 2.02380e+00 1.32073e+01 6.45064e+02 1.20585e+01 2.81325e+01 3.96235e-01
1.54825e-01 -1.60203e+01 2.23679e+02 3.33426e+01 4.98402e+01 5.66565e-01 2.00000e-02 2.12610e+00 1.28741e+01 6.40910e+02 1.25817e+01 4.85249e+01 5.12540e-01
1.45444e-01 -1.59826e+01 2.23162e+02 3.23233e+01 4.55290e+01 5.86714e-01 2.00000e-02 2.13121e+00 1.30633e+01 6.89586e+02 1.27324e+01 5.20911e+01 4.40226e-01
1.55000e-01 -1.59813e+01 2.33703e+02 3.39331e+01 5.02938e+01 6.29397e-01 2.00000e-02 2.02883e+00 1.26177e+01 5.14803e+02 1.17798e+01 2.55271e+01 5.81957e-01
1.63889e-01 -1.60020e+01 2.87860e+02 3.02550e+01 5.93251e+01 5.50570e-01 2.00000e-02 2.13146e+00 1.29768e+01 6.67696e+02 1.26722e+01 5.07958e+01 4.72300e-01
1.50427e-01 -1.60174e+01 2.84382e+02 3.23064e+01 4.61461e+01 6.58122e-01 2.00000e-02 2.01445e+00 1.27593e+01 5.59730e+02 1.17368e+01 2.40099e+01 4.47725e-01
1.62326e-01 -1.59648e+01 2.31965e+02 2.85063e+01 6.60410e+01 5.78555e-01 2.00000e-02 2.09543e+00 1.30324e+01 6.21963e+02 1.24688e+01 4.11542e+01 5.41514e-01
1.46146e-01 -1.60043e+01 2.24869e+02 3.18327e+01 5.96994e+01 6.60293e-01 2.00000e-02 2.00887e+00 1.28871e+01 5.44251e+02 1.16427e+01 2.09605e+01 4.31075e-01
1.42322e-01 -1.60054e+01 2.08955e+02 3.01983e+01 4.70663e+01 5.92823e-01 2.00000e-02 2.13608e+00 1.32007e+01 7.13388e+02 1.28283e+01 5.38409e+01 4.06363e-01
1.64441e-01 -1.60237e+01 2.13257e+02 2.99805e+01 4.67677e+01 6.08796e-01 2.00000e-02 2.03577e+00 1.23465e+01 4.83097e+02 1.16870e+01 2.56307e+01 6.59092e-01
1.69995e-01 -1.60220e+01 2.67778e+02 3.30447e+01 5.89494e+01 5.66902e-01 2.00000e-02 2.08108e+00 1.26775e+01 5.57751e+02 1.22050e+01 3.67001e+01 6.41095e-01
1.41894e-01 -1.59769e+01 2.95880e+02 3.33175e+01 5.66883e+01 6.19397e-01 2.00000e-02 2.10540e+00 1.34224e+01 7.57735e+02 1.28399e+01 5.10442e+01 3.46603e-01
1.66240e-01 -1.59571e+01 2.95927e+02 2.80372e+01 5.08815e+01 6.21251e-01 2.00000e-02 2.02929e+00 1.25548e+01 5.32894e+02 1.17779e+01 2.64473e+01 5.61726e-01
1.52638e-01 -1.59535e+01 2.19223e+02 3.19347e+01 5.42454e+01 5.88847e-01 2.00000e-02 2.10320e+00 1.29890e+01 6.27531e+02 1.25119e+01 4.34674e+01 5.32964e-01
1.41140e-01 -1.59993e+01 2.73424e+02 3.39789e+01 6.42952e+01 6.06722e-01 2.00000e-02 2.12180e+00 1.35788e+01 7.87926e+02 1.29961e+01 5.49776e+01 3.08737e-01
1.42579e-01 -1.59761e+01 2.05768e+02 3.00305e+01 6.06259e+01 6.47122e-01 2.00000e-02 2.04509e+00 1.30842e+01 5.98384e+02 1.21431e+01 3.06622e+01 5.38227e-01
1.50462e-01 -1.59826e+01 2.89811e+02 3.39111e+01 4.53495e+01 6.35239e-01 2.00000e-02 2.04789e+00 1.28325e+01 5.95201e+02 1.21187e+01 3.29347e+01 5.51094e-01
1.52594e-01 -1.59587e+01 2.14202e+02 3.09038e+01 4.67012e+01 6.50760e-01 2.00000e-02 2.00274e+00 1.24932e+01 4.77826e+02 1.13225e+01 1.74277e+01 4.53117e-01
1.45203e-01 -1.59541e+01 2.68990e+02 3.12841e+01 4.53717e+01 6.30524e-01 2.00000e-02 2.07540e+00 1.30287e+01 6.51850e+02 1.24180e+01 4.02965e+01 4.95989e-01
1.52304e-01 -1.60398e+01 2.57722e+02 2.85796e+01 6.05437e+01 5.55713e-01 2.00000e-02 2.16416e+00 1.34083e+01 7.76409e+02 1.30843e+01 6.22979e+01 3.22896e-01
1.49698e-01 -1.59952e+01 2.54173e+02 2.96281e+01 5.78190e+01 5.77955e-01 2.00000e-02 2.13903e+00 1.33293e+01 7.39373e+02 1.29201e+01 5.56905e+01 3.70781e-01
1.59409e-01 -1.59651e+01 2.01499e+02 2.97834e+01 6.55122e+01 5.54028e-01 2.00000e-02 2.13477e+00 1.31596e+01 6.66942e+02 1.27519e+01 5.01969e+01 4.73418e-01
1.46786e-01 -1.59943e+01 2.20223e+02 3.28245e+01 6.99553e+01 6.11393e-01 2.00000e-02 2.08822e+00 1.33299e+01 6.73617e+02 1.25972e+01 4.19179e+01 4.63544e-01
1.54782e-01 -1.60439e+01 2.08500e+02 2.96302e+01 6.59915e+01 6.01223e-01 2.00000e-02 2.08066e+00 1.30726e+01 6.13212e+02 1.23919e+01 3.79357e+01 5.55001e-01
1.60395e-01 -1.59884e+01 2.72117e+02 3.14270e+01 6.66832e+01 5.90239e-01 2.00000e-02 2.08343e+00 1.30634e+01 6.30376e+02 1.24383e+01 3.98952e+01 5.28606e-01
1.65612e-01 -1.60232e+01 2.34473e+02 2.89694e+01 6.61756e+01 5.81082e-01 2.00000e-02 2.08008e+00 1.29112e+01 5.86755e+02 1.23038e+01 3.69714e+01 5.96027e-01
1.49722e-01 -1.59593e+01 2.01966e+02 3.18641e+01 4.19019e+01 6.48122e-01 2.00000e-02 2.01340e+00 1.24602e+01 4.79610e+02 1.15076e+01 2.08611e+01 5.25483e-01
1.51149e-01 -1.60273e+01 2.62807e+02 3.21286e+01 6.27808e+01 5.97792e-01 2.00000e-02 2.10093e+00 1.32357e+01 6.84539e+02 1.26558e+01 4.57187e+01 4.47547e-01
1.45489e-01 -1.59585e+01 2.77026e+02 3.07570e+01 6.99766e+01 6.56157e-01 2.00000e-02 2.03862e+00 1.33798e+01 6.94281e+02 1.22977e+01 3.29614e+01 3.87132e-01
1.44052e-01 -1.60126e+01 2.86282e+02 3.36583e+01 4.21913e+01 6.21277e-01 2.00000e-02 2.09211e+00 1.30427e+01 6.79665e+02 1.25514e+01 4.52773e+01 4.54660e-01
1.69158e-01 -1.60036e+01 2.78538e+02 3.23650e+01 5.55606e+01 6.14026e-01 2.00000e-02 2.01708e+00 1.24870e+01 4.90967e+02 1.15882e+01 2.23496e+01 5.38362e-01
1.69366e-01 -1.59909e+01 2.18617e+02 2.85947e+01 5.52330e+01 6.21922e-01 2.00000e-02 2.00128e+00 1.23474e+01 4.46938e+02 1.11855e+01 1.58730e+01 4.68097e-01
1.51425e-01 -1.60216e+01 2.50436e+02 3.32009e+01 6.69049e+01 5.73195e-01 2.00000e-02 2.13237e+00 1.33712e+01 7.26005e+02 1.28962e+01 5.33883e+01 3.88893e-01
1.50310e-01 -1.59538e+01 2.28990e+02 3.17403e+01 4.86286e+01 5.99505e-01 2.00000e-02 2.09683e+00 1.29361e+01 6.25888e+02 1.24596e+01 4.25499e+01 5.35484e-01
1.50974e-01 -1.60137e+01 2.57154e+02 3.14333e+01 4.40006e+01 6.17844e-01 2.00000e-02 2.07164e+00 1.28049e+01 6.02887e+02 1.22522e+01 3.73550e+01 5.70977e-01
1.62274e-01 -1.60481e+01 2.04797e+02 3.10476e+01 5.68517e+01 6.01679e-01 2.00000e-02 2.05060e+00 1.26323e+01 5.15090e+02 1.19438e+01 2.91814e+01 6.76640e-01
1.57760e-01 -1.60179e+01 2.50391e+02 3.15284e+01 5.04305e+01 6.29174e-01 2.00000e-02 2.02803e+00 1.26318e+01 5.23822e+02 1.17853e+01 2.56732e+01 5.66363e-01
1.43526e-01 -1.60005e+01 2.30121e+02 3.13369e+01 5.30883e+01 6.36482e-01 2.00000e-02 2.06283e+00 1.30585e+01 6.22276e+02 1.23055e+01 3.57917e+01 5.37849e-01
1.57410e-01 -1.59639e+01 2.58939e+02 3.25445e+01 4.12302e+01 6.27546e-01 2.00000e-02 2.03199e+00 1.24717e+01 5.19431e+02 1.17614e+01 2.66913e+01 5.92982e-01
1.42960e-01 -1.60497e+01 2.94957e+02 2.90684e+01 4.19648e+01 6.35427e-01 2.00000e-02 2.08796e+00 1.31198e+01 7.07933e+02 1.25835e+01 4.57789e+01 4.14021e-01
1.48899e-01 -1.60215e+01 2.57531e+02 2.98718e+01 5.44432e+01 6.67564e-01 2.00000e-02 2.00061e+00 1.28478e+01 5.53833e+02 1.14323e+01 1.77751e+01 3.72381e-01
1.68220e-01 -1.60420e+01 2.63310e+02 3.09620e+01 6.37659e+01 5.84528e-01 2.00000e-02 2.06557e+00 1.27828e+01 5.60337e+02 1.21529e+01 3.37839e+01 6.35652e-01
1.61559e-01 -1.60356e+01 2.89127e+02 2.81798e+01 6.85721e+01 6.48271e-01 2.00000e-02 2.00255e+00 1.29147e+01 5.71089e+02 1.15343e+01 1.92049e+01 3.68018e-01
1.66731e-01 -1.59833e+01 2.60739e+02 3.01723e+01 6.33408e+01 5.58441e-01 2.00000e-02 2.10916e+00 1.29411e+01 6.21662e+02 1.25106e+01 4.40889e+01 5.41977e-01
1.47325e-01 -1.60169e+01 2.06268e+02 3.07557e+01 6.07294e+01 6.33234e-01 2.00000e-02 2.05066e+00 1.29967e+01 5.81528e+02 1.21425e+01 3.13201e+01 5.78766e-01
1.59868e-01 -1.60177e+01 2.80601e+02 2.89849e+01 5.15165e+01 6.07517e-01 2.00000e-02 2.06616e+00 1.27877e+01 5.91735e+02 1.21970e+01 3.57010e+01 5.87292e-01
1.63668e-01 -1.59704e+01 2.90938e+02 2.85463e+01 6.81097e+01 5.74596e-01 2.00000e-02 2.10429e+00 1.31413e+01 6.67366e+02 1.26101e+01 4.53068e+01 4.72789e-01
1.53244e-01 -1.60107e+01 2.72160e+02 3.07369e+01 5.50785e+01 6.11921e-01 2.00000e-02 2.07670e+00 1.30209e+01 6.34115e+02 1.23963e+01 3.93051e+01 5.22891e-01
1.56639e-01 -1.59779e+01 2.26481e+02 2.92106e+01 5.99320e+01 6.38149e-01 2.00000e-02 2.01650e+00 1.27389e+01 5.21223e+02 1.16756e+01 2.24143e+01 5.01984e-01
1.52298e-01 -1.60014e+01 2.27244e+02 3.05265e+01 6.49364e+01 6.00539e-01 2.00000e-02 2.09100e+00 1.31734e+01 6.49296e+02 1.25315e+01 4.16523e+01 4.99839e-01
1.48267e-01 -1.60348e+01 2.77317e+02 3.24375e+01 6.02973e+01 6.54589e-01 2.00000e-02 2.02505e+00 1.30539e+01 6.09788e+02 1.19961e+01 2.76608e+01 4.44317e-01
1.47791e-01 -1.59870e+01 2.33159e+02 2.99126e+01 5.47109e+01 5.62345e-01 2.00000e-02 2.16461e+00 1.33499e+01 7.67091e+02 1.30554e+01 6.20760e+01 3.34612e-01
1.43123e-01 -1.60133e+01 2.26395e+02 3.38174e+01 6.74046e+01 6.52528e-01 2.00000e-02 2.03088e+00 1.31546e+01 6.03755e+02 1.20585e+01 2.79987e+01 4.77865e-01
1.45045e-01 -1.60353e+01 2.75096e+02 2.85433e+01 6.25913e+01 6.13623e-01 2.00000e-02 2.10975e+00 1.34995e+01 7.69327e+02 1.28765e+01 5.12924e+01 3.31778e-01
1.63543e-01 -1.60226e+01 2.47629e+02 2.83549e+01 6.24713e+01 5.94263e-01 2.00000e-02 2.07001e+00 1.28853e+01 5.84311e+02 1.22357e+01 3.52967e+01 5.99826e-01
1.64185e-01 -1.60076e+01 2.37983e+02 3.18931e+01 5.77893e+01 6.04816e-01 2.00000e-02 2.04212e+00 1.26374e+01 5.18782e+02 1.18951e+01 2.80230e+01 6.41099e-01
1.52553e-01 -1.60200e+01 2.96458e+02 2.96615e+01 5.48207e+01 5.57157e-01 2.00000e-02 2.16258e+00 1.32574e+01 7.72835e+02 1.30173e+01 6.28209e+01 3.27363e-01
1.62122e-01 -1.59815e+01 2.55567e+02 3.16099e+01 6.54052e+01 5.80404e-01 2.00000e-02 2.08925e+00 1.29967e+01 6.14727e+02 1.24277e+01 4.01934e+01 5.52662e-01
1.69627e-01 -1.59857e+01 2.52790e+02 3.18104e+01 5.22510e+01 5.75479e-01 2.00000e-02 2.07090e+00 1.24680e+01 5.32301e+02 1.20291e+01 3.39387e+01 6.80332e-01
1.62960e-01 -1.59615e+01 2.12140e+02 2.81263e+01 6.09782e+01 5.57035e-01 2.00000e-02 2.12322e+00 1.29830e+01 6.35105e+02 1.25956e+01 4.67733e+01 5.21379e-01
1.65471e-01 -1.60218e+01 2.08776e+02 2.98249e+01 5.41820e+01 6.00744e-01 2.00000e-02 2.04469e+00 1.25221e+01 4.99072e+02 1.18410e+01 2.76186e+01 6.78716e-01
1.48157e-01 -1.59661e+01 2.15134e+02 3.16744e+01 4.45596e+01 6.04470e-01 2.00000e-02 2.09499e+00 1.28658e+01 6.15335e+02 1.24086e+01 4.17287e+01 5.51725e-01
1.42741e-01 -1.60320e+01 2.76719e+02 3.32720e+01 5.15771e+01 6.69910e-01 2.00000e-02 2.01909e+00 1.30163e+01 6.09250e+02 1.19313e+01 2.65471e+01 4.16731e-01
1.65677e-01 -1.59626e+01 2.04446e+02 3.13045e+01 5.06119e+01 5.88982e-01 2.00000e-02 2.05895e+00 1.24515e+01 5.04546e+02 1.19182e+01 3.04719e+01 7.12298e-01
1.42680e-01 -1.59828e+01 2.16812e+02 3.07230e+01 5.17516e+01 6.43818e-01 2.00000e-02 2.05182e+00 1.29821e+01 5.95879e+02 1.21697e+01 3.24766e+01 5.60189e-01
1.63506e-01 -1.60224e+01 2.56380e+02 3.17022e+01 5.69300e+01 6.04616e-01 2.00000e-02 2.04801e+00 1.26915e+01 5.39126e+02 1.19840e+01 2.99936e+01 6.33693e-01
1.47383e-01 -1.59572e+01 2.24745e+02 3.08946e+01 5.04607e+01 5.65607e-01 2.00000e-02 2.15822e+00 1.32036e+01 7.38180e+02 1.29425e+01 5.95137e+01 3.72380e-01
1.43512e-01 -1.60399e+01 2.73361e+02 2.98752e+01 5.94344e+01 6.39689e-01 2.00000e-02 2.07139e+00 1.33393e+01 7.06474e+02 1.25511e+01 4.10585e+01 4.16081e-01
1.46812e-01 -1.60424e+01 2.91685e+02 3.18334e+01 5.89978e+01 5.81213e-01 2.00000e-02 2.14469e+00 1.34606e+01 7.86640e+02 1.30525e+01 5.99373e+01 3.10300e-01
1.53264e-01 -1.59791e+01 2.79426e+02 3.01046e+01 4.68101e+01 5.99702e-01 2.00000e-02 2.09762e+00 1.28973e+01 6.50771e+02 1.24744e+01 4.43881e+01 4.97614e-01
1.54388e-01 -1.59752e+01 2.51112e+02 2.86910e+01 6.07384e+01 6.10128e-01 2.00000e-02 2.07649e+00 1.30819e+01 6.35115e+02 1.24037e+01 3.86598e+01 5.21364e-01
1.44888e-01 -1.60416e+01 2.68355e+02 3.27009e+01 5.68011e+01 6.62749e-01 2.00000e-02 2.02089e+00 1.30382e+01 6.04903e+02 1.19429e+01 2.65367e+01 4.30535e-01
1.58503e-01 -1.59631e+01 2.83537e+02 2.92232e+01 5.33630e+01 5.76503e-01 2.00000e-02 2.11548e+00 1.29573e+01 6.64803e+02 1.25925e+01 4.80039e+01 4.76597e-01
1.46910e-01 -1.59644e+01 2.55515e+02 2.89339e+01 5.91980e+01 6.27181e-01 2.00000e-02 2.07658e+00 1.32375e+01 6.76882e+02 1.25078e+01 4.05490e+01 4.58740e-01
1.46598e-01 -1.60133e+01 2.54026e+02 3.25819e+01 5.72978e+01 5.62653e-01 2.00000e-02 2.16481e+00 1.34269e+01 7.83709e+02 1.31121e+01 6.33849e+01 3.13880e-01
1.48095e-01 -1.60399e+01 2.62873e+02 3.31948e+01 5.48243e+01 5.90141e-01 2.00000e-02 2.12027e+00 1.32194e+01 7.04136e+02 1.27708e+01 5.08575e+01 4.19390e-01
1.45040e-01 -1.60266e+01 2.36903e+02 3.11031e+01 5.44815e+01 5.97916e-01 2.00000e-02 2.12039e+00 1.32723e+01 7.10640e+02 1.27896e+01 5.07240e+01 4.10213e-01
1.66105e-01 -1.60239e+01 2.95334e+02 3.14002e+01 5.36435e+01 5.68716e-01 2.00000e-02 2.09759e+00 1.26902e+01 6.01893e+02 1.23373e+01 4.19516e+01 5.72518e-01
1.64557e-01 -1.60144e+01 2.63673e+02 2.86596e+01 6.65557e+01 5.67273e-01 2.00000e-02 2.10791e+00 1.30720e+01 6.46697e+02 1.25768e+01 4.47947e+01 5.03768e-01
1.57301e-01 -1.60194e+01 2.75839e+02 2.84832e+01 5.39082e+01 6.11038e-01 2.00000e-02 2.06993e+00 1.29148e+01 6.13514e+02 1.22893e+01 3.71180e+01 5.54534e-01
1.43529e-01 -1.59750e+01 2.01337e+02 3.26900e+01 6.09878e+01 5.63171e-01 2.00000e-02 2.16962e+00 1.35167e+01 7.83687e+02 1.31610e+01 6.34568e+01 3.13906e-01
1.51303e-01 -1.59545e+01 2.57668e+02 3.37114e+01 5.64453e+01 5.86497e-01 2.00000e-02 2.11242e+00 1.31257e+01 6.73235e+02 1.26650e+01 4.77337e+01 4.64107e-01
1.59323e-01 -1.59754e+01 2.15353e+02 3.03044e+01 5.30501e+01 6.37876e-01 2.00000e-02 2.00313e+00 1.24778e+01 4.68218e+02 1.13151e+01 1.72964e+01 4.64068e-01
1.55854e-01 -1.60153e+01 2.69241e+02 3.23109e+01 5.30547e+01 5.68652e-01 2.00000e-02 2.12668e+00 1.30090e+01 6.73050e+02 1.26776e+01 5.05120e+01 4.64380e-01
1.41349e-01 -1.59565e+01 2.59356e+02 3.01196e+01 6.16594e+01 6.16380e-01 2.00000e-02 2.11220e+00 1.35223e+01 7.71580e+02 1.29006e+01 5.18459e+01 3.28938e-01
1.44787e-01 -1.60143e+01 2.71961e+02 3.06778e+01 4.78914e+01 6.24950e-01 2.00000e-02 2.08744e+00 1.31355e+01 6.81160e+02 1.25541e+01 4.38033e+01 4.52475e-01
1.63239e-01 -1.60271e+01 2.74061e+02 3.07554e+01 5.10417e+01 6.22928e-01 2.00000e-02 2.02587e+00 1.25690e+01 5.18943e+02 1.17389e+01 2.51853e+01 5.60326e-01
1.69933e-01 -1.59566e+01 2.73232e+02 3.19412e+01 6.41581e+01 5.96599e-01 2.00000e-02 2.04117e+00 1.26807e+01 5.28405e+02 1.19162e+01 2.82383e+01 6.23839e-01
1.45600e-01 -1.60347e+01 2.17143e+02 2.84701e+01 4.40543e+01 6.60861e-01 2.00000e-02 2.01619e+00 1.26891e+01 5.28281e+02 1.16677e+01 2.27852e+01 4.92363e-01
1.45292e-01 -1.60056e+01 2.19024e+02 2.98920e+01 6.09170e+01 6.10853e-01 2.00000e-02 2.09957e+00 1.32833e+01 6.83969e+02 1.26524e+01 4.47821e+01 4.48377e-01
1.43461e-01 -1.59828e+01 2.46380e+02 2.89335e+01 5.96230e+01 6.07097e-01 2.00000e-02 2.11878e+00 1.34508e+01 7.52602e+02 1.28844e+01 5.21093e+01 3.53277e-01
1.48217e-01 -1.60020e+01 2.10767e+02 3.14491e+01 6.58000e+01 5.79933e-01 2.00000e-02 2.13269e+00 1.33957e+01 7.20909e+02 1.28934e+01 5.26439e+01 3.95907e-01
1.56801e-01 -1.59894e+01 2.74561e+02 2.86879e+01 5.29385e+01 5.89385e-01 2.00000e-02 2.10299e+00 1.29758e+01 6.53940e+02 1.25307e+01 4.50712e+01 4.92845e-01
1.64281e-01 -1.60100e+01 2.71924e+02 3.30689e+01 5.29026e+01 6.29672e-01 2.00000e-02 2.00605e+00 1.24923e+01 4.87691e+02 1.14262e+01 1.92627e+01 4.67319e-01
1.52698e-01 -1.59703e+01 2.27336e+02 3.34770e+01 6.19481e+01 6.27369e-01 2.00000e-02 2.03982e+00 1.28826e+01 5.56052e+02 1.20041e+01 2.86875e+01 5.79825e-01
1.54782e-01 -1.59605e+01 2.14794e+02 3.31759e+01 4.35269e+01 6.22309e-01 2.00000e-02 2.03987e+00 1.25068e+01 5.07417e+02 1.18198e+01 2.74475e+01 6.46999e-01
1.45978e-01 -1.60137e+01 2.29096e+02 3.07963e+01 5.31811e+01 6.25261e-01 2.00000e-02 2.07342e+00 1.30510e+01 6.26347e+02 1.23720e+01 3.79468e+01 5.34780e-01
1.48510e-01 -1.60308e+01 2.72817e+02 3.37095e+01 6.97378e+01 6.37339e-01 2.00000e-02 2.04886e+00 1.32566e+01 6.56325e+02 1.23121e+01 3.41112e+01 4.64798e-01
1.42165e-01 -1.60103e+01 2.25997e+02 2.90995e+01 4.29647e+01 6.70488e-01 2.00000e-02 2.01297e+00 1.27608e+01 5.45910e+02 1.16728e+01 2.25350e+01 4.53965e-01
1.68758e-01 -1.60115e+01 2.97376e+02 2.87745e+01 6.41747e+01 6.00094e-01 2.00000e-02 2.05095e+00 1.28075e+01 5.70412e+02 1.20764e+01 3.16236e+01 5.96084e-01
1.50538e-01 -1.59663e+01 2.40331e+02 3.20887e+01 5.08326e+01 6.56388e-01 2.00000e-02 2.00404e+00 1.26746e+01 5.15642e+02 1.14627e+01 1.89674e+01 4.28275e-01
1.41672e-01 -1.59895e+01 2.75743e+02 3.11965e+01 5.61831e+01 6.35823e-01 2.00000e-02 2.08176e+00 1.33377e+01 7.17213e+02 1.26317e+01 4.39785e+01 4.01030e-01
1.53963e-01 -1.60022e+01 2.32887e+02 2.94097e+01 5.47328e+01 5.82533e-01 2.00000e-02 2.11538e+00 1.30610e+01 6.59806e+02 1.26256e+01 4.71195e+01 4.84050e-01
1.56940e-01 -1.59714e+01 2.54982e+02 2.89936e+01 5.02786e+01 5.81319e-01 2.00000e-02 2.11079e+00 1.28539e+01 6.44394e+02 1.25005e+01 4.59661e+01 5.07254e-01
1.68226e-01 -1.59981e+01 2.65350e+02 3.06342e+01 6.75335e+01 5.79435e-01 2.00000e-02 2.07423e+00 1.28793e+01 5.81690e+02 1.22610e+01 3.60385e+01 6.03902e-01
1.42484e-01 -1.60011e+01 2.22101e+02 3.25659e+01 6.51961e+01 6.19415e-01 2.00000e-02 2.09113e+00 1.33658e+01 6.90187e+02 1.26480e+01 4.34381e+01 4.39357e-01
1.46978e-01 -1.60001e+01 2.33142e+02 3.32989e+01 4.04225e+01 6.44063e-01 2.00000e-02 2.03469e+00 1.26561e+01 5.41380e+02 1.18762e+01 2.78098e+01 5.77533e-01
1.55312e-01 -1.59675e+01 2.15252e+02 2.86853e+01 4.32228e+01 6.46711e-01 2.00000e-02 2.00584e+00 1.24151e+01 4.76171e+02 1.13609e+01 1.85663e+01 4.76294e-01
1.47552e-01 -1.60135e+01 2.18098e+02 2.86070e+01 5.34619e+01 5.52634e-01 2.00000e-02 2.18052e+00 1.33324e+01 7.86448e+02 1.31159e+01 6.61070e+01 3.10534e-01
1.48267e-01 -1.60123e+01 2.81456e+02 3.21472e+01 6.80145e+01 6.71145e-01 2.00000e-02 2.00083e+00 1.31381e+01 6.16073e+02 1.15898e+01 1.91285e+01 3.17920e-01
1.65116e-01 -1.60359e+01 2.65678e+02 3.10005e+01 6.75094e+01 5.80041e-01 2.00000e-02 2.08283e+00 1.29682e+01 6.05186e+02 1.23696e+01 3.85782e+01 5.67415e-01
1.69364e-01 -1.60490e+01 2.97507e+02 3.17397e+01 5.63824e+01 5.84759e-01 2.00000e-02 2.06416e+00 1.26455e+01 5.54109e+02 1.20948e+01 3.38632e+01 6.44210e-01
1.43670e-01 -1.60259e+01 2.86389e+02 3.34316e+01 4.87456e+01 6.36805e-01 2.00000e-02 2.07040e+00 1.31132e+01 6.68604e+02 1.24458e+01 4.02616e+01 4.70953e-01
1.50110e-01 -1.60377e+01 2.39635e+02 2.97749e+01 6.89000e+01 6.11187e-01 2.00000e-02 2.08666e+00 1.33138e+01 6.83991e+02 1.25869e+01 4.20946e+01 4.48345e-01
1.45435e-01 -1.59988e+01 2.13873e+02 3.32001e+01 6.29793e+01 6.06767e-01 2.00000e-02 2.09779e+00 1.32560e+01 6.66222e+02 1.26233e+01 4.37754e+01 4.74487e-01
1.48744e-01 -1.59512e+01 2.91616e+02 3.14106e+01 5.02994e+01 6.12977e-01 2.00000e-02 2.09315e+00 1.31206e+01 6.82670e+02 1.25845e+01 4.51522e+01 4.50270e-01
1.46120e-01 -1.60114e+01 2.61834e+02 3.37669e+01 6.42915e+01 6.37435e-01 2.00000e-02 2.05396e+00 1.32118e+01 6.48478e+02 1.23309e+01 3.50325e+01 4.86493e-01
1.43903e-01 -1.59818e+01 2.77397e+02 3.05122e+01 6.69466e+01 6.49115e-01 2.00000e-02 2.05574e+00 1.34176e+01 7.14918e+02 1.24724e+01 3.77069e+01 3.94900e-01
1.58571e-01 -1.60450e+01 2.84581e+02 3.01995e+01 5.81385e+01 6.41713e-01 2.00000e-02 2.01571e+00 1.27946e+01 5.52856e+02 1.17394e+01 2.36621e+01 4.62487e-01
1.59918e-01 -1.59931e+01 2.04318e+02 3.02922e+01 6.72111e+01 6.30009e-01 2.00000e-02 2.01273e+00 1.26957e+01 4.96052e+02 1.15765e+01 2.05457e+01 5.04397e-01
1.46608e-01 -1.59650e+01 2.41227e+02 2.90684e+01 6.46593e+01 6.45549e-01 2.00000e-02 2.04433e+00 1.31958e+01 6.38648e+02 1.22179e+01 3.20423e+01 4.78393e-01
1.45108e-01 -1.60089e+01 2.41436e+02 2.86165e+01 6.87921e+01 6.24902e-01 2.00000e-02 2.08655e+00 1.34634e+01 7.27753e+02 1.26770e+01 4.37433e+01 3.86501e-01
1.49164e-01 -1.59958e+01 2.07389e+02 3.29868e+01 6.19788e+01 5.53802e-01 2.00000e-02 2.16323e+00 1.33774e+01 7.45112e+02 1.30434e+01 6.01338e+01 3.63134e-01
1.45883e-01 -1.60252e+01 2.32487e+02 3.00544e+01 4.45343e+01 6.31297e-01 2.00000e-02 2.06667e+00 1.28966e+01 6.06117e+02 1.22542e+01 3.61695e+01 5.65253e-01
1.63757e-01 -1.60265e+01 2.32617e+02 3.05255e+01 5.74754e+01 5.71785e-01 2.00000e-02 2.09594e+00 1.28129e+01 5.89510e+02 1.23607e+01 4.03159e+01 5.91743e-01
1.55076e-01 -1.60043e+01 2.68694e+02 3.20877e+01 5.99567e+01 6.31009e-01 2.00000e-02 2.03690e+00 1.29042e+01 5.78212e+02 1.20184e+01 2.92004e+01 5.37307e-01
1.52084e-01 -1.59674e+01 2.39863e+02 2.85892e+01 4.04419e+01 6.55280e-01 2.00000e-02 2.00917e+00 1.25141e+01 5.11035e+02 1.14985e+01 2.07263e+01 4.66015e-01
1.40500e-01 -1.59985e+01 2.94957e+02 3.36010e+01 6.82459e+01 6.35562e-01 2.00000e-02 2.08731e+00 1.36160e+01 7.85745e+02 1.28296e+01 4.78366e+01 3.11391e-01
1.63743e-01 -1.60035e+01 2.55272e+02 3.39674e+01 5.30230e+01 5.85047e-01 2.00000e-02 2.07171e+00 1.26551e+01 5.52008e+02 1.21415e+01 3.50128e+01 6.49987e-01
1.57142e-01 -1.59652e+01 2.26061e+02 3.30017e+01 6.26724e+01 5.71528e-01 2.00000e-02 2.11238e+00 1.30681e+01 6.39688e+02 1.25991e+01 4.54446e+01 5.14398e-01
1.42587e-01 -1.60200e+01 2.77042e+02 3.03379e+01 5.69051e+01 6.79077e-01 2.00000e-02 2.01134e+00 1.31396e+01 6.32354e+02 1.18760e+01 2.45894e+01 3.54083e-01
1.44365e-01 -1.59521e+01 2.97521e+02 3.25295e+01 5.04144e+01 6.50686e-01 2.00000e-02 2.05161e+00 1.31194e+01 6.59461e+02 1.23193e+01 3.61201e+01 4.66116e-01
1.47827e-01 -1.59667e+01 2.91846e+02 2.82841e+01 4.34167e+01 6.25141e-01 2.00000e-02 2.08642e+00 1.29928e+01 6.78223e+02 1.24874e+01 4.38702e+01 4.56773e-01
1.48598e-01 -1.59819e+01 2.12755e+02 2.80943e+01 5.67637e+01 6.30466e-01 2.00000e-02 2.05801e+00 1.29916e+01 5.95492e+02 1.22040e+01 3.32709e+01 5.72917e-01
1.57806e-01 -1.59623e+01 2.74759e+02 3.35039e+01 6.57319e+01 6.43075e-01 2.00000e-02 2.00650e+00 1.28345e+01 5.43011e+02 1.15968e+01 2.05004e+01 4.17909e-01
1.54586e-01 -1.60157e+01 2.41763e+02 2.97665e+01 4.80404e+01 6.16714e-01 2.00000e-02 2.06152e+00 1.27605e+01 5.74372e+02 1.21351e+01 3.39022e+01 6.10226e-01
1.45120e-01 -1.59718e+01 2.14371e+02 3.24549e+01 5.50117e+01 6.35548e-01 2.00000e-02 2.05279e+00 1.29599e+01 5.83685e+02 1.21588e+01 3.22050e+01 5.80718e-01
1.69110e-01 -1.60065e+01 2.54498e+02 2.83003e+01 6.75944e+01 6.26021e-01 2.00000e-02 2.00315e+00 1.26431e+01 5.00690e+02 1.13909e+01 1.78329e+01 4.35927e-01
1.63135e-01 -1.60241e+01 2.09568e+02 2.82315e+01 6.42990e+01 6.20968e-01 2.00000e-02 2.02265e+00 1.26750e+01 5.03322e+02 1.16959e+01 2.30711e+01 5.59861e-01
1.47410e-01 -1.59808e+01 2.07649e+02 2.96313e+01 6.99703e+01 5.88553e-01 2.00000e-02 2.12707e+00 1.34862e+01 7.37813e+02 1.29061e+01 5.18454e+01 3.72873e-01
1.68300e-01 -1.59750e+01 2.32601e+02 2.87748e+01 4.48956e+01 6.19679e-01 2.00000e-02 2.01121e+00 1.21557e+01 4.56040e+02 1.13334e+01 1.97511e+01 5.32916e-01
1.64760e-01 -1.59650e+01 2.15213e+02 3.03949e+01 5.97015e+01 5.88404e-01 2.00000e-02 2.06594e+00 1.27177e+01 5.40700e+02 1.21036e+01 3.28323e+01 6.66177e-01
1.58006e-01 -1.59507e+01 2.82017e+02 2.81942e+01 5.58014e+01 6.01883e-01 2.00000e-02 2.08287e+00 1.29839e+01 6.35785e+02 1.24131e+01 4.04583e+01 5.20343e-01
1.44713e-01 -1.59734e+01 2.42823e+02 2.93576e+01 4.86252e+01 6.49048e-01 2.00000e-02 2.04505e+00 1.29627e+01 6.03921e+02 1.21281e+01 3.17819e+01 5.30110e-01
1.52621e-01 -1.59577e+01 2.64254e+02 3.16313e+01 5.24684e+01 6.04832e-01 2.00000e-02 2.08619e+00 1.29918e+01 6.34546e+02 1.24402e+01 4.11857e+01 5.22233e-01
1.51049e-01 -1.60451e+01 2.80502e+02 2.82079e+01 5.56218e+01 6.51789e-01 2.00000e-02 2.03025e+00 1.29985e+01 6.10359e+02 1.20251e+01 2.89174e+01 4.66620e-01
1.43262e-01 -1.60476e+01 2.59582e+02 2.92072e+01 6.52240e+01 6.58139e-01 2.00000e-02 2.04082e+00 1.33333e+01 6.81482e+02 1.22833e+01 3.29088e+01 4.09917e-01
1.64715e-01 -1.60159e+01 2.60299e+02 2.88085e+01 5.66271e+01 5.54308e-01 2.00000e-02 2.12426e+00 1.27916e+01 6.40314e+02 1.25230e+01 4.79141e+01 5.13446e-01
1.59203e-01 -1.60010e+01 2.46455e+02 3.15253e+01 6.47587e+01 5.60580e-01 2.00000e-02 2.12658e+00 1.31553e+01 6.72334e+02 1.27295e+01 4.95820e+01 4.65436e-01
1.62967e-01 -1.59599e+01 2.21827e+02 3.12912e+01 5.28736e+01 5.86568e-01 2.00000e-02 2.07359e+00 1.26445e+01 5.46090e+02 1.21305e+01 3.47050e+01 6.59133e-01
1.52754e-01 -1.59850e+01 2.54111e+02 3.23479e+01 6.41214e+01 6.00221e-01 2.00000e-02 2.08993e+00 1.31688e+01 6.56042e+02 1.25418e+01 4.22183e+01 4.89688e-01
1.41094e-01 -1.59751e+01 2.03294e+02 2.92808e+01 5.08299e+01 6.74083e-01 2.00000e-02 2.00124e+00 1.27622e+01 5.18070e+02 1.13840e+01 1.71831e+01 4.07993e-01
1.49513e-01 -1.59732e+01 2.80979e+02 3.08586e+01 5.71591e+01 6.10475e-01 2.00000e-02 2.09342e+00 1.32115e+01 6.89131e+02 1.26191e+01 4.49744e+01 4.40885e-01
1.48357e-01 -1.60091e+01 2.60539e+02 3.04864e+01 6.70913e+01 5.91121e-01 2.00000e-02 2.12464e+00 1.34773e+01 7.57469e+02 1.29254e+01 5.33232e+01 3.46948e-01
1.46862e-01 -1.59949e+01 2.29102e+02 3.09251e+01 6.48314e+01 6.01303e-01 2.00000e-02 2.10851e+00 1.33595e+01 7.05551e+02 1.27505e+01 4.74928e+01 4.17386e-01
1.68625e-01 -1.59992e+01 2.05342e+02 3.36300e+01 5.92696e+01 5.59757e-01 2.00000e-02 2.08854e+00 1.26490e+01 5.40788e+02 1.22104e+01 3.68591e+01 6.67303e-01
1.58472e-01 -1.59887e+01 2.98618e+02 3.05393e+01 6.09558e+01 6.10663e-01 2.00000e-02 2.06591e+00 1.30124e+01 6.25690e+02 1.23203e+01 3.69225e+01 5.34761e-01
1.45927e-01 -1.59820e+01 2.44211e+02 3.24226e+01 5.63843e+01 6.24789e-01 2.00000e-02 2.07375e+00 1.31211e+01 6.42492e+02 1.24222e+01 3.88238e+01 5.10138e-01
1.48341e-01 -1.59936e+01 2.23053e+02 3.15619e+01 4.62409e+01 6.08348e-01 2.00000e-02 2.08962e+00 1.29039e+01 6.16570e+02 1.23991e+01 4.08104e+01 5.49819e-01
1.53109e-01 -1.59701e+01 2.41032e+02 3.35850e+01 5.84965e+01 5.71037e-01 2.00000e-02 2.12694e+00 1.31402e+01 6.78167e+02 1.27378e+01 5.03746e+01 4.56854e-01
1.64004e-01 -1.59554e+01 2.96952e+02 3.30996e+01 5.49783e+01 6.13578e-01 2.00000e-02 2.03658e+00 1.26671e+01 5.40501e+02 1.19026e+01 2.82987e+01 5.87399e-01
1.52856e-01 -1.59510e+01 2.47574e+02 3.27461e+01 5.59134e+01 6.11058e-01 2.00000e-02 2.07063e+00 1.29441e+01 6.02812e+02 1.22976e+01 3.66962e+01 5.71093e-01
1.54348e-01 -1.59939e+01 2.13829e+02 2.82703e+01 6.26776e+01 5.58562e-01 2.00000e-02 2.14965e+00 1.33077e+01 7.22088e+02 1.29268e+01 5.58937e+01 3.94280e-01
1.57948e-01 -1.59821e+01 2.62264e+02 3.27239e+01 5.04227e+01 5.84436e-01 2.00000e-02 2.09539e+00 1.28147e+01 6.10640e+02 1.23915e+01 4.18713e+01 5.58975e-01
1.45549e-01 -1.59792e+01 2.81638e+02 3.37876e+01 5.99554e+01 6.59678e-01 2.00000e-02 2.02533e+00 1.31124e+01 6.24007e+02 1.20413e+01 2.83414e+01 4.28165e-01
1.57108e-01 -1.60437e+01 2.43742e+02 3.14325e+01 5.31199e+01 6.03689e-01 2.00000e-02 2.06967e+00 1.28128e+01 5.78595e+02 1.22130e+01 3.55011e+01 6.08709e-01
1.65183e-01 -1.60229e+01 2.75753e+02 3.39548e+01 4.48395e+01 6.29636e-01 2.00000e-02 2.00242e+00 1.23204e+01 4.69118e+02 1.12678e+01 1.75660e+01 4.58255e-01
1.59477e-01 -1.60385e+01 2.52815e+02 3.07243e+01 4.58975e+01 6.41981e-01 2.00000e-02 2.00365e+00 1.24499e+01 4.86793e+02 1.13511e+01 1.82834e+01 4.51634e-01
1.53848e-01 -1.59808e+01 2.98460e+02 3.15460e+01 5.82661e+01 6.53115e-01 2.00000e-02 2.01530e+00 1.29190e+01 5.83847e+02 1.18193e+01 2.46620e+01 4.25983e-01
1.49906e-01 -1.60177e+01 2.61222e+02 3.30004e+01 5.25593e+01 5.54004e-01 2.00000e-02 2.16466e+00 1.32165e+01 7.53167e+02 1.29930e+01 6.20051e+01 3.52538e-01
1.40164e-01 -1.59627e+01 2.09901e+02 3.23200e+01 5.89841e+01 6.29850e-01 2.00000e-02 2.08023e+00 1.32394e+01 6.55206e+02 1.25070e+01 3.99926e+01 4.90942e-01
1.59176e-01 -1.59879e+01 2.94706e+02 3.00669e+01 5.66163e+01 6.51648e-01 2.00000e-02 2.00099e+00 1.27368e+01 5.39425e+02 1.14154e+01 1.80373e+01 3.87507e-01
1.50168e-01 -1.60359e+01 2.93849e+02 3.06136e+01 5.66562e+01 6.64788e-01 2.00000e-02 2.01121e+00 1.29772e+01 5.97709e+02 1.17934e+01 2.38168e+01 3.89394e-01
1.56193e-01 -1.59550e+01 2.83777e+02 2.95354e+01 5.42193e+01 5.54325e-01 2.00000e-02 2.15291e+00 1.30569e+01 7.28005e+02 1.28447e+01 5.82706e+01 3.86158e-01
1.68844e-01 -1.60355e+01 2.31801e+02 2.81987e+01 6.95381e+01 5.82449e-01 2.00000e-02 2.06934e+00 1.28708e+01 5.68970e+02 1.22005e+01 3.41458e+01 6.23649e-01
1.53987e-01 -1.59993e+01 2.99387e+02 3.34032e+01 5.19930e+01 6.51897e-01 2.00000e-02 2.01289e+00 1.27835e+01 5.58929e+02 1.17254e+01 2.35477e+01 4.39637e-01
1.43504e-01 -1.59676e+01 2.08184e+02 3.30671e+01 5.60053e+01 6.30707e-01 2.00000e-02 2.06455e+00 1.30354e+01 6.01627e+02 1.22851e+01 3.50627e+01 5.70979e-01
1.55963e-01 -1.59774e+01 2.16554e+02 2.88359e+01 6.85131e+01 6.31601e-01 2.00000e-02 2.02985e+00 1.29301e+01 5.56945e+02 1.19061e+01 2.60245e+01 5.33835e-01
1.54339e-01 -1.59533e+01 2.09481e+02 3.20804e+01 5.21157e+01 5.58135e-01 2.00000e-02 2.14094e+00 1.29673e+01 6.65541e+02 1.27029e+01 5.21733e+01 4.75500e-01
1.68875e-01 -1.59789e+01 2.73078e+02 3.07736e+01 4.93489e+01 5.99423e-01 2.00000e-02 2.04306e+00 1.24116e+01 5.12341e+02 1.18107e+01 2.84057e+01 6.53854e-01
1.54986e-01 -1.59528e+01 2.87240e+02 3.11091e+01 5.76226e+01 5.63217e-01 2.00000e-02 2.14183e+00 1.32119e+01 7.24308e+02 1.28762e+01 5.59410e+01 3.91223e-01
1.45004e-01 -1.60037e+01 2.11380e+02 2.85537e+01 5.64688e+01 6.09644e-01 2.00000e-02 2.10409e+00 1.32332e+01 6.79188e+02 1.26510e+01 4.54690e+01 4.55358e-01
1.54302e-01 -1.59550e+01 2.54826e+02 2.91399e+01 5.84446e+01 6.28761e-01 2.00000e-02 2.04687e+00 1.29468e+01 5.91961e+02 1.21178e+01 3.14724e+01 5.52916e-01
1.55937e-01 -1.59751e+01 2.36083e+02 3.31831e+01 6.82270e+01 5.85588e-01 2.00000e-02 2.09708e+00 1.31525e+01 6.43164e+02 1.25572e+01 4.26703e+01 5.09118e-01
1.50501e-01 -1.60124e+01 2.88013e+02 3.38502e+01 5.27414e+01 6.57103e-01 2.00000e-02 2.01300e+00 1.28439e+01 5.67770e+02 1.17538e+01 2.37341e+01 4.30819e-01
1.48233e-01 -1.60024e+01 2.79658e+02 3.33419e+01 5.42081e+01 6.16579e-01 2.00000e-02 2.08306e+00 1.31159e+01 6.63418e+02 1.25074e+01 4.21161e+01 4.78659e-01
1.41282e-01 -1.60259e+01 2.82740e+02 3.30639e+01 5.17998e+01 5.90612e-01 2.00000e-02 2.14707e+00 1.34557e+01 7.98209e+02 1.30770e+01 6.15178e+01 2.96403e-01
1.62840e-01 -1.59759e+01 2.41350e+02 2.90980e+01 6.24868e+01 5.55531e-01 2.00000e-02 2.12631e+00 1.30541e+01 6.55581e+02 1.26644e+01 4.85828e+01 4.90379e-01
1.48740e-01 -1.60435e+01 2.58375e+02 2.92081e+01 6.77377e+01 6.67679e-01 2.00000e-02 2.00402e+00 1.31266e+01 6.09977e+02 1.16684e+01 2.05033e+01 3.39760e-01
1.40912e-01 -1.60372e+01 2.04934e+02 2.95587e+01 6.22649e+01 6.49221e-01 2.00000e-02 2.04846e+00 1.31712e+01 6.18280e+02 1.22147e+01 3.18627e+01 5.18804e-01
1.51199e-01 -1.59992e+01 2.12431e+02 2.97375e+01 4.72391e+01 6.46898e-01 2.00000e-02 2.01667e+00 1.25942e+01 5.02906e+02 1.16157e+01 2.21815e+01 5.22924e-01
1.59724e-01 -1.59724e+01 2.32711e+02 3.15021e+01 4.52197e+01 6.23719e-01 2.00000e-02 2.02718e+00 1.24450e+01 4.94981e+02 1.16737e+01 2.45639e+01 5.96768e-01
1.50577e-01 -1.59704e+01 2.07636e+02 2.85158e+01 6.31426e+01 6.56972e-01 2.00000e-02 2.00123e+00 1.28070e+01 5.18181e+02 1.13831e+01 1.69111e+01 4.07830e-01
1.56816e-01 -1.59831e+01 2.17079e+02 3.09384e+01 6.33683e+01 6.31456e-01 2.00000e-02 2.02177e+00 1.27584e+01 5.19081e+02 1.17416e+01 2.35177e+01 5.36332e-01
1.43200e-01 -1.59799e+01 2.22737e+02 2.87077e+01 6.39012e+01 6.12862e-01 2.00000e-02 2.10762e+00 1.34457e+01 7.30390e+02 1.27933e+01 4.81548e+01 3.82906e-01
1.57434e-01 -1.60125e+01 2.98526e+02 3.25523e+01 4.09474e+01 6.36338e-01 2.00000e-02 2.02698e+00 1.25319e+01 5.40103e+02 1.17733e+01 2.66965e+01 5.40443e-01
1.45172e-01 -1.60073e+01 2.52121e+02 3.18695e+01 6.05212e+01 6.10852e-01 2.00000e-02 2.10118e+00 1.33293e+01 7.07810e+02 1.27151e+01 4.68021e+01 4.14195e-01
1.41874e-01 -1.59522e+01 2.33489e+02 3.22919e+01 6.82374e+01 6.70776e-01 2.00000e-02 2.00825e+00 1.31715e+01 6.03692e+02 1.17690e+01 2.19156e+01 3.67779e-01
1.47728e-01 -1.60374e+01 2.21710e+02 2.95386e+01 6.74609e+01 6.46913e-01 2.00000e-02 2.03205e+00 1.31041e+01 5.99364e+02 1.20302e+01 2.77988e+01 4.88607e-01
1.41755e-01 -1.59869e+01 2.99920e+02 3.15146e+01 6.14675e+01 6.53284e-01 2.00000e-02 2.06091e+00 1.34253e+01 7.33071e+02 1.25535e+01 4.04143e+01 3.75688e-01
1.67734e-01 -1.60453e+01 2.46291e+02 2.99338e+01 4.49951e+01 6.22780e-01 2.00000e-02 2.00795e+00 1.22225e+01 4.59379e+02 1.13205e+01 1.90441e+01 5.06370e-01
1.62556e-01 -1.59580e+01 2.65310e+02 3.13162e+01 5.06499e+01 6.01741e-01 2.00000e-02 2.05786e+00 1.26364e+01 5.50767e+02 1.20446e+01 3.25086e+01 6.40971e-01
1.55792e-01 -1.59684e+01 2.46530e+02 3.27251e+01 5.90060e+01 6.14965e-01 2.00000e-02 2.05415e+00 1.28765e+01 5.73879e+02 1.21329e+01 3.23319e+01 5.98538e-01
1.52578e-01 -1.59972e+01 2.69817e+02 3.17939e+01 4.33090e+01 6.52068e-01 2.00000e-02 2.01359e+00 1.26255e+01 5.32978e+02 1.16437e+01 2.28959e+01 4.71445e-01
1.46531e-01 -1.59950e+01 2.36957e+02 3.31322e+01 6.45685e+01 6.49758e-01 2.00000e-02 2.02694e+00 1.30529e+01 5.87305e+02 1.19747e+01 2.68416e+01 4.81074e-01
1.56017e-01 -1.60398e+01 2.35543e+02 2.81366e+01 6.19407e+01 6.19326e-01 2.00000e-02 2.05475e+00 1.29657e+01 5.90680e+02 1.21681e+01 3.25339e+01 5.74386e-01
1.42949e-01 -1.59758e+01 2.81910e+02 2.80201e+01 4.53892e+01 6.58463e-01 2.00000e-02 2.05143e+00 1.30964e+01 6.62795e+02 1.23020e+01 3.60066e+01 4.60975e-01
1.44509e-01 -1.59579e+01 2.62698e+02 2.97888e+01 6.67913e+01 6.05341e-01 2.00000e-02 2.11948e+00 1.35711e+01 7.83882e+02 1.29600e+01 5.35758e+01 3.13667e-01
1.52577e-01 -1.59708e+01 2.46336e+02 3.19684e+01 6.15908e+01 6.48244e-01 2.00000e-02 2.01230e+00 1.28530e+01 5.45436e+02 1.16931e+01 2.21744e+01 4.50476e-01
1.69713e-01 -1.60355e+01 2.01631e+02 3.37493e+01 5.52035e+01 5.51219e-01 2.00000e-02 2.09670e+00 1.25075e+01 5.38796e+02 1.21854e+01 3.82494e+01 6.70368e-01
1.47034e-01 -1.60237e+01 2.12433e+02 3.27510e+01 4.15158e+01 6.44316e-01 2.00000e-02 2.03039e+00 1.25996e+01 5.18418e+02 1.17864e+01 2.59208e+01 5.85872e-01
1.49293e-01 -1.59612e+01 2.14116e+02 3.34864e+01 5.31996e+01 5.83293e-01 2.00000e-02 2.11926e+00 1.30624e+01 6.56579e+02 1.26485e+01 4.78443e+01 4.88881e-01
1.56164e-01 -1.60139e+01 2.74407e+02 3.31696e+01 4.25768e+01 6.33299e-01 2.00000e-02 2.02902e+00 1.25605e+01 5.31840e+02 1.17894e+01 2.66271e+01 5.61636e-01
1.41891e-01 -1.60100e+01 2.82311e+02 2.86609e+01 5.61468e+01 6.43980e-01 2.00000e-02 2.07607e+00 1.33806e+01 7.30312e+02 1.26237e+01 4.33100e+01 3.83013e-01
1.45406e-01 -1.59753e+01 2.87234e+02 2.98207e+01 5.55463e+01 6.47152e-01 2.00000e-02 2.05642e+00 1.32105e+01 6.76091e+02 1.23865e+01 3.71951e+01 4.50270e-01
1.43927e-01 -1.60129e+01 2.56269e+02 3.18248e+01 5.93660e+01 5.92090e-01 2.00000e-02 2.13448e+00 1.34539e+01 7.65786e+02 1.29798e+01 5.62952e+01 3.36270e-01
1.45586e-01 -1.59861e+01 2.37299e+02 3.01388e+01 6.10780e+01 6.22210e-01 2.00000e-02 2.08296e+00 1.32579e+01 6.74683e+02 1.25467e+01 4.14449e+01 4.61974e-01
1.60830e-01 -1.59933e+01 2.54704e+02 3.15308e+01 5.57918e+01 6.36588e-01 2.00000e-02 2.00601e+00 1.25901e+01 4.98565e+02 1.14595e+01 1.92882e+01 4.57032e-01
1.68542e-01 -1.59618e+01 2.70343e+02 3.25299e+01 6.42792e+01 5.78617e-01 2.00000e-02 2.07054e+00 1.27895e+01 5.64170e+02 1.21948e+01 3.49624e+01 6.31136e-01
1.46742e-01 -1.60095e+01 2.23603e+02 3.38669e+01 5.88910e+01 6.20838e-01 2.00000e-02 2.07039e+00 1.30616e+01 6.13919e+02 1.23475e+01 3.67730e+01 5.53909e-01
1.43736e-01 -1.60064e+01 2.59881e+02 3.18133e+01 6.79371e+01 6.44882e-01 2.00000e-02 2.05521e+00 1.33701e+01 6.88827e+02 1.24228e+01 3.63928e+01 4.30381e-01
1.48246e-01 -1.60317e+01 2.18432e+02 2.84396e+01 5.86585e+01 6.29774e-01 2.00000e-02 2.06080e+00 1.30535e+01 6.10034e+02 1.22611e+01 3.43598e+01 5.54499e-01
1.64138e-01 -1.60211e+01 2.80508e+02 3.29831e+01 5.76627e+01 6.26661e-01 2.00000e-02 2.01311e+00 1.26106e+01 5.09621e+02 1.16023e+01 2.18701e+01 4.92964e-01
1.45134e-01 -1.60149e+01 2.72758e+02 2.83291e+01 4.92878e+01 6.72189e-01 2.00000e-02 2.01659e+00 1.29761e+01 6.05165e+02 1.18712e+01 2.55597e+01 4.08999e-01
1.40377e-01 -1.59667e+01 2.80993e+02 2.91358e+01 5.85224e+01 6.80723e-01 2.00000e-02 2.02209e+00 1.33005e+01 6.80921e+02 1.21162e+01 2.90748e+01 3.47940e-01
1.60488e-01 -1.59716e+01 2.68800e+02 2.90444e+01 5.06933e+01 6.44977e-01 2.00000e-02 2.00270e+00 1.25684e+01 5.07208e+02 1.13849e+01 1.82909e+01 4.27132e-01
1.61706e-01 -1.60312e+01 2.82225e+02 2.95292e+01 6.50530e+01 5.50944e-01 2.00000e-02 2.13962e+00 1.32071e+01 7.04948e+02 1.28381e+01 5.38456e+01 4.18240e-01
1.62927e-01 -1.59611e+01 2.60284e+02 3.30103e+01 6.39807e+01 5.85889e-01 2.00000e-02 2.07607e+00 1.28996e+01 5.87999e+02 1.22944e+01 3.68763e+01 5.94093e-01
1.53757e-01 -1.59755e+01 2.38525e+02 3.14623e+01 6.43994e+01 6.35218e-01 2.00000e-02 2.02957e+00 1.29214e+01 5.63166e+02 1.19274e+01 2.66633e+01 5.24457e-01
1.65460e-01 -1.59715e+01 2.65642e+02 3.25594e+01 5.71694e+01 5.69584e-01 2.00000e-02 2.09259e+00 1.27763e+01 5.87404e+02 1.23365e+01 4.00774e+01 5.95018e-01
1.68730e-01 -1.59505e+01 2.47799e+02 2.92381e+01 6.53575e+01 5.87947e-01 2.00000e-02 2.06059e+00 1.27844e+01 5.54138e+02 1.21068e+01 3.23711e+01 6.40153e-01
1.51539e-01 -1.60467e+01 2.12618e+02 3.09803e+01 5.21391e+01 5.94372e-01 2.00000e-02 2.09981e+00 1.29632e+01 6.22270e+02 1.24761e+01 4.25308e+01 5.41042e-01
1.46099e-01 -1.60039e+01 2.64756e+02 3.24706e+01 5.16295e+01 6.65458e-01 2.00000e-02 2.01141e+00 1.28846e+01 5.71122e+02 1.17365e+01 2.30980e+01 4.18314e-01
1.62993e-01 -1.60321e+01 2.70418e+02 2.91475e+01 6.56453e+01 6.30571e-01 2.00000e-02 2.01765e+00 1.28103e+01 5.46290e+02 1.17444e+01 2.35431e+01 4.81009e-01
1.58740e-01 -1.60372e+01 2.77104e+02 2.91952e+01 5.41487e+01 5.59043e-01 2.00000e-02 2.13819e+00 1.29497e+01 6.91070e+02 1.27034e+01 5.34036e+01 4.38082e-01
1.45812e-01 -1.60434e+01 2.16908e+02 3.02222e+01 5.27379e+01 5.87694e-01 2.00000e-02 2.13225e+00 1.32369e+01 7.08013e+02 1.28215e+01 5.26323e+01 4.13909e-01
1.47679e-01 -1.59506e+01 2.35121e+02 3.19894e+01 5.43796e+01 5.84135e-01 2.00000e-02 2.12926e+00 1.32215e+01 7.04529e+02 1.28049e+01 5.21600e+01 4.18832e-01
1.51123e-01 -1.60456e+01 2.48390e+02 3.11142e+01 5.65004e+01 5.92873e-01 2.00000e-02 2.10814e+00 1.31451e+01 6.72316e+02 1.26438e+01 4.65736e+01 4.65462e-01
1.67053e-01 -1.59897e+01 2.54422e+02 3.24741e+01 6.95975e+01 5.98522e-01 2.00000e-02 2.04426e+00 1.27980e+01 5.42447e+02 1.19907e+01 2.90149e+01 6.16070e-01
1.55316e-01 -1.60324e+01 2.59420e+02 3.09695e+01 6.77447e+01 5.61848e-01 2.00000e-02 2.14087e+00 1.33671e+01 7.34149e+02 1.29342e+01 5.52737e+01 3.77809e-01
1.57891e-01 -1.59927e+01 2.38785e+02 2.83963e+01 6.43603e+01 6.23779e-01 2.00000e-02 2.04114e+00 1.29223e+01 5.72642e+02 1.20303e+01 2.92074e+01 5.61629e-01
1.56998e-01 -1.60221e+01 2.54771e+02 3.24027e+01 4.72098e+01 6.46470e-01 2.00000e-02 2.00142e+00 1.25087e+01 4.92000e+02 1.13134e+01 1.73402e+01 4.31853e-01
1.56313e-01 -1.59966e+01 2.75074e+02 3.36979e+01 5.63193e+01 6.18913e-01 2.00000e-02 2.04933e+00 1.28470e+01 5.77109e+02 1.21020e+01 3.19462e+01 5.81784e-01
1.49087e-01 -1.59689e+01 2.15382e+02 2.84581e+01 4.00336e+01 6.58895e-01 2.00000e-02 2.00701e+00 1.24961e+01 4.95887e+02 1.14309e+01 1.94487e+01 4.66257e-01
1.43732e-01 -1.60476e+01 2.44151e+02 2.96965e+01 6.37080e+01 6.20294e-01 2.00000e-02 2.09552e+00 1.34177e+01 7.23862e+02 1.27208e+01 4.58895e+01 3.91836e-01
1.60183e-01 -1.60448e+01 2.51664e+02 3.08801e+01 5.44767e+01 5.99046e-01 2.00000e-02 2.06876e+00 1.27864e+01 5.73793e+02 1.21914e+01 3.51310e+01 6.16074e-01
1.65707e-01 -1.59803e+01 2.97697e+02 2.95031e+01 6.05477e+01 5.76698e-01 2.00000e-02 2.09256e+00 1.29123e+01 6.21062e+02 1.24227e+01 4.15663e+01 5.42900e-01
1.44986e-01 -1.59516e+01 2.96490e+02 3.36639e+01 5.80806e+01 6.00905e-01 2.00000e-02 2.12008e+00 1.33985e+01 7.58005e+02 1.28989e+01 5.38627e+01 3.46253e-01
1.66238e-01 -1.59851e+01 2.08622e+02 2.93736e+01 6.00341e+01 5.66906e-01 2.00000e-02 2.09510e+00 1.27885e+01 5.74327e+02 1.23248e+01 3.91535e+01 6.15353e-01
1.59363e-01 -1.59939e+01 2.62084e+02 2.95392e+01 5.66558e+01 6.46773e-01 2.00000e-02 2.00036e+00 1.26618e+01 5.13856e+02 1.13167e+01 1.66940e+01 4.05979e-01
1.49004e-01 -1.59712e+01 2.73711e+02 2.91799e+01 5.87105e+01 6.14369e-01 2.00000e-02 2.09197e+00 1.32601e+01 6.98085e+02 1.26311e+01 4.47806e+01 4.28005e-01
1.42725e-01 -1.60241e+01 2.16763e+02 3.18586e+01 4.18544e+01 6.15887e-01 2.00000e-02 2.09642e+00 1.29527e+01 6.38661e+02 1.24760e+01 4.31570e+01 5.15960e-01
1.65022e-01 -1.59704e+01 2.16483e+02 3.25231e+01 6.51883e+01 5.76342e-01 2.00000e-02 2.07927e+00 1.28282e+01 5.61506e+02 1.22500e+01 3.59515e+01 6.35271e-01
1.42066e-01 -1.60455e+01 2.14070e+02 3.38534e+01 5.19660e+01 6.37570e-01 2.00000e-02 2.05780e+00 1.29761e+01 5.92879e+02 1.22144e+01 3.36818e+01 5.76574e-01
1.42754e-01 -1.59683e+01 2.92234e+02 2.97027e+01 4.39724e+01 6.09090e-01 2.00000e-02 2.12482e+00 1.32275e+01 7.58555e+02 1.28476e+01 5.53933e+01 3.45543e-01
1.64132e-01 -1.59974e+01 2.04651e+02 3.36102e+01 4.68234e+01 6.21115e-01 2.00000e-02 2.00745e+00 1.22385e+01 4.35053e+02 1.12981e+01 1.81832e+01 5.23876e-01
1.43172e-01 -1.59575e+01 2.00774e+02 3.34266e+01 4.63601e+01 6.08374e-01 2.00000e-02 2.10083e+00 1.29812e+01 6.31771e+02 1.25033e+01 4.34114e+01 5.26472e-01
1.54897e-01 -1.59827e+01 2.16073e+02 3.32325e+01 4.38690e+01 6.27279e-01 2.00000e-02 2.03128e+00 1.24857e+01 4.97243e+02 1.17307e+01 2.54414e+01 6.17297e-01
1.56370e-01 -1.59692e+01 2.67796e+02 3.36408e+01 6.60230e+01 6.22722e-01 2.00000e-02 2.04230e+00 1.29696e+01 5.85754e+02 1.20918e+01 3.04204e+01 5.47203e-01
1.58919e-01 -1.59592e+01 2.12692e+02 3.24855e+01 6.56692e+01 6.35869e-01 2.00000e-02 2.00277e+00 1.26431e+01 4.82622e+02 1.13689e+01 1.72685e+01 4.49196e-01
1.45165e-01 -1.59961e+01 2.43593e+02 2.89667e+01 5.67474e+01 5.86593e-01 2.00000e-02 2.14257e+00 1.34284e+01 7.66947e+02 1.29983e+01 5.76627e+01 3.34794e-01
1.50876e-01 -1.60384e+01 2.39901e+02 2.88354e+01 5.69194e+01 6.61348e-01 2.00000e-02 2.00072e+00 1.28024e+01 5.35658e+02 1.13932e+01 1.72596e+01 3.89186e-01
1.65895e-01 -1.59592e+01 2.92479e+02 3.02440e+01 5.38640e+01 5.90264e-01 2.00000e-02 2.07016e+00 1.26934e+01 5.74906e+02 1.21680e+01 3.57910e+01 6.14453e-01
1.57361e-01 -1.59694e+01 2.88451e+02 3.23226e+01 6.79578e+01 6.48567e-01 2.00000e-02 2.00586e+00 1.29300e+01 5.69042e+02 1.16376e+01 2.08614e+01 3.88869e-01
1.47363e-01 -1.60410e+01 2.19999e+02 3.09142e+01 6.24677e+01 5.67291e-01 2.00000e-02 2.15597e+00 1.34546e+01 7.63612e+02 1.30587e+01 5.96141e+01 3.39043e-01
1.68486e-01 -1.60362e+01 2.80362e+02 3.30146e+01 6.95420e+01 6.09233e-01 2.00000e-02 2.02615e+00 1.27433e+01 5.29718e+02 1.18072e+01 2.51706e+01 5.48761e-01
1.40207e-01 -1.60076e+01 2.70571e+02 2.92135e+01 5.88378e+01 6.52647e-01 2.00000e-02 2.06419e+00 1.34004e+01 7.21054e+02 1.25388e+01 4.00776e+01 3.94177e-01
1.52518e-01 -1.59968e+01 2.42011e+02 2.81328e+01 5.47643e+01 6.09315e-01 2.00000e-02 2.08397e+00 1.30341e+01 6.34375e+02 1.24296e+01 4.01875e+01 5.22494e-01
1.40529e-01 -1.59943e+01 2.08034e+02 3.10375e+01 4.42420e+01 6.06615e-01 2.00000e-02 2.11942e+00 1.31228e+01 6.85524e+02 1.26987e+01 4.94254e+01 4.46114e-01
1.60153e-01 -1.59773e+01 2.90437e+02 3.07367e+01 6.13389e+01 6.13453e-01 2.00000e-02 2.05399e+00 1.29283e+01 5.97355e+02 1.21785e+01 3.34026e+01 5.62754e-01
1.60072e-01 -1.59924e+01 2.56376e+02 2.80135e+01 4.47131e+01 6.31587e-01 2.00000e-02 2.02590e+00 1.24854e+01 5.19476e+02 1.16980e+01 2.51394e+01 5.59850e-01
1.48249e-01 -1.60018e+01 2.46511e+02 3.06107e+01 5.84821e+01 6.22129e-01 2.00000e-02 2.07405e+00 1.31327e+01 6.45622e+02 1.24249e+01 3.88147e+01 5.05394e-01
1.45238e-01 -1.59503e+01 2.06055e+02 3.28554e+01 5.03356e+01 6.54455e-01 2.00000e-02 2.01635e+00 1.26996e+01 5.12293e+02 1.16634e+01 2.23628e+01 5.10763e-01
1.46962e-01 -1.59637e+01 2.65486e+02 3.34606e+01 4.17762e+01 6.33447e-01 2.00000e-02 2.05899e+00 1.28350e+01 6.02472e+02 1.21963e+01 3.52531e+01 5.63721e-01
1.44131e-01 -1.60063e+01 2.78818e+02 3.09873e+01 4.74011e+01 5.87001e-01 2.00000e-02 2.14586e+00 1.32787e+01 7.70706e+02 1.29658e+01 5.98100e+01 3.30039e-01
1.51730e-01 -1.60187e+01 2.42083e+02 3.18589e+01 5.01664e+01 6.34112e-01 2.00000e-02 2.03860e+00 1.27687e+01 5.54094e+02 1.19588e+01 2.87968e+01 5.77554e-01
1.56329e-01 -1.60108e+01 2.70077e+02 2.92472e+01 5.38897e+01 5.82776e-01 2.00000e-02 2.11211e+00 1.30256e+01 6.65329e+02 1.26068e+01 4.72556e+01 4.75815e-01
1.40525e-01 -1.60047e+01 2.78717e+02 3.16721e+01 5.61417e+01 6.07964e-01 2.00000e-02 2.12751e+00 1.35110e+01 7.91397e+02 1.30029e+01 5.67773e+01 3.04541e-01
1.42898e-01 -1.60062e+01 2.81100e+02 3.04604e+01 4.28880e+01 6.62878e-01 2.00000e-02 2.03857e+00 1.29812e+01 6.29186e+02 1.21340e+01 3.21709e+01 4.73567e-01
1.48026e-01 -1.59856e+01 2.28706e+02 2.89649e+01 4.09412e+01 6.53292e-01 2.00000e-02 2.02336e+00 1.26339e+01 5.33572e+02 1.17412e+01 2.48702e+01 5.28492e-01
1.58822e-01 -1.60300e+01 2.37037e+02 3.34395e+01 6.48421e+01 6.09599e-01 2.00000e-02 2.04947e+00 1.28614e+01 5.56830e+02 1.20714e+01 3.05790e+01 6.12177e-01
1.60067e-01 -1.59651e+01 2.04116e+02 3.09044e+01 6.17315e+01 5.59962e-01 2.00000e-02 2.12165e+00 1.30173e+01 6.32402e+02 1.26070e+01 4.64549e+01 5.25508e-01
1.48217e-01 -1.60373e+01 2.49773e+02 3.19080e+01 4.76828e+01 5.94737e-01 2.00000e-02 2.11401e+00 1.30503e+01 6.74527e+02 1.26403e+01 4.82941e+01 4.62203e-01
1.46060e-01 -1.59640e+01 2.46837e+02 3.05458e+01 4.68570e+01 6.14674e-01 2.00000e-02 2.09404e+00 1.30507e+01 6.59217e+02 1.25268e+01 4.37638e+01 4.84931e-01
1.41234e-01 -1.59773e+01 2.61908e+02 3.30559e+01 5.96999e+01 6.71359e-01 2.00000e-02 2.01745e+00 1.31526e+01 6.23695e+02 1.19531e+01 2.59799e+01 3.92472e-01
1.57839e-01 -1.60156e+01 2.40933e+02 3.07109e+01 5.29163e+01 5.69340e-01 2.00000e-02 2.11946e+00 1.29059e+01 6.42410e+02 1.25639e+01 4.72648e+01 5.10263e-01
1.50412e-01 -1.60194e+01 2.09745e+02 3.16513e+01 6.13469e+01 5.50175e-01 2.00000e-02 2.16695e+00 1.33647e+01 7.49088e+02 1.30534e+01 6.10402e+01 3.57884e-01
1.50614e-01 -1.60248e+01 2.14945e+02 2.82357e+01 4.68759e+01 6.59082e-01 2.00000e-02 2.00062e+00 1.25655e+01 4.91995e+02 1.12702e+01 1.63463e+01 4.26420e-01
1.54749e-01 -1.60102e+01 2.49718e+02 2.98225e+01 5.81020e+01 5.99536e-01 2.00000e-02 2.08856e+00 1.30479e+01 6.35738e+02 1.24655e+01 4.11608e+01 5.20414e-01
1.44291e-01 -1.59789e+01 2.98878e+02 3.33830e+01 4.67267e+01 6.37107e-01 2.00000e-02 2.07087e+00 1.31049e+01 6.72341e+02 1.24562e+01 4.08086e+01 4.65426e-01
1.62690e-01 -1.59631e+01 2.12022e+02 2.97422e+01 5.55853e+01 6.31885e-01 2.00000e-02 2.00253e+00 1.24516e+01 4.60251e+02 1.12779e+01 1.67869e+01 4.66447e-01
1.60972e-01 -1.60380e+01 2.72751e+02 2.86553e+01 4.68332e+01 6.27611e-01 2.00000e-02 2.03112e+00 1.25587e+01 5.34064e+02 1.17945e+01 2.68071e+01 5.69688e-01
1.48526e-01 -1.59502e+01 2.65398e+02 3.22009e+01 4.45656e+01 6.22352e-01 2.00000e-02 2.07317e+00 1.29004e+01 6.21983e+02 1.23245e+01 3.86073e+01 5.41484e-01
1.64988e-01 -1.59790e+01 2.08877e+02 2.91382e+01 6.53908e+01 5.57623e-01 2.00000e-02 2.11340e+00 1.29865e+01 6.17610e+02 1.25352e+01 4.40260e+01 5.48217e-01
1.46332e-01 -1.59606e+01 2.08574e+02 2.88900e+01 5.79609e+01 5.80887e-01 2.00000e-02 2.14262e+00 1.33629e+01 7.34876e+02 1.29358e+01 5.54758e+01 3.76826e-01
1.48413e-01 -1.60458e+01 2.77897e+02 3.37079e+01 4.43598e+01 6.36241e-01 2.00000e-02 2.05150e+00 1.28534e+01 5.99854e+02 1.21532e+01 3.37169e+01 5.53502e-01
1.45374e-01 -1.59786e+01 2.65405e+02 3.12714e+01 4.90601e+01 5.78933e-01 2.00000e-02 2.15028e+00 1.32735e+01 7.61866e+02 1.29713e+01 5.99082e+01 3.41280e-01
1.65559e-01 -1.60449e+01 2.50822e+02 3.35580e+01 6.44762e+01 5.85080e-01 2.00000e-02 2.06634e+00 1.27974e+01 5.57614e+02 1.21644e+01 3.38383e+01 6.40322e-01
1.42733e-01 -1.60495e+01 2.82645e+02 3.28218e+01 4.61570e+01 6.32629e-01 2.00000e-02 2.08085e+00 1.31358e+01 6.81946e+02 1.25285e+01 4.29332e+01 4.51326e-01
1.43164e-01 -1.59872e+01 2.27845e+02 3.11282e+01 6.07198e+01 6.27420e-01 2.00000e-02 2.07926e+00 1.32615e+01 6.67496e+02 1.25204e+01 4.03832e+01 4.72596e-01
1.46308e-01 -1.60133e+01 2.81770e+02 3.02892e+01 5.48688e+01 5.95533e-01 2.00000e-02 2.12810e+00 1.33639e+01 7.54988e+02 1.29110e+01 5.50193e+01 3.50167e-01
1.41762e-01 -1.59823e+01 2.13993e+02 3.05172e+01 4.14800e+01 6.53132e-01 2.00000e-02 2.03944e+00 1.27805e+01 5.61039e+02 1.19694e+01 2.90641e+01 5.71345e-01
1.53292e-01 -1.60288e+01 2.46134e+02 3.22634e+01 5.52216e+01 5.78705e-01 2.00000e-02 2.11861e+00 1.30822e+01 6.66316e+02 1.26644e+01 4.83464e+01 4.74348e-01
1.53289e-01 -1.59626e+01 2.50618e+02 3.01410e+01 4.34533e+01 6.23826e-01 2.00000e-02 2.05580e+00 1.26862e+01 5.70455e+02 1.20688e+01 3.29674e+01 6.07156e-01
1.61367e-01 -1.59782e+01 2.14050e+02 2.80565e+01 5.82287e+01 6.25650e-01 2.00000e-02 2.02181e+00 1.26216e+01 5.00254e+02 1.16703e+01 2.29737e+01 5.58228e-01
1.64161e-01 -1.59525e+01 2.43145e+02 3.00146e+01 5.72368e+01 5.73635e-01 2.00000e-02 2.09411e+00 1.28120e+01 5.92155e+02 1.23547e+01 4.02177e+01 5.87633e-01
1.53733e-01 -1.59890e+01 2.46839e+02 3.06342e+01 4.87528e+01 6.00899e-01 2.00000e-02 2.08785e+00 1.28707e+01 6.15170e+02 1.23751e+01 4.05198e+01 5.51978e-01
1.58675e-01 -1.59806e+01 2.80763e+02 2.96032e+01 6.08656e+01 5.70772e-01 2.00000e-02 2.12190e+00 1.31509e+01 6.87365e+02 1.27238e+01 4.98842e+01 4.43442e-01
1.47179e-01 -1.60067e+01 2.93833e+02 3.09472e+01 6.34411e+01 6.40112e-01 2.00000e-02 2.06026e+00 1.33087e+01 6.94504e+02 1.24604e+01 3.84305e+01 4.28447e-01
1.50458e-01 -1.59670e+01 2.96609e+02 2.86192e+01 5.96149e+01 5.74524e-01 2.00000e-02 2.14911e+00 1.34455e+01 7.88909e+02 1.30597e+01 6.06872e+01 3.07546e-01
1.50027e-01 -1.60222e+01 2.56905e+02 3.39472e+01 5.75484e+01 6.28205e-01 2.00000e-02 2.05280e+00 1.29824e+01 6.00551e+02 1.21970e+01 3.32840e+01 5.55415e-01
1.45542e-01 -1.60319e+01 2.04329e+02 3.27586e+01 6.24864e+01 5.75994e-01 2.00000e-02 2.14422e+00 1.34096e+01 7.33575e+02 1.29674e+01 5.57585e+01 3.78586e-01
1.66436e-01 -1.60198e+01 2.62740e+02 2.80603e+01 6.92516e+01 6.01919e-01 2.00000e-02 2.05261e+00 1.29096e+01 5.79460e+02 1.21193e+01 3.17050e+01 5.86650e-01
1.65222e-01 -1.59585e+01 2.50062e+02 3.09619e+01 6.49448e+01 6.06949e-01 2.00000e-02 2.03939e+00 1.27575e+01 5.36730e+02 1.19311e+01 2.79327e+01 6.04861e-01
1.54491e-01 -1.60319e+01 2.70112e+02 2.97145e+01 6.41496e+01 5.97428e-01 2.00000e-02 2.09649e+00 1.32198e+01 6.80177e+02 1.26164e+01 4.45143e+01 4.53911e-01
1.57084e-01 -1.59609e+01 2.37114e+02 2.81494e+01 6.55682e+01 6.16828e-01 2.00000e-02 2.05569e+00 1.30119e+01 5.98845e+02 1.21962e+01 3.28798e+01 5.63836e-01
1.40439e-01 -1.59949e+01 2.00600e+02 3.25295e+01 6.53535e+01 6.62244e-01 2.00000e-02 2.01870e+00 1.30457e+01 5.63742e+02 1.18405e+01 2.37325e+01 4.67078e-01
1.40332e-01 -1.60278e+01 2.85484e+02 2.88083e+01 5.42968e+01 6.41491e-01 2.00000e-02 2.08633e+00 1.34251e+01 7.52027e+02 1.27251e+01 4.65794e+01 3.54029e-01
1.47601e-01 -1.60169e+01 2.24673e+02 2.90596e+01 4.75008e+01 6.21848e-01 2.00000e-02 2.07643e+00 1.29383e+01 6.14195e+02 1.23313e+01 3.80696e+01 5.53483e-01
1.52714e-01 -1.60019e+01 2.46949e+02 3.31113e+01 5.01954e+01 6.24069e-01 2.00000e-02 2.04978e+00 1.27818e+01 5.63696e+02 1.20629e+01 3.14470e+01 6.02903e-01
1.44225e-01 -1.60397e+01 2.27061e+02 3.19677e+01 6.52441e+01 6.01030e-01 2.00000e-02 2.11601e+00 1.34380e+01 7.27323e+02 1.28407e+01 4.99597e+01 3.87090e-01
1.68040e-01 -1.59862e+01 2.03987e+02 3.23541e+01 6.35553e+01 5.87869e-01 2.00000e-02 2.05075e+00 1.26192e+01 5.03827e+02 1.19290e+01 2.87307e+01 6.93300e-01
1.47092e-01 -1.60400e+01 2.70800e+02 3.12558e+01 6.01266e+01 5.96290e-01 2.00000e-02 2.12050e+00 1.33811e+01 7.40667e+02 1.28650e+01 5.23817e+01 3.69049e-01
1.57898e-01 -1.60355e+01 2.99041e+02 3.12986e+01 5.73988e+01 6.47605e-01 2.00000e-02 2.01012e+00 1.27974e+01 5.55148e+02 1.16733e+01 2.23584e+01 4.27466e-01
1.47112e-01 -1.59537e+01 2.53012e+02 3.24942e+01 4.80331e+01 6.33165e-01 2.00000e-02 2.05787e+00 1.29234e+01 6.04785e+02 1.22169e+01 3.46865e+01 5.58524e-01
1.55798e-01 -1.60173e+01 2.30782e+02 3.19957e+01 6.05696e+01 5.71354e-01 2.00000e-02 2.11976e+00 1.31061e+01 6.58624e+02 1.26665e+01 4.77430e+01 4.85818e-01
1.54765e-01 -1.59852e+01 2.92551e+02 3.01454e+01 5.13548e+01 6.33228e-01 2.00000e-02 2.04461e+00 1.28726e+01 5.96500e+02 1.20987e+01 3.19355e+01 5.39454e-01
1.42791e-01 -1.59563e+01 2.13120e+02 3.24930e+01 5.22383e+01 6.51389e-01 2.00000e-02 2.03336e+00 1.28823e+01 5.59060e+02 1.19520e+01 2.75293e+01 5.47800e-01
1.45993e-01 -1.60429e+01 2.10836e+02 2.97499e+01 4.80587e+01 6.02948e-01 2.00000e-02 2.10857e+00 1.30537e+01 6.55617e+02 1.25870e+01 4.57482e+01 4.90325e-01
1.45325e-01 -1.59548e+01 2.84835e+02 3.34406e+01 5.79188e+01 6.56303e-01 2.00000e-02 2.03332e+00 1.31203e+01 6.34185e+02 1.21351e+01 3.06840e+01 4.47973e-01
1.57588e-01 -1.59503e+01 2.47866e+02 3.23678e+01 6.57264e+01 5.85913e-01 2.00000e-02 2.09384e+00 1.30911e+01 6.35810e+02 1.25103e+01 4.19155e+01 5.20304e-01
1.60607e-01 -1.60303e+01 2.04715e+02 3.33619e+01 5.58334e+01 6.22347e-01 2.00000e-02 2.01727e+00 1.24864e+01 4.68514e+02 1.15539e+01 2.13361e+01 5.63184e-01
1.57699e-01 -1.59711e+01 2.95923e+02 3.19857e+01 4.31972e+01 6.25811e-01 2.00000e-02 2.04250e+00 1.26040e+01 5.59611e+02 1.19470e+01 3.05078e+01 5.85146e-01
1.49089e-01 -1.60135e+01 2.94933e+02 2.97433e+01 4.92738e+01 6.25498e-01 2.00000e-02 2.07809e+00 1.30761e+01 6.68655e+02 1.24700e+01 4.16421e+01 4.70878e-01
1.42401e-01 -1.60149e+01 2.22947e+02 2.85273e+01 5.98705e+01 5.99349e-01 2.00000e-02 2.13168e+00 1.34812e+01 7.61100e+02 1.29573e+01 5.46501e+01 3.42264e-01
1.65317e-01 -1.60496e+01 2.77493e+02 2.99726e+01 5.91780e+01 5.67628e-01 2.00000e-02 2.10304e+00 1.28851e+01 6.20604e+02 1.24602e+01 4.32810e+01 5.43605e-01
1.61572e-01 -1.60424e+01 2.46225e+02 3.08193e+01 4.49040e+01 6.32380e-01 2.00000e-02 2.01078e+00 1.23862e+01 4.80510e+02 1.14517e+01 2.04334e+01 5.06624e-01
1.49327e-01 -1.59982e+01 2.84086e+02 2.84010e+01 6.11661e+01 5.74262e-01 2.00000e-02 2.15247e+00 1.35006e+01 7.99991e+02 1.31016e+01 6.16297e+01 2.94296e-01
1.47596e-01 -1.59796e+01 2.09184e+02 3.06016e+01 5.92324e+01 6.32851e-01 2.00000e-02 2.05120e+00 1.29788e+01 5.81699e+02 1.21419e+01 3.15100e+01 5.79880e-01
1.69526e-01 -1.60499e+01 2.01973e+02 3.31257e+01 6.38331e+01 5.67830e-01 2.00000e-02 2.07480e+00 1.26727e+01 5.27516e+02 1.21282e+01 3.37768e+01 6.87646e-01
1.53865e-01 -1.59703e+01 2.78710e+02 3.17540e+01 6.08740e+01 6.10144e-01 2.00000e-02 2.07624e+00 1.30995e+01 6.44898e+02 1.24337e+01 3.95447e+01 5.06490e-01
1.42080e-01 -1.60389e+01 2.86925e+02 3.18556e+01 6.56029e+01 6.70656e-01 2.00000e-02 2.02782e+00 1.33651e+01 6.91594e+02 1.22067e+01 3.07548e+01 3.56545e-01
1.55690e-01 -1.60024e+01 2.29967e+02 3.35730e+01 6.93092e+01 5.90256e-01 2.00000e-02 2.08948e+00 1.31336e+01 6.30394e+02 1.24954e+01 4.06329e+01 5.28578e-01
1.64481e-01 -1.59906e+01 2.49847e+02 2.95522e+01 5.01331e+01 6.10341e-01 2.00000e-02 2.03972e+00 1.25217e+01 5.17274e+02 1.18293e+01 2.77081e+01 6.32965e-01
1.66583e-01 -1.59898e+01 2.85003e+02 2.96652e+01 6.07019e+01 6.33180e-01 2.00000e-02 2.00309e+00 1.26271e+01 5.10216e+02 1.14144e+01 1.84176e+01 4.27005e-01
1.43525e-01 -1.60260e+01 2.82685e+02 3.02716e+01 5.48784e+01 6.26496e-01 2.00000e-02 2.09285e+00 1.33383e+01 7.26900e+02 1.27045e+01 4.67528e+01 3.87668e-01
1.52060e-01 -1.59854e+01 2.90040e+02 3.29605e+01 5.84868e+01 6.34463e-01 2.00000e-02 2.04518e+00 1.30101e+01 6.14894e+02 1.21720e+01 3.25567e+01 5.14693e-01
1.46332e-01 -1.59943e+01 2.89552e+02 3.08345e+01 6.56212e+01 6.41637e-01 2.00000e-02 2.06061e+00 1.33646e+01 7.06365e+02 1.24887e+01 3.87514e+01 4.12043e-01
1.44774e-01 -1.60007e+01 2.49259e+02 2.87005e+01 5.20406e+01 5.75491e-01 2.00000e-02 2.16125e+00 1.34028e+01 7.91423e+02 1.30872e+01 6.30667e+01 3.04509e-01
1.40146e-01 -1.59632e+01 2.92702e+02 3.21612e+01 4.42901e+01 6.38985e-01 2.00000e-02 2.08504e+00 1.32148e+01 7.13288e+02 1.26185e+01 4.54783e+01 4.06503e-01
1.42380e-01 -1.59839e+01 2.60782e+02 3.10414e+01 6.15854e+01 6.77349e-01 2.00000e-02 2.00693e+00 1.31502e+01 6.20084e+02 1.17736e+01 2.23449e+01 3.44848e-01
1.47306e-01 -1.59664e+01 2.58163e+02 3.12538e+01 4.87438e+01 6.32357e-01 2.00000e-02 2.06228e+00 1.29743e+01 6.20493e+02 1.22796e+01 3.61388e+01 5.40068e-01
1.61856e-01 -1.60467e+01 2.48656e+02 3.00219e+01 4.66116e+01 6.00082e-01 2.00000e-02 2.06329e+00 1.25123e+01 5.47209e+02 1.20148e+01 3.32803e+01 6.54016e-01
1.40299e-01 -1.59687e+01 2.22223e+02 2.84848e+01 5.02363e+01 6.44564e-01 2.00000e-02 2.06585e+00 1.31192e+01 6.41698e+02 1.23589e+01 3.69329e+01 5.10333e-01
1.47124e-01 -1.59931e+01 2.93411e+02 3.12751e+01 5.55135e+01 6.37511e-01 2.00000e-02 2.06307e+00 1.31743e+01 6.70503e+02 1.24170e+01 3.84998e+01 4.65568e-01
1.46493e-01 -1.59705e+01 2.75509e+02 3.15566e+01 5.68847e+01 5.75714e-01 2.00000e-02 2.15165e+00 1.34316e+01 7.82715e+02 1.30638e+01 6.10123e+01 3.15099e-01
1.49086e-01 -1.60053e+01 2.91916e+02 3.08290e+01 6.92028e+01 6.07703e-01 2.00000e-02 2.10277e+00 1.34807e+01 7.54702e+02 1.28224e+01 4.92262e+01 3.50539e-01
1.65403e-01 -1.59750e+01 2.07488e+02 3.11018e+01 5.66199e+01 5.79358e-01 2.00000e-02 2.07532e+00 1.26553e+01 5.38541e+02 1.21337e+01 3.44513e+01 6.70759e-01
1.46831e-01 -1.60149e+01 2.29309e+02 2.90541e+01 6.40887e+01 6.04527e-01 2.00000e-02 2.10785e+00 1.33689e+01 7.12117e+02 1.27516e+01 4.75462e+01 4.08141e-01
1.69516e-01 -1.59688e+01 2.40553e+02 3.20123e+01 5.46024e+01 5.61820e-01 2.00000e-02 2.08910e+00 1.25412e+01 5.51750e+02 1.21751e+01 3.77345e+01 6.50388e-01
1.55048e-01 -1.60144e+01 2.20001e+02 3.24306e+01 5.28578e+01 6.35351e-01 2.00000e-02 2.01887e+00 1.26009e+01 4.99146e+02 1.16465e+01 2.26527e+01 5.41047e-01
1.57784e-01 -1.59883e+01 2.03128e+02 3.34842e+01 6.29285e+01 6.25176e-01 2.00000e-02 2.02148e+00 1.26611e+01 4.93233e+02 1.16841e+01 2.27793e+01 5.64117e-01
1.57167e-01 -1.60291e+01 2.70807e+02 3.39245e+01 6.23681e+01 5.74761e-01 2.00000e-02 2.11074e+00 1.31053e+01 6.60438e+02 1.26348e+01 4.66365e+01 4.83105e-01
1.48005e-01 -1.59604e+01 2.33178e+02 3.18048e+01 6.05832e+01 5.68514e-01 2.00000e-02 2.15121e+00 1.33915e+01 7.51784e+02 1.30077e+01 5.84364e+01 3.54347e-01
1.69298e-01 -1.60413e+01 2.37623e+02 3.39909e+01 6.61865e+01 5.78076e-01 2.00000e-02 2.06228e+00 1.27151e+01 5.32930e+02 1.20796e+01 3.20312e+01 6.74737e-01
1.48876e-01 -1.59844e+01 2.44657e+02 3.39802e+01 5.36022e+01 6.50535e-01 2.00000e-02 2.01720e+00 1.27946e+01 5.41973e+02 1.17491e+01 2.36912e+01 4.83237e-01
1.53303e-01 -1.60049e+01 2.00234e+02 3.27380e+01 4.60321e+01 5.85299e-01 2.00000e-02 2.10251e+00 1.27378e+01 5.93399e+02 1.23681e+01 4.19358e+01 5.85700e-01
1.63623e-01 -1.59779e+01 2.85171e+02 3.00730e+01 5.44352e+01 5.82562e-01 2.00000e-02 2.08809e+00 1.27945e+01 6.04590e+02 1.23354e+01 4.01816e+01 5.68338e-01
1.56206e-01 -1.59582e+01 2.53000e+02 2.90243e+01 6.71924e+01 6.31274e-01 2.00000e-02 2.03680e+00 1.30191e+01 5.94517e+02 1.20513e+01 2.90710e+01 5.14564e-01
1.62522e-01 -1.60390e+01 2.58390e+02 3.14864e+01 4.96389e+01 6.21575e-01 2.00000e-02 2.02578e+00 1.25217e+01 5.07082e+02 1.17062e+01 2.47274e+01 5.74096e-01
1.69888e-01 -1.60367e+01 2.34166e+02 3.24680e+01 5.31478e+01 5.94688e-01 2.00000e-02 2.03770e+00 1.24078e+01 4.82748e+02 1.17364e+01 2.60828e+01 6.69329e-01
1.47572e-01 -1.59670e+01 2.76375e+02 3.27517e+01 4.97023e+01 6.68541e-01 2.00000e-02 2.00425e+00 1.28234e+01 5.61502e+02 1.15812e+01 2.05155e+01 3.86775e-01
1.43427e-01 -1.60201e+01 2.83420e+02 3.18753e+01 4.51193e+01 5.95379e-01 2.00000e-02 2.13522e+00 1.32237e+01 7.54004e+02 1.28880e+01 5.71050e+01 3.51447e-01
1.60524e-01 -1.59550e+01 2.30143e+02 2.81887e+01 6.58299e+01 5.69074e-01 2.00000e-02 2.11583e+00 1.31391e+01 6.58160e+02 1.26483e+01 4.64788e+01 4.86513e-01
1.64278e-01 -1.59764e+01 2.96898e+02 3.17171e+01 6.83474e+01 5.80524e-01 2.00000e-02 2.08743e+00 1.30438e+01 6.32305e+02 1.24584e+01 4.08868e+01 5.25656e-01
1.44935e-01 -1.60411e+01 2.90808e+02 2.83773e+01 5.59166e+01 6.07095e-01 2.00000e-02 2.12264e+00 1.34488e+01 7.78625e+02 1.29395e+01 5.50729e+01 3.20144e-01
1.64595e-01 -1.59576e+01 2.46028e+02 2.92331e+01 6.05763e+01 6.08190e-01 2.00000e-02 2.04256e+00 1.27259e+01 5.37680e+02 1.19437e+01 2.85925e+01 6.16435e-01
1.43120e-01 -1.59518e+01 2.68752e+02 2.88716e+01 5.68091e+01 6.30117e-01 2.00000e-02 2.08899e+00 1.33636e+01 7.25272e+02 1.26813e+01 4.54516e+01 3.89899e-01
1.53806e-01 -1.59615e+01 2.47642e+02 2.93610e+01 5.09984e+01 6.04180e-01 2.00000e-02 2.08556e+00 1.29296e+01 6.21097e+02 1.23900e+01 4.02272e+01 5.42846e-01
1.63084e-01 -1.59534e+01 2.22020e+02 3.22383e+01 6.99769e+01 5.63604e-01 2.00000e-02 2.10600e+00 1.30543e+01 6.20792e+02 1.25371e+01 4.30306e+01 5.43316e-01
1.65308e-01 -1.59772e+01 2.72130e+02 3.36166e+01 5.40420e+01 5.64367e-01 2.00000e-02 2.09881e+00 1.27040e+01 5.90136e+02 1.23407e+01 4.14810e+01 5.90770e-01
1.48380e-01 -1.60414e+01 2.05713e+02 3.31953e+01 4.21655e+01 6.51717e-01 2.00000e-02 2.00978e+00 1.24681e+01 4.78885e+02 1.14615e+01 1.99544e+01 5.01275e-01
1.48571e-01 -1.59678e+01 2.01283e+02 2.92588e+01 6.52480e+01 5.64390e-01 2.00000e-02 2.15792e+00 1.34834e+01 7.62603e+02 1.30688e+01 5.93705e+01 3.40335e-01
1.61186e-01 -1.59741e+01 2.69006e+02 2.91496e+01 6.79348e+01 6.12509e-01 2.00000e-02 2.05230e+00 1.29987e+01 6.00848e+02 1.21779e+01 3.25996e+01 5.53858e-01
1.49030e-01 -1.60093e+01 2.31417e+02 3.21353e+01 5.87618e+01 5.60148e-01 2.00000e-02 2.15857e+00 1.33513e+01 7.49436e+02 1.30201e+01 5.98447e+01 3.57427e-01
1.58329e-01 -1.59590e+01 2.05204e+02 2.93246e+01 5.19989e+01 5.86687e-01 2.00000e-02 2.09112e+00 1.27731e+01 5.82115e+02 1.23074e+01 3.90483e+01 6.03241e-01
1.69064e-01 -1.60344e+01 2.05389e+02 3.12168e+01 5.47514e+01 5.54378e-01 2.00000e-02 2.09980e+00 1.24616e+01 5.52307e+02 1.21820e+01 3.92894e+01 6.49525e-01
1.47279e-01 -1.60038e+01 2.99338e+02 3.34174e+01 5.69957e+01 5.68620e-01 2.00000e-02 2.15755e+00 1.34312e+01 7.93291e+02 1.31038e+01 6.32141e+01 3.02265e-01
1.54649e-01 -1.60306e+01 2.34862e+02 3.13267e+01 4.89742e+01 6.30844e-01 2.00000e-02 2.03349e+00 1.26565e+01 5.28946e+02 1.18449e+01 2.68527e+01 5.88214e-01
1.49731e-01 -1.60407e+01 2.05147e+02 2.89155e+01 6.49453e+01 5.78032e-01 2.00000e-02 2.13507e+00 1.33762e+01 7.20967e+02 1.28886e+01 5.28614e+01 3.95827e-01
1.49890e-01 -1.60425e+01 2.14927e+02 2.85030e+01 4.91217e+01 6.22006e-01 2.00000e-02 2.06741e+00 1.28682e+01 5.87314e+02 1.22181e+01 3.50940e+01 5.94699e-01
1.58093e-01 -1.60375e+01 2.60905e+02 2.93805e+01 5.78349e+01 5.70390e-01 2.00000e-02 2.12244e+00 1.30808e+01 6.73186e+02 1.26810e+01 4.92075e+01 4.64180e-01
1.58490e-01 -1.59536e+01 2.87162e+02 2.97505e+01 6.28963e+01 6.47735e-01 2.00000e-02 2.00832e+00 1.28687e+01 5.62674e+02 1.16587e+01 2.16288e+01 4.09324e-01
1.40882e-01 -1.60463e+01 2.63597e+02 2.81904e+01 4.63859e+01 6.09991e-01 2.00000e-02 2.12870e+00 1.33372e+01 7.66834e+02 1.29089e+01 5.58460e+01 3.34937e-01
1.45462e-01 -1.60488e+01 2.80076e+02 3.37807e+01 4.46139e+01 5.96658e-01 2.00000e-02 2.12138e+00 1.31019e+01 7.10428e+02 1.27391e+01 5.21580e+01 4.10510e-01
1.40691e-01 -1.59965e+01 2.42243e+02 2.80890e+01 6.46718e+01 6.36153e-01 2.00000e-02 2.08515e+00 1.35102e+01 7.45081e+02 1.27066e+01 4.43841e+01 3.63175e-01
1.47678e-01 -1.60070e+01 2.00053e+02 2.87004e+01 4.97025e+01 6.46696e-01 2.00000e-02 2.02900e+00 1.27239e+01 5.26817e+02 1.18093e+01 2.53640e+01 5.67859e-01
1.49420e-01 -1.60142e+01 2.78253e+02 2.91720e+01 6.64277e+01 6.47144e-01 2.00000e-02 2.04171e+00 1.32501e+01 6.65243e+02 1.22533e+01 3.27962e+01 4.34169e-01
1.50238e-01 -1.60335e+01 2.99948e+02 3.39083e+01 5.67451e+01 6.05994e-01 2.00000e-02 2.09398e+00 1.31672e+01 6.84904e+02 1.26108e+01 4.53232e+01 4.47016e-01
1.49567e-01 -1.59693e+01 2.98366e+02 2.86296e+01 6.86215e+01 6.54077e-01 2.00000e-02 2.03907e+00 1.33481e+01 6.99547e+02 1.23016e+01 3.35202e+01 3.81623e-01
1.45295e-01 -1.60334e+01 2.17302e+02 3.09176e+01 5.38483e+01 6.28474e-01 2.00000e-02 2.06798e+00 1.30203e+01 6.11268e+02 1.23080e+01 3.61360e+01 5.57743e-01
1.62739e-01 -1.59641e+01 2.94343e+02 3.03578e+01 4.95653e+01 6.12965e-01 2.00000e-02 2.04764e+00 1.26365e+01 5.57014e+02 1.19867e+01 3.10950e+01 6.06418e-01
1.53930e-01 -1.60248e+01 2.73631e+02 3.04550e+01 6.22263e+01 6.19006e-01 2.00000e-02 2.06461e+00 1.30956e+01 6.36032e+02 1.23452e+01 3.67226e+01 5.18234e-01
1.47736e-01 -1.60435e+01 2.26087e+02 3.06363e+01 6.92020e+01 5.80069e-01 2.00000e-02 2.13852e+00 1.35226e+01 7.61302e+02 1.30023e+01 5.56330e+01 3.42005e-01
1.46089e-01 -1.60406e+01 2.90017e+02 3.17877e+01 4.12098e+01 6.48226e-01 2.00000e-02 2.04915e+00 1.28942e+01 6.21662e+02 1.21784e+01 3.43356e+01 5.15596e-01
1.59408e-01 -1.60258e+01 2.33883e+02 2.94245e+01 6.37648e+01 5.50388e-01 2.00000e-02 2.14350e+00 1.31981e+01 6.95450e+02 1.28352e+01 5.35998e+01 4.31779e-01
1.59872e-01 -1.59864e+01 2.45313e+02 3.18973e+01 6.21774e+01 6.38578e-01 2.00000e-02 2.00292e+00 1.26688e+01 5.02829e+02 1.14103e+01 1.79939e+01 4.32488e-01
1.62473e-01 -1.59893e+01 2.76625e+02 3.33893e+01 5.25785e+01 5.68323e-01 2.00000e-02 2.10351e+00 1.27590e+01 6.08980e+02 1.24059e+01 4.32977e+01 5.61542e-01
1.61939e-01 -1.59866e+01 2.99232e+02 3.32936e+01 5.95657e+01 6.22094e-01 2.00000e-02 2.03083e+00 1.27719e+01 5.53742e+02 1.19033e+01 2.74387e+01 5.42781e-01
1.40640e-01 -1.60080e+01 2.04470e+02 3.31681e+01 6.28351e+01 6.13014e-01 2.00000e-02 2.10397e+00 1.33662e+01 6.92438e+02 1.27207e+01 4.59504e+01 4.36110e-01
1.55161e-01 -1.59663e+01 2.94659e+02 3.07380e+01 5.55903e+01 5.60213e-01 2.00000e-02 2.14688e+00 1.31695e+01 7.31134e+02 1.28834e+01 5.74142e+01 3.81895e-01
1.55674e-01 -1.60128e+01 2.79835e+02 3.19094e+01 4.51712e+01 6.37652e-01 2.00000e-02 2.02783e+00 1.26437e+01 5.44872e+02 1.18215e+01 2.67263e+01 5.38964e-01
1.64030e-01 -1.60010e+01 2.70390e+02 3.34315e+01 4.78483e+01 6.10218e-01 2.00000e-02 2.03639e+00 1.24836e+01 5.12181e+02 1.17977e+01 2.72662e+01 6.24448e-01
1.40739e-01 -1.59710e+01 2.23023e+02 3.23227e+01 5.86017e+01 5.84763e-01 2.00000e-02 2.15118e+00 1.35095e+01 7.81356e+02 1.30840e+01 6.00342e+01 3.16770e-01
1.45447e-01 -1.60150e+01 2.19230e+02 3.28784e+01 6.59095e+01 6.01549e-01 2.00000e-02 2.10774e+00 1.33619e+01 6.97117e+02 1.27424e+01 4.69229e+01 4.29390e-01
1.65881e-01 -1.59770e+01 2.22552e+02 3.17324e+01 5.33087e+01 6.23453e-01 2.00000e-02 2.00413e+00 1.23657e+01 4.51406e+02 1.12912e+01 1.74243e+01 4.85457e-01
1.61540e-01 -1.60087e+01 2.74447e+02 3.16183e+01 5.39273e+01 5.62995e-01 2.00000e-02 2.11765e+00 1.28464e+01 6.38089e+02 1.25312e+01 4.70828e+01 5.16831e-01
1.64350e-01 -1.59898e+01 2.82492e+02 3.03881e+01 6.85350e+01 5.89371e-01 2.00000e-02 2.07558e+00 1.30108e+01 6.15534e+02 1.23557e+01 3.77840e+01 5.51417e-01
1.59970e-01 -1.60087e+01 2.42684e+02 2.96330e+01 4.20143e+01 6.33711e-01 2.00000e-02 2.01622e+00 1.23581e+01 4.89526e+02 1.15172e+01 2.20581e+01 5.34239e-01
1.55996e-01 -1.60274e+01 2.71439e+02 2.82529e+01 5.36138e+01 6.14195e-01 2.00000e-02 2.06939e+00 1.29371e+01 6.16520e+02 1.22969e+01 3.71005e+01 5.49872e-01
1.48201e-01 -1.59968e+01 2.01901e+02 3.00497e+01 6.20455e+01 5.57646e-01 2.00000e-02 2.16684e+00 1.34492e+01 7.66499e+02 1.30988e+01 6.16531e+01 3.35363e-01
1.55967e-01 -1.60149e+01 2.51022e+02 2.97158e+01 5.80172e+01 5.89163e-01 2.00000e-02 2.10045e+00 1.30593e+01 6.47230e+02 1.25427e+01 4.38434e+01 5.02961e-01
1.42887e-01 -1.59817e+01 2.60910e+02 2.99581e+01 5.33424e+01 6.59691e-01 2.00000e-02 2.03760e+00 1.31066e+01 6.33740e+02 1.21538e+01 3.13123e+01 4.64040e-01
1.69966e-01 -1.59795e+01 2.03397e+02 3.30636e+01 6.08244e+01 5.93001e-01 2.00000e-02 2.03494e+00 1.24727e+01 4.71566e+02 1.17223e+01 2.48976e+01 6.69175e-01
1.58586e-01 -1.59776e+01 2.66238e+02 2.93659e+01 5.42145e+01 6.36225e-01 2.00000e-02 2.02197e+00 1.27215e+01 5.40217e+02 1.17702e+01 2.47681e+01 5.12739e-01
1.58264e-01 -1.59827e+01 2.90170e+02 2.94226e+01 5.33531e+01 6.45476e-01 2.00000e-02 2.01431e+00 1.27426e+01 5.49883e+02 1.17060e+01 2.33919e+01 4.57606e-01
1.67035e-01 -1.59760e+01 2.10578e+02 2.89197e+01 6.70019e+01 6.04554e-01 2.00000e-02 2.03578e+00 1.26921e+01 5.10761e+02 1.18350e+01 2.59419e+01 6.23357e-01
1.48127e-01 -1.60434e+01 2.27980e+02 2.86755e+01 4.47176e+01 6.04005e-01 2.00000e-02 2.10452e+00 1.29298e+01 6.51049e+02 1.25087e+01 4.50452e+01 4.97197e-01
1.63951e-01 -1.59778e+01 2.15568e+02 3.01516e+01 5.27777e+01 6.26700e-01 2.00000e-02 2.00721e+00 1.24050e+01 4.59103e+02 1.13686e+01 1.85324e+01 5.01274e-01
1.51839e-01 -1.59722e+01 2.98640e+02 3.29437e+01 4.45292e+01 6.21784e-01 2.00000e-02 2.06730e+00 1.28476e+01 6.18746e+02 1.22746e+01 3.77749e+01 5.46009e-01
1.61849e-01 -1.59604e+01 2.96482e+02 3.38064e+01 5.13443e+01 5.85643e-01 2.00000e-02 2.08280e+00 1.27445e+01 5.93897e+02 1.22881e+01 3.91758e+01 5.84927e-01
1.50555e-01 -1.60248e+01 2.79569e+02 3.03367e+01 6.28308e+01 5.98632e-01 2.00000e-02 2.10848e+00 1.33356e+01 7.21496e+02 1.27676e+01 4.89670e+01 3.95097e-01
1.61371e-01 -1.60160e+01 2.75567e+02 2.94983e+01 6.47571e+01 6.26370e-01 2.00000e-02 2.03003e+00 1.28772e+01 5.68083e+02 1.19262e+01 2.71534e+01 5.20332e-01
1.59214e-01 -1.59987e+01 2.42428e+02 2.93017e+01 6.27830e+01 5.96326e-01 2.00000e-02 2.07845e+00 1.29913e+01 6.08677e+02 1.23528e+01 3.78214e+01 5.62011e-01
1.55509e-01 -1.59727e+01 2.95971e+02 3.03882e+01 4.70350e+01 6.09941e-01 2.00000e-02 2.07712e+00 1.28309e+01 6.22809e+02 1.23184e+01 3.95185e+01 5.40213e-01
1.45448e-01 -1.59731e+01 2.55823e+02 3.39765e+01 6.76081e+01 6.49315e-01 2.00000e-02 2.03534e+00 1.32060e+01 6.31630e+02 1.21562e+01 3.02444e+01 4.58847e-01
1.47684e-01 -1.59774e+01 2.12506e+02 3.17109e+01 6.88107e+01 5.79026e-01 2.00000e-02 2.13610e+00 1.34704e+01 7.39176e+02 1.29529e+01 5.40391e+01 3.71044e-01
1.50121e-01 -1.59803e+01 2.20450e+02 3.12102e+01 5.06322e+01 5.79592e-01 2.00000e-02 2.12741e+00 1.30593e+01 6.71911e+02 1.26948e+01 5.01527e+01 4.66061e-01
1.40283e-01 -1.59924e+01 2.04763e+02 2.80366e+01 4.99058e+01 5.82660e-01 2.00000e-02 2.16307e+00 1.34258e+01 7.84773e+02 1.30915e+01 6.24963e+01 3.12578e-01
1.47990e-01 -1.59951e+01 2.34936e+02 2.95865e+01 5.29292e+01 5.64913e-01 2.00000e-02 2.16120e+00 1.32939e+01 7.58020e+02 1.30093e+01 6.10348e+01 3.46234e-01
1.52530e-01 -1.59919e+01 2.50975e+02 3.19795e+01 4.73423e+01 6.30593e-01 2.00000e-02 2.04331e+00 1.27404e+01 5.58756e+02 1.19943e+01 3.00804e+01 5.89324e-01
1.45169e-01 -1.60006e+01 2.02508e+02 3.17223e+01 5.63104e+01 6.46828e-01 2.00000e-02 2.03167e+00 1.28627e+01 5.44523e+02 1.19068e+01 2.64633e+01 5.58886e-01
1.57649e-01 -1.59825e+01 2.83641e+02 2.99657e+01 6.58194e+01 5.91419e-01 2.00000e-02 2.09611e+00 1.31883e+01 6.73746e+02 1.25977e+01 4.42358e+01 4.63353e-01
1.64725e-01 -1.60189e+01 2.89958e+02 2.92045e+01 6.65573e+01 5.61944e-01 2.00000e-02 2.11648e+00 1.31131e+01 6.67767e+02 1.26607e+01 4.76716e+01 4.72194e-01
1.46001e-01 -1.60449e+01 2.54058e+02 2.95362e+01 5.87630e+01 6.11145e-01 2.00000e-02 2.10330e+00 1.33260e+01 7.13906e+02 1.27264e+01 4.74248e+01 4.05639e-01
1.41488e-01 -1.60049e+01 2.79675e+02 3.06976e+01 4.60438e+01 6.54382e-01 2.00000e-02 2.05606e+00 1.31182e+01 6.64272e+02 1.23482e+01 3.70927e+01 4.66857e-01
1.46578e-01 -1.60260e+01 2.91130e+02 3.18527e+01 6.20148e+01 6.29216e-01 2.00000e-02 2.07607e+00 1.33175e+01 7.04966e+02 1.25775e+01 4.22056e+01 4.18214e-01
1.40365e-01 -1.59572e+01 2.51154e+02 2.95439e+01 5.78741e+01 6.12501e-01 2.00000e-02 2.12121e+00 1.35061e+01 7.74071e+02 1.29419e+01 5.38771e+01 3.25814e-01
1.61828e-01 -1.59563e+01 2.52128e+02 3.02030e+01 6.45448e+01 5.70131e-01 2.00000e-02 2.10767e+00 1.30618e+01 6.41638e+02 1.25716e+01 4.46610e+01 5.11435e-01
1.69896e-01 -1.59548e+01 2.95424e+02 2.95420e+01 5.65489e+01 6.05236e-01 2.00000e-02 2.03733e+00 1.25949e+01 5.30196e+02 1.18587e+01 2.78481e+01 6.04735e-01
1.40145e-01 -1.60409e+01 2.97099e+02 3.33232e+01 6.25547e+01 6.85199e-01 2.00000e-02 2.01279e+00 1.33255e+01 6.79359e+02 1.20175e+01 2.65625e+01 3.12576e-01
1.42898e-01 -1.60140e+01 2.56894e+02 3.27565e+01 4.46599e+01 6.54270e-01 2.00000e-02 2.03959e+00 1.29067e+01 5.99233e+02 1.20753e+01 3.09798e+01 5.18570e-01
1.46714e-01 -1.60431e+01 2.04862e+02 3.31471e+01 6.70922e+01 6.03600e-01 2.00000e-02 2.09752e+00 1.32778e+01 6.62601e+02 1.26208e+01 4.32404e+01 4.79876e-01
1.45551e-01 -1.59567e+01 2.02076e+02 3.27845e+01 5.48901e+01 6.40935e-01 2.00000e-02 2.03860e+00 1.28483e+01 5.46315e+02 1.19695e+01 2.80551e+01 5.88293e-01
1.47605e-01 -1.60412e+01 2.10745e+02 3.22819e+01 6.53132e+01 5.77621e-01 2.00000e-02 2.13658e+00 1.33996e+01 7.24791e+02 1.29185e+01 5.36775e+01 3.90559e-01
1.52493e-01 -1.60489e+01 2.15616e+02 2.85771e+01 5.46938e+01 5.89262e-01 2.00000e-02 2.11011e+00 1.30621e+01 6.49516e+02 1.25870e+01 4.54244e+01 4.99508e-01
1.58710e-01 -1.60399e+01 2.96946e+02 3.06899e+01 6.85962e+01 5.99977e-01 2.00000e-02 2.08100e+00 1.31755e+01 6.63143e+02 1.25008e+01 4.09524e+01 4.79068e-01
1.49066e-01 -1.60130e+01 2.36669e+02 3.11572e+01 6.24650e+01 6.40863e-01 2.00000e-02 2.03702e+00 1.30195e+01 5.90023e+02 1.20569e+01 2.91163e+01 5.21587e-01
1.52133e-01 -1.59916e+01 2.84247e+02 3.18009e+01 6.21308e+01 6.27001e-01 2.00000e-02 2.05785e+00 1.31164e+01 6.40224e+02 1.23193e+01 3.57776e+01 5.04953e-01
1.59223e-01 -1.59521e+01 2.63316e+02 2.83778e+01 6.69529e+01 5.88500e-01 2.00000e-02 2.09581e+00 1.31671e+01 6.62408e+02 1.25672e+01 4.32638e+01 4.80164e-01
1.63461e-01 -1.60004e+01 2.44199e+02 3.23375e+01 5.65021e+01 6.22910e-01 2.00000e-02 2.01563e+00 1.25469e+01 4.90562e+02 1.15833e+01 2.17436e+01 5.29258e-01
1.61905e-01 -1.59588e+01 2.12865e+02 2.97628e+01 6.25651e+01 5.97896e-01 2.00000e-02 2.06171e+00 1.28112e+01 5.51590e+02 1.21198e+01 3.23353e+01 6.45522e-01
1.49589e-01 -1.60146e+01 2.26465e+02 3.29885e+01 5.45157e+01 6.47604e-01 2.00000e-02 2.01709e+00 1.27466e+01 5.25428e+02 1.17053e+01 2.29812e+01 5.00976e-01
1.41765e-01 -1.60094e+01 2.14710e+02 3.17641e+01 5.26929e+01 6.67133e-01 2.00000e-02 2.01018e+00 1.28322e+01 5.37230e+02 1.16426e+01 2.12768e+01 4.46153e-01
1.49910e-01 -1.60086e+01 2.10981e+02 3.01379e+01 5.15224e+01 5.73603e-01 2.00000e-02 2.13834e+00 1.31074e+01 6.89285e+02 1.27733e+01 5.28126e+01 4.40662e-01
1.58073e-01 -1.60097e+01 2.87559e+02 2.91495e+01 5.32319e+01 5.70200e-01 2.00000e-02 2.12643e+00 1.29691e+01 6.83459e+02 1.26611e+01 5.09907e+01 4.49119e-01
1.65121e-01 -1.60308e+01 2.51963e+02 3.19669e+01 4.72454e+01 6.24615e-01 2.00000e-02 2.01003e+00 1.23557e+01 4.71094e+02 1.14231e+01 2.00062e+01 5.10403e-01
1.53915e-01 -1.59553e+01 2.07230e+02 3.23603e+01 5.79995e+01 5.79471e-01 2.00000e-02 2.11072e+00 1.30248e+01 6.31396e+02 1.25638e+01 4.47409e+01 5.27045e-01
1.56106e-01 -1.59638e+01 2.69620e+02 2.81975e+01 6.97535e+01 6.36458e-01 2.00000e-02 2.03600e+00 1.31251e+01 6.26738e+02 1.21098e+01 2.99109e+01 4.67801e-01
1.49702e-01 -1.60289e+01 2.29164e+02 3.34135e+01 6.99113e+01 6.34043e-01 2.00000e-02 2.04055e+00 1.30935e+01 5.94778e+02 1.21135e+01 2.97599e+01 5.28262e-01
1.51609e-01 -1.60153e+01 2.40376e+02 2.86205e+01 4.66059e+01 6.08742e-01 2.00000e-02 2.08696e+00 1.28704e+01 6.22513e+02 1.23707e+01 4.05774e+01 5.40669e-01
1.45908e-01 -1.59524e+01 2.48939e+02 3.25356e+01 5.20439e+01 6.48142e-01 2.00000e-02 2.03643e+00 1.29313e+01 5.86990e+02 1.20364e+01 2.95063e+01 5.23385e-01
1.61045e-01 -1.60275e+01 2.31266e+02 3.38980e+01 5.34541e+01 6.22486e-01 2.00000e-02 2.01898e+00 1.25078e+01 4.84288e+02 1.16054e+01 2.23981e+01 5.57950e-01
1.49592e-01 -1.60058e+01 2.61336e+02 3.22358e+01 6.27552e+01 5.78923e-01 2.00000e-02 2.13344e+00 1.33714e+01 7.38645e+02 1.29157e+01 5.45675e+01 3.71756e-01
1.63588e-01 -1.59994e+01 2.71062e+02 3.20174e+01 5.09600e+01 6.11495e-01 2.00000e-02 2.03898e+00 1.25769e+01 5.26109e+02 1.18655e+01 2.81274e+01 6.17661e-01
1.44232e-01 -1.60083e+01 2.14955e+02 2.87581e+01 6.11606e+01 6.69017e-01 2.00000e-02 2.00350e+00 1.29440e+01 5.52899e+02 1.15368e+01 1.88643e+01 3.90421e-01
1.60955e-01 -1.60194e+01 2.02539e+02 3.24861e+01 6.53282e+01 6.22280e-01 2.00000e-02 2.01758e+00 1.26339e+01 4.84935e+02 1.16169e+01 2.15898e+01 5.48064e-01
1.51664e-01 -1.59919e+01 2.09711e+02 2.94322e+01 6.81075e+01 5.95240e-01 2.00000e-02 2.10196e+00 1.32651e+01 6.69688e+02 1.26343e+01 4.40957e+01 4.69347e-01
1.64433e-01 -1.59629e+01 2.24132e+02 3.30897e+01 4.99598e+01 6.15754e-01 2.00000e-02 2.01931e+00 1.23810e+01 4.66337e+02 1.15424e+01 2.19625e+01 5.79285e-01
1.58434e-01 -1.60307e+01 2.90056e+02 2.98004e+01 6.01204e+01 6.11725e-01 2.00000e-02 2.06458e+00 1.29918e+01 6.19846e+02 1.22944e+01 3.63126e+01 5.42938e-01
1.55253e-01 -1.59943e+01 2.50853e+02 3.19986e+01 6.56634e+01 5.65105e-01 2.00000e-02 2.13305e+00 1.32773e+01 7.06305e+02 1.28410e+01 5.25166e+01 4.16320e-01
1.56348e-01 -1.59690e+01 2.37776e+02 3.05111e+01 5.68181e+01 5.68701e-01 2.00000e-02 2.12551e+00 1.30693e+01 6.65908e+02 1.26831e+01 4.92989e+01 4.74953e-01
1.44949e-01 -1.60018e+01 2.79947e+02 3.09491e+01 4.05847e+01 6.78832e-01 2.00000e-02 2.00388e+00 1.27786e+01 5.69026e+02 1.15720e+01 2.07676e+01 3.77541e-01
1.61629e-01 -1.60284e+01 2.95066e+02 3.17101e+01 5.73911e+01 6.09585e-01 2.00000e-02 2.05329e+00 1.28225e+01 5.79014e+02 1.21212e+01 3.28060e+01 5.88885e-01
1.50137e-01 -1.60408e+01 2.23590e+02 3.30552e+01 4.98597e+01 5.91400e-01 2.00000e-02 2.10627e+00 1.29693e+01 6.34594e+02 1.25297e+01 4.46168e+01 5.22159e-01
1.48464e-01 -1.59929e+01 2.98433e+02 3.17720e+01 5.92807e+01 6.15749e-01 2.00000e-02 2.09078e+00 1.32844e+01 7.08621e+02 1.26572e+01 4.55370e+01 4.13052e-01
1.66723e-01 -1.60261e+01 2.04316e+02 3.21053e+01 4.92590e+01 6.20619e-01 2.00000e-02 2.00257e+00 1.22270e+01 4.28315e+02 1.11799e+01 1.62925e+01 4.92332e-01
1.45057e-01 -1.60103e+01 2.66635e+02 2.82317e+01 4.05212e+01 6.65787e-01 2.00000e-02 2.02653e+00 1.28293e+01 5.92507e+02 1.19204e+01 2.79202e+01 4.72610e-01
1.46409e-01 -1.60299e+01 2.90462e+02 3.26522e+01 6.36842e+01 5.91515e-01 2.00000e-02 2.13014e+00 1.34951e+01 7.78853e+02 1.29937e+01 5.63741e+01 3.19862e-01
1.51517e-01 -1.59504e+01 2.18460e+02 3.16999e+01 6.53178e+01 5.73976e-01 2.00000e-02 2.13013e+00 1.33102e+01 7.02011e+02 1.28326e+01 5.13932e+01 4.22407e-01
1.47852e-01 -1.60071e+01 2.60189e+02 3.16642e+01 5.90811e+01 6.61820e-01 2.00000e-02 2.01099e+00 1.29627e+01 5.77904e+02 1.17498e+01 2.28229e+01 4.08878e-01
1.41834e-01 -1.60057e+01 2.02763e+02 3.12530e+01 6.00981e+01 6.40097e-01 2.00000e-02 2.05710e+00 1.31158e+01 6.09070e+02 1.22599e+01 3.35128e+01 5.50781e-01
1.43421e-01 -1.60094e+01 2.25551e+02 2.83099e+01 5.11180e+01 6.13406e-01 2.00000e-02 2.10682e+00 1.32222e+01 6.93234e+02 1.26804e+01 4.70869e+01 4.34964e-01
1.60690e-01 -1.60449e+01 2.77964e+02 2.80334e+01 5.92480e+01 5.56878e-01 2.00000e-02 2.13772e+00 1.30977e+01 6.97039e+02 1.27733e+01 5.32804e+01 4.29502e-01
1.61393e-01 -1.59592e+01 2.95569e+02 3.00659e+01 5.77328e+01 6.24323e-01 2.00000e-02 2.03584e+00 1.28062e+01 5.68497e+02 1.19685e+01 2.88829e+01 5.46138e-01
1.60828e-01 -1.59882e+01 2.71582e+02 3.11773e+01 5.06255e+01 6.42330e-01 2.00000e-02 2.00165e+00 1.25385e+01 4.98823e+02 1.13382e+01 1.76265e+01 4.27520e-01
1.43396e-01 -1.60490e+01 2.60011e+02 3.13098e+01 5.99757e+01 5.87625e-01 2.00000e-02 2.14465e+00 1.35212e+01 7.92692e+02 1.30741e+01 5.96951e+01 3.02984e-01
1.50489e-01 -1.59565e+01 2.10785e+02 3.06039e+01 6.24448e+01 6.42785e-01 2.00000e-02 2.02371e+00 1.28651e+01 5.40326e+02 1.18172e+01 2.44547e+01 5.22358e-01
1.66927e-01 -1.59582e+01 2.67009e+02 3.16647e+01 6.32199e+01 6.01052e-01 2.00000e-02 2.04392e+00 1.27300e+01 5.39289e+02 1.19660e+01 2.91124e+01 6.19320e-01
1.50652e-01 -1.60394e+01 2.93947e+02 3.10406e+01 6.77820e+01 6.15090e-01 2.00000e-02 2.08577e+00 1.33655e+01 7.16152e+02 1.26532e+01 4.42320e+01 4.02506e-01
1.55869e-01 -1.59521e+01 2.59899e+02 3.03628e+01 5.45519e+01 6.39093e-01 2.00000e-02 2.02296e+00 1.27628e+01 5.45762e+02 1.18017e+01 2.51418e+01 5.11681e-01
1.62778e-01 -1.59554e+01 2.34036e+02 2.89053e+01 6.21617e+01 5.88947e-01 2.00000e-02 2.07744e+00 1.28920e+01 5.85759e+02 1.22834e+01 3.66266e+01 5.97575e-01
1.58125e-01 -1.59663e+01 2.93080e+02 3.09639e+01 6.39778e+01 6.32878e-01 2.00000e-02 2.03168e+00 1.29564e+01 5.91584e+02 1.20044e+01 2.85435e+01 4.97233e-01
1.60967e-01 -1.60404e+01 2.98423e+02 3.09323e+01 6.69625e+01 5.67561e-01 2.00000e-02 2.11833e+00 1.31977e+01 6.89852e+02 1.27300e+01 4.92749e+01 4.39842e-01
1.59870e-01 -1.60118e+01 2.13885e+02 2.82345e+01 5.83413e+01 5.73089e-01 2.00000e-02 2.10990e+00 1.29653e+01 6.24728e+02 1.25187e+01 4.40356e+01 5.37264e-01
1.53117e-01 -1.59895e+01 2.53619e+02 3.25170e+01 5.80755e+01 5.96838e-01 2.00000e-02 2.09292e+00 1.30613e+01 6.41762e+02 1.25069e+01 4.24514e+01 5.11246e-01
1.67784e-01 -1.59918e+01 2.62308e+02 3.33075e+01 6.57253e+01 5.61587e-01 2.00000e-02 2.09483e+00 1.28827e+01 5.93073e+02 1.23948e+01 4.03862e+01 5.86207e-01
1.64397e-01 -1.59589e+01 2.62926e+02 3.00216e+01 6.62715e+01 5.94519e-01 2.00000e-02 2.06544e+00 1.29180e+01 5.87228e+02 1.22269e+01 3.46601e+01 5.93871e-01
1.64098e-01 -1.60063e+01 2.78386e+02 3.09118e+01 4.70175e+01 6.16352e-01 2.00000e-02 2.03381e+00 1.24836e+01 5.20367e+02 1.17803e+01 2.70211e+01 6.01024e-01
1.62305e-01 -1.59840e+01 2.16824e+02 3.20206e+01 5.56970e+01 5.82425e-01 2.00000e-02 2.07987e+00 1.27251e+01 5.56552e+02 1.22101e+01 3.61372e+01 6.42953e-01
1.50147e-01 -1.60480e+01 2.09599e+02 3.02103e+01 5.11266e+01 5.75947e-01 2.00000e-02 2.13379e+00 1.30765e+01 6.78924e+02 1.27313e+01 5.14370e+01 4.55746e-01
1.44967e-01 -1.60141e+01 2.13113e+02 3.24611e+01 6.76731e+01 6.50418e-01 2.00000e-02 2.02727e+00 1.30720e+01 5.78923e+02 1.19614e+01 2.62426e+01 4.93209e-01
1.49195e-01 -1.59786e+01 2.35813e+02 3.39759e+01 5.59507e+01 6.03401e-01 2.00000e-02 2.09100e+00 1.30576e+01 6.35568e+02 1.24906e+01 4.17967e+01 5.20673e-01
1.50676e-01 -1.60039e+01 2.35702e+02 3.35534e+01 4.64028e+01 5.81519e-01 2.00000e-02 2.11942e+00 1.29153e+01 6.51848e+02 1.25849e+01 4.81561e+01 4.95992e-01
1.47545e-01 -1.60474e+01 2.58550e+02 2.98357e+01 5.16258e+01 5.89443e-01 2.00000e-02 2.13004e+00 1.32378e+01 7.25967e+02 1.28350e+01 5.36893e+01 3.88946e-01
1.54079e-01 -1.59728e+01 2.51246e+02 2.96322e+01 5.54053e+01 6.35500e-01 2.00000e-02 2.03477e+00 1.28441e+01 5.65616e+02 1.19588e+01 2.82037e+01 5.45385e-01
1.57948e-01 -1.60376e+01 2.94625e+02 3.39568e+01 5.53280e+01 5.92744e-01 2.00000e-02 2.08526e+00 1.29299e+01 6.22551e+02 1.24067e+01 4.07693e+01 5.40610e-01
1.47723e-01 -1.60188e+01 2.76199e+02 3.39553e+01 5.62667e+01 5.97017e-01 2.00000e-02 2.11195e+00 1.32349e+01 7.05571e+02 1.27422e+01 4.94672e+01 4.17358e-01
1.57752e-01 -1.60191e+01 2.47338e+02 3.22012e+01 6.83627e+01 6.19710e-01 2.00000e-02 2.04170e+00 1.29527e+01 5.74400e+02 1.20567e+01 2.95333e+01 5.61203e-01
1.56035e-01 -1.60221e+01 2.04766e+02 3.35290e+01 6.44190e+01 5.96467e-01 2.00000e-02 2.07508e+00 1.29433e+01 5.77812e+02 1.22874e+01 3.58142e+01 6.09934e-01
1.47455e-01 -1.60061e+01 2.32276e+02 3.15455e+01 6.58297e+01 5.88736e-01 2.00000e-02 2.12476e+00 1.34166e+01 7.29503e+02 1.28762e+01 5.18041e+01 3.84114e-01
1.56896e-01 -1.60483e+01 2.17240e+02 3.39048e+01 5.82802e+01 6.34199e-01 2.00000e-02 2.01072e+00 1.25947e+01 4.84425e+02 1.15230e+01 2.01702e+01 5.02415e-01
1.43519e-01 -1.59781e+01 2.92859e+02 2.95651e+01 5.41377e+01 6.36557e-01 2.00000e-02 2.08188e+00 1.33262e+01 7.24242e+02 1.26397e+01 4.45950e+01 3.91314e-01
1.59963e-01 -1.59692e+01 2.71454e+02 2.84957e+01 5.89307e+01 6.09976e-01 2.00000e-02 2.06155e+00 1.29143e+01 5.98244e+02 1.22164e+01 3.46602e+01 5.73459e-01
1.47971e-01 -1.60432e+01 2.82318e+02 3.38613e+01 4.40156e+01 6.36207e-01 2.00000e-02 2.05387e+00 1.28723e+01 6.07522e+02 1.21867e+01 3.45669e+01 5.47209e-01
1.60791e-01 -1.60492e+01 2.22384e+02 2.92616e+01 5.67742e+01 6.22630e-01 2.00000e-02 2.02779e+00 1.26361e+01 5.09137e+02 1.17517e+01 2.46582e+01 5.83146e-01
1.64518e-01 -1.59610e+01 2.45702e+02 3.13628e+01 5.26754e+01 6.28917e-01 2.00000e-02 2.00479e+00 1.24433e+01 4.72704e+02 1.13573e+01 1.82528e+01 4.71975e-01
1.59186e-01 -1.60316e+01 2.79778e+02 2.85269e+01 6.95025e+01 6.27576e-01 2.00000e-02 2.04032e+00 1.30697e+01 6.16860e+02 1.21246e+01 3.07119e+01 4.96539e-01
1.61394e-01 -1.60099e+01 2.77701e+02 3.33488e+01 6.66951e+01 5.61643e-01 2.00000e-02 2.11731e+00 1.31179e+01 6.62855e+02 1.26696e+01 4.77567e+01 4.79497e-01
1.68186e-01 -1.59540e+01 2.53093e+02 3.01920e+01 4.63701e+01 6.14166e-01 2.00000e-02 2.02080e+00 1.22834e+01 4.77120e+02 1.15283e+01 2.27411e+01 5.77614e-01
1.45495e-01 -1.60453e+01 2.85282e+02 3.19244e+01 5.09177e+01 5.90281e-01 2.00000e-02 2.13526e+00 1.33078e+01 7.55583e+02 1.29246e+01 5.68238e+01 3.49393e-01
1.42901e-01 -1.60120e+01 2.56967e+02 3.08562e+01 4.55957e+01 6.68109e-01 2.00000e-02 2.02057e+00 1.28964e+01 5.85301e+02 1.18735e+01 2.60622e+01 4.51970e-01
1.43051e-01 -1.60400e+01 2.32501e+02 3.04249e+01 6.50572e+01 6.37618e-01 2.00000e-02 2.06571e+00 1.33154e+01 6.72325e+02 1.24510e+01 3.76068e+01 4.64468e-01
1.53433e-01 -1.60392e+01 2.51475e+02 2.91712e+01 4.01538e+01 6.36874e-01 2.00000e-02 2.03699e+00 1.25523e+01 5.45418e+02 1.18506e+01 2.84331e+01 5.82553e-01
1.55445e-01 -1.60111e+01 2.92401e+02 3.00875e+01 6.69030e+01 5.59765e-01 2.00000e-02 2.14878e+00 1.34226e+01 7.66400e+02 1.30235e+01 5.88761e+01 3.35489e-01
1.50008e-01 -1.60047e+01 2.37915e+02 3.23368e+01 4.60157e+01 6.25099e-01 2.00000e-02 2.05788e+00 1.27855e+01 5.74151e+02 1.21285e+01 3.33840e+01 6.05333e-01
1.52511e-01 -1.59707e+01 2.17853e+02 2.99896e+01 6.28535e+01 5.68947e-01 2.00000e-02 2.13751e+00 1.32914e+01 7.08137e+02 1.28606e+01 5.30756e+01 4.13734e-01
1.53612e-01 -1.59983e+01 2.25492e+02 3.24753e+01 5.33754e+01 6.44258e-01 2.00000e-02 2.00945e+00 1.26192e+01 4.98351e+02 1.15276e+01 2.02685e+01 4.80277e-01
1.54299e-01 -1.59907e+01 2.11133e+02 3.29593e+01 6.63184e+01 5.56476e-01 2.00000e-02 2.14263e+00 1.32834e+01 6.99088e+02 1.28760e+01 5.35741e+01 4.26571e-01
1.45363e-01 -1.59609e+01 2.03822e+02 2.83042e+01 4.68801e+01 6.07222e-01 2.00000e-02 2.10636e+00 1.30358e+01 6.52598e+02 1.25607e+01 4.50457e+01 4.94864e-01
1.44442e-01 -1.60432e+01 2.03430e+02 3.08565e+01 5.19160e+01 6.32555e-01 2.00000e-02 2.06174e+00 1.29407e+01 5.87164e+02 1.22112e+01 3.39286e+01 5.90746e-01
1.51794e-01 -1.59701e+01 2.44077e+02 3.16529e+01 5.73505e+01 6.22242e-01 2.00000e-02 2.05840e+00 1.29574e+01 5.96540e+02 1.22132e+01 3.39648e+01 5.71921e-01
1.58317e-01 -1.59638e+01 2.42802e+02 2.94707e+01 5.92217e+01 5.98746e-01 2.00000e-02 2.07732e+00 1.29433e+01 6.02541e+02 1.23250e+01 3.75284e+01 5.71513e-01
1.65768e-01 -1.59559e+01 2.89633e+02 3.19372e+01 6.96691e+01 6.33421e-01 2.00000e-02 2.00206e+00 1.27635e+01 5.28834e+02 1.14419e+01 1.81888e+01 4.03638e-01
1.53908e-01 -1.60096e+01 2.27490e+02 2.84531e+01 6.02775e+01 6.00621e-01 2.00000e-02 2.08966e+00 1.30856e+01 6.36039e+02 1.24761e+01 4.09112e+01 5.19955e-01
1.48755e-01 -1.59938e+01 2.23598e+02 3.17932e+01 5.71037e+01 5.99511e-01 2.00000e-02 2.10138e+00 1.31269e+01 6.53539e+02 1.25818e+01 4.42104e+01 4.93448e-01
1.58175e-01 -1.59687e+01 2.50452e+02 3.14108e+01 5.15562e+01 6.00893e-01 2.00000e-02 2.07134e+00 1.27763e+01 5.77713e+02 1.22098e+01 3.59127e+01 6.10087e-01
1.61229e-01 -1.59803e+01 2.83585e+02 2.88239e+01 5.95776e+01 5.60128e-01 2.00000e-02 2.13009e+00 1.30804e+01 6.85365e+02 1.27260e+01 5.13370e+01 4.46346e-01
1.68045e-01 -1.59781e+01 2.04148e+02 2.98522e+01 6.92570e+01 6.19941e-01 2.00000e-02 2.00389e+00 1.25533e+01 4.64638e+02 1.13400e+01 1.71678e+01 4.72548e-01
1.60882e-01 -1.60317e+01 2.76227e+02 2.88529e+01 6.30231e+01 6.04870e-01 2.00000e-02 2.06634e+00 1.29806e+01 6.10711e+02 1.22834e+01 3.59636e+01 5.58006e-01
1.59686e-01 -1.59558e+01 2.73844e+02 3.03054e+01 5.80084e+01 5.55368e-01 2.00000e-02 2.13717e+00 1.30655e+01 6.87770e+02 1.27538e+01 5.28508e+01 4.42855e-01
1.59954e-01 -1.60476e+01 2.66079e+02 3.26211e+01 5.63540e+01 5.50152e-01 2.00000e-02 2.13746e+00 1.29771e+01 6.70168e+02 1.27035e+01 5.21271e+01 4.68638e-01
1.42847e-01 -1.60151e+01 2.01441e+02 3.27145e+01 4.50667e+01 6.05950e-01 2.00000e-02 2.10756e+00 1.30098e+01 6.44172e+02 1.25596e+01 4.52353e+01 5.07590e-01
1.44531e-01 -1.59795e+01 2.24115e+02 2.91422e+01 5.01224e+01 6.38748e-01 2.00000e-02 2.05900e+00 1.29895e+01 6.08299e+02 1.22347e+01 3.44084e+01 5.54835e-01
1.60606e-01 -1.60386e+01 2.32865e+02 2.86352e+01 6.64689e+01 6.41023e-01 2.00000e-02 2.00094e+00 1.27366e+01 5.11534e+02 1.13468e+01 1.67032e+01 4.11768e-01
1.49961e-01 -1.59561e+01 2.84824e+02 3.01914e+01 5.25608e+01 6.19528e-01 2.00000e-02 2.08052e+00 1.31008e+01 6.64517e+02 1.24847e+01 4.16296e+01 4.77022e-01
1.44195e-01 -1.60300e+01 2.16149e+02 3.37763e+01 5.01581e+01 5.99237e-01 2.00000e-02 2.11285e+00 1.31026e+01 6.64958e+02 1.26460e+01 4.72447e+01 4.76366e-01
1.51576e-01 -1.60304e+01 2.61048e+02 3.24231e+01 4.84624e+01 6.19807e-01 2.00000e-02 2.06476e+00 1.28644e+01 5.98603e+02 1.22330e+01 3.58185e+01 5.75803e-01
1.58428e-01 -1.59915e+01 2.56129e+02 2.99676e+01 6.14533e+01 6.34321e-01 2.00000e-02 2.02182e+00 1.28114e+01 5.46550e+02 1.17971e+01 2.46120e+01 5.04413e-01
1.40939e-01 -1.59652e+01 2.94300e+02 2.95869e+01 4.36342e+01 6.23726e-01 2.00000e-02 2.11106e+00 1.32683e+01 7.54309e+02 1.28036e+01 5.25750e+01 3.51050e-01
1.66375e-01 -1.60456e+01 2.79258e+02 3.23196e+01 6.92326e+01 5.54196e-01 2.00000e-02 2.11387e+00 1.30603e+01 6.43863e+02 1.26074e+01 4.60058e+01 5.08058e-01
1.56135e-01 -1.59596e+01 2.55015e+02 3.31588e+01 6.15380e+01 6.04101e-01 2.00000e-02 2.07046e+00 1.29765e+01 6.03414e+02 1.23079e+01 3.65534e+01 5.70160e-01
1.55577e-01 -1.59605e+01 2.89632e+02 3.38528e+01 5.84438e+01 5.84736e-01 2.00000e-02 2.10427e+00 1.30877e+01 6.63805e+02 1.26059e+01 4.60007e+01 4.78082e-01
1.68373e-01 -1.60448e+01 2.00679e+02 3.37167e+01 5.31372e+01 5.55096e-01 2.00000e-02 2.09536e+00 1.24654e+01 5.38399e+02 1.21584e+01 3.80482e+01 6.70977e-01
1.44554e-01 -1.60384e+01 2.44033e+02 3.17229e+01 4.36270e+01 6.17421e-01 2.00000e-02 2.09225e+00 1.29945e+01 6.51190e+02 1.24893e+01 4.32250e+01 4.96984e-01
1.47170e-01 -1.60358e+01 2.63340e+02 2.91667e+01 5.57902e+01 6.59672e-01 2.00000e-02 2.02400e+00 1.30176e+01 6.04245e+02 1.19584e+01 2.70820e+01 4.46202e-01
1.52276e-01 -1.59760e+01 2.02803e+02 2.81450e+01 5.13323e+01 6.23211e-01 2.00000e-02 2.05547e+00 1.27844e+01 5.54855e+02 1.20708e+01 3.14552e+01 6.30125e-01
1.43016e-01 -1.59811e+01 2.43888e+02 3.07655e+01 4.70217e+01 5.78043e-01 2.00000e-02 2.15838e+00 1.32756e+01 7.71313e+02 1.30070e+01 6.18162e+01 3.29274e-01
1.41816e-01 -1.60189e+01 2.87971e+02 3.17156e+01 5.56833e+01 6.02097e-01 2.00000e-02 2.13273e+00 1.34995e+01 7.95230e+02 1.30279e+01 5.82250e+01 2.99946e-01
1.55105e-01 -1.59966e+01 2.64304e+02 3.14139e+01 5.19663e+01 5.86249e-01 2.00000e-02 2.10557e+00 1.29672e+01 6.46946e+02 1.25385e+01 4.53057e+01 5.03390e-01
1.55706e-01 -1.60315e+01 2.51853e+02 3.14594e+01 6.40151e+01 6.10343e-01 2.00000e-02 2.06568e+00 1.30247e+01 6.09811e+02 1.22944e+01 3.56481e+01 5.59058e-01
1.51566e-01 -1.60252e+01 2.94662e+02 3.16070e+01 6.55603e+01 5.85802e-01 2.00000e-02 2.12309e+00 1.34011e+01 7.47073e+02 1.28908e+01 5.31785e+01 3.60540e-01
1.61288e-01 -1.59917e+01 2.81543e+02 3.35310e+01 5.85045e+01 5.56175e-01 2.00000e-02 2.12451e+00 1.29882e+01 6.55106e+02 1.26450e+01 4.91159e+01 4.91092e-01
1.60098e-01 -1.59564e+01 2.42018e+02 2.89769e+01 4.94171e+01 6.28452e-01 2.00000e-02 2.02533e+00 1.25615e+01 5.12063e+02 1.17121e+01 2.45739e+01 5.65516e-01
1.57158e-01 -1.59702e+01 2.08703e+02 2.82864e+01 4.70579e+01 5.93782e-01 2.00000e-02 2.08707e+00 1.26145e+01 5.77618e+02 1.22076e+01 3.82924e+01 6.10235e-01
1.51843e-01 -1.60167e+01 2.82983e+02 3.12879e+01 6.33457e+01 5.61939e-01 2.00000e-02 2.15394e+00 1.34335e+01 7.75193e+02 1.30617e+01 6.06033e+01 3.24411e-01
1.53961e-01 -1.59891e+01 2.32533e+02 2.86066e+01 6.20849e+01 6.25004e-01 2.00000e-02 2.05094e+00 1.29852e+01 5.90928e+02 1.21489e+01 3.18123e+01 5.65463e-01
1.40263e-01 -1.60473e+01 2.14108e+02 3.17701e+01 6.43545e+01 5.89529e-01 2.00000e-02 2.14660e+00 1.36095e+01 7.89544e+02 1.31043e+01 5.89254e+01 3.06777e-01
1.49355e-01 -1.59953e+01 2.31935e+02 3.23811e+01 5.49485e+01 6.03608e-01 2.00000e-02 2.09277e+00 1.30543e+01 6.38046e+02 1.24972e+01 4.21384e+01 5.16897e-01
1.46484e-01 -1.60489e+01 2.24841e+02 2.85876e+01 6.30035e+01 6.15010e-01 2.00000e-02 2.09271e+00 1.33042e+01 6.85893e+02 1.26200e+01 4.33968e+01 4.45578e-01
1.42105e-01 -1.59968e+01 2.33830e+02 2.87891e+01 6.07759e+01 6.56499e-01 2.00000e-02 2.04042e+00 1.31997e+01 6.38971e+02 1.21888e+01 3.12647e+01 4.66232e-01
1.46652e-01 -1.60314e+01 2.15883e+02 3.37299e+01 5.25383e+01 6.32454e-01 2.00000e-02 2.05031e+00 1.28599e+01 5.65036e+02 1.20898e+01 3.12299e+01 6.02380e-01
1.50395e-01 -1.59514e+01 2.01447e+02 3.10706e+01 4.64805e+01 5.91932e-01 2.00000e-02 2.10600e+00 1.28571e+01 6.17089e+02 1.24561e+01 4.35558e+01 5.49018e-01
1.49442e-01 -1.60326e+01 2.27725e+02 2.96360e+01 4.69728e+01 5.90373e-01 2.00000e-02 2.11828e+00 1.29740e+01 6.65280e+02 1.26070e+01 4.82467e+01 4.75888e-01
1.67746e-01 -1.60492e+01 2.91496e+02 2.80096e+01 5.17029e+01 5.98464e-01 2.00000e-02 2.05748e+00 1.25594e+01 5.55739e+02 1.20091e+01 3.26705e+01 6.32725e-01
1.59354e-01 -1.60281e+01 2.73259e+02 2.98578e+01 5.18319e+01 6.30306e-01 2.00000e-02 2.02937e+00 1.26921e+01 5.43695e+02 1.18414e+01 2.66736e+01 5.48412e-01
1.64035e-01 -1.60135e+01 2.82581e+02 3.33017e+01 6.21483e+01 5.80628e-01 2.00000e-02 2.08224e+00 1.28903e+01 5.97847e+02 1.23410e+01 3.86772e+01 5.78794e-01
1.58390e-01 -1.60130e+01 2.73741e+02 3.15247e+01 5.73359e+01 6.06975e-01 2.00000e-02 2.06488e+00 1.28965e+01 5.95421e+02 1.22376e+01 3.54355e+01 5.80810e-01
1.50390e-01 -1.59535e+01 2.82624e+02 2.88984e+01 4.52152e+01 6.33667e-01 2.00000e-02 2.06051e+00 1.28980e+01 6.24501e+02 1.22458e+01 3.63012e+01 5.32085e-01
1.45250e-01 -1.60123e+01 2.39643e+02 2.87745e+01 4.46992e+01 6.48348e-01 2.00000e-02 2.04510e+00 1.28816e+01 5.92539e+02 1.20864e+01 3.14464e+01 5.46711e-01
1.49190e-01 -1.60045e+01 2.58745e+02 3.09650e+01 5.42789e+01 6.11272e-01 2.00000e-02 2.08909e+00 1.31125e+01 6.59218e+02 1.25247e+01 4.26553e+01 4.84930e-01
1.40398e-01 -1.60025e+01 2.84946e+02 3.28618e+01 6.86639e+01 6.57523e-01 2.00000e-02 2.05280e+00 1.35215e+01 7.39603e+02 1.25198e+01 3.81752e+01 3.58103e-01
1.59198e-01 -1.60354e+01 2.52949e+02 2.96077e+01 6.28340e+01 6.34832e-01 2.00000e-02 2.01842e+00 1.28043e+01 5.41382e+02 1.17466e+01 2.35644e+01 4.91023e-01
1.58487e-01 -1.59693e+01 2.19054e+02 2.87914e+01 5.38766e+01 5.92338e-01 2.00000e-02 2.08482e+00 1.28291e+01 5.87325e+02 1.23029e+01 3.81762e+01 5.95141e-01
1.42436e-01 -1.60324e+01 2.91761e+02 3.02244e+01 4.06499e+01 6.75216e-01 2.00000e-02 2.02569e+00 1.29465e+01 6.23422e+02 1.20075e+01 2.92514e+01 4.30459e-01
1.57394e-01 -1.60188e+01 2.58414e+02 3.13252e+01 6.06915e+01 5.99784e-01 2.00000e-02 2.07723e+00 1.29888e+01 6.13568e+02 1.23596e+01 3.81646e+01 5.54451e-01
1.53607e-01 -1.59738e+01 2.04961e+02 3.34369e+01 4.05350e+01 6.13865e-01 2.00000e-02 2.05597e+00 1.24844e+01 5.20217e+02 1.19358e+01 3.08767e+01 6.83142e-01
1.67830e-01 -1.60300e+01 2.24597e+02 3.15475e+01 5.15807e+01 5.99246e-01 2.00000e-02 2.03795e+00 1.24107e+01 4.84339e+02 1.17380e+01 2.61257e+01 6.68510e-01
1.48063e-01 -1.60290e+01 2.42208e+02 3.06388e+01 5.10298e+01 6.18260e-01 2.00000e-02 2.08005e+00 1.30238e+01 6.33261e+02 1.24112e+01 3.97192e+01 5.24194e-01
1.64910e-01 -1.59578e+01 2.06187e+02 2.99726e+01 6.61441e+01 6.09350e-01 2.00000e-02 2.03194e+00 1.26789e+01 5.03994e+02 1.17927e+01 2.50342e+01 6.12396e-01
1.53067e-01 -1.59777e+01 2.00556e+02 3.20994e+01 4.93356e+01 6.00001e-01 2.00000e-02 2.08187e+00 1.27768e+01 5.71795e+02 1.22577e+01 3.71824e+01 6.19290e-01
1.68312e-01 -1.59658e+01 2.96253e+02 3.14418e+01 6.48790e+01 5.73378e-01 2.00000e-02 2.08434e+00 1.28891e+01 6.00168e+02 1.23501e+01 3.90432e+01 5.75193e-01
1.53270e-01 -1.59889e+01 2.96041e+02 3.26284e+01 6.50626e+01 6.37792e-01 2.00000e-02 2.03834e+00 1.30888e+01 6.24810e+02 1.21487e+01 3.12245e+01 4.78762e-01
1.62150e-01 -1.60072e+01 2.93972e+02 3.02808e+01 5.28293e+01 5.83382e-01 2.00000e-02 2.09256e+00 1.28076e+01 6.17615e+02 1.23789e+01 4.17570e+01 5.48208e-01
1.44089e-01 -1.60148e+01 2.48842e+02 2.87341e+01 4.60287e+01 6.23647e-01 2.00000e-02 2.09185e+00 1.31027e+01 6.75018e+02 1.25481e+01 4.40167e+01 4.61481e-01
1.58199e-01 -1.59876e+01 2.15935e+02 2.82080e+01 4.19231e+01 6.26860e-01 2.00000e-02 2.03164e+00 1.23550e+01 4.98505e+02 1.16659e+01 2.53740e+01 6.17687e-01
1.53780e-01 -1.60304e+01 2.92703e+02 3.27575e+01 4.80073e+01 6.36466e-01 2.00000e-02 2.03731e+00 1.27875e+01 5.76486e+02 1.19968e+01 2.99322e+01 5.41348e-01
1.55379e-01 -1.59832e+01 2.62187e+02 3.05486e+01 6.56625e+01 5.61524e-01 2.00000e-02 2.14196e+00 1.33418e+01 7.32816e+02 1.29288e+01 5.55609e+01 3.79613e-01
1.66671e-01 -1.59552e+01 2.81362e+02 2.88300e+01 5.58806e+01 5.84270e-01 2.00000e-02 2.07804e+00 1.27340e+01 5.83798e+02 1.22311e+01 3.73100e+01 6.00623e-01
1.53189e-01 -1.59721e+01 2.33190e+02 2.97662e+01 4.80248e+01 6.01045e-01 2.00000e-02 2.08946e+00 1.28519e+01 6.11565e+02 1.23674e+01 4.04931e+01 5.57545e-01
1.69382e-01 -1.60000e+01 2.88757e+02 2.86753e+01 5.87501e+01 6.03289e-01 2.00000e-02 2.04279e+00 1.26619e+01 5.41975e+02 1.19343e+01 2.91602e+01 6.11257e-01
1.48074e-01 -1.59650e+01 2.24722e+02 3.32698e+01 5.26638e+01 5.99280e-01 2.00000e-02 2.10106e+00 1.30448e+01 6.42567e+02 1.25426e+01 4.39593e+01 5.10025e-01
1.53828e-01 -1.59904e+01 2.29490e+02 2.95586e+01 5.91375e+01 5.72320e-01 2.00000e-02 2.13010e+00 1.31923e+01 6.89572e+02 1.27733e+01 5.10703e+01 4.40246e-01
1.48417e-01 -1.60259e+01 2.85784e+02 2.81651e+01 4.50661e+01 6.62212e-01 2.00000e-02 2.02588e+00 1.28788e+01 6.00131e+02 1.19451e+01 2.81026e+01 4.60065e-01
1.47194e-01 -1.59977e+01 2.32926e+02 3.36069e+01 5.01987e+01 5.85052e-01 2.00000e-02 2.12597e+00 1.31181e+01 6.84505e+02 1.27332e+01 5.08250e+01 4.47596e-01
1.52468e-01 -1.59790e+01 2.18252e+02 2.91147e+01 5.66751e+01 6.54661e-01 2.00000e-02 2.00015e+00 1.26839e+01 5.02537e+02 1.12792e+01 1.59108e+01 4.14311e-01
1.58245e-01 -1.59508e+01 2.98962e+02 3.30295e+01 4.86963e+01 6.43680e-01 2.00000e-02 2.01142e+00 1.26313e+01 5.31012e+02 1.16218e+01 2.23796e+01 4.60163e-01
1.65583e-01 -1.60374e+01 2.65900e+02 3.37972e+01 6.07128e+01 5.73113e-01 2.00000e-02 2.08473e+00 1.28105e+01 5.80038e+02 1.23041e+01 3.83046e+01 6.06472e-01
1.45912e-01 -1.60284e+01 2.35734e+02 2.93203e+01 6.97494e+01 5.95888e-01 2.00000e-02 2.12615e+00 1.35696e+01 7.72995e+02 1.29696e+01 5.36946e+01 3.27162e-01
1.47158e-01 -1.60399e+01 2.61731e+02 2.99657e+01 5.57642e+01 5.76774e-01 2.00000e-02 2.14973e+00 1.33930e+01 7.70768e+02 1.30227e+01 5.96673e+01 3.29961e-01
1.67873e-01 -1.60043e+01 2.69464e+02 2.98853e+01 5.61307e+01 6.24832e-01 2.00000e-02 2.00819e+00 1.25098e+01 4.90415e+02 1.14627e+01 1.98178e+01 4.79406e-01
1.56066e-01 -1.59977e+01 2.65335e+02 3.28381e+01 6.02969e+01 6.04216e-01 2.00000e-02 2.07281e+00 1.29849e+01 6.12491e+02 1.23364e+01 3.74891e+01 5.56115e-01
1.50061e-01 -1.59537e+01 2.75632e+02 3.17614e+01 5.20476e+01 6.55574e-01 2.00000e-02 2.01806e+00 1.28601e+01 5.72096e+02 1.18206e+01 2.50458e+01 4.54027e-01
1.50460e-01 -1.59933e+01 2.69518e+02 3.23926e+01 6.41846e+01 5.59664e-01 2.00000e-02 2.15797e+00 1.34563e+01 7.78174e+02 1.30902e+01 6.14754e+01 3.20703e-01
1.41630e-01 -1.59526e+01 2.70227e+02 2.93031e+01 5.41031e+01 6.43254e-01 2.00000e-02 2.07332e+00 1.33030e+01 7.04649e+02 1.25530e+01 4.16327e+01 4.18662e-01
1.64389e-01 -1.60031e+01 2.94665e+02 3.27004e+01 4.78489e+01 6.01696e-01 2.00000e-02 2.05349e+00 1.25441e+01 5.45390e+02 1.19819e+01 3.18939e+01 6.39875e-01
1.68707e-01 -1.60258e+01 2.85333e+02 3.15988e+01 5.62189e+01 5.51246e-01 2.00000e-02 2.11166e+00 1.26505e+01 6.06115e+02 1.23825e+01 4.43858e+01 5.65976e-01
1.65116e-01 -1.60138e+01 2.16586e+02 2.87635e+01 5.18184e+01 5.93990e-01 2.00000e-02 2.06004e+00 1.25375e+01 5.24411e+02 1.19746e+01 3.13235e+01 6.84539e-01
1.60117e-01 -1.59745e+01 2.56790e+02 3.07600e+01 5.48961e+01 6.31999e-01 2.00000e-02 2.01814e+00 1.26470e+01 5.18271e+02 1.16782e+01 2.31848e+01 5.15327e-01
1.51303e-01 -1.60025e+01 2.63921e+02 3.06007e+01 5.31307e+01 6.61699e-01 2.00000e-02 2.00234e+00 1.27822e+01 5.43521e+02 1.14807e+01 1.88664e+01 3.92073e-01
1.49409e-01 -1.59664e+01 2.30862e+02 3.38775e+01 5.56575e+01 6.33469e-01 2.00000e-02 2.04117e+00 1.28606e+01 5.61149e+02 1.20189e+01 2.93701e+01 5.77968e-01
1.67428e-01 -1.59546e+01 2.34361e+02 2.89056e+01 6.93399e+01 6.27287e-01 2.00000e-02 2.00133e+00 1.26473e+01 4.92272e+02 1.13200e+01 1.66167e+01 4.31008e-01
1.63987e-01 -1.59597e+01 2.39062e+02 3.01969e+01 6.52458e+01 5.89373e-01 2.00000e-02 2.07069e+00 1.28879e+01 5.77261e+02 1.22350e+01 3.50729e+01 6.10790e-01
1.51656e-01 -1.59716e+01 2.76095e+02 2.88123e+01 5.22648e+01 5.81094e-01 2.00000e-02 2.13234e+00 1.31677e+01 7.22123e+02 1.28104e+01 5.40636e+01 3.94231e-01
1.47813e-01 -1.60154e+01 2.60801e+02 3.09297e+01 6.20879e+01 6.57836e-01 2.00000e-02 2.01983e+00 1.30577e+01 6.02514e+02 1.19179e+01 2.57881e+01 4.28138e-01
1.54723e-01 -1.60486e+01 2.58979e+02 3.06908e+01 5.52520e+01 6.46143e-01 2.00000e-02 2.01433e+00 1.27630e+01 5.40237e+02 1.16935e+01 2.28314e+01 4.68146e-01
1.56895e-01 -1.59932e+01 2.07412e+02 3.00845e+01 6.95222e+01 6.09818e-01 2.00000e-02 2.05881e+00 1.29941e+01 5.80021e+02 1.21881e+01 3.24915e+01 5.97843e-01
1.54078e-01 -1.60015e+01 2.27775e+02 3.26420e+01 4.08405e+01 6.23211e-01 2.00000e-02 2.04436e+00 1.25078e+01 5.23342e+02 1.18713e+01 2.90100e+01 6.43562e-01
1.60951e-01 -1.59548e+01 2.40751e+02 2.97319e+01 6.91187e+01 6.09155e-01 2.00000e-02 2.05205e+00 1.29601e+01 5.81000e+02 1.21359e+01 3.15641e+01 5.83010e-01
1.63117e-01 -1.60272e+01 2.91335e+02 3.20804e+01 6.01885e+01 5.74251e-01 2.00000e-02 2.09791e+00 1.29467e+01 6.26769e+02 1.24744e+01 4.28677e+01 5.34133e-01
1.51840e-01 -1.59852e+01 2.51987e+02 3.35151e+01 6.33673e+01 6.41671e-01 2.00000e-02 2.02425e+00 1.29345e+01 5.66950e+02 1.18937e+01 2.58506e+01 4.92950e-01
1.61837e-01 -1.60196e+01 2.41292e+02 3.37697e+01 6.37729e+01 6.12235e-01 2.00000e-02 2.03500e+00 1.27362e+01 5.26161e+02 1.18820e+01 2.68190e+01 5.99241e-01
1.60633e-01 -1.59701e+01 2.20214e+02 3.27002e+01 5.21881e+01 5.94509e-01 2.00000e-02 2.06594e+00 1.26487e+01 5.38653e+02 1.20837e+01 3.31430e+01 6.69319e-01
1.53060e-01 -1.59850e+01 2.28362e+02 2.96317e+01 4.53090e+01 6.27300e-01 2.00000e-02 2.04762e+00 1.26719e+01 5.48331e+02 1.19774e+01 3.02564e+01 6.19040e-01
1.54410e-01 -1.59853e+01 2.46227e+02 2.82512e+01 5.47939e+01 6.01255e-01 2.00000e-02 2.09022e+00 1.30159e+01 6.36338e+02 1.24595e+01 4.14873e+01 5.19499e-01
1.64624e-01 -1.60087e+01 2.89036e+02 2.91003e+01 4.65923e+01 6.24966e-01 2.00000e-02 2.02529e+00 1.24652e+01 5.20671e+02 1.16953e+01 2.52841e+01 5.54939e-01
1.47096e-01 -1.60114e+01 2.40011e+02 3.26061e+01 4.13073e+01 6.50399e-01 2.00000e-02 2.02657e+00 1.26706e+01 5.40607e+02 1.18075e+01 2.60685e+01 5.37624e-01
1.66147e-01 -1.59534e+01 2.27864e+02 2.91029e+01 5.28368e+01 6.11634e-01 2.00000e-02 2.02945e+00 1.24773e+01 4.90966e+02 1.16925e+01 2.45845e+01 6.14771e-01
1.60147e-01 -1.60035e+01 2.13752e+02 2.93422e+01 5.64896e+01 5.97477e-01 2.00000e-02 2.06926e+00 1.27761e+01 5.58794e+02 1.21634e+01 3.41304e+01 6.39437e-01
1.43926e-01 -1.59939e+01 2.69333e+02 2.87787e+01 5.37712e+01 6.36135e-01 2.00000e-02 2.07697e+00 1.32545e+01 6.94808e+02 1.25449e+01 4.18894e+01 4.32700e-01
1.55858e-01 -1.59788e+01 2.14821e+02 3.21459e+01 5.72659e+01 5.96473e-01 2.00000e-02 2.07945e+00 1.28755e+01 5.81762e+02 1.22930e+01 3.70458e+01 6.03790e-01
1.69457e-01 -1.60358e+01 2.24141e+02 2.86696e+01 5.58185e+01 5.96966e-01 2.00000e-02 2.04242e+00 1.25005e+01 4.99069e+02 1.18132e+01 2.71972e+01 6.69430e-01
1.52112e-01 -1.59843e+01 2.36855e+02 3.17979e+01 6.70909e+01 5.56833e-01 2.00000e-02 2.15457e+00 1.34324e+01 7.53719e+02 1.30360e+01 5.88039e+01 3.51819e-01
1.42921e-01 -1.60474e+01 2.63034e+02 3.39701e+01 4.16110e+01 6.67278e-01 2.00000e-02 2.01735e+00 1.27911e+01 5.68134e+02 1.17929e+01 2.50297e+01 4.54652e-01
1.43135e-01 -1.60313e+01 2.83644e+02 2.96846e+01 4.08167e+01 6.66962e-01 2.00000e-02 2.03423e+00 1.29383e+01 6.24099e+02 1.20771e+01 3.11024e+01 4.64714e-01
1.44941e-01 -1.60335e+01 2.43322e+02 3.10850e+01 5.88198e+01 5.72360e-01 2.00000e-02 2.15921e+00 1.34908e+01 7.90181e+02 1.31170e+01 6.22503e+01 3.06007e-01
1.46560e-01 -1.60248e+01 2.88405e+02 3.32115e+01 6.46795e+01 6.46547e-01 2.00000e-02 2.04602e+00 1.32518e+01 6.67030e+02 1.23110e+01 3.43395e+01 4.43057e-01
1.68662e-01 -1.59737e+01 2.87260e+02 2.82029e+01 6.05973e+01 5.54153e-01 2.00000e-02 2.11596e+00 1.28572e+01 6.34333e+02 1.25150e+01 4.61589e+01 5.22558e-01
1.69757e-01 -1.60402e+01 2.83716e+02 3.07335e+01 6.28214e+01 5.85535e-01 2.00000e-02 2.06232e+00 1.27539e+01 5.59684e+02 1.21241e+01 3.33517e+01 6.33792e-01
1.52604e-01 -1.59988e+01 2.55826e+02 3.04694e+01 4.70521e+01 5.90636e-01 2.00000e-02 2.10880e+00 1.28983e+01 6.51689e+02 1.25248e+01 4.62434e+01 4.96231e-01
1.59822e-01 -1.60493e+01 2.80660e+02 2.93015e+01 6.61104e+01 5.54544e-01 2.00000e-02 2.14159e+00 1.32786e+01 7.22593e+02 1.28904e+01 5.50008e+01 3.93584e-01
1.44963e-01 -1.59829e+01 2.60704e+02 3.32129e+01 6.19286e+01 5.94296e-01 2.00000e-02 2.12539e+00 1.34345e+01 7.49893e+02 1.29185e+01 5.36952e+01 3.56826e-01
1.69746e-01 -1.59882e+01 2.73117e+02 3.36622e+01 6.92951e+01 6.06634e-01 2.00000e-02 2.02333e+00 1.26840e+01 5.13540e+02 1.17417e+01 2.40736e+01 5.52048e-01
1.42545e-01 -1.60073e+01 2.24432e+02 3.03229e+01 6.22001e+01 6.71099e-01 2.00000e-02 2.00569e+00 1.30269e+01 5.72759e+02 1.16422e+01 2.03150e+01 3.84302e-01
1.65229e-01 -1.60461e+01 2.41589e+02 3.19652e+01 6.27059e+01 5.73943e-01 2.00000e-02 2.08604e+00 1.28471e+01 5.80720e+02 1.23169e+01 3.81531e+01 6.05411e-01
1.65909e-01 -1.60088e+01 2.46859e+02 3.00201e+01 6.82948e+01 5.57845e-01 2.00000e-02 2.11199e+00 1.30483e+01 6.34983e+02 1.25756e+01 4.48466e+01 5.21566e-01
1.61040e-01 -1.59985e+01 2.85557e+02 3.31602e+01 6.09133e+01 6.10857e-01 2.00000e-02 2.04855e+00 1.28433e+01 5.71999e+02 1.20871e+01 3.14997e+01 5.87130e-01
1.48542e-01 -1.60236e+01 2.19653e+02 2.90063e+01 5.50180e+01 5.77748e-01 2.00000e-02 2.14056e+00 1.32637e+01 7.19589e+02 1.28750e+01 5.45944e+01 3.97733e-01
1.61054e-01 -1.59835e+01 2.32866e+02 2.89560e+01 6.31932e+01 6.35989e-01 2.00000e-02 2.00699e+00 1.26896e+01 5.06456e+02 1.14986e+01 1.93735e+01 4.56152e-01
1.57295e-01 -1.60278e+01 2.44870e+02 3.04362e+01 5.20062e+01 5.83639e-01 2.00000e-02 2.10167e+00 1.28772e+01 6.22151e+02 1.24513e+01 4.31598e+01 5.41224e-01
1.68940e-01 -1.59965e+01 2.16321e+02 2.96688e+01 5.20215e+01 5.77223e-01 2.00000e-02 2.07121e+00 1.23986e+01 5.22418e+02 1.19784e+01 3.32425e+01 6.95410e-01
1.44965e-01 -1.59740e+01 2.63588e+02 3.22829e+01 5.61960e+01 5.78312e-01 2.00000e-02 2.15030e+00 1.34271e+01 7.77952e+02 1.30515e+01 6.03856e+01 3.20978e-01
1.40132e-01 -1.60201e+01 2.80767e+02 3.02000e+01 5.72424e+01 6.87531e-01 2.00000e-02 2.00914e+00 1.32189e+01 6.54483e+02 1.18894e+01 2.44767e+01 3.21623e-01
1.62766e-01 -1.59908e+01 2.27198e+02 2.95704e+01 4.24443e+01 6.27081e-01 2.00000e-02 2.01475e+00 1.22476e+01 4.68385e+02 1.14302e+01 2.09837e+01 5.45995e-01
1.50894e-01 -1.59754e+01 2.22171e+02 3.03567e+01 4.95379e+01 5.75830e-01 2.00000e-02 2.13238e+00 1.30197e+01 6.77860e+02 1.27005e+01 5.13549e+01 4.57305e-01
1.51519e-01 -1.59606e+01 2.12461e+02 3.35679e+01 5.38058e+01 5.86253e-01 2.00000e-02 2.10682e+00 1.29780e+01 6.26349e+02 1.25264e+01 4.41266e+01 5.34777e-01
1.46707e-01 -1.60096e+01 2.82090e+02 2.82884e+01 4.58402e+01 6.34363e-01 2.00000e-02 2.07420e+00 1.30522e+01 6.66801e+02 1.24315e+01 4.07170e+01 4.73627e-01
1.54638e-01 -1.59967e+01 2.42408e+02 3.31126e+01 6.62016e+01 6.00216e-01 2.00000e-02 2.08015e+00 1.30995e+01 6.25911e+02 1.24285e+01 3.89465e+01 5.35450e-01
1.63460e-01 -1.60071e+01 2.94167e+02 3.33902e+01 5.94635e+01 5.89593e-01 2.00000e-02 2.07252e+00 1.28449e+01 5.89778e+02 1.22638e+01 3.67916e+01 5.91327e-01
1.63804e-01 -1.60337e+01 2.33615e+02 3.18702e+01 5.00609e+01 6.01743e-01 2.00000e-02 2.04784e+00 1.25110e+01 5.12022e+02 1.18825e+01 2.90074e+01 6.72163e-01
1.41617e-01 -1.59911e+01 2.33227e+02 3.01391e+01 6.85841e+01 6.40341e-01 2.00000e-02 2.06823e+00 1.34387e+01 7.04061e+02 1.25340e+01 3.90467e+01 4.19345e-01
1.61255e-01 -1.60323e+01 2.60634e+02 3.28701e+01 6.43469e+01 5.94161e-01 2.00000e-02 2.06974e+00 1.29204e+01 5.89222e+02 1.22653e+01 3.57602e+01 5.92186e-01
1.63725e-01 -1.59895e+01 2.23227e+02 2.90391e+01 5.98564e+01 5.81834e-01 2.00000e-02 2.08334e+00 1.28316e+01 5.77778e+02 1.22848e+01 3.73373e+01 6.09986e-01
1.50852e-01 -1.60151e+01 2.14130e+02 3.04908e+01 5.36832e+01 6.45187e-01 2.00000e-02 2.01924e+00 1.27059e+01 5.17609e+02 1.16982e+01 2.30741e+01 5.22793e-01
1.42966e-01 -1.59702e+01 2.86216e+02 3.10662e+01 4.96368e+01 6.59694e-01 2.00000e-02 2.04303e+00 1.31125e+01 6.52183e+02 1.22386e+01 3.37995e+01 4.55799e-01
1.42213e-01 -1.59531e+01 2.76145e+02 2.93735e+01 5.55107e+01 6.82034e-01 2.00000e-02 2.01000e+00 1.31366e+01 6.33764e+02 1.18550e+01 2.42045e+01 3.46254e-01
1.48177e-01 -1.59860e+01 2.80564e+02 2.85444e+01 6.81512e+01 6.60972e-01 2.00000e-02 2.02754e+00 1.33045e+01 6.76264e+02 1.21461e+01 2.96973e+01 3.73726e-01
1.46027e-01 -1.59740e+01 2.03276e+02 3.04205e+01 4.49724e+01 6.37255e-01 2.00000e-02 2.04915e+00 1.27508e+01 5.51350e+02 1.20190e+01 3.04503e+01 6.19318e-01
1.64219e-01 -1.59669e+01 2.01919e+02 3.12494e+01 6.20184e+01 5.95050e-01 2.00000e-02 2.05393e+00 1.26873e+01 5.19690e+02 1.19908e+01 2.98054e+01 6.79119e-01
1.49200e-01 -1.59735e+01 2.58289e+02 3.05200e+01 6.83937e+01 6.60336e-01 2.00000e-02 2.01160e+00 1.31147e+01 6.07484e+02 1.18157e+01 2.32874e+01 3.81199e-01
1.48770e-01 -1.59862e+01 2.43523e+02 3.12941e+01 5.37694e+01 6.41465e-01 2.00000e-02 2.03838e+00 1.28995e+01 5.77987e+02 1.20256e+01 2.94335e+01 5.43559e-01
1.45958e-01 -1.60288e+01 2.70526e+02 3.26272e+01 5.23756e+01 6.37813e-01 2.00000e-02 2.05823e+00 1.30588e+01 6.36014e+02 1.23045e+01 3.60349e+01 5.11790e-01
1.54316e-01 -1.60355e+01 2.86600e+02 3.30529e+01 5.47723e+01 6.38611e-01 2.00000e-02 2.02966e+00 1.28453e+01 5.72469e+02 1.19405e+01 2.78667e+01 5.12904e-01
1.55741e-01 -1.59671e+01 2.41041e+02 3.20848e+01 5.24141e+01 6.32164e-01 2.00000e-02 2.02687e+00 1.26747e+01 5.24955e+02 1.17890e+01 2.53576e+01 5.58589e-01
1.54200e-01 -1.59522e+01 2.73044e+02 3.24379e+01 6.00548e+01 5.81622e-01 2.00000e-02 2.11434e+00 1.31733e+01 6.83345e+02 1.27013e+01 4.84950e+01 4.49286e-01
1.55153e-01 -1.59808e+01 2.81807e+02 3.22655e+01 5.19530e+01 5.96242e-01 2.00000e-02 2.09149e+00 1.29519e+01 6.36370e+02 1.24581e+01 4.24865e+01 5.19451e-01
1.50215e-01 -1.59678e+01 2.80052e+02 2.96002e+01 6.46066e+01 6.63542e-01 2.00000e-02 2.01132e+00 1.31027e+01 6.16703e+02 1.18314e+01 2.38057e+01 3.70174e-01
1.51380e-01 -1.60038e+01 2.69526e+02 3.24560e+01 5.16174e+01 6.33235e-01 2.00000e-02 2.04599e+00 1.28829e+01 5.88698e+02 1.21032e+01 3.17786e+01 5.55036e-01
1.47720e-01 -1.59715e+01 2.19813e+02 3.36719e+01 6.40477e+01 5.73809e-01 2.00000e-02 2.13963e+00 1.33818e+01 7.26404e+02 1.29328e+01 5.46741e+01 3.88347e-01
1.43753e-01 -1.60470e+01 2.57979e+02 3.02884e+01 4.71192e+01 6.50375e-01 2.00000e-02 2.04851e+00 1.30018e+01 6.22471e+02 1.21965e+01 3.34727e+01 5.12815e-01
1.53279e-01 -1.60080e+01 2.83698e+02 2.82046e+01 5.58937e+01 6.34278e-01 2.00000e-02 2.05064e+00 1.30159e+01 6.24249e+02 1.22140e+01 3.38213e+01 5.15346e-01
1.51188e-01 -1.60223e+01 2.68743e+02 2.93636e+01 5.01585e+01 6.06559e-01 2.00000e-02 2.09466e+00 1.30395e+01 6.61217e+02 1.25268e+01 4.39961e+01 4.81942e-01
1.48949e-01 -1.59852e+01 2.38549e+02 3.16374e+01 5.73899e+01 6.36069e-01 2.00000e-02 2.04476e+00 1.29627e+01 5.87843e+02 1.21061e+01 3.09007e+01 5.52426e-01
1.48874e-01 -1.60341e+01 2.27474e+02 2.80163e+01 5.21478e+01 5.76747e-01 2.00000e-02 2.14403e+00 1.32139e+01 7.25919e+02 1.28725e+01 5.57862e+01 3.89012e-01
1.63601e-01 -1.59869e+01 2.82316e+02 3.36909e+01 4.84531e+01 6.17360e-01 2.00000e-02 2.02845e+00 1.25060e+01 5.12046e+02 1.17420e+01 2.57547e+01 5.83272e-01
1.68929e-01 -1.59888e+01 2.52405e+02 2.95561e+01 6.73997e+01 6.25864e-01 2.00000e-02 2.00051e+00 1.26127e+01 4.91020e+02 1.12761e+01 1.61452e+01 4.26497e-01
1.50926e-01 -1.59848e+01 2.54009e+02 2.96341e+01 4.80325e+01 6.22886e-01 2.00000e-02 2.06719e+00 1.28978e+01 6.09015e+02 1.22640e+01 3.65092e+01 5.60979e-01
1.46791e-01 -1.59672e+01 2.25038e+02 2.85488e+01 4.96557e+01 6.60312e-01 2.00000e-02 2.01433e+00 1.27769e+01 5.39879e+02 1.16853e+01 2.25660e+01 4.68532e-01
1.45889e-01 -1.59902e+01 2.59827e+02 2.97094e+01 5.06105e+01 5.75411e-01 2.00000e-02 2.15628e+00 1.33202e+01 7.74985e+02 1.30217e+01 6.15089e+01 3.24671e-01
1.66683e-01 -1.60247e+01 2.92643e+02 3.24306e+01 6.33849e+01 5.52359e-01 2.00000e-02 2.11588e+00 1.29616e+01 6.36130e+02 1.25741e+01 4.64123e+01 5.19815e-01
1.63347e-01 -1.60158e+01 2.73896e+02 3.31125e+01 5.23825e+01 6.00701e-01 2.00000e-02 2.05417e+00 1.26444e+01 5.45220e+02 1.20236e+01 3.17143e+01 6.41748e-01
1.65338e-01 -1.60498e+01 2.59507e+02 3.16941e+01 6.88839e+01 6.10891e-01 2.00000e-02 2.03321e+00 1.28034e+01 5.41553e+02 1.18998e+01 2.68322e+01 5.70274e-01
1.41513e-01 -1.59941e+01 2.01131e+02 2.82249e+01 4.91292e+01 6.36664e-01 2.00000e-02 2.07088e+00 1.30279e+01 6.16598e+02 1.23258e+01 3.66801e+01 5.49776e-01
1.47187e-01 -1.60456e+01 2.91125e+02 2.85926e+01 4.79970e+01 6.07829e-01 2.00000e-02 2.11297e+00 1.31837e+01 7.25403e+02 1.27414e+01 5.10083e+01 3.89719e-01
1.52614e-01 -1.60219e+01 2.12416e+02 2.82238e+01 5.85955e+01 5.94764e-01 2.00000e-02 2.10156e+00 1.31023e+01 6.44573e+02 1.25521e+01 4.33824e+01 5.06982e-01
1.68654e-01 -1.60448e+01 2.24021e+02 3.32309e+01 5.70212e+01 6.02793e-01 2.00000e-02 2.02591e+00 1.24390e+01 4.70563e+02 1.16330e+01 2.33238e+01 6.17612e-01
1.61892e-01 -1.60270e+01 2.55974e+02 3.30146e+01 5.64049e+01 5.56194e-01 2.00000e-02 2.12110e+00 1.28900e+01 6.31726e+02 1.25614e+01 4.71757e+01 5.26540e-01
1.43409e-01 -1.59955e+01 2.66144e+02 3.26201e+01 5.26560e+01 6.41254e-01 2.00000e-02 2.06111e+00 1.31274e+01 6.51857e+02 1.23646e+01 3.71898e+01 4.91500e-01
1.52413e-01 -1.59912e+01 2.12632e+02 3.13667e+01 4.45796e+01 6.20933e-01 2.00000e-02 2.05380e+00 1.26357e+01 5.38692e+02 1.19984e+01 3.10394e+01 6.50629e-01
1.61470e-01 -1.59673e+01 2.86160e+02 3.21748e+01 5.44534e+01 5.76120e-01 2.00000e-02 2.09968e+00 1.28599e+01 6.21401e+02 1.24439e+01 4.31887e+01 5.42379e-01
1.68822e-01 -1.59919e+01 2.22827e+02 3.08900e+01 6.40585e+01 6.20474e-01 2.00000e-02 2.00100e+00 1.24792e+01 4.58464e+02 1.12321e+01 1.59128e+01 4.56844e-01
1.41354e-01 -1.60330e+01 2.97288e+02 3.06395e+01 4.37005e+01 6.25055e-01 2.00000e-02 2.10576e+00 1.32410e+01 7.41845e+02 1.27582e+01 5.09624e+01 3.67478e-01
1.53554e-01 -1.59958e+01 2.05543e+02 2.85488e+01 5.60524e+01 5.96713e-01 2.00000e-02 2.09362e+00 1.29881e+01 6.16039e+02 1.24386e+01 4.07273e+01 5.50638e-01
1.62211e-01 -1.60245e+01 2.05369e+02 2.98667e+01 5.90938e+01 5.74650e-01 2.00000e-02 2.09533e+00 1.28489e+01 5.84761e+02 1.23625e+01 3.96683e+01 5.99127e-01
1.62318e-01 -1.60056e+01 2.67588e+02 3.02401e+01 6.78647e+01 5.57371e-01 2.00000e-02 2.12599e+00 1.31813e+01 6.80974e+02 1.27426e+01 4.98250e+01 4.52746e-01
1.44497e-01 -1.59618e+01 2.51690e+02 3.00055e+01 4.14301e+01 6.45941e-01 2.00000e-02 2.05248e+00 1.28761e+01 6.07127e+02 1.21622e+01 3.38437e+01 5.44870e-01
1.52723e-01 -1.59569e+01 2.54555e+02 3.26815e+01 5.94789e+01 5.71215e-01 2.00000e-02 2.13142e+00 1.32190e+01 7.01946e+02 1.28123e+01 5.24286e+01 4.22499e-01
1.46657e-01 -1.60449e+01 2.03981e+02 3.00709e+01 5.00170e+01 5.86863e-01 2.00000e-02 2.12936e+00 1.31254e+01 6.82566e+02 1.27367e+01 5.07859e+01 4.50421e-01
1.52203e-01 -1.60129e+01 2.82567e+02 3.25653e+01 6.20456e+01 5.63214e-01 2.00000e-02 2.14798e+00 1.33632e+01 7.53862e+02 1.29924e+01 5.84651e+01 3.51632e-01
1.56420e-01 -1.60207e+01 2.29940e+02 3.20084e+01 5.49727e+01 5.99728e-01 2.00000e-02 2.07484e+00 1.28431e+01 5.80084e+02 1.22553e+01 3.63450e+01 6.06399e-01
1.45743e-01 -1.59594e+01 2.70445e+02 3.13591e+01 6.82377e+01 6.17971e-01 2.00000e-02 2.09392e+00 1.34742e+01 7.41369e+02 1.27566e+01 4.66133e+01 3.68112e-01
1.56590e-01 -1.59773e+01 2.88143e+02 3.12465e+01 4.48306e+01 6.13156e-01 2.00000e-02 2.06527e+00 1.26998e+01 5.91120e+02 1.21642e+01 3.59641e+01 5.87731e-01
1.68285e-01 -1.59927e+01 2.68729e+02 2.91253e+01 6.33184e+01 5.80361e-01 2.00000e-02 2.07622e+00 1.28358e+01 5.82213e+02 1.22559e+01 3.65174e+01 6.03089e-01
1.53504e-01 -1.59581e+01 2.65625e+02 2.90402e+01 6.09326e+01 6.45736e-01 2.00000e-02 2.02499e+00 1.29654e+01 5.87321e+02 1.19268e+01 2.66195e+01 4.71663e-01
1.47037e-01 -1.60406e+01 2.23620e+02 2.99584e+01 4.14229e+01 6.44668e-01 2.00000e-02 2.03838e+00 1.26895e+01 5.49180e+02 1.19154e+01 2.85360e+01 5.83412e-01
1.61598e-01 -1.59994e+01 2.77151e+02 2.95133e+01 4.77272e+01 6.23939e-01 2.00000e-02 2.03356e+00 1.25738e+01 5.35236e+02 1.18261e+01 2.74083e+01 5.80291e-01
1.50139e-01 -1.59889e+01 2.66839e+02 3.11765e+01 6.35905e+01 6.37219e-01 2.00000e-02 2.04650e+00 1.31223e+01 6.30429e+02 1.22194e+01 3.27713e+01 4.96062e-01
1.58638e-01 -1.59546e+01 2.32218e+02 2.87172e+01 5.65998e+01 6.19064e-01 2.00000e-02 2.04403e+00 1.27666e+01 5.47606e+02 1.19789e+01 2.91903e+01 6.07864e-01
1.42888e-01 -1.60086e+01 2.30688e+02 3.35909e+01 5.09608e+01 6.24711e-01 2.00000e-02 2.07997e+00 1.30709e+01 6.37810e+02 1.24381e+01 3.99497e+01 5.17256e-01
1.43861e-01 -1.59901e+01 2.13368e+02 3.26922e+01 4.38572e+01 6.25418e-01 2.00000e-02 2.07434e+00 1.28758e+01 5.97776e+02 1.22861e+01 3.72173e+01 5.78904e-01
1.44456e-01 -1.59516e+01 2.02616e+02 2.80718e+01 6.21329e+01 5.76125e-01 2.00000e-02 2.15779e+00 1.35390e+01 7.83668e+02 1.31090e+01 6.05667e+01 3.13930e-01
1.50348e-01 -1.59969e+01 2.35984e+02 3.27410e+01 4.74165e+01 5.95580e-01 2.00000e-02 2.10153e+00 1.29234e+01 6.32411e+02 1.24869e+01 4.38613e+01 5.25493e-01
1.59205e-01 -1.59785e+01 2.01329e+02 2.89064e+01 6.48362e+01 6.34624e-01 2.00000e-02 2.00924e+00 1.26699e+01 4.91322e+02 1.15076e+01 1.94652e+01 4.85668e-01
1.69965e-01 -1.60444e+01 2.77166e+02 3.03333e+01 5.93615e+01 6.19309e-01 2.00000e-02 2.01044e+00 1.25336e+01 4.93598e+02 1.15107e+01 2.05414e+01 4.91554e-01
1.69243e-01 -1.60356e+01 2.03819e+02 2.86624e+01 6.78297e+01 5.51299e-01 2.00000e-02 2.10957e+00 1.29307e+01 5.99325e+02 1.24730e+01 4.23564e+01 5.76500e-01
1.57109e-01 -1.60132e+01 2.76317e+02 3.14439e+01 5.70832e+01 6.16560e-01 2.00000e-02 2.05537e+00 1.28973e+01 5.91448e+02 1.21728e+01 3.35255e+01 5.74445e-01
1.40285e-01 -1.60242e+01 2.73509e+02 3.36090e+01 4.89685e+01 6.37914e-01 2.00000e-02 2.07784e+00 1.31993e+01 6.88177e+02 1.25394e+01 4.24173e+01 4.42264e-01
1.55721e-01 -1.60445e+01 2.07511e+02 3.07687e+01 6.28010e+01 5.65597e-01 2.00000e-02 2.12881e+00 1.31621e+01 6.67499e+02 1.27319e+01 4.94044e+01 4.72592e-01
1.41169e-01 -1.59554e+01 2.04818e+02 3.24582e+01 4.38939e+01 6.20830e-01 2.00000e-02 2.09071e+00 1.29769e+01 6.27455e+02 1.24452e+01 4.14169e+01 5.33080e-01
1.51866e-01 -1.59978e+01 2.83870e+02 2.93599e+01 4.94536e+01 6.23900e-01 2.00000e-02 2.06910e+00 1.29668e+01 6.34201e+02 1.23346e+01 3.82052e+01 5.22710e-01
1.48988e-01 -1.59556e+01 2.95805e+02 3.07544e+01 5.72537e+01 5.97418e-01 2.00000e-02 2.11704e+00 1.33210e+01 7.36660e+02 1.28282e+01 5.20073e+01 3.74422e-01
1.67983e-01 -1.60325e+01 2.24636e+02 3.18842e+01 6.64161e+01 5.98718e-01 2.00000e-02 2.03758e+00 1.26584e+01 5.07056e+02 1.18459e+01 2.64435e+01 6.36928e-01
1.57775e-01 -1.60148e+01 2.62178e+02 3.10118e+01 5.91492e+01 6.40230e-01 2.00000e-02 2.01339e+00 1.27584e+01 5.34872e+02 1.16714e+01 2.23618e+01 4.68214e-01
1.58284e-01 -1.60271e+01 2.55852e+02 2.88537e+01 4.72670e+01 6.22945e-01 2.00000e-02 2.04369e+00 1.26375e+01 5.48472e+02 1.19381e+01 2.96710e+01 6.05391e-01
1.48354e-01 -1.59962e+01 2.09346e+02 2.84882e+01 4.72656e+01 6.01206e-01 2.00000e-02 2.10563e+00 1.29712e+01 6.42418e+02 1.25208e+01 4.44970e+01 5.10251e-01
1.58797e-01 -1.59792e+01 2.39464e+02 3.11509e+01 5.42701e+01 5.72092e-01 2.00000e-02 2.11111e+00 1.29023e+01 6.26416e+02 1.25120e+01 4.49804e+01 5.34674e-01
1.54008e-01 -1.59718e+01 2.02677e+02 3.38644e+01 4.82678e+01 5.98173e-01 2.00000e-02 2.07815e+00 1.27095e+01 5.57833e+02 1.22005e+01 3.61044e+01 6.40967e-01
1.45795e-01 -1.60000e+01 2.63583e+02 2.86017e+01 4.07420e+01 6.58672e-01 2.00000e-02 2.03355e+00 1.28211e+01 5.92803e+02 1.19815e+01 2.94845e+01 5.03652e-01
1.58618e-01 -1.60308e+01 2.35673e+02 2.82744e+01 6.39554e+01 5.86745e-01 2.00000e-02 2.09655e+00 1.30895e+01 6.39437e+02 1.25155e+01 4.22153e+01 5.14780e-01
1.41038e-01 -1.60008e+01 2.12764e+02 3.05768e+01 6.58123e+01 5.92530e-01 2.00000e-02 2.14178e+00 1.36152e+01 7.87091e+02 1.30773e+01 5.75763e+01 3.09751e-01
1.53036e-01 -1.59784e+01 2.41035e+02 3.33395e+01 4.61033e+01 5.87788e-01 2.00000e-02 2.10320e+00 1.28184e+01 6.20898e+02 1.24400e+01 4.37816e+01 5.43152e-01
1.46567e-01 -1.59685e+01 2.03270e+02 3.09220e+01 4.72372e+01 5.83782e-01 2.00000e-02 2.13235e+00 1.30509e+01 6.78784e+02 1.27154e+01 5.13289e+01 4.55950e-01
1.44087e-01 -1.59687e+01 2.30939e+02 3.14508e+01 4.42729e+01 5.97086e-01 2.00000e-02 2.12353e+00 1.30721e+01 6.91405e+02 1.27044e+01 5.08478e+01 4.37599e-01
1.43426e-01 -1.60267e+01 2.74686e+02 3.05799e+01 4.06163e+01 6.74067e-01 2.00000e-02 2.01625e+00 1.28446e+01 5.88029e+02 1.18191e+01 2.53948e+01 4.26382e-01
1.55472e-01 -1.59589e+01 2.73493e+02 2.86124e+01 6.56286e+01 5.94510e-01 2.00000e-02 2.10065e+00 1.32587e+01 6.93011e+02 1.26619e+01 4.57696e+01 4.35285e-01
1.62924e-01 -1.59914e+01 2.67236e+02 3.00176e+01 6.06579e+01 6.34418e-01 2.00000e-02 2.00854e+00 1.26816e+01 5.17740e+02 1.15513e+01 2.04919e+01 4.55355e-01
1.51302e-01 -1.60258e+01 2.40437e+02 2.81974e+01 6.05098e+01 6.06320e-01 2.00000e-02 2.09258e+00 1.31888e+01 6.66651e+02 1.25631e+01 4.28855e+01 4.73850e-01
1.60392e-01 -1.60072e+01 2.14867e+02 3.38169e+01 4.85645e+01 5.88923e-01 2.00000e-02 2.07248e+00 1.25735e+01 5.35838e+02 1.20904e+01 3.42990e+01 6.74911e-01
1.43239e-01 -1.60123e+01 2.66281e+02 2.91574e+01 5.19999e+01 6.37938e-01 2.00000e-02 2.07506e+00 1.32211e+01 6.86539e+02 1.25145e+01 4.12299e+01 4.44640e-01
1.49417e-01 -1.60476e+01 2.67590e+02 2.89168e+01 6.92267e+01 6.06345e-01 2.00000e-02 2.10392e+00 1.34688e+01 7.46430e+02 1.28025e+01 4.84905e+01 3.61390e-01
1.41185e-01 -1.60335e+01 2.49969e+02 3.14460e+01 4.50137e+01 6.37873e-01 2.00000e-02 2.07391e+00 1.30746e+01 6.54012e+02 1.24246e+01 3.98517e+01 4.92736e-01
1.47875e-01 -1.60426e+01 2.41948e+02 3.23891e+01 6.93329e+01 6.00672e-01 2.00000e-02 2.10534e+00 1.34064e+01 7.13696e+02 1.27613e+01 4.72518e+01 4.05932e-01
1.64229e-01 -1.60004e+01 2.18560e+02 2.93408e+01 6.60895e+01 6.03229e-01 2.00000e-02 2.04741e+00 1.27865e+01 5.37836e+02 1.19928e+01 2.91118e+01 6.33619e-01
1.58629e-01 -1.60033e+01 2.90757e+02 2.80582e+01 4.50581e+01 6.30204e-01 2.00000e-02 2.04077e+00 1.26270e+01 5.67132e+02 1.19386e+01 3.01739e+01 5.68008e-01
1.69257e-01 -1.60048e+01 2.03712e+02 3.04798e+01 6.98318e+01 5.94337e-01 2.00000e-02 2.04088e+00 1.26828e+01 5.05374e+02 1.18699e+01 2.67083e+01 6.54232e-01
1.56308e-01 -1.60006e+01 2.63341e+02 3.32114e+01 6.26609e+01 5.62427e-01 2.00000e-02 2.13162e+00 1.31893e+01 6.92127e+02 1.27919e+01 5.19463e+01 4.36557e-01
1.49958e-01 -1.60307e+01 2.02930e+02 3.32404e+01 5.49231e+01 5.57110e-01 2.00000e-02 2.15452e+00 1.31850e+01 7.05883e+02 1.28941e+01 5.67063e+01 4.16917e-01
1.66034e-01 -1.59576e+01 2.95460e+02 3.13054e+01 6.95680e+01 5.77856e-01 2.00000e-02 2.08628e+00 1.30255e+01 6.25431e+02 1.24360e+01 4.02925e+01 5.36186e-01
1.62896e-01 -1.60055e+01 2.02975e+02 3.01766e+01 5.85720e+01 6.01059e-01 2.00000e-02 2.05106e+00 1.26586e+01 5.18165e+02 1.19572e+01 2.92744e+01 6.73550e-01
1.62084e-01 -1.60036e+01 2.97456e+02 3.22758e+01 4.37457e+01 6.20059e-01 2.00000e-02 2.03570e+00 1.24820e+01 5.32581e+02 1.18173e+01 2.81563e+01 5.94018e-01
1.42762e-01 -1.60480e+01 2.64068e+02 3.05727e+01 4.87194e+01 6.31814e-01 2.00000e-02 2.08273e+00 1.31734e+01 6.82659e+02 1.25419e+01 4.27962e+01 4.50285e-01
1.56785e-01 -1.59909e+01 2.19942e+02 3.03118e+01 6.98692e+01 5.66383e-01 2.00000e-02 2.12702e+00 1.32828e+01 6.89036e+02 1.27878e+01 4.98427e+01 4.41021e-01
1.43997e-01 -1.60428e+01 2.05552e+02 3.26965e+01 5.95905e+01 5.94530e-01 2.00000e-02 2.12184e+00 1.33105e+01 6.97708e+02 1.27952e+01 4.98282e+01 4.28545e-01
1.55803e-01 -1.60421e+01 2.04521e+02 3.18066e+01 5.13503e+01 5.56352e-01 2.00000e-02 2.13881e+00 1.28663e+01 6.51601e+02 1.26324e+01 5.10309e+01 4.96364e-01
1.55723e-01 -1.59707e+01 2.25630e+02 2.82042e+01 4.60364e+01 6.11057e-01 2.00000e-02 2.06751e+00 1.26647e+01 5.67597e+02 1.21173e+01 3.45639e+01 6.25368e-01
1.66914e-01 -1.59861e+01 2.11673e+02 2.91050e+01 6.63175e+01 5.59599e-01 2.00000e-02 2.10469e+00 1.29375e+01 6.01011e+02 1.24567e+01 4.17355e+01 5.73885e-01
1.52599e-01 -1.59904e+01 2.77415e+02 3.31087e+01 6.77294e+01 5.52020e-01 2.00000e-02 2.16077e+00 1.34748e+01 7.79847e+02 1.31105e+01 6.20163e+01 3.18631e-01
1.52557e-01 -1.59911e+01 2.74989e+02 3.26758e+01 6.53337e+01 5.71713e-01 2.00000e-02 2.13429e+00 1.33595e+01 7.36018e+02 1.29131e+01 5.46175e+01 3.75287e-01
1.61023e-01 -1.60080e+01 2.63287e+02 3.23022e+01 6.97683e+01 5.78248e-01 2.00000e-02 2.09610e+00 1.31120e+01 6.41800e+02 1.25349e+01 4.25447e+01 5.11188e-01
1.44565e-01 -1.60295e+01 2.19209e+02 3.13644e+01 6.42053e+01 6.03805e-01 2.00000e-02 2.11047e+00 1.33834e+01 7.08589e+02 1.27722e+01 4.79223e+01 4.13097e-01
1.44750e-01 -1.59739e+01 2.22540e+02 3.00685e+01 4.88599e+01 6.17205e-01 2.00000e-02 2.09150e+00 1.30630e+01 6.46669e+02 1.24986e+01 4.22810e+01 5.03809e-01
1.42360e-01 -1.59751e+01 2.21765e+02 3.37467e+01 6.37895e+01 6.31929e-01 2.00000e-02 2.06820e+00 1.32368e+01 6.45163e+02 1.24237e+01 3.72895e+01 5.05900e-01
1.50971e-01 -1.59769e+01 2.31958e+02 3.37177e+01 5.86587e+01 5.90921e-01 2.00000e-02 2.10385e+00 1.31040e+01 6.49216e+02 1.25859e+01 4.46119e+01 4.99960e-01
1.55045e-01 -1.59569e+01 2.18757e+02 3.25809e+01 6.38237e+01 6.21292e-01 2.00000e-02 2.04206e+00 1.28662e+01 5.49393e+02 1.20039e+01 2.87302e+01 5.97975e-01
1.60125e-01 -1.59634e+01 2.25002e+02 3.28721e+01 5.15447e+01 6.03990e-01 2.00000e-02 2.05309e+00 1.26130e+01 5.25563e+02 1.19753e+01 3.04167e+01 6.68324e-01
1.44571e-01 -1.60101e+01 2.18575e+02 3.13530e+01 5.22577e+01 6.35347e-01 2.00000e-02 2.05839e+00 1.29710e+01 5.96572e+02 1.22151e+01 3.38558e+01 5.71857e-01
1.42236e-01 -1.60034e+01 2.73069e+02 3.19539e+01 4.30194e+01 6.44723e-01 2.00000e-02 2.06382e+00 1.30328e+01 6.50899e+02 1.23540e+01 3.81975e+01 4.95246e-01
1.49579e-01 -1.60456e+01 2.45328e+02 3.04604e+01 4.53985e+01 5.97667e-01 2.00000e-02 2.10750e+00 1.29296e+01 6.55128e+02 1.25349e+01 4.61191e+01 4.91059e-01
1.41874e-01 -1.60414e+01 2.10835e+02 2.90771e+01 6.58151e+01 6.29192e-01 2.00000e-02 2.08302e+00 1.33829e+01 6.90728e+02 1.25894e+01 4.12818e+01 4.38576e-01
1.52252e-01 -1.59771e+01 2.06098e+02 2.89675e+01 6.19409e+01 6.01026e-01 2.00000e-02 2.09053e+00 1.31012e+01 6.29804e+02 1.24768e+01 4.05356e+01 5.29482e-01
1.63128e-01 -1.59798e+01 2.31954e+02 3.12845e+01 6.86359e+01 5.96460e-01 2.00000e-02 2.05973e+00 1.28927e+01 5.65615e+02 1.21535e+01 3.25090e+01 6.21325e-01
1.63812e-01 -1.60206e+01 2.89810e+02 2.93470e+01 6.44098e+01 5.56338e-01 2.00000e-02 2.12654e+00 1.31174e+01 6.79558e+02 1.27207e+01 5.01966e+01 4.54817e-01
1.43767e-01 -1.60056e+01 2.95493e+02 2.82896e+01 5.79815e+01 6.80395e-01 2.00000e-02 2.01762e+00 1.32404e+01 6.70479e+02 1.20392e+01 2.77262e+01 3.41695e-01
1.48904e-01 -1.60492e+01 2.62126e+02 2.94020e+01 4.21863e+01 6.37582e-01 2.00000e-02 2.05384e+00 1.28026e+01 5.99113e+02 1.21338e+01 3.38430e+01 5.59796e-01
1.50886e-01 -1.59593e+01 2.12285e+02 3.37342e+01 6.72624e+01 5.77388e-01 2.00000e-02 2.12267e+00 1.32945e+01 6.85212e+02 1.27798e+01 4.91877e+01 4.46568e-01
1.60826e-01 -1.59576e+01 2.57053e+02 3.36986e+01 5.83666e+01 5.68568e-01 2.00000e-02 2.10588e+00 1.29240e+01 6.19942e+02 1.24972e+01 4.38612e+01 5.44624e-01
1.58555e-01 -1.60450e+01 2.30740e+02 2.99588e+01 5.02419e+01 6.13884e-01 2.00000e-02 2.04996e+00 1.26551e+01 5.38141e+02 1.19764e+01 3.02167e+01 6.41128e-01
1.46515e-01 -1.59642e+01 2.57310e+02 2.88223e+01 6.74051e+01 6.72174e-01 2.00000e-02 2.00542e+00 1.31914e+01 6.27955e+02 1.17371e+01 2.14722e+01 3.29810e-01
1.49950e-01 -1.60242e+01 2.69850e+02 3.15927e+01 5.29522e+01 6.33519e-01 2.00000e-02 2.05263e+00 1.29725e+01 6.11081e+02 1.22052e+01 3.38540e+01 5.39290e-01
1.57653e-01 -1.59566e+01 2.51523e+02 3.11485e+01 5.24772e+01 6.25510e-01 2.00000e-02 2.03531e+00 1.26994e+01 5.38854e+02 1.18891e+01 2.76030e+01 5.83802e-01
1.50873e-01 -1.60344e+01 2.32168e+02 3.29224e+01 4.88082e+01 6.39571e-01 2.00000e-02 2.02814e+00 1.26840e+01 5.29649e+02 1.18108e+01 2.58184e+01 5.59697e-01
1.55989e-01 -1.60241e+01 2.39090e+02 3.00373e+01 6.18197e+01 6.10839e-01 2.00000e-02 2.06469e+00 1.29790e+01 5.98033e+02 1.22550e+01 3.48813e+01 5.76636e-01
1.43043e-01 -1.59578e+01 2.72148e+02 2.84578e+01 4.96047e+01 6.08221e-01 2.00000e-02 2.12413e+00 1.33485e+01 7.59451e+02 1.28886e+01 5.45413e+01 3.44387e-01
1.46997e-01 -1.60267e+01 2.48728e+02 3.23109e+01 5.48062e+01 6.30968e-01 2.00000e-02 2.06106e+00 1.30372e+01 6.20087e+02 1.22900e+01 3.55807e+01 5.39430e-01
1.59667e-01 -1.60150e+01 2.79226e+02 3.34534e+01 6.44771e+01 5.67937e-01 2.00000e-02 2.11407e+00 1.31140e+01 6.62696e+02 1.26554e+01 4.73146e+01 4.79735e-01
1.60394e-01 -1.60327e+01 2.44256e+02 3.00132e+01 5.54116e+01 6.32166e-01 2.00000e-02 2.01593e+00 1.26214e+01 5.08269e+02 1.16255e+01 2.22143e+01 5.12442e-01
1.53162e-01 -1.59540e+01 2.44494e+02 3.26107e+01 4.18151e+01 6.14559e-01 2.00000e-02 2.06427e+00 1.26381e+01 5.66479e+02 1.21031e+01 3.44943e+01 6.25190e-01
1.45568e-01 -1.59535e+01 2.52375e+02 3.32779e+01 4.96209e+01 6.46231e-01 2.00000e-02 2.04027e+00 1.29122e+01 5.89205e+02 1.20689e+01 3.05641e+01 5.35082e-01
1.64278e-01 -1.59812e+01 2.95990e+02 2.93588e+01 5.47488e+01 5.70291e-01 2.00000e-02 2.10614e+00 1.28046e+01 6.31717e+02 1.24514e+01 4.47336e+01 5.26555e-01
1.54983e-01 -1.59554e+01 2.08680e+02 2.82568e+01 5.29019e+01 6.34938e-01 2.00000e-02 2.02649e+00 1.26591e+01 5.13564e+02 1.17483e+01 2.44488e+01 5.70376e-01
1.56398e-01 -1.60278e+01 2.17666e+02 3.20011e+01 5.48050e+01 6.24916e-01 2.00000e-02 2.03234e+00 1.26561e+01 5.14126e+02 1.18137e+01 2.58836e+01 6.01606e-01
1.56967e-01 -1.60459e+01 2.45945e+02 3.09374e+01 5.71456e+01 6.28890e-01 2.00000e-02 2.03140e+00 1.27665e+01 5.42243e+02 1.18766e+01 2.66867e+01 5.60516e-01
1.56244e-01 -1.59502e+01 2.23179e+02 2.81434e+01 6.56927e+01 5.92743e-01 2.00000e-02 2.09429e+00 1.31432e+01 6.44570e+02 1.25249e+01 4.17959e+01 5.06988e-01
1.67935e-01 -1.60452e+01 2.22430e+02 3.24285e+01 6.44397e+01 5.60673e-01 2.00000e-02 2.09361e+00 1.28159e+01 5.71143e+02 1.23333e+01 3.89090e+01 6.20302e-01
1.47762e-01 -1.59901e+01 2.16615e+02 2.85232e+01 4.09499e+01 6.42789e-01 2.00000e-02 2.04071e+00 1.26598e+01 5.46700e+02 1.19138e+01 2.87897e+01 5.96465e-01
1.60899e-01 -1.59812e+01 2.26951e+02 2.97936e+01 4.35563e+01 6.37575e-01 2.00000e-02 2.00262e+00 1.23079e+01 4.60778e+02 1.12393e+01 1.71074e+01 4.66659e-01
1.50844e-01 -1.60488e+01 2.10389e+02 3.34341e+01 6.86919e+01 5.94507e-01 2.00000e-02 2.09752e+00 1.32231e+01 6.50209e+02 1.25885e+01 4.27355e+01 4.98463e-01
1.61955e-01 -1.60316e+01 2.07090e+02 3.09177e+01 6.08841e+01 5.56297e-01 2.00000e-02 2.12094e+00 1.29599e+01 6.22550e+02 1.25713e+01 4.59410e+01 5.40612e-01
1.50130e-01 -1.60286e+01 2.77919e+02 2.95034e+01 5.42784e+01 5.91487e-01 2.00000e-02 2.12163e+00 1.32366e+01 7.19857e+02 1.27934e+01 5.18482e+01 3.97362e-01
1.52041e-01 -1.59897e+01 2.87060e+02 3.24734e+01 4.25769e+01 6.19516e-01 2.00000e-02 2.06875e+00 1.27789e+01 6.09719e+02 1.22410e+01 3.75595e+01 5.60299e-01
1.41263e-01 -1.59692e+01 2.40720e+02 3.28069e+01 4.35599e+01 6.62927e-01 2.00000e-02 2.02630e+00 1.28369e+01 5.71491e+02 1.18976e+01 2.69602e+01 4.97768e-01
1.51238e-01 -1.59759e+01 2.30777e+02 3.14147e+01 5.05717e+01 5.78000e-01 2.00000e-02 2.12663e+00 1.30387e+01 6.71696e+02 1.26835e+01 5.01010e+01 4.66379e-01
1.41003e-01 -1.59904e+01 2.30926e+02 2.93727e+01 5.91055e+01 6.37714e-01 2.00000e-02 2.07474e+00 1.32999e+01 6.81544e+02 1.25168e+01 4.00238e+01 4.51913e-01
1.46820e-01 -1.60451e+01 2.18121e+02 3.01536e+01 5.15819e+01 5.73946e-01 2.00000e-02 2.14931e+00 1.32368e+01 7.28630e+02 1.29113e+01 5.70228e+01 3.85304e-01
1.42370e-01 -1.59594e+01 2.40744e+02 2.98471e+01 4.50178e+01 6.39875e-01 2.00000e-02 2.06772e+00 1.30219e+01 6.35707e+02 1.23420e+01 3.76725e+01 5.20150e-01
1.67888e-01 -1.60118e+01 2.39658e+02 2.84567e+01 5.57549e+01 6.04755e-01 2.00000e-02 2.03797e+00 1.25535e+01 5.09128e+02 1.18120e+01 2.68064e+01 6.36005e-01
1.42244e-01 -1.59862e+01 2.25059e+02 3.15323e+01 4.86429e+01 5.84916e-01 2.00000e-02 2.14723e+00 1.32872e+01 7.44189e+02 1.29449e+01 5.78383e+01 3.64358e-01
1.52517e-01 -1.59978e+01 2.83652e+02 2.99753e+01 6.49678e+01 6.26649e-01 2.00000e-02 2.06146e+00 1.31967e+01 6.61056e+02 1.23849e+01 3.70371e+01 4.78162e-01
1.65172e-01 -1.60449e+01 2.64635e+02 3.24793e+01 5.90421e+01 5.96130e-01 2.00000e-02 2.05493e+00 1.27175e+01 5.46838e+02 1.20523e+01 3.15976e+01 6.41047e-01
1.40369e-01 -1.59651e+01 2.96878e+02 3.09220e+01 6.47709e+01 6.93403e-01 2.00000e-02 2.00549e+00 1.33905e+01 6.98818e+02 1.19115e+01 2.40489e+01 2.64808e-01
1.61741e-01 -1.60224e+01 2.75090e+02 3.33879e+01 6.09576e+01 6.26963e-01 2.00000e-02 2.01884e+00 1.27113e+01 5.27144e+02 1.17239e+01 2.36871e+01 5.09623e-01
1.47975e-01 -1.59844e+01 2.28320e+02 3.27241e+01 6.88119e+01 6.42794e-01 2.00000e-02 2.03294e+00 1.30921e+01 5.92605e+02 1.20419e+01 2.80619e+01 5.01329e-01
1.59920e-01 -1.59665e+01 2.46707e+02 2.85665e+01 6.76924e+01 5.54652e-01 2.00000e-02 2.13936e+00 1.32775e+01 7.09028e+02 1.28601e+01 5.33629e+01 4.12479e-01
1.65297e-01 -1.59741e+01 2.96734e+02 3.25709e+01 5.39252e+01 5.76276e-01 2.00000e-02 2.08732e+00 1.27245e+01 5.91415e+02 1.22961e+01 3.97017e+01 5.88783e-01
1.48696e-01 -1.60147e+01 2.08281e+02 3.32299e+01 5.99785e+01 6.34395e-01 2.00000e-02 2.03898e+00 1.28832e+01 5.49488e+02 1.19870e+01 2.81604e+01 5.85508e-01
1.57456e-01 -1.59872e+01 2.71951e+02 2.80948e+01 5.26650e+01 5.94379e-01 2.00000e-02 2.09449e+00 1.29365e+01 6.39331e+02 1.24570e+01 4.28048e+01 5.14941e-01
1.42827e-01 -1.60185e+01 2.42392e+02 2.99426e+01 4.90304e+01 6.24681e-01 2.00000e-02 2.09057e+00 1.31591e+01 6.75438e+02 1.25645e+01 4.36368e+01 4.60862e-01
1.57645e-01 -1.59910e+01 2.31644e+02 2.86363e+01 5.73246e+01 6.46602e-01 2.00000e-02 2.00080e+00 1.26409e+01 4.99755e+02 1.13093e+01 1.65676e+01 4.21021e-01
1.53001e-01 -1.59506e+01 2.57901e+02 3.05898e+01 6.64515e+01 6.16523e-01 2.00000e-02 2.06880e+00 1.31706e+01 6.45665e+02 1.24009e+01 3.75541e+01 5.05246e-01
1.42878e-01 -1.60083e+01 2.80630e+02 2.89816e+01 5.16000e+01 5.98076e-01 2.00000e-02 2.13970e+00 1.34430e+01 7.93341e+02 1.30283e+01 5.94636e+01 3.02206e-01
1.62535e-01 -1.60339e+01 2.84634e+02 2.91808e+01 6.02040e+01 5.68881e-01 2.00000e-02 2.11312e+00 1.30227e+01 6.56571e+02 1.26000e+01 4.67985e+01 4.88894e-01
1.41632e-01 -1.60149e+01 2.93878e+02 3.26472e+01 5.03948e+01 6.10188e-01 2.00000e-02 2.12062e+00 1.33762e+01 7.64662e+02 1.29038e+01 5.47315e+01 3.37703e-01
1.44379e-01 -1.60267e+01 2.55121e+02 3.37062e+01 4.20204e+01 6.44698e-01 2.00000e-02 2.04742e+00 1.28312e+01 5.91463e+02 1.21012e+01 3.24160e+01 5.55244e-01
1.53158e-01 -1.59865e+01 2.19605e+02 2.98252e+01 6.16435e+01 5.90834e-01 2.00000e-02 2.10320e+00 1.31396e+01 6.50572e+02 1.25848e+01 4.40252e+01 4.97916e-01
1.41412e-01 -1.60382e+01 2.51273e+02 2.93477e+01 4.92104e+01 5.85650e-01 2.00000e-02 2.15763e+00 1.34230e+01 7.98561e+02 1.30921e+01 6.30433e+01 2.95985e-01
1.44002e-01 -1.60194e+01 2.97834e+02 3.30630e+01 5.04096e+01 6.78224e-01 2.00000e-02 2.00955e+00 1.29957e+01 6.10401e+02 1.18057e+01 2.40658e+01 3.67720e-01
1.51100e-01 -1.59956e+01 2.22922e+02 3.39567e+01 4.39812e+01 6.36576e-01 2.00000e-02 2.02864e+00 1.25622e+01 5.10832e+02 1.17534e+01 2.54287e+01 5.85828e-01
1.46944e-01 -1.60327e+01 2.19829e+02 3.26338e+01 4.85514e+01 5.86159e-01 2.00000e-02 2.12568e+00 1.30760e+01 6.75548e+02 1.27017e+01 5.01864e+01 4.60701e-01
1.61218e-01 -1.60298e+01 2.16206e+02 3.32473e+01 6.36721e+01 5.95945e-01 2.00000e-02 2.06031e+00 1.27969e+01 5.44435e+02 1.21072e+01 3.20127e+01 6.54592e-01
1.42219e-01 -1.59637e+01 2.34900e+02 2.81034e+01 6.02803e+01 6.31698e-01 2.00000e-02 2.08416e+00 1.33614e+01 7.04310e+02 1.26141e+01 4.27267e+01 4.19144e-01
1.55917e-01 -1.60225e+01 2.77576e+02 2.99564e+01 5.57853e+01 6.06410e-01 2.00000e-02 2.07842e+00 1.29954e+01 6.30673e+02 1.23914e+01 3.94606e+01 5.28152e-01
1.65087e-01 -1.59745e+01 2.60113e+02 3.12811e+01 5.71524e+01 5.65206e-01 2.00000e-02 2.10214e+00 1.28107e+01 6.03219e+02 1.24090e+01 4.23290e+01 5.70463e-01
1.57836e-01 -1.59913e+01 2.11716e+02 2.98469e+01 6.25461e+01 5.73079e-01 2.00000e-02 2.11301e+00 1.30781e+01 6.40445e+02 1.25967e+01 4.52089e+01 5.13248e-01
1.52798e-01 -1.60244e+01 2.56125e+02 2.88083e+01 5.72479e+01 6.47080e-01 2.00000e-02 2.02319e+00 1.28902e+01 5.70516e+02 1.18653e+01 2.57162e+01 4.83120e-01
1.45767e-01 -1.60431e+01 2.45224e+02 3.19726e+01 6.18152e+01 5.68878e-01 2.00000e-02 2.15976e+00 1.35129e+01 7.91039e+02 1.31294e+01 6.23299e+01 3.04972e-01
1.40416e-01 -1.59870e+01 2.77997e+02 3.20448e+01 4.87083e+01 6.58936e-01 2.00000e-02 2.04910e+00 1.31366e+01 6.60432e+02 1.23016e+01 3.54175e+01 4.59488e-01
1.53181e-01 -1.60075e+01 2.92463e+02 3.14618e+01 5.30531e+01 5.64807e-01 2.00000e-02 2.14552e+00 1.31480e+01 7.31076e+02 1.28703e+01 5.73365e+01 3.81973e-01
1.52534e-01 -1.59919e+01 2.69039e+02 3.30010e+01 4.54241e+01 6.13273e-01 2.00000e-02 2.07176e+00 1.28065e+01 6.01355e+02 1.22578e+01 3.74572e+01 5.73352e-01
1.58952e-01 -1.60259e+01 2.31941e+02 3.12211e+01 6.59244e+01 5.85198e-01 2.00000e-02 2.09082e+00 1.30436e+01 6.19193e+02 1.24531e+01 4.03928e+01 5.45777e-01
1.44041e-01 -1.60394e+01 2.43012e+02 3.20813e+01 4.98069e+01 5.95310e-01 2.00000e-02 2.12665e+00 1.32300e+01 7.16095e+02 1.28112e+01 5.25833e+01 4.02585e-01
1.47534e-01 -1.59919e+01 2.33043e+02 2.87335e+01 5.53479e+01 5.90843e-01 2.00000e-02 2.12698e+00 1.32777e+01 7.16233e+02 1.28199e+01 5.19703e+01 4.02394e-01
1.62740e-01 -1.59585e+01 2.35367e+02 3.23377e+01 6.22922e+01 5.62303e-01 2.00000e-02 2.10936e+00 1.29536e+01 6.16626e+02 1.25151e+01 4.38847e+01 5.49733e-01
1.65501e-01 -1.60241e+01 2.40575e+02 2.81791e+01 5.59717e+01 6.05995e-01 2.00000e-02 2.04465e+00 1.26324e+01 5.27637e+02 1.19124e+01 2.86820e+01 6.38577e-01
1.40942e-01 -1.59551e+01 2.04139e+02 3.03484e+01 6.02326e+01 6.54092e-01 2.00000e-02 2.03742e+00 1.30737e+01 5.90467e+02 1.20683e+01 2.88229e+01 5.22549e-01
1.49117e-01 -1.60351e+01 2.99143e+02 3.10252e+01 5.26761e+01 5.76765e-01 2.00000e-02 2.14517e+00 1.32844e+01 7.62530e+02 1.29598e+01 5.91301e+01 3.40429e-01
1.54886e-01 -1.60299e+01 2.54302e+02 2.95267e+01 6.38892e+01 5.63595e-01 2.00000e-02 2.14214e+00 1.33271e+01 7.30772e+02 1.29190e+01 5.54026e+01 3.82387e-01
1.49777e-01 -1.59842e+01 2.23753e+02 3.31300e+01 4.94118e+01 5.79231e-01 2.00000e-02 2.12542e+00 1.30197e+01 6.64006e+02 1.26664e+01 4.95842e+01 4.77783e-01
1.58040e-01 -1.60289e+01 2.85158e+02 3.08560e+01 4.91338e+01 6.32152e-01 2.00000e-02 2.03150e+00 1.26924e+01 5.52080e+02 1.18778e+01 2.76548e+01 5.48201e-01
1.49323e-01 -1.59655e+01 2.34037e+02 3.35862e+01 6.38335e+01 6.31297e-01 2.00000e-02 2.04655e+00 1.30340e+01 5.91553e+02 1.21476e+01 3.12091e+01 5.52567e-01
1.60188e-01 -1.60494e+01 2.99272e+02 3.18383e+01 6.77425e+01 5.69637e-01 2.00000e-02 2.11631e+00 1.32101e+01 6.90009e+02 1.27276e+01 4.89544e+01 4.39615e-01
1.47695e-01 -1.59864e+01 2.51953e+02 3.11786e+01 6.49239e+01 6.60488e-01 2.00000e-02 2.01264e+00 1.30591e+01 5.92670e+02 1.18064e+01 2.33529e+01 4.02253e-01
1.61110e-01 -1.59791e+01 2.02454e+02 3.18882e+01 5.74978e+01 5.70942e-01 2.00000e-02 2.09977e+00 1.28269e+01 5.83926e+02 1.23807e+01 4.05798e+01 6.00425e-01
1.45729e-01 -1.59808e+01 2.74602e+02 3.09445e+01 6.48244e+01 6.43590e-01 2.00000e-02 2.05525e+00 1.33100e+01 6.84882e+02 1.24060e+01 3.66139e+01 4.36022e-01
1.51558e-01 -1.59617e+01 2.90958e+02 3.15617e+01 5.79670e+01 5.97136e-01 2.00000e-02 2.10579e+00 1.32160e+01 6.98593e+02 1.26959e+01 4.79120e+01 4.27279e-01
1.44790e-01 -1.60498e+01 2.95444e+02 2.82700e+01 4.21888e+01 6.45184e-01 2.00000e-02 2.06866e+00 1.30371e+01 6.75383e+02 1.24098e+01 4.04494e+01 4.60848e-01
1.63695e-01 -1.59511e+01 2.09562e+02 3.11022e+01 5.21760e+01 6.05010e-01 2.00000e-02 2.04112e+00 1.24981e+01 4.93800e+02 1.18041e+01 2.69098e+01 6.70900e-01
1.69151e-01 -1.60167e+01 2.92404e+02 2.90594e+01 5.00113e+01 6.00586e-01 2.00000e-02 2.04745e+00 1.24467e+01 5.32769e+02 1.18751e+01 3.00392e+01 6.41083e-01
1.48174e-01 -1.60339e+01 2.00212e+02 2.83548e+01 5.01319e+01 6.30529e-01 2.00000e-02 2.05668e+00 1.28411e+01 5.66851e+02 1.21126e+01 3.21029e+01 6.14332e-01
1.48713e-01 -1.60063e+01 2.83591e+02 3.11468e+01 6.38888e+01 6.53628e-01 2.00000e-02 2.03012e+00 1.31570e+01 6.38164e+02 1.21043e+01 2.96095e+01 4.30497e-01
1.42394e-01 -1.60015e+01 2.40165e+02 3.02774e+01 5.94342e+01 6.24456e-01 2.00000e-02 2.09129e+00 1.33402e+01 7.03964e+02 1.26557e+01 4.44419e+01 4.19634e-01
1.65658e-01 -1.59673e+01 2.31919e+02 3.10443e+01 4.83066e+01 5.94546e-01 2.00000e-02 2.05447e+00 1.24190e+01 5.12040e+02 1.18859e+01 3.02144e+01 6.91696e-01
1.69856e-01 -1.60341e+01 2.93455e+02 2.93862e+01 5.04772e+01 6.04878e-01 2.00000e-02 2.03824e+00 1.24434e+01 5.20250e+02 1.17956e+01 2.78324e+01 6.22312e-01
1.62947e-01 -1.59975e+01 2.21846e+02 3.10533e+01 5.47976e+01 5.89285e-01 2.00000e-02 2.07001e+00 1.26814e+01 5.45953e+02 1.21233e+01 3.39777e+01 6.59343e-01
1.45506e-01 -1.60202e+01 2.72637e+02 3.01215e+01 6.10825e+01 5.93815e-01 2.00000e-02 2.13273e+00 1.34978e+01 7.80928e+02 1.30010e+01 5.66814e+01 3.17297e-01
1.57828e-01 -1.59873e+01 2.17199e+02 2.97441e+01 5.53690e+01 5.96546e-01 2.00000e-02 2.07812e+00 1.28375e+01 5.78894e+02 1.22625e+01 3.66139e+01 6.08250e-01
1.50257e-01 -1.59892e+01 2.53078e+02 3.07126e+01 6.38287e+01 5.82849e-01 2.00000e-02 2.12783e+00 1.33717e+01 7.31575e+02 1.28777e+01 5.28072e+01 3.81296e-01
1.49187e-01 -1.59902e+01 2.65543e+02 3.17672e+01 5.91015e+01 6.31243e-01 2.00000e-02 2.05758e+00 1.30916e+01 6.32387e+02 1.22981e+01 3.53440e+01 5.16307e-01
1.68699e-01 -1.60069e+01 2.80162e+02 3.29320e+01 6.38796e+01 5.81754e-01 2.00000e-02 2.06591e+00 1.27720e+01 5.60581e+02 1.21591e+01 3.41035e+01 6.35484e-01
1.56543e-01 -1.60261e+01 2.64015e+02 2.92530e+01 5.42156e+01 5.91613e-01 2.00000e-02 2.09772e+00 1.29838e+01 6.42024e+02 1.24966e+01 4.34155e+01 5.10849e-01
1.45703e-01 -1.59513e+01 2.02996e+02 3.28954e+01 5.10448e+01 5.58993e-01 2.00000e-02 2.16706e+00 1.32459e+01 7.41832e+02 1.30009e+01 6.12563e+01 3.67495e-01
1.56768e-01 -1.60372e+01 2.90568e+02 3.34616e+01 6.13491e+01 5.97890e-01 2.00000e-02 2.08258e+00 1.30520e+01 6.37861e+02 1.24507e+01 4.06487e+01 5.17178e-01
1.67427e-01 -1.60362e+01 2.79402e+02 3.26732e+01 6.97878e+01 6.11741e-01 2.00000e-02 2.02643e+00 1.27737e+01 5.35841e+02 1.18260e+01 2.53979e+01 5.42763e-01
1.64118e-01 -1.60146e+01 2.49594e+02 3.11542e+01 5.28469e+01 6.00552e-01 2.00000e-02 2.05243e+00 1.26105e+01 5.32657e+02 1.19758e+01 3.06167e+01 6.56120e-01
1.60309e-01 -1.60093e+01 2.12879e+02 3.11416e+01 6.44374e+01 5.53451e-01 2.00000e-02 2.13063e+00 1.31014e+01 6.54862e+02 1.27036e+01 4.91154e+01 4.91459e-01
1.46930e-01 -1.59974e+01 2.36407e+02 3.17087e+01 5.53485e+01 5.97872e-01 2.00000e-02 2.11228e+00 1.31985e+01 6.86138e+02 1.26990e+01 4.80172e+01 4.45223e-01
1.48338e-01 -1.59700e+01 2.84004e+02 3.17983e+01 6.52959e+01 5.78995e-01 2.00000e-02 2.14199e+00 1.35113e+01 7.87071e+02 1.30542e+01 5.88466e+01 3.09776e-01
1.67628e-01 -1.60011e+01 2.65943e+02 2.90874e+01 4.96954e+01 6.01050e-01 2.00000e-02 2.04741e+00 1.24524e+01 5.24092e+02 1.18643e+01 2.95130e+01 6.53446e-01
1.58841e-01 -1.59634e+01 2.89694e+02 3.08787e+01 4.64388e+01 6.24535e-01 2.00000e-02 2.04154e+00 1.26470e+01 5.58161e+02 1.19505e+01 3.00505e+01 5.83599e-01
1.60123e-01 -1.59678e+01 2.24546e+02 2.95272e+01 5.75946e+01 5.98309e-01 2.00000e-02 2.06912e+00 1.28144e+01 5.67575e+02 1.21883e+01 3.45216e+01 6.25791e-01
1.57489e-01 -1.59798e+01 2.35016e+02 2.91837e+01 6.64171e+01 5.52750e-01 2.00000e-02 2.14747e+00 1.33113e+01 7.20320e+02 1.29204e+01 5.54991e+01 3.96721e-01
1.56674e-01 -1.59824e+01 2.41019e+02 3.18454e+01 4.24290e+01 6.26202e-01 2.00000e-02 2.03460e+00 1.24899e+01 5.16034e+02 1.17811e+01 2.68956e+01 6.10621e-01
1.43652e-01 -1.60037e+01 2.44633e+02 3.20231e+01 6.68936e+01 6.30656e-01 2.00000e-02 2.07441e+00 1.33734e+01 6.91936e+02 1.25545e+01 4.03454e+01 4.36833e-01
1.48629e-01 -1.60165e+01 2.06991e+02 3.13076e+01 4.75579e+01 6.06485e-01 2.00000e-02 2.08964e+00 1.28920e+01 6.05488e+02 1.23797e+01 4.00824e+01 5.66948e-01
1.55645e-01 -1.59695e+01 2.12250e+02 3.22933e+01 5.91996e+01 5.81134e-01 2.00000e-02 2.10305e+00 1.29928e+01 6.18837e+02 1.25008e+01 4.27685e+01 5.46325e-01
1.58250e-01 -1.59721e+01 2.82189e+02 2.82432e+01 4.46944e+01 6.25651e-01 2.00000e-02 2.04670e+00 1.26177e+01 5.68611e+02 1.19775e+01 3.13323e+01 5.86525e-01
1.53716e-01 -1.60450e+01 2.71866e+02 2.89221e+01 6.24573e+01 5.54261e-01 2.00000e-02 2.16219e+00 1.34151e+01 7.75829e+02 1.30809e+01 6.19856e+01 3.23618e-01
1.64402e-01 -1.59902e+01 2.58592e+02 2.86860e+01 5.31307e+01 6.00217e-01 2.00000e-02 2.05897e+00 1.26602e+01 5.53406e+02 1.20550e+01 3.25494e+01 6.38841e-01
1.62397e-01 -1.59635e+01 2.46155e+02 3.33177e+01 5.24243e+01 6.28912e-01 2.00000e-02 2.00782e+00 1.24695e+01 4.77494e+02 1.14359e+01 1.94629e+01 4.88946e-01
1.45442e-01 -1.60080e+01 2.63881e+02 3.02206e+01 6.02645e+01 5.82042e-01 2.00000e-02 2.14825e+00 1.35167e+01 7.93807e+02 1.30870e+01 6.04191e+01 3.01647e-01
1.58567e-01 -1.59540e+01 2.13661e+02 2.86969e+01 4.97314e+01 6.19011e-01 2.00000e-02 2.04147e+00 1.25918e+01 5.17873e+02 1.18620e+01 2.77297e+01 6.39660e-01
1.57832e-01 -1.60135e+01 2.54691e+02 2.86477e+01 5.15988e+01 5.69979e-01 2.00000e-02 2.12485e+00 1.28446e+01 6.62512e+02 1.25698e+01 4.93263e+01 4.80009e-01
1.51382e-01 -1.60071e+01 2.71029e+02 3.10230e+01 6.98672e+01 6.25259e-01 2.00000e-02 2.06338e+00 1.32698e+01 6.70770e+02 1.24252e+01 3.74350e+01 4.65399e-01
1.43615e-01 -1.60054e+01 2.74035e+02 3.15999e+01 5.03696e+01 6.65212e-01 2.00000e-02 2.02636e+00 1.30084e+01 6.14133e+02 1.20085e+01 2.84730e+01 4.44879e-01
1.54801e-01 -1.59843e+01 2.41605e+02 3.34872e+01 5.55012e+01 6.03055e-01 2.00000e-02 2.07379e+00 1.28843e+01 5.89991e+02 1.22809e+01 3.67501e+01 5.90996e-01
1.48482e-01 -1.60353e+01 2.97268e+02 3.18764e+01 6.68104e+01 6.69192e-01 2.00000e-02 2.00954e+00 1.31816e+01 6.38577e+02 1.18610e+01 2.40161e+01 3.39235e-01
1.66104e-01 -1.60415e+01 2.62361e+02 2.81638e+01 6.69559e+01 6.01284e-01 2.00000e-02 2.05391e+00 1.28805e+01 5.74946e+02 1.21166e+01 3.18978e+01 5.96402e-01
1.46949e-01 -1.59538e+01 2.76689e+02 3.24742e+01 5.14589e+01 5.66926e-01 2.00000e-02 2.15998e+00 1.33035e+01 7.74858e+02 1.30365e+01 6.25960e+01 3.24829e-01
1.66584e-01 -1.60488e+01 2.67427e+02 2.86575e+01 6.73665e+01 5.99711e-01 2.00000e-02 2.05442e+00 1.28789e+01 5.75445e+02 1.21222e+01 3.20632e+01 5.96754e-01
1.41299e-01 -1.59781e+01 2.85647e+02 2.98913e+01 6.98435e+01 6.47661e-01 2.00000e-02 2.07344e+00 1.36394e+01 7.91541e+02 1.27388e+01 4.44260e+01 3.04368e-01
1.48975e-01 -1.59670e+01 2.41355e+02 2.94873e+01 5.90950e+01 6.29827e-01 2.00000e-02 2.06046e+00 1.30881e+01 6.25509e+02 1.22964e+01 3.52096e+01 5.30495e-01
1.48451e-01 -1.59563e+01 2.39128e+02 3.35236e+01 5.24195e+01 5.70032e-01 2.00000e-02 2.14413e+00 1.31926e+01 7.14830e+02 1.28696e+01 5.57740e+01 4.04349e-01
1.41415e-01 -1.59513e+01 2.06099e+02 3.05704e+01 5.05755e+01 5.96686e-01 2.00000e-02 2.13215e+00 1.32735e+01 7.16238e+02 1.28440e+01 5.30151e+01 4.02386e-01
1.48039e-01 -1.60272e+01 2.90057e+02 3.06383e+01 6.35898e+01 6.34463e-01 2.00000e-02 2.06551e+00 1.33011e+01 6.93534e+02 1.24886e+01 3.93761e+01 4.33527e-01
1.49670e-01 -1.60437e+01 2.31474e+02 2.84573e+01 5.37226e+01 6.40998e-01 2.00000e-02 2.03943e+00 1.28952e+01 5.75190e+02 1.20177e+01 2.92405e+01 5.51556e-01
1.60910e-01 -1.59561e+01 2.38209e+02 2.88162e+01 5.35578e+01 5.97601e-01 2.00000e-02 2.07119e+00 1.27563e+01 5.71108e+02 1.21834e+01 3.52630e+01 6.20356e-01
1.62679e-01 -1.59658e+01 2.33468e+02 3.22385e+01 5.52630e+01 6.03752e-01 2.00000e-02 2.04745e+00 1.26297e+01 5.22174e+02 1.19371e+01 2.91995e+01 6.56332e-01
1.46261e-01 -1.60030e+01 2.69484e+02 3.38509e+01 5.04092e+01 6.17303e-01 2.00000e-02 2.08603e+00 1.30813e+01 6.60105e+02 1.25081e+01 4.26230e+01 4.83602e-01
1.65641e-01 -1.60071e+01 2.56185e+02 3.20462e+01 6.07437e+01 6.01663e-01 2.00000e-02 2.04468e+00 1.26951e+01 5.32366e+02 1.19524e+01 2.90341e+01 6.31973e-01
1.46299e-01 -1.60060e+01 2.58559e+02 3.38123e+01 5.25744e+01 5.93169e-01 2.00000e-02 2.12018e+00 1.32095e+01 7.04464e+02 1.27685e+01 5.09604e+01 4.18925e-01
1.68547e-01 -1.60131e+01 2.95448e+02 2.97146e+01 6.31277e+01 5.75992e-01 2.00000e-02 2.08372e+00 1.28679e+01 6.00389e+02 1.23352e+01 3.89101e+01 5.74850e-01
1.53330e-01 -1.59764e+01 2.70693e+02 2.99248e+01 6.46112e+01 6.59526e-01 2.00000e-02 2.00244e+00 1.29632e+01 5.75038e+02 1.15564e+01 1.92928e+01 3.63756e-01
1.53273e-01 -1.59834e+01 2.47578e+02 2.95928e+01 5.55805e+01 5.96050e-01 2.00000e-02 2.09910e+00 1.30703e+01 6.51926e+02 1.25459e+01 4.38888e+01 4.95875e-01
1.43056e-01 -1.59822e+01 2.06732e+02 3.10709e+01 5.51097e+01 5.67266e-01 2.00000e-02 2.16897e+00 1.34415e+01 7.80282e+02 1.31231e+01 6.34220e+01 3.18095e-01
1.52028e-01 -1.60225e+01 2.16624e+02 2.89519e+01 5.88406e+01 6.47960e-01 2.00000e-02 2.01381e+00 1.27778e+01 5.25271e+02 1.16530e+01 2.17346e+01 4.80982e-01
1.59201e-01 -1.59849e+01 2.74022e+02 3.32792e+01 5.05443e+01 6.09658e-01 2.00000e-02 2.05435e+00 1.27074e+01 5.59445e+02 1.20669e+01 3.23937e+01 6.20769e-01
1.46978e-01 -1.60433e+01 2.90005e+02 3.10583e+01 6.98226e+01 6.61711e-01 2.00000e-02 2.02748e+00 1.33313e+01 6.81477e+02 1.21708e+01 3.00866e+01 3.67301e-01
1.49724e-01 -1.59797e+01 2.38367e+02 3.24534e+01 5.76074e+01 5.74933e-01 2.00000e-02 2.13509e+00 1.32472e+01 7.09189e+02 1.28454e+01 5.34170e+01 4.12253e-01
1.45342e-01 -1.60379e+01 2.42576e+02 2.94198e+01 6.90635e+01 6.47939e-01 2.00000e-02 2.04571e+00 1.33148e+01 6.66910e+02 1.22895e+01 3.30373e+01 4.42463e-01
1.64741e-01 -1.59913e+01 2.05354e+02 3.01961e+01 4.97040e+01 6.13032e-01 2.00000e-02 2.02601e+00 1.23749e+01 4.68398e+02 1.15985e+01 2.31793e+01 6.20701e-01
1.49146e-01 -1.59820e+01 2.45941e+02 3.27589e+01 6.65733e+01 6.32006e-01 2.00000e-02 2.05055e+00 1.31395e+01 6.21646e+02 1.22425e+01 3.30051e+01 5.18971e-01
1.67496e-01 -1.59647e+01 2.20115e+02 2.94761e+01 6.46942e+01 5.64259e-01 2.00000e-02 2.09591e+00 1.28734e+01 5.86142e+02 1.23751e+01 3.97273e+01 5.96980e-01
1.67372e-01 -1.60168e+01 2.56564e+02 3.12684e+01 5.61830e+01 5.70632e-01 2.00000e-02 2.08680e+00 1.26890e+01 5.70243e+02 1.22475e+01 3.81671e+01 6.21702e-01
1.46462e-01 -1.59831e+01 2.51347e+02 3.12064e+01 6.78926e+01 5.97854e-01 2.00000e-02 2.11851e+00 1.34959e+01 7.52654e+02 1.28985e+01 5.17772e+01 3.53209e-01
1.68585e-01 -1.59736e+01 2.56609e+02 3.39369e+01 6.12479e+01 5.97332e-01 2.00000e-02 2.03771e+00 1.25973e+01 5.08324e+02 1.18403e+01 2.69634e+01 6.35856e-01
1.55109e-01 -1.60197e+01 2.97322e+02 3.25940e+01 6.57457e+01 5.56725e-01 2.00000e-02 2.14877e+00 1.33741e+01 7.54152e+02 1.30004e+01 5.85939e+01 3.51254e-01
1.61981e-01 -1.59828e+01 2.57026e+02 3.29084e+01 6.56482e+01 5.54420e-01 2.00000e-02 2.12405e+00 1.30935e+01 6.57264e+02 1.26820e+01 4.85220e+01 4.87855e-01
1.56239e-01 -1.60180e+01 2.85156e+02 3.32574e+01 5.12949e+01 5.93073e-01 2.00000e-02 2.09069e+00 1.29023e+01 6.26912e+02 1.24267e+01 4.20045e+01 5.33913e-01
1.62670e-01 -1.60172e+01 2.47454e+02 3.30636e+01 5.98949e+01 6.22788e-01 2.00000e-02 2.01755e+00 1.26182e+01 5.01450e+02 1.16431e+01 2.24743e+01 5.30124e-01
1.63580e-01 -1.60332e+01 2.14172e+02 2.98565e+01 5.90221e+01 6.00639e-01 2.00000e-02 2.05174e+00 1.26823e+01 5.26056e+02 1.19794e+01 2.97201e+01 6.63969e-01
1.42104e-01 -1.59814e+01 2.77654e+02 2.99277e+01 5.25580e+01 6.01469e-01 2.00000e-02 2.13485e+00 1.34522e+01 7.87494e+02 1.30070e+01 5.81395e+01 3.09262e-01
1.53693e-01 -1.60099e+01 2.81713e+02 3.36068e+01 6.98589e+01 5.64214e-01 2.00000e-02 2.14020e+00 1.34246e+01 7.50168e+02 1.29780e+01 5.63763e+01 3.56465e-01
1.47930e-01 -1.60378e+01 2.83594e+02 3.39474e+01 6.59485e+01 5.98729e-01 2.00000e-02 2.11071e+00 1.34110e+01 7.36564e+02 1.28290e+01 5.02639e+01 3.74552e-01
1.43460e-01 -1.60058e+01 2.93300e+02 2.98074e+01 4.99921e+01 6.60956e-01 2.00000e-02 2.04452e+00 1.31471e+01 6.64902e+02 1.22761e+01 3.46425e+01 4.42234e-01
1.52519e-01 -1.60114e+01 2.16712e+02 3.16789e+01 4.71489e+01 5.97825e-01 2.00000e-02 2.09020e+00 1.28034e+01 5.95739e+02 1.23379e+01 3.98935e+01 5.82067e-01
1.51864e-01 -1.59846e+01 2.44522e+02 3.23376e+01 4.39098e+01 6.17546e-01 2.00000e-02 2.06463e+00 1.27301e+01 5.76868e+02 1.21535e+01 3.48965e+01 6.09382e-01
1.66886e-01 -1.60040e+01 2.08809e+02 3.01709e+01 6.41623e+01 5.67183e-01 2.00000e-02 2.09102e+00 1.28349e+01 5.71967e+02 1.23206e+01 3.82427e+01 6.19022e-01
1.63777e-01 -1.59572e+01 2.44582e+02 3.14886e+01 5.59648e+01 5.99364e-01 2.00000e-02 2.05384e+00 1.26695e+01 5.36854e+02 1.20119e+01 3.09192e+01 6.53466e-01
1.61143e-01 -1.59899e+01 2.14470e+02 3.24771e+01 6.11538e+01 5.60794e-01 2.00000e-02 2.11442e+00 1.29538e+01 6.16757e+02 1.25375e+01 4.46527e+01 5.49532e-01
1.50149e-01 -1.60328e+01 2.10227e+02 2.83064e+01 5.39958e+01 6.27999e-01 2.00000e-02 2.05572e+00 1.28928e+01 5.75419e+02 1.21341e+01 3.22136e+01 5.99457e-01
1.68795e-01 -1.60265e+01 2.94934e+02 3.24110e+01 5.05676e+01 5.86291e-01 2.00000e-02 2.06196e+00 1.24937e+01 5.41447e+02 1.20060e+01 3.31362e+01 6.61364e-01
1.41343e-01 -1.60418e+01 2.00323e+02 3.29512e+01 4.64104e+01 5.76582e-01 2.00000e-02 2.15699e+00 1.32250e+01 7.35065e+02 1.29483e+01 5.91553e+01 3.76571e-01
1.66708e-01 -1.59764e+01 2.17830e+02 3.06915e+01 5.73831e+01 6.07448e-01 2.00000e-02 2.02919e+00 1.25094e+01 4.84214e+02 1.16963e+01 2.42359e+01 6.21435e-01
1.60785e-01 -1.59926e+01 2.02128e+02 3.25701e+01 4.22371e+01 6.12569e-01 2.00000e-02 2.03485e+00 1.22857e+01 4.72786e+02 1.16514e+01 2.52651e+01 6.67178e-01
1.63155e-01 -1.59981e+01 2.41272e+02 3.33464e+01 5.21175e+01 5.67022e-01 2.00000e-02 2.09948e+00 1.26761e+01 5.82051e+02 1.23201e+01 4.10496e+01 6.03341e-01
1.59186e-01 -1.60184e+01 2.16704e+02 2.87242e+01 5.98206e+01 5.99898e-01 2.00000e-02 2.07049e+00 1.28734e+01 5.75424e+02 1.22220e+01 3.48572e+01 6.13647e-01
1.45350e-01 -1.59731e+01 2.66401e+02 3.03710e+01 4.24175e+01 6.19594e-01 2.00000e-02 2.09335e+00 1.29994e+01 6.70146e+02 1.25176e+01 4.46244e+01 4.68670e-01
1.64971e-01 -1.60064e+01 2.24679e+02 3.25492e+01 5.38011e+01 6.26502e-01 2.00000e-02 2.00072e+00 1.23730e+01 4.49790e+02 1.11843e+01 1.57271e+01 4.61721e-01
1.51392e-01 -1.60102e+01 2.95635e+02 3.22048e+01 4.93277e+01 6.06527e-01 2.00000e-02 2.09211e+00 1.30189e+01 6.61857e+02 1.25192e+01 4.41150e+01 4.80987e-01
1.64847e-01 -1.60163e+01 2.27744e+02 3.04340e+01 6.28903e+01 5.65148e-01 2.00000e-02 2.10184e+00 1.29114e+01 6.01082e+02 1.24400e+01 4.16336e+01 5.73776e-01
1.47079e-01 -1.59946e+01 2.03174e+02 3.08859e+01 4.79442e+01 6.20843e-01 2.00000e-02 2.07208e+00 1.28620e+01 5.84224e+02 1.22460e+01 3.59046e+01 5.99961e-01
1.59997e-01 -1.59944e+01 2.63234e+02 3.28025e+01 6.19801e+01 5.68845e-01 2.00000e-02 2.11110e+00 1.30428e+01 6.44972e+02 1.25926e+01 4.58235e+01 5.06379e-01
1.62589e-01 -1.60499e+01 2.09147e+02 2.93547e+01 6.12660e+01 5.77835e-01 2.00000e-02 2.09091e+00 1.28801e+01 5.85623e+02 1.23508e+01 3.88376e+01 5.97787e-01
1.45667e-01 -1.60096e+01 2.95494e+02 3.09809e+01 6.85596e+01 6.35389e-01 2.00000e-02 2.07458e+00 1.34842e+01 7.46929e+02 1.26592e+01 4.32368e+01 3.60730e-01
1.60071e-01 -1.60279e+01 2.95136e+02 3.04256e+01 5.13522e+01 5.99829e-01 2.00000e-02 2.07586e+00 1.28057e+01 6.05643e+02 1.22807e+01 3.82862e+01 5.66707e-01
1.56508e-01 -1.60011e+01 2.38492e+02 2.89988e+01 6.46279e+01 6.01605e-01 2.00000e-02 2.07991e+00 1.30828e+01 6.27617e+02 1.24108e+01 3.86893e+01 5.32833e-01
1.55625e-01 -1.59528e+01 2.92601e+02 3.34678e+01 5.01225e+01 6.06754e-01 2.00000e-02 2.07362e+00 1.28645e+01 6.11002e+02 1.23064e+01 3.83081e+01 5.58416e-01
1.43105e-01 -1.59622e+01 2.49386e+02 3.23537e+01 4.92588e+01 6.27655e-01 2.00000e-02 2.08079e+00 1.30975e+01 6.57108e+02 1.24749e+01 4.11827e+01 4.88089e-01
1.51388e-01 -1.60450e+01 2.95807e+02 2.92213e+01 5.04592e+01 6.55069e-01 2.00000e-02 2.02624e+00 1.29086e+01 5.99110e+02 1.19585e+01 2.80854e+01 4.63011e-01
1.58486e-01 -1.60123e+01 2.10140e+02 3.27642e+01 6.19029e+01 5.95829e-01 2.00000e-02 2.06977e+00 1.28509e+01 5.61929e+02 1.22044e+01 3.43459e+01 6.34610e-01
1.53158e-01 -1.60402e+01 2.89401e+02 2.91201e+01 6.41953e+01 6.63811e-01 2.00000e-02 2.00430e+00 1.30319e+01 6.01089e+02 1.16619e+01 2.09412e+01 3.49588e-01
1.45844e-01 -1.60076e+01 2.56316e+02 3.10072e+01 5.54307e+01 5.77818e-01 2.00000e-02 2.14980e+00 1.33977e+01 7.69741e+02 1.30259e+01 5.96705e+01 3.31257e-01
1.49275e-01 -1.59741e+01 2.74917e+02 3.25171e+01 5.07517e+01 5.80491e-01 2.00000e-02 2.13284e+00 1.31631e+01 7.16935e+02 1.28155e+01 5.42057e+01 4.01417e-01
1.50864e-01 -1.59871e+01 2.94676e+02 2.82505e+01 6.84210e+01 5.96464e-01 2.00000e-02 2.11934e+00 1.35192e+01 7.79883e+02 1.29377e+01 5.36051e+01 3.18587e-01
1.43451e-01 -1.59625e+01 2.01451e+02 3.01219e+01 5.66353e+01 6.57826e-01 2.00000e-02 2.02079e+00 1.28764e+01 5.42385e+02 1.17914e+01 2.38669e+01 5.03503e-01
1.41414e-01 -1.60294e+01 2.96932e+02 2.82807e+01 6.60029e+01 6.66674e-01 2.00000e-02 2.05069e+00 1.35714e+01 7.72607e+02 1.25487e+01 3.89950e+01 3.13921e-01
1.44610e-01 -1.59909e+01 2.60662e+02 3.39995e+01 5.74538e+01 6.21013e-01 2.00000e-02 2.08436e+00 1.32236e+01 6.77004e+02 1.25644e+01 4.25924e+01 4.58562e-01
1.43450e-01 -1.60141e+01 2.99641e+02 3.20680e+01 6.06033e+01 6.74274e-01 2.00000e-02 2.02066e+00 1.32397e+01 6.65404e+02 1.20782e+01 2.85511e+01 3.59732e-01
1.61600e-01 -1.60198e+01 2.57096e+02 2.91290e+01 4.49720e+01 6.25686e-01 2.00000e-02 2.02774e+00 1.24525e+01 5.12714e+02 1.16976e+01 2.53328e+01 5.78481e-01
1.61391e-01 -1.59664e+01 2.13334e+02 3.24038e+01 5.10520e+01 5.91765e-01 2.00000e-02 2.06749e+00 1.26020e+01 5.32682e+02 1.20661e+01 3.31409e+01 6.79257e-01
1.45397e-01 -1.60188e+01 2.52294e+02 3.23853e+01 6.29633e+01 6.44315e-01 2.00000e-02 2.04589e+00 1.31745e+01 6.35115e+02 1.22378e+01 3.27197e+01 4.87712e-01
1.67780e-01 -1.60314e+01 2.18899e+02 3.02393e+01 6.55238e+01 5.92723e-01 2.00000e-02 2.05036e+00 1.27097e+01 5.24160e+02 1.19758e+01 2.92741e+01 6.62758e-01
1.57991e-01 -1.60147e+01 2.29172e+02 3.00176e+01 5.14017e+01 6.31613e-01 2.00000e-02 2.02214e+00 1.25903e+01 5.06080e+02 1.16823e+01 2.35796e+01 5.53582e-01
1.44731e-01 -1.59559e+01 2.01346e+02 3.33878e+01 6.27720e+01 5.89182e-01 2.00000e-02 2.12570e+00 1.33514e+01 7.03002e+02 1.28336e+01 5.06480e+01 4.20999e-01
1.67117e-01 -1.60334e+01 2.14872e+02 3.15577e+01 5.94971e+01 5.88582e-01 2.00000e-02 2.05554e+00 1.26157e+01 5.14756e+02 1.19729e+01 3.00903e+01 6.90250e-01
1.52146e-01 -1.59951e+01 2.30998e+02 3.29647e+01 6.31106e+01 5.65217e-01 2.00000e-02 2.13914e+00 1.32837e+01 7.09202e+02 1.28743e+01 5.38094e+01 4.12234e-01
1.40756e-01 -1.60421e+01 2.10301e+02 3.12648e+01 5.77804e+01 6.05649e-01 2.00000e-02 2.11982e+00 1.33731e+01 7.18551e+02 1.28271e+01 5.04339e+01 3.99171e-01
1.46149e-01 -1.59727e+01 2.00464e+02 3.10822e+01 6.03447e+01 6.39018e-01 2.00000e-02 2.04291e+00 1.29612e+01 5.66779e+02 1.20550e+01 2.92656e+01 5.76424e-01
1.65439e-01 -1.60373e+01 2.02756e+02 3.18962e+01 4.45272e+01 6.08958e-01 2.00000e-02 2.02673e+00 1.22108e+01 4.54755e+02 1.15306e+01 2.30653e+01 6.40610e-01
1.62934e-01 -1.59592e+01 2.17773e+02 3.15356e+01 4.47077e+01 6.07395e-01 2.00000e-02 2.04039e+00 1.23420e+01 4.89460e+02 1.17331e+01 2.68614e+01 6.73390e-01
1.44538e-01 -1.59630e+01 2.76305e+02 3.33004e+01 5.92908e+01 6.48933e-01 2.00000e-02 2.04586e+00 1.31813e+01 6.50558e+02 1.22721e+01 3.38343e+01 4.65719e-01
1.67223e-01 -1.60208e+01 2.29397e+02 3.03046e+01 5.58404e+01 5.76330e-01 2.00000e-02 2.07803e+00 1.26403e+01 5.48636e+02 1.21532e+01 3.54882e+01 6.55200e-01
1.46617e-01 -1.60094e+01 2.46196e+02 2.80368e+01 6.03003e+01 6.08660e-01 2.00000e-02 2.10702e+00 1.33601e+01 7.21588e+02 1.27583e+01 4.81862e+01 3.94969e-01
1.47339e-01 -1.60205e+01 2.15075e+02 3.08392e+01 4.91361e+01 5.87219e-01 2.00000e-02 2.12604e+00 1.30892e+01 6.78365e+02 1.27060e+01 5.01610e+01 4.56565e-01
1.54069e-01 -1.60048e+01 2.71544e+02 2.82929e+01 4.22086e+01 6.42181e-01 2.00000e-02 2.03301e+00 1.26352e+01 5.60810e+02 1.18701e+01 2.82561e+01 5.43862e-01
1.69997e-01 -1.60435e+01 2.43529e+02 3.25037e+01 5.42505e+01 5.74771e-01 2.00000e-02 2.06826e+00 1.25104e+01 5.24640e+02 1.20261e+01 3.30729e+01 6.91789e-01
1.68992e-01 -1.59760e+01 2.82056e+02 2.84752e+01 6.43128e+01 5.64198e-01 2.00000e-02 2.10006e+00 1.29247e+01 6.19190e+02 1.24552e+01 4.23970e+01 5.45781e-01
1.44387e-01 -1.59717e+01 2.88539e+02 3.02139e+01 4.70888e+01 6.69861e-01 2.00000e-02 2.02472e+00 1.29973e+01 6.21135e+02 1.20040e+01 2.85915e+01 4.28966e-01
1.46041e-01 -1.59862e+01 2.21990e+02 3.13582e+01 4.52629e+01 6.37972e-01 2.00000e-02 2.04970e+00 1.28029e+01 5.68440e+02 1.20673e+01 3.14046e+01 5.95651e-01
1.56617e-01 -1.60253e+01 2.51500e+02 3.27037e+01 5.98071e+01 6.45445e-01 2.00000e-02 2.00236e+00 1.27031e+01 5.12926e+02 1.14211e+01 1.80599e+01 4.19806e-01
1.48725e-01 -1.59705e+01 2.87615e+02 3.19242e+01 5.85666e+01 6.47343e-01 2.00000e-02 2.03902e+00 1.30876e+01 6.30927e+02 1.21648e+01 3.17569e+01 4.72710e-01
1.60614e-01 -1.59855e+01 2.99389e+02 3.14382e+01 5.14057e+01 5.97307e-01 2.00000e-02 2.07596e+00 1.27900e+01 6.01862e+02 1.22745e+01 3.82336e+01 5.72566e-01
1.40155e-01 -1.60026e+01 2.13043e+02 3.12931e+01 5.29022e+01 6.28623e-01 2.00000e-02 2.08510e+00 1.31718e+01 6.54875e+02 1.25119e+01 4.11761e+01 4.91440e-01
1.43286e-01 -1.60206e+01 2.25954e+02 2.90522e+01 4.14212e+01 6.20373e-01 2.00000e-02 2.09510e+00 1.29627e+01 6.51910e+02 1.24802e+01 4.34853e+01 4.95899e-01
1.63618e-01 -1.60124e+01 2.76863e+02 3.12314e+01 6.81255e+01 5.89639e-01 2.00000e-02 2.07482e+00 1.29984e+01 6.10588e+02 1.23425e+01 3.74351e+01 5.59055e-01
1.54318e-01 -1.60489e+01 2.10633e+02 3.01951e+01 6.88155e+01 5.73763e-01 2.00000e-02 2.12384e+00 1.32945e+01 6.88538e+02 1.27754e+01 4.91235e+01 4.41742e-01
1.46721e-01 -1.59811e+01 2.29367e+02 3.12849e+01 5.34599e+01 6.51253e-01 2.00000e-02 2.02558e+00 1.28540e+01 5.56153e+02 1.18653e+01 2.58235e+01 5.13139e-01
1.61947e-01 -1.60430e+01 2.97165e+02 2.85753e+01 6.15394e+01 5.90423e-01 2.00000e-02 2.08793e+00 1.30264e+01 6.41651e+02 1.24625e+01 4.15474e+01 5.11415e-01
1.41746e-01 -1.59965e+01 2.47167e+02 3.35927e+01 5.45928e+01 6.19541e-01 2.00000e-02 2.09540e+00 1.32543e+01 6.91804e+02 1.26489e+01 4.53384e+01 4.37023e-01
1.40095e-01 -1.59915e+01 2.33376e+02 3.00887e+01 4.70936e+01 6.08768e-01 2.00000e-02 2.12366e+00 1.32773e+01 7.28763e+02 1.28246e+01 5.25260e+01 3.85123e-01
1.41082e-01 -1.60193e+01 2.09084e+02 2.84557e+01 4.82513e+01 6.42043e-01 2.00000e-02 2.06439e+00 1.30185e+01 6.15051e+02 1.22825e+01 3.55171e+01 5.50171e-01
1.42133e-01 -1.60223e+01 2.79433e+02 2.90484e+01 5.65664e+01 6.24239e-01 2.00000e-02 2.10369e+00 1.34500e+01 7.61963e+02 1.28312e+01 5.02901e+01 3.41156e-01
1.62393e-01 -1.60124e+01 2.62862e+02 3.10490e+01 6.13974e+01 5.74860e-01 2.00000e-02 2.09831e+00 1.29644e+01 6.21678e+02 1.24715e+01 4.23429e+01 5.41952e-01
1.48362e-01 -1.59868e+01 2.60312e+02 2.89736e+01 6.98243e+01 5.98231e-01 2.00000e-02 2.11857e+00 1.35382e+01 7.69980e+02 1.29226e+01 5.23720e+01 3.30954e-01
1.45867e-01 -1.60003e+01 2.29726e+02 3.13764e+01 6.54756e+01 5.96869e-01 2.00000e-02 2.11813e+00 1.34232e+01 7.26988e+02 1.28436e+01 5.03402e+01 3.87548e-01
1.50766e-01 -1.59863e+01 2.86880e+02 2.85534e+01 5.19441e+01 6.39313e-01 2.00000e-02 2.05196e+00 1.30161e+01 6.31927e+02 1.22380e+01 3.46297e+01 5.06938e-01
1.41950e-01 -1.59897e+01 2.39086e+02 3.15846e+01 4.56813e+01 6.18553e-01 2.00000e-02 2.09925e+00 1.31189e+01 6.76207e+02 1.25992e+01 4.55570e+01 4.59733e-01
1.46818e-01 -1.60135e+01 2.36333e+02 2.84000e+01 4.81524e+01 6.04268e-01 2.00000e-02 2.11053e+00 1.31038e+01 6.82080e+02 1.26428e+01 4.75867e+01 4.51131e-01
1.45457e-01 -1.60271e+01 2.73175e+02 3.25951e+01 5.02794e+01 6.41360e-01 2.00000e-02 2.05528e+00 1.30306e+01 6.32490e+02 1.22734e+01 3.54532e+01 5.12467e-01
1.62359e-01 -1.60284e+01 2.77913e+02 3.28644e+01 6.69313e+01 5.69609e-01 2.00000e-02 2.10418e+00 1.30722e+01 6.43722e+02 1.25683e+01 4.43996e+01 5.08272e-01
1.45035e-01 -1.59572e+01 2.02157e+02 3.18932e+01 4.67335e+01 6.52063e-01 2.00000e-02 2.02280e+00 1.26660e+01 5.14669e+02 1.17259e+01 2.39363e+01 5.47586e-01
1.49783e-01 -1.60408e+01 2.90124e+02 2.94982e+01 4.16026e+01 6.64186e-01 2.00000e-02 2.01618e+00 1.27408e+01 5.72659e+02 1.17664e+01 2.50008e+01 4.43155e-01
1.44982e-01 -1.60441e+01 2.41685e+02 3.13819e+01 4.24663e+01 6.51865e-01 2.00000e-02 2.03486e+00 1.27872e+01 5.68599e+02 1.19525e+01 2.87114e+01 5.41761e-01
1.53380e-01 -1.60497e+01 2.27719e+02 3.14366e+01 6.28819e+01 6.23051e-01 2.00000e-02 2.04903e+00 1.29468e+01 5.76102e+02 1.21120e+01 3.10040e+01 5.82439e-01
1.63799e-01 -1.59612e+01 2.02554e+02 2.94993e+01 5.15139e+01 5.84858e-01 2.00000e-02 2.07505e+00 1.25617e+01 5.37309e+02 1.20866e+01 3.43961e+01 6.72652e-01
1.60025e-01 -1.59828e+01 2.81902e+02 3.03024e+01 6.04014e+01 5.77192e-01 2.00000e-02 2.10688e+00 1.30605e+01 6.56775e+02 1.25891e+01 4.57059e+01 4.88588e-01
1.53771e-01 -1.60149e+01 2.46698e+02 3.30735e+01 6.21088e+01 5.95567e-01 2.00000e-02 2.09063e+00 1.30921e+01 6.37750e+02 1.24999e+01 4.16118e+01 5.17348e-01
1.42888e-01 -1.60267e+01 2.46318e+02 3.04163e+01 4.72416e+01 5.86442e-01 2.00000e-02 2.14797e+00 1.32797e+01 7.59458e+02 1.29585e+01 5.91038e+01 3.44377e-01
1.65354e-01 -1.59515e+01 2.41757e+02 3.38840e+01 5.39574e+01 6.02030e-01 2.00000e-02 2.03905e+00 1.25233e+01 5.01301e+02 1.18168e+01 2.70676e+01 6.51473e-01
1.58742e-01 -1.59774e+01 2.66736e+02 3.08338e+01 6.60432e+01 6.12182e-01 2.00000e-02 2.05651e+00 1.30048e+01 6.02994e+02 1.22191e+01 3.36637e+01 5.59011e-01
1.54647e-01 -1.60004e+01 2.69788e+02 3.05660e+01 6.62164e+01 6.16091e-01 2.00000e-02 2.06600e+00 1.31424e+01 6.41660e+02 1.23718e+01 3.69973e+01 5.10463e-01
1.54268e-01 -1.59515e+01 2.96817e+02 3.33427e+01 6.70841e+01 5.69029e-01 2.00000e-02 2.13344e+00 1.33605e+01 7.39380e+02 1.29167e+01 5.48525e+01 3.70770e-01
1.51386e-01 -1.60425e+01 2.17063e+02 3.03882e+01 4.57552e+01 5.94131e-01 2.00000e-02 2.10279e+00 1.28222e+01 6.20348e+02 1.24272e+01 4.32444e+01 5.43999e-01
1.63533e-01 -1.59661e+01 2.13111e+02 2.90138e+01 6.44377e+01 5.80675e-01 2.00000e-02 2.08474e+00 1.29062e+01 5.83951e+02 1.23241e+01 3.75894e+01 6.00386e-01
1.54153e-01 -1.59935e+01 2.58197e+02 2.84600e+01 5.17720e+01 6.06645e-01 2.00000e-02 2.08442e+00 1.29598e+01 6.31000e+02 1.24051e+01 4.04761e+01 5.27651e-01
1.57726e-01 -1.60288e+01 2.45657e+02 3.08460e+01 5.46311e+01 6.11743e-01 2.00000e-02 2.05653e+00 1.27949e+01 5.65178e+02 1.21075e+01 3.25012e+01 6.16594e-01
1.46586e-01 -1.59667e+01 2.82007e+02 3.26543e+01 5.49811e+01 5.68301e-01 2.00000e-02 2.15984e+00 1.34048e+01 7.88665e+02 1.30934e+01 6.32162e+01 3.07841e-01
1.55841e-01 -1.60048e+01 2.69660e+02 2.98195e+01 6.81575e+01 6.52837e-01 2.00000e-02 2.00508e+00 1.29738e+01 5.75769e+02 1.16238e+01 2.03925e+01 3.77955e-01
1.61479e-01 -1.59697e+01 2.56418e+02 2.86980e+01 6.69732e+01 5.53074e-01 2.00000e-02 2.13694e+00 1.32293e+01 6.98666e+02 1.28231e+01 5.25789e+01 4.27174e-01
1.52748e-01 -1.60274e+01 2.56856e+02 2.90102e+01 6.19004e+01 6.50735e-01 2.00000e-02 2.01704e+00 1.29509e+01 5.76646e+02 1.18146e+01 2.42011e+01 4.43358e-01
1.40154e-01 -1.60313e+01 2.39425e+02 3.19820e+01 6.77193e+01 6.27099e-01 2.00000e-02 2.09249e+00 1.35308e+01 7.41143e+02 1.27622e+01 4.58427e+01 3.68414e-01
1.63350e-01 -1.59647e+01 2.92707e+02 3.05384e+01 5.57557e+01 6.34522e-01 2.00000e-02 2.01172e+00 1.26480e+01 5.25317e+02 1.16118e+01 2.19728e+01 4.67906e-01
1.57956e-01 -1.59655e+01 2.24694e+02 3.31863e+01 6.26256e+01 5.65921e-01 2.00000e-02 2.11722e+00 1.30621e+01 6.41140e+02 1.26212e+01 4.63974e+01 5.12191e-01
1.58476e-01 -1.59604e+01 2.58711e+02 3.39806e+01 5.04418e+01 6.28077e-01 2.00000e-02 2.02381e+00 1.25923e+01 5.14334e+02 1.17273e+01 2.46281e+01 5.53942e-01
1.63029e-01 -1.60204e+01 2.26110e+02 3.22048e+01 5.03338e+01 6.04406e-01 2.00000e-02 2.04441e+00 1.25086e+01 5.05281e+02 1.18499e+01 2.80966e+01 6.69027e-01
1.43121e-01 -1.59874e+01 2.45507e+02 3.18681e+01 5.55135e+01 6.04915e-01 2.00000e-02 2.11631e+00 1.33270e+01 7.23403e+02 1.28071e+01 5.06817e+01 3.92467e-01
1.50298e-01 -1.60148e+01 2.98585e+02 3.11767e+01 6.25474e+01 6.14306e-01 2.00000e-02 2.08791e+00 1.32953e+01 7.06030e+02 1.26378e+01 4.46108e+01 4.16709e-01
1.65865e-01 -1.60480e+01 2.52956e+02 3.26107e+01 5.24431e+01 5.71784e-01 2.00000e-02 2.08671e+00 1.26071e+01 5.63668e+02 1.22078e+01 3.80305e+01 6.31915e-01
1.58567e-01 -1.59708e+01 2.80009e+02 3.30024e+01 5.39118e+01 5.69280e-01 2.00000e-02 2.11631e+00 1.29418e+01 6.50483e+02 1.25848e+01 4.75841e+01 4.98049e-01
1.51972e-01 -1.60459e+01 2.43123e+02 3.10610e+01 4.20044e+01 6.27051e-01 2.00000e-02 2.05181e+00 1.26542e+01 5.59591e+02 1.20189e+01 3.17934e+01 6.14456e-01
1.52185e-01 -1.60327e+01 2.98723e+02 2.80157e+01 6.14045e+01 5.80961e-01 2.00000e-02 2.13626e+00 1.34098e+01 7.69052e+02 1.29699e+01 5.69316e+01 3.32126e-01
1.44382e-01 -1.60353e+01 2.26626e+02 2.88983e+01 5.87163e+01 6.58981e-01 2.00000e-02 2.02487e+00 1.30207e+01 5.87546e+02 1.19306e+01 2.61912e+01 4.70801e-01
1.53643e-01 -1.59977e+01 2.03969e+02 3.05449e+01 5.31759e+01 5.95896e-01 2.00000e-02 2.08999e+00 1.28903e+01 5.95815e+02 1.23669e+01 3.94523e+01 5.81949e-01
1.64418e-01 -1.60287e+01 2.72082e+02 3.06620e+01 5.75129e+01 6.32748e-01 2.00000e-02 2.00585e+00 1.25919e+01 5.02611e+02 1.14623e+01 1.93778e+01 4.52206e-01
1.57212e-01 -1.60340e+01 2.94706e+02 3.36328e+01 6.11639e+01 5.70141e-01 2.00000e-02 2.12049e+00 1.31468e+01 6.84567e+02 1.27247e+01 4.99303e+01 4.47506e-01
1.49238e-01 -1.59557e+01 2.96847e+02 3.23205e+01 4.92534e+01 5.79675e-01 2.00000e-02 2.13737e+00 1.31576e+01 7.35616e+02 1.28509e+01 5.64060e+01 3.75829e-01
1.63873e-01 -1.60027e+01 2.77092e+02 3.08600e+01 6.93399e+01 5.97628e-01 2.00000e-02 2.06322e+00 1.29828e+01 6.00487e+02 1.22525e+01 3.48193e+01 5.71674e-01
1.51523e-01 -1.60209e+01 2.47393e+02 3.34952e+01 4.28821e+01 6.27284e-01 2.00000e-02 2.04850e+00 1.26710e+01 5.54688e+02 1.20048e+01 3.10933e+01 6.12465e-01
1.55204e-01 -1.59566e+01 2.13368e+02 3.02408e+01 6.53118e+01 5.83943e-01 2.00000e-02 2.10525e+00 1.31479e+01 6.47065e+02 1.25918e+01 4.40252e+01 5.03211e-01
1.60916e-01 -1.60432e+01 2.43762e+02 3.39924e+01 4.78532e+01 5.87306e-01 2.00000e-02 2.07633e+00 1.25939e+01 5.54497e+02 1.21424e+01 3.59818e+01 6.46135e-01
1.45860e-01 -1.59620e+01 2.16401e+02 2.81169e+01 6.41317e+01 5.82032e-01 2.00000e-02 2.14584e+00 1.35210e+01 7.72523e+02 1.30412e+01 5.76716e+01 3.27753e-01
1.69092e-01 -1.60272e+01 2.98008e+02 2.82091e+01 5.89214e+01 5.68157e-01 2.00000e-02 2.09664e+00 1.27886e+01 6.10293e+02 1.23753e+01 4.17762e+01 5.59512e-01
1.42990e-01 -1.60258e+01 2.72131e+02 3.32577e+01 6.51533e+01 6.05308e-01 2.00000e-02 2.11848e+00 1.35429e+01 7.74867e+02 1.29510e+01 5.35143e+01 3.24819e-01
1.47810e-01 -1.60442e+01 2.14789e+02 2.97055e+01 4.43805e+01 6.06963e-01 2.00000e-02 2.09666e+00 1.28852e+01 6.25718e+02 1.24287e+01 4.23517e+01 5.35745e-01
1.51416e-01 -1.59585e+01 2.62152e+02 3.28900e+01 4.34748e+01 6.15319e-01 2.00000e-02 2.07163e+00 1.27789e+01 5.98903e+02 1.22420e+01 3.73285e+01 5.77156e-01
1.50440e-01 -1.59992e+01 2.57522e+02 2.93737e+01 6.58544e+01 6.31074e-01 2.00000e-02 2.05768e+00 1.32058e+01 6.51986e+02 1.23411e+01 3.54824e+01 4.87221e-01
1.59793e-01 -1.60012e+01 2.31101e+02 3.03184e+01 5.56279e+01 6.14298e-01 2.00000e-02 2.04413e+00 1.27021e+01 5.33976e+02 1.19465e+01 2.88558e+01 6.27649e-01
1.66943e-01 -1.60042e+01 2.77646e+02 2.98301e+01 5.60337e+01 6.19800e-01 2.00000e-02 2.02097e+00 1.25801e+01 5.12535e+02 1.16815e+01 2.37594e+01 5.39070e-01
1.60481e-01 -1.60222e+01 2.39262e+02 2.87799e+01 6.89024e+01 6.22109e-01 2.00000e-02 2.03483e+00 1.29177e+01 5.65005e+02 1.19623e+01 2.75238e+01 5.46473e-01
1.49415e-01 -1.60328e+01 2.56393e+02 3.11159e+01 4.46550e+01 6.37298e-01 2.00000e-02 2.04690e+00 1.27984e+01 5.80857e+02 1.20669e+01 3.16977e+01 5.69242e-01
1.58600e-01 -1.60175e+01 2.60838e+02 2.86649e+01 4.49659e+01 6.14272e-01 2.00000e-02 2.05777e+00 1.25812e+01 5.63775e+02 1.20262e+01 3.30444e+01 6.20996e-01
1.46601e-01 -1.60116e+01 2.30916e+02 3.10995e+01 5.14902e+01 6.53663e-01 2.00000e-02 2.02270e+00 1.28213e+01 5.51390e+02 1.18200e+01 2.50803e+01 5.03518e-01
1.46050e-01 -1.59666e+01 2.33268e+02 3.22246e+01 5.83929e+01 6.20769e-01 2.00000e-02 2.07808e+00 1.31440e+01 6.43561e+02 1.24532e+01 3.94690e+01 5.08516e-01
1.60043e-01 -1.59586e+01 2.23793e+02 2.88181e+01 4.62364e+01 6.25209e-01 2.00000e-02 2.02786e+00 1.24584e+01 4.97857e+02 1.16780e+01 2.45834e+01 5.97268e-01
1.55722e-01 -1.60263e+01 2.17185e+02 3.25160e+01 5.25097e+01 5.52092e-01 2.00000e-02 2.14466e+00 1.29377e+01 6.67590e+02 1.27067e+01 5.30448e+01 4.72457e-01
1.42312e-01 -1.59677e+01 2.32646e+02 2.98020e+01 5.21318e+01 6.19626e-01 2.00000e-02 2.09879e+00 1.32330e+01 6.89897e+02 1.26457e+01 4.55540e+01 4.39777e-01
1.45048e-01 -1.59937e+01 2.26650e+02 2.99342e+01 4.48658e+01 5.91827e-01 2.00000e-02 2.13084e+00 1.30691e+01 7.01011e+02 1.27372e+01 5.25213e+01 4.23830e-01
1.41894e-01 -1.59563e+01 2.16780e+02 3.07933e+01 5.87023e+01 6.18945e-01 2.00000e-02 2.09641e+00 1.32952e+01 6.85316e+02 1.26458e+01 4.43873e+01 4.46417e-01
1.64894e-01 -1.59539e+01 2.40623e+02 3.30772e+01 6.15645e+01 5.73092e-01 2.00000e-02 2.08575e+00 1.28192e+01 5.75373e+02 1.23025e+01 3.79916e+01 6.13726e-01
1.40381e-01 -1.60262e+01 2.14260e+02 3.36326e+01 6.50304e+01 5.84201e-01 2.00000e-02 2.15032e+00 1.36086e+01 7.88023e+02 1.31241e+01 5.97693e+01 3.08620e-01
1.56395e-01 -1.59914e+01 2.32492e+02 2.81800e+01 6.07570e+01 6.33921e-01 2.00000e-02 2.02834e+00 1.28351e+01 5.49302e+02 1.18637e+01 2.58649e+01 5.36012e-01
1.63524e-01 -1.60372e+01 2.34657e+02 2.87718e+01 6.71714e+01 5.51119e-01 2.00000e-02 2.13075e+00 1.31421e+01 6.68332e+02 1.27280e+01 4.96630e+01 4.71356e-01
1.43612e-01 -1.59895e+01 2.34646e+02 3.02193e+01 6.25882e+01 5.94371e-01 2.00000e-02 2.13296e+00 1.35029e+01 7.66151e+02 1.29809e+01 5.53047e+01 3.35806e-01
1.47439e-01 -1.60100e+01 2.02166e+02 2.83964e+01 6.12846e+01 6.03904e-01 2.00000e-02 2.10370e+00 1.32407e+01 6.71041e+02 1.26374e+01 4.46551e+01 4.67347e-01
1.41677e-01 -1.59635e+01 2.40804e+02 2.82175e+01 5.98867e+01 6.17530e-01 2.00000e-02 2.10986e+00 1.34706e+01 7.51539e+02 1.28425e+01 5.00757e+01 3.54667e-01
1.55956e-01 -1.59540e+01 2.08240e+02 2.90005e+01 6.71214e+01 5.54791e-01 2.00000e-02 2.14775e+00 1.33308e+01 7.16461e+02 1.29214e+01 5.49823e+01 4.02075e-01
1.58695e-01 -1.60219e+01 2.41614e+02 3.25527e+01 4.62951e+01 6.30360e-01 2.00000e-02 2.01915e+00 1.24797e+01 4.93823e+02 1.16088e+01 2.28693e+01 5.48676e-01
1.46282e-01 -1.60429e+01 2.14906e+02 2.87335e+01 5.02837e+01 5.64555e-01 2.00000e-02 2.16755e+00 1.32477e+01 7.61890e+02 1.30095e+01 6.23112e+01 3.41249e-01
1.66013e-01 -1.60145e+01 2.57813e+02 3.16130e+01 5.88370e+01 6.21733e-01 2.00000e-02 2.01312e+00 1.25612e+01 4.93608e+02 1.15584e+01 2.12089e+01 5.09471e-01
1.60351e-01 -1.60246e+01 2.20627e+02 2.99365e+01 5.92903e+01 5.68920e-01 2.00000e-02 2.11133e+00 1.29672e+01 6.23984e+02 1.25309e+01 4.44081e+01 5.38408e-01
1.49664e-01 -1.59944e+01 2.31091e+02 3.36635e+01 5.59849e+01 5.82846e-01 2.00000e-02 2.12035e+00 1.31379e+01 6.73738e+02 1.27031e+01 4.89485e+01 4.63366e-01
1.50217e-01 -1.60323e+01 2.28119e+02 3.06975e+01 5.46983e+01 6.25152e-01 2.00000e-02 2.05833e+00 1.29269e+01 5.87468e+02 1.21879e+01 3.34841e+01 5.85690e-01
1.61112e-01 -1.60050e+01 2.47909e+02 3.00331e+01 5.99238e+01 5.64944e-01 2.00000e-02 2.11725e+00 1.30136e+01 6.45260e+02 1.26014e+01 4.66981e+01 5.05942e-01
1.51552e-01 -1.60315e+01 2.36649e+02 2.81495e+01 5.04747e+01 6.55089e-01 2.00000e-02 2.01046e+00 1.27148e+01 5.29546e+02 1.15994e+01 2.12805e+01 4.55705e-01
1.54372e-01 -1.59789e+01 2.60617e+02 3.03001e+01 5.01241e+01 6.51838e-01 2.00000e-02 2.00776e+00 1.26765e+01 5.27337e+02 1.15550e+01 2.07170e+01 4.40989e-01
1.43718e-01 -1.60374e+01 2.65935e+02 2.95752e+01 6.88628e+01 6.28234e-01 2.00000e-02 2.08942e+00 1.35505e+01 7.63030e+02 1.27699e+01 4.63103e+01 3.39788e-01
1.50449e-01 -1.60309e+01 2.31571e+02 2.83246e+01 6.85544e+01 6.55279e-01 2.00000e-02 2.01337e+00 1.30586e+01 5.86477e+02 1.17834e+01 2.28476e+01 4.12775e-01
1.44219e-01 -1.59789e+01 2.35849e+02 2.96123e+01 4.82488e+01 5.70275e-01 2.00000e-02 2.16683e+00 1.32676e+01 7.79207e+02 1.30358e+01 6.36492e+01 3.19423e-01
1.63482e-01 -1.60029e+01 2.52261e+02 3.27690e+01 4.51023e+01 6.24150e-01 2.00000e-02 2.01473e+00 1.23555e+01 4.77100e+02 1.14956e+01 2.14495e+01 5.37084e-01
1.55230e-01 -1.60446e+01 2.71867e+02 3.25609e+01 6.92683e+01 5.79751e-01 2.00000e-02 2.11420e+00 1.33016e+01 7.01700e+02 1.27607e+01 4.88046e+01 4.22849e-01
1.54494e-01 -1.59714e+01 2.13740e+02 3.04737e+01 6.06231e+01 6.31112e-01 2.00000e-02 2.03078e+00 1.27923e+01 5.32642e+02 1.18577e+01 2.58581e+01 5.69780e-01
1.64941e-01 -1.60198e+01 2.37530e+02 3.27433e+01 4.88366e+01 5.97014e-01 2.00000e-02 2.05014e+00 1.24607e+01 5.08934e+02 1.18777e+01 2.94116e+01 6.84098e-01
1.45476e-01 -1.59888e+01 2.77289e+02 3.38805e+01 4.87235e+01 6.03776e-01 2.00000e-02 2.11032e+00 1.31667e+01 7.01512e+02 1.27080e+01 4.93646e+01 4.23117e-01
1.44629e-01 -1.59760e+01 2.31083e+02 3.12859e+01 5.15027e+01 6.08845e-01 2.00000e-02 2.10379e+00 1.31583e+01 6.74930e+02 1.26309e+01 4.59474e+01 4.61611e-01
1.41563e-01 -1.59788e+01 2.03922e+02 3.38961e+01 4.31068e+01 6.26697e-01 2.00000e-02 2.07650e+00 1.28719e+01 5.96542e+02 1.22966e+01 3.75624e+01 5.80820e-01
1.40211e-01 -1.60417e+01 2.07942e+02 3.10947e+01 5.16391e+01 6.17889e-01 2.00000e-02 2.10216e+00 1.31995e+01 6.73975e+02 1.26322e+01 4.52545e+01 4.63016e-01
1.43441e-01 -1.59704e+01 2.59488e+02 2.82906e+01 5.65211e+01 6.08270e-01 2.00000e-02 2.12072e+00 1.34399e+01 7.61734e+02 1.29028e+01 5.32990e+01 3.41449e-01
1.51666e-01 -1.60210e+01 2.72244e+02 3.19257e+01 4.71036e+01 5.93947e-01 2.00000e-02 2.10625e+00 1.29489e+01 6.59730e+02 1.25497e+01 4.64094e+01 4.84163e-01
1.45331e-01 -1.59784e+01 2.09072e+02 3.15374e+01 6.40854e+01 6.29073e-01 2.00000e-02 2.06417e+00 1.31539e+01 6.20638e+02 1.23325e+01 3.52593e+01 5.41436e-01
1.63575e-01 -1.60175e+01 2.99470e+02 2.94658e+01 5.67004e+01 6.19970e-01 2.00000e-02 2.03728e+00 1.27530e+01 5.61507e+02 1.19534e+01 2.89790e+01 5.61809e-01
1.51855e-01 -1.59634e+01 2.13136e+02 3.10974e+01 6.67226e+01 5.57228e-01 2.00000e-02 2.15406e+00 1.34127e+01 7.41110e+02 1.30104e+01 5.77374e+01 3.68458e-01
1.69201e-01 -1.59591e+01 2.25927e+02 2.93894e+01 5.03052e+01 6.10567e-01 2.00000e-02 2.02036e+00 1.23166e+01 4.64657e+02 1.15163e+01 2.19936e+01 5.88119e-01
1.67738e-01 -1.60227e+01 2.48785e+02 2.93069e+01 5.12626e+01 6.15683e-01 2.00000e-02 2.02086e+00 1.24225e+01 4.85806e+02 1.15877e+01 2.28260e+01 5.68464e-01
1.58344e-01 -1.59636e+01 2.41242e+02 3.24873e+01 6.87648e+01 5.96309e-01 2.00000e-02 2.07485e+00 1.30474e+01 6.08899e+02 1.23560e+01 3.71097e+01 5.61667e-01
1.52522e-01 -1.60290e+01 2.53394e+02 3.33082e+01 5.13475e+01 5.55701e-01 2.00000e-02 2.15204e+00 1.30576e+01 7.10173e+02 1.28342e+01 5.71888e+01 4.10869e-01
1.47161e-01 -1.59820e+01 2.29443e+02 3.28901e+01 4.92792e+01 5.59986e-01 2.00000e-02 2.16302e+00 1.31655e+01 7.40092e+02 1.29490e+01 6.07915e+01 3.69818e-01
1.51968e-01 -1.60096e+01 2.39681e+02 3.23371e+01 6.69549e+01 5.91228e-01 2.00000e-02 2.10450e+00 1.32617e+01 6.78255e+02 1.26706e+01 4.56242e+01 4.56726e-01
1.67304e-01 -1.59844e+01 2.73474e+02 3.12843e+01 6.32306e+01 5.76365e-01 2.00000e-02 2.08084e+00 1.28490e+01 5.85763e+02 1.22980e+01 3.76865e+01 5.97568e-01
1.67883e-01 -1.60221e+01 2.07334e+02 3.38780e+01 6.86421e+01 5.86711e-01 2.00000e-02 2.05071e+00 1.26927e+01 5.11005e+02 1.19651e+01 2.89283e+01 6.82870e-01
1.62703e-01 -1.60488e+01 2.38279e+02 2.89242e+01 5.56907e+01 5.77013e-01 2.00000e-02 2.09602e+00 1.28146e+01 5.99181e+02 1.23678e+01 4.07823e+01 5.76724e-01
1.41754e-01 -1.60241e+01 2.99396e+02 2.97093e+01 5.51936e+01 6.52439e-01 2.00000e-02 2.06607e+00 1.33611e+01 7.26589e+02 1.25635e+01 4.15518e+01 3.87406e-01
1.64651e-01 -1.59830e+01 2.86950e+02 2.89468e+01 6.31341e+01 5.58392e-01 2.00000e-02 2.12156e+00 1.30587e+01 6.64702e+02 1.26597e+01 4.85967e+01 4.76747e-01
1.52490e-01 -1.59785e+01 2.20036e+02 3.27788e+01 5.50478e+01 6.12624e-01 2.00000e-02 2.06489e+00 1.28597e+01 5.72877e+02 1.21942e+01 3.42032e+01 6.15758e-01
1.48648e-01 -1.59782e+01 2.93084e+02 3.25097e+01 5.22164e+01 5.92038e-01 2.00000e-02 2.12129e+00 1.32185e+01 7.21089e+02 1.27972e+01 5.24058e+01 3.95658e-01
1.55176e-01 -1.60254e+01 2.60624e+02 3.06600e+01 6.25837e+01 6.42343e-01 2.00000e-02 2.01956e+00 1.28951e+01 5.63446e+02 1.18194e+01 2.45872e+01 4.72136e-01
1.41901e-01 -1.59821e+01 2.36714e+02 2.82076e+01 4.05139e+01 6.35781e-01 2.00000e-02 2.07949e+00 1.29750e+01 6.48907e+02 1.24006e+01 4.05346e+01 5.00426e-01
1.54323e-01 -1.59888e+01 2.11509e+02 2.98515e+01 5.54219e+01 6.38357e-01 2.00000e-02 2.01971e+00 1.26707e+01 5.07979e+02 1.16793e+01 2.28548e+01 5.36504e-01
1.64309e-01 -1.60067e+01 2.46552e+02 2.86146e+01 5.41489e+01 5.97869e-01 2.00000e-02 2.06120e+00 1.26748e+01 5.51486e+02 1.20699e+01 3.27241e+01 6.45036e-01
1.47631e-01 -1.60439e+01 2.97815e+02 2.81428e+01 6.75251e+01 6.32643e-01 2.00000e-02 2.07945e+00 1.34923e+01 7.57692e+02 1.26954e+01 4.45755e+01 3.46658e-01
1.46960e-01 -1.60343e+01 2.59765e+02 2.80040e+01 5.80358e+01 6.19283e-01 2.00000e-02 2.09189e+00 1.32898e+01 7.02977e+02 1.26402e+01 4.47245e+01 4.21034e-01
1.52777e-01 -1.60063e+01 2.84466e+02 3.21802e+01 5.02070e+01 5.90542e-01 2.00000e-02 2.10848e+00 1.30186e+01 6.69944e+02 1.26024e+01 4.73309e+01 4.68968e-01
1.49758e-01 -1.60426e+01 2.84450e+02 3.29119e+01 5.83021e+01 6.52186e-01 2.00000e-02 2.02441e+00 1.29907e+01 5.99013e+02 1.19632e+01 2.73594e+01 4.54521e-01
1.52803e-01 -1.59874e+01 2.73141e+02 3.12145e+01 5.44803e+01 5.59757e-01 2.00000e-02 2.15208e+00 1.31952e+01 7.36122e+02 1.29183e+01 5.85285e+01 3.75146e-01
1.54376e-01 -1.60412e+01 2.41974e+02 3.31912e+01 5.25475e+01 6.19889e-01 2.00000e-02 2.04950e+00 1.27665e+01 5.55817e+02 1.20442e+01 3.09859e+01 6.13758e-01
1.60669e-01 -1.60333e+01 2.98042e+02 3.28722e+01 5.42013e+01 5.62361e-01 2.00000e-02 2.12123e+00 1.29046e+01 6.55142e+02 1.25949e+01 4.88609e+01 4.91039e-01
1.59473e-01 -1.60229e+01 2.39765e+02 3.39130e+01 6.57889e+01 5.68476e-01 2.00000e-02 2.10889e+00 1.30673e+01 6.35559e+02 1.25797e+01 4.46594e+01 5.20687e-01
1.58247e-01 -1.60406e+01 2.06268e+02 3.15391e+01 5.35733e+01 6.35270e-01 2.00000e-02 2.00695e+00 1.24748e+01 4.65571e+02 1.13947e+01 1.85657e+01 4.93646e-01
1.46372e-01 -1.59795e+01 2.05783e+02 3.07908e+01 4.44056e+01 5.97363e-01 2.00000e-02 2.11300e+00 1.29375e+01 6.45986e+02 1.25505e+01 4.62790e+01 5.04843e-01
1.43637e-01 -1.60007e+01 2.33726e+02 3.22458e+01 4.34527e+01 6.20089e-01 2.00000e-02 2.08834e+00 1.29786e+01 6.39516e+02 1.24504e+01 4.18645e+01 5.14660e-01
1.63787e-01 -1.60205e+01 2.37465e+02 2.83398e+01 6.24741e+01 5.91657e-01 2.00000e-02 2.07174e+00 1.28703e+01 5.79340e+02 1.22333e+01 3.53134e+01 6.07557e-01
1.53217e-01 -1.60151e+01 2.53660e+02 3.32542e+01 6.35816e+01 6.27111e-01 2.00000e-02 2.04415e+00 1.29824e+01 5.87678e+02 1.21110e+01 3.07929e+01 5.50691e-01
1.51140e-01 -1.60257e+01 2.11952e+02 2.80991e+01 5.51169e+01 6.01622e-01 2.00000e-02 2.09621e+00 1.30522e+01 6.35533e+02 1.24971e+01 4.21159e+01 5.20727e-01
1.48003e-01 -1.59548e+01 2.07685e+02 3.29312e+01 6.60223e+01 5.87007e-01 2.00000e-02 2.11933e+00 1.33259e+01 6.91823e+02 1.27796e+01 4.87780e+01 4.36996e-01
1.56410e-01 -1.60423e+01 2.68362e+02 3.35354e+01 6.78998e+01 5.56675e-01 2.00000e-02 2.13975e+00 1.33085e+01 7.18391e+02 1.28987e+01 5.45754e+01 3.99393e-01
1.51771e-01 -1.59639e+01 2.37731e+02 2.87964e+01 4.15124e+01 6.48796e-01 2.00000e-02 2.02030e+00 1.25701e+01 5.24514e+02 1.16775e+01 2.39702e+01 5.21328e-01
1.65988e-01 -1.60486e+01 2.10814e+02 2.89135e+01 6.30000e+01 5.96646e-01 2.00000e-02 2.05183e+00 1.27087e+01 5.26413e+02 1.19846e+01 2.95522e+01 6.63695e-01
1.53511e-01 -1.59976e+01 2.13234e+02 2.95078e+01 4.94705e+01 6.18575e-01 2.00000e-02 2.05776e+00 1.27440e+01 5.54509e+02 1.20773e+01 3.21070e+01 6.35101e-01
1.41318e-01 -1.59681e+01 2.12639e+02 2.83178e+01 5.34285e+01 6.53754e-01 2.00000e-02 2.04347e+00 1.30320e+01 5.99996e+02 1.21176e+01 3.06431e+01 5.30797e-01
1.47888e-01 -1.59561e+01 2.30183e+02 3.20404e+01 4.63241e+01 6.51691e-01 2.00000e-02 2.01969e+00 1.26870e+01 5.28460e+02 1.17221e+01 2.38894e+01 5.13191e-01
1.62557e-01 -1.59619e+01 2.88123e+02 2.80296e+01 5.28755e+01 6.00799e-01 2.00000e-02 2.07054e+00 1.27720e+01 5.95398e+02 1.22177e+01 3.66203e+01 5.82596e-01
1.53247e-01 -1.60117e+01 2.02273e+02 3.28357e+01 5.66304e+01 6.05289e-01 2.00000e-02 2.07137e+00 1.28544e+01 5.67762e+02 1.22232e+01 3.49624e+01 6.25557e-01
1.59460e-01 -1.60423e+01 2.92231e+02 3.34773e+01 5.40973e+01 5.52334e-01 2.00000e-02 2.13673e+00 1.29315e+01 6.76356e+02 1.26898e+01 5.27511e+01 4.59513e-01
1.40668e-01 -1.60472e+01 2.56826e+02 2.84702e+01 4.90480e+01 6.50026e-01 2.00000e-02 2.06453e+00 1.31888e+01 6.74672e+02 1.24232e+01 3.85822e+01 4.60405e-01
1.40238e-01 -1.60036e+01 2.01492e+02 3.21767e+01 4.82052e+01 5.73329e-01 2.00000e-02 2.16734e+00 1.33402e+01 7.67985e+02 1.30659e+01 6.28445e+01 3.33478e-01
1.46344e-01 -1.59866e+01 2.28299e+02 3.39658e+01 5.42612e+01 5.63092e-01 2.00000e-02 2.15939e+00 1.33035e+01 7.45703e+02 1.30053e+01 6.01933e+01 3.62351e-01


==> anc/Fig5/posterior_zeta_0.030.dat <==
#r'$n_0$', r'$E_{sat}$', r'$K$',r'$J$',r'$L$',r'$\frac{m^*}{m_N}$',r'$\zeta$',r'$M_{\rm max}$',r'$R_{1.4M_{\odot}}$',r'${\Lambda}_{1.4M_{\odot}}$',r'$R_{2M_{\odot}}$',r'${\Lambda}_{2M_{\odot}}$',S.Weight
1.43266e-01 -1.59661e+01 2.14256e+02 2.98754e+01 5.62333e+01 5.71218e-01 3.00000e-02 2.01756e+00 1.32532e+01 6.88618e+02 1.21981e+01 3.16284e+01 3.22085e-01
1.53950e-01 -1.59744e+01 2.93748e+02 2.86677e+01 6.87410e+01 5.74071e-01 3.00000e-02 2.00089e+00 1.32969e+01 6.93508e+02 1.18668e+01 2.37587e+01 2.51169e-01
1.53167e-01 -1.59657e+01 2.93953e+02 2.98666e+01 5.59172e+01 5.61460e-01 3.00000e-02 2.01102e+00 1.30476e+01 6.68264e+02 1.20239e+01 2.92061e+01 3.16251e-01
1.41222e-01 -1.60137e+01 2.86893e+02 2.88921e+01 5.46786e+01 5.94087e-01 3.00000e-02 2.00975e+00 1.33894e+01 7.44682e+02 1.21850e+01 3.06520e+01 2.39767e-01
1.46775e-01 -1.60052e+01 2.91170e+02 3.28890e+01 5.97991e+01 5.76409e-01 3.00000e-02 2.00622e+00 1.32596e+01 6.98492e+02 1.20419e+01 2.78983e+01 2.67962e-01
1.44764e-01 -1.60309e+01 2.95001e+02 2.81022e+01 5.85465e+01 5.78644e-01 3.00000e-02 2.02028e+00 1.34213e+01 7.56237e+02 1.23523e+01 3.48686e+01 2.62436e-01
1.53416e-01 -1.60423e+01 2.08683e+02 2.90860e+01 5.87133e+01 5.55406e-01 3.00000e-02 2.00971e+00 1.30304e+01 6.26716e+02 1.19509e+01 2.70504e+01 3.51978e-01
1.40586e-01 -1.60057e+01 2.95618e+02 2.98685e+01 5.10408e+01 5.87762e-01 3.00000e-02 2.01738e+00 1.33399e+01 7.52037e+02 1.22934e+01 3.41604e+01 2.57629e-01
1.45838e-01 -1.59789e+01 2.26562e+02 3.25489e+01 6.34582e+01 5.67554e-01 3.00000e-02 2.01188e+00 1.32826e+01 6.81150e+02 1.21249e+01 2.93743e+01 3.07055e-01
1.53800e-01 -1.59519e+01 2.62473e+02 3.11690e+01 5.26164e+01 5.60737e-01 3.00000e-02 2.00327e+00 1.28446e+01 6.23552e+02 1.17591e+01 2.45391e+01 3.23347e-01
1.44906e-01 -1.60175e+01 2.93423e+02 3.01439e+01 5.22920e+01 5.75410e-01 3.00000e-02 2.01766e+00 1.32210e+01 7.21402e+02 1.22272e+01 3.33017e+01 2.88591e-01
1.44386e-01 -1.60076e+01 2.93720e+02 3.05753e+01 5.36882e+01 5.63234e-01 3.00000e-02 2.03137e+00 1.32924e+01 7.47455e+02 1.24252e+01 3.85470e+01 3.03358e-01
1.42240e-01 -1.60100e+01 2.41250e+02 3.34739e+01 6.88471e+01 5.83115e-01 3.00000e-02 2.00566e+00 1.34570e+01 7.17042e+02 1.20932e+01 2.74442e+01 2.49501e-01
1.40551e-01 -1.60423e+01 2.48319e+02 2.83373e+01 6.10980e+01 5.75691e-01 3.00000e-02 2.02872e+00 1.35418e+01 7.74687e+02 1.24933e+01 3.76855e+01 2.67298e-01
1.44166e-01 -1.60493e+01 2.42225e+02 3.20949e+01 4.87091e+01 5.73733e-01 3.00000e-02 2.01044e+00 1.30261e+01 6.64195e+02 1.20047e+01 2.89109e+01 3.17788e-01
1.41726e-01 -1.59664e+01 2.52116e+02 2.93255e+01 6.93784e+01 5.72510e-01 3.00000e-02 2.03019e+00 1.36606e+01 7.98452e+02 1.25610e+01 3.85403e+01 2.46863e-01
1.42399e-01 -1.59698e+01 2.60647e+02 3.33931e+01 5.86308e+01 5.51778e-01 3.00000e-02 2.04007e+00 1.34101e+01 7.56617e+02 1.25563e+01 4.11104e+01 3.14041e-01
1.42809e-01 -1.60206e+01 2.10032e+02 3.05818e+01 4.61146e+01 5.84862e-01 3.00000e-02 2.00012e+00 1.29377e+01 6.31771e+02 1.16570e+01 2.17983e+01 3.00571e-01
1.41902e-01 -1.59859e+01 2.36170e+02 3.08591e+01 6.27520e+01 5.51677e-01 3.00000e-02 2.04482e+00 1.35293e+01 7.76344e+02 1.26443e+01 4.25718e+01 3.00307e-01
1.43061e-01 -1.60465e+01 2.30879e+02 2.84364e+01 5.29867e+01 5.59717e-01 3.00000e-02 2.03597e+00 1.32895e+01 7.30502e+02 1.24404e+01 3.87349e+01 3.35113e-01
1.48265e-01 -1.60160e+01 2.42715e+02 2.90511e+01 5.70722e+01 5.68795e-01 3.00000e-02 2.01199e+00 1.31808e+01 6.74977e+02 1.20836e+01 2.93501e+01 3.13658e-01
1.49761e-01 -1.60251e+01 2.59377e+02 2.94504e+01 6.46843e+01 5.52491e-01 3.00000e-02 2.02832e+00 1.33657e+01 7.22924e+02 1.23871e+01 3.59739e+01 3.22057e-01
1.40666e-01 -1.60366e+01 2.07667e+02 2.97104e+01 6.12085e+01 5.90904e-01 3.00000e-02 2.00189e+00 1.33371e+01 6.85546e+02 1.19160e+01 2.43315e+01 2.61916e-01
1.45969e-01 -1.59807e+01 2.43939e+02 2.82631e+01 5.45018e+01 5.78520e-01 3.00000e-02 2.00874e+00 1.31916e+01 6.81079e+02 1.20385e+01 2.82608e+01 2.94192e-01
1.49003e-01 -1.60016e+01 2.86140e+02 3.31177e+01 6.35000e+01 5.51103e-01 3.00000e-02 2.02693e+00 1.33220e+01 7.20606e+02 1.23690e+01 3.59724e+01 3.20316e-01
1.42805e-01 -1.59863e+01 2.23684e+02 2.81143e+01 6.08977e+01 5.88137e-01 3.00000e-02 2.00473e+00 1.33486e+01 6.97914e+02 1.20121e+01 2.64097e+01 2.62619e-01
1.50217e-01 -1.60062e+01 2.57168e+02 3.34752e+01 5.20142e+01 5.54392e-01 3.00000e-02 2.01467e+00 1.29236e+01 6.47846e+02 1.20171e+01 3.00831e+01 3.53279e-01
1.52188e-01 -1.60220e+01 2.94105e+02 3.07973e+01 5.47081e+01 5.51223e-01 3.00000e-02 2.02251e+00 1.30174e+01 6.83346e+02 1.21730e+01 3.37013e+01 3.46812e-01
1.54327e-01 -1.60066e+01 2.17073e+02 3.30319e+01 6.16166e+01 5.53921e-01 3.00000e-02 2.00222e+00 1.29898e+01 6.08215e+02 1.17656e+01 2.32041e+01 3.32107e-01
1.49540e-01 -1.59783e+01 2.78163e+02 2.99044e+01 5.41984e+01 5.71048e-01 3.00000e-02 2.00818e+00 1.30921e+01 6.72866e+02 1.19960e+01 2.81432e+01 2.99650e-01
1.41282e-01 -1.59889e+01 2.06681e+02 3.16244e+01 5.68330e+01 5.51979e-01 3.00000e-02 2.04072e+00 1.33599e+01 7.31041e+02 1.25135e+01 3.99828e+01 3.46219e-01
1.40491e-01 -1.60386e+01 2.05794e+02 2.80843e+01 5.62782e+01 5.85689e-01 3.00000e-02 2.01113e+00 1.33098e+01 6.94199e+02 1.21223e+01 2.92415e+01 2.91273e-01
1.44963e-01 -1.59900e+01 2.72248e+02 3.20313e+01 5.53622e+01 5.58596e-01 3.00000e-02 2.02924e+00 1.32713e+01 7.24795e+02 1.23786e+01 3.70090e+01 3.22747e-01
1.49434e-01 -1.59935e+01 2.69632e+02 3.33120e+01 6.79443e+01 5.70721e-01 3.00000e-02 2.00318e+00 1.32891e+01 6.83868e+02 1.19548e+01 2.55112e+01 2.68664e-01
1.45724e-01 -1.60203e+01 2.53897e+02 3.35818e+01 5.74417e+01 5.73424e-01 3.00000e-02 2.00577e+00 1.31764e+01 6.70282e+02 1.19797e+01 2.69031e+01 2.91759e-01
1.40449e-01 -1.59988e+01 2.94791e+02 2.93272e+01 6.07050e+01 6.03018e-01 3.00000e-02 2.00369e+00 1.35111e+01 7.67066e+02 1.21076e+01 2.78898e+01 2.02018e-01
1.40355e-01 -1.59903e+01 2.74151e+02 3.32737e+01 6.60596e+01 5.91798e-01 3.00000e-02 2.00563e+00 1.35096e+01 7.49167e+02 1.21423e+01 2.84821e+01 2.22363e-01
1.41591e-01 -1.59784e+01 2.09262e+02 2.95029e+01 6.38898e+01 5.52187e-01 3.00000e-02 2.04546e+00 1.35576e+01 7.71326e+02 1.26482e+01 4.21744e+01 3.07267e-01
1.44030e-01 -1.60471e+01 2.60661e+02 3.19795e+01 5.74353e+01 5.84668e-01 3.00000e-02 2.00194e+00 1.32419e+01 6.86008e+02 1.19051e+01 2.48975e+01 2.61726e-01
1.49391e-01 -1.60265e+01 2.60793e+02 3.12136e+01 6.25163e+01 5.70318e-01 3.00000e-02 2.00567e+00 1.32252e+01 6.75509e+02 1.19892e+01 2.67287e+01 2.86534e-01
1.44122e-01 -1.59994e+01 2.62035e+02 2.91141e+01 5.03559e+01 5.77013e-01 3.00000e-02 2.01581e+00 1.31574e+01 7.01634e+02 1.21568e+01 3.18716e+01 3.01922e-01
1.48795e-01 -1.59517e+01 2.40168e+02 3.24127e+01 5.42103e+01 5.50836e-01 3.00000e-02 2.02282e+00 1.30573e+01 6.67361e+02 1.21798e+01 3.30994e+01 3.66193e-01
1.51824e-01 -1.60175e+01 2.93163e+02 3.39615e+01 6.16612e+01 5.57125e-01 3.00000e-02 2.01165e+00 1.31614e+01 6.74811e+02 1.20875e+01 2.96389e+01 3.12402e-01
1.51202e-01 -1.59513e+01 2.96511e+02 2.93485e+01 5.66116e+01 5.72824e-01 3.00000e-02 2.00560e+00 1.31338e+01 6.78667e+02 1.19641e+01 2.70722e+01 2.83357e-01
1.41613e-01 -1.59716e+01 2.44007e+02 3.34031e+01 5.16943e+01 5.79273e-01 3.00000e-02 2.00901e+00 1.31715e+01 6.80676e+02 1.20515e+01 2.87532e+01 2.95693e-01
1.45812e-01 -1.60317e+01 2.16080e+02 3.15867e+01 5.31570e+01 5.75907e-01 3.00000e-02 2.00154e+00 1.30458e+01 6.34887e+02 1.17819e+01 2.34045e+01 3.04645e-01
1.44479e-01 -1.60450e+01 2.11357e+02 3.20567e+01 5.20849e+01 5.61746e-01 3.00000e-02 2.02006e+00 1.30969e+01 6.65860e+02 1.21601e+01 3.20634e+01 3.56771e-01
1.42438e-01 -1.59583e+01 2.14007e+02 3.30996e+01 5.09133e+01 5.76985e-01 3.00000e-02 2.00613e+00 1.30758e+01 6.48924e+02 1.19329e+01 2.65176e+01 3.13301e-01
1.50416e-01 -1.60384e+01 2.99531e+02 3.05168e+01 6.45318e+01 5.72301e-01 3.00000e-02 2.00784e+00 1.33068e+01 7.06429e+02 1.20881e+01 2.86271e+01 2.67073e-01
1.40369e-01 -1.59750e+01 2.04162e+02 2.80980e+01 5.61195e+01 5.68266e-01 3.00000e-02 2.03168e+00 1.33902e+01 7.30619e+02 1.24326e+01 3.71216e+01 3.23249e-01
1.45180e-01 -1.60271e+01 2.90036e+02 2.93961e+01 5.01062e+01 5.83109e-01 3.00000e-02 2.00957e+00 1.31367e+01 7.02291e+02 1.20613e+01 2.96806e+01 2.77511e-01
1.44032e-01 -1.59576e+01 2.95398e+02 3.03168e+01 6.08474e+01 5.61706e-01 3.00000e-02 2.03583e+00 1.34941e+01 7.82170e+02 1.25666e+01 4.07104e+01 2.76162e-01
1.46220e-01 -1.59992e+01 2.99591e+02 2.92624e+01 6.46602e+01 5.84737e-01 3.00000e-02 2.00912e+00 1.34503e+01 7.47263e+02 1.21883e+01 3.01449e+01 2.35444e-01
1.46098e-01 -1.59551e+01 2.33715e+02 3.35511e+01 6.99113e+01 5.77570e-01 3.00000e-02 2.00016e+00 1.33482e+01 6.80017e+02 1.18226e+01 2.23523e+01 2.59445e-01
1.50474e-01 -1.59980e+01 2.30997e+02 2.97100e+01 6.41284e+01 5.60086e-01 3.00000e-02 2.01412e+00 1.32451e+01 6.74678e+02 1.21328e+01 2.98663e+01 3.22822e-01
1.43162e-01 -1.60407e+01 2.61476e+02 2.80580e+01 5.20148e+01 5.66062e-01 3.00000e-02 2.03305e+00 1.32929e+01 7.44602e+02 1.24290e+01 3.86088e+01 3.11039e-01
1.47233e-01 -1.60114e+01 2.33159e+02 3.27865e+01 5.61614e+01 5.63063e-01 3.00000e-02 2.01230e+00 1.31163e+01 6.58734e+02 1.20613e+01 2.92359e+01 3.31407e-01
1.40947e-01 -1.60010e+01 2.74746e+02 2.87027e+01 5.55211e+01 5.95576e-01 3.00000e-02 2.00730e+00 1.33880e+01 7.36528e+02 1.21287e+01 2.91880e+01 2.38557e-01
1.49198e-01 -1.59593e+01 2.36787e+02 3.31075e+01 5.84057e+01 5.52822e-01 3.00000e-02 2.01836e+00 1.31315e+01 6.64005e+02 1.21533e+01 3.14492e+01 3.51801e-01
1.46270e-01 -1.60241e+01 2.14612e+02 3.33093e+01 6.84881e+01 5.69948e-01 3.00000e-02 2.00638e+00 1.33192e+01 6.72009e+02 1.20271e+01 2.66544e+01 2.92779e-01
1.40899e-01 -1.59548e+01 2.31935e+02 3.06539e+01 5.13753e+01 5.88723e-01 3.00000e-02 2.00397e+00 1.31875e+01 6.77104e+02 1.19389e+01 2.59918e+01 2.77916e-01
1.40320e-01 -1.59795e+01 2.41145e+02 3.10140e+01 4.91768e+01 5.91578e-01 3.00000e-02 2.00271e+00 1.31622e+01 6.78792e+02 1.18991e+01 2.53826e+01 2.71137e-01
1.41651e-01 -1.59574e+01 2.34754e+02 3.03917e+01 5.57388e+01 5.59681e-01 3.00000e-02 2.03630e+00 1.33769e+01 7.42735e+02 1.24912e+01 3.92793e+01 3.21523e-01
1.49994e-01 -1.60499e+01 2.88002e+02 3.00455e+01 5.83143e+01 5.59891e-01 3.00000e-02 2.02063e+00 1.32239e+01 7.04660e+02 1.22465e+01 3.35087e+01 3.16478e-01
1.47896e-01 -1.60014e+01 2.19792e+02 3.14874e+01 6.14886e+01 5.53123e-01 3.00000e-02 2.02357e+00 1.32467e+01 6.83325e+02 1.22651e+01 3.33711e+01 3.50822e-01
1.46367e-01 -1.60089e+01 2.87712e+02 2.95707e+01 6.05899e+01 5.50295e-01 3.00000e-02 2.04201e+00 1.34460e+01 7.71598e+02 1.25922e+01 4.20523e+01 3.00628e-01
1.50618e-01 -1.59542e+01 2.69065e+02 3.18463e+01 5.09522e+01 5.67886e-01 3.00000e-02 2.00315e+00 1.29026e+01 6.38890e+02 1.17916e+01 2.49018e+01 3.08707e-01
1.42674e-01 -1.59967e+01 2.46250e+02 3.17898e+01 5.31813e+01 5.68851e-01 3.00000e-02 2.02144e+00 1.32390e+01 7.06043e+02 1.22650e+01 3.38561e+01 3.17880e-01
1.43447e-01 -1.60458e+01 2.99269e+02 3.12217e+01 5.72679e+01 5.73309e-01 3.00000e-02 2.02323e+00 1.33939e+01 7.53827e+02 1.23848e+01 3.60806e+01 2.73591e-01
1.42046e-01 -1.60163e+01 2.14953e+02 3.34249e+01 6.30706e+01 5.57707e-01 3.00000e-02 2.03064e+00 1.34115e+01 7.23491e+02 1.24344e+01 3.67455e+01 3.28429e-01
1.43170e-01 -1.59782e+01 2.78838e+02 2.85497e+01 6.37485e+01 5.79631e-01 3.00000e-02 2.02155e+00 1.35386e+01 7.75485e+02 1.24154e+01 3.55004e+01 2.47508e-01
1.50910e-01 -1.60491e+01 2.17489e+02 3.20369e+01 6.75299e+01 5.53887e-01 3.00000e-02 2.01461e+00 1.32488e+01 6.64686e+02 1.21346e+01 2.97085e+01 3.35249e-01
1.49984e-01 -1.59815e+01 2.91953e+02 2.90023e+01 5.66215e+01 5.64730e-01 3.00000e-02 2.01791e+00 1.31949e+01 7.03039e+02 1.22006e+01 3.25995e+01 3.08294e-01
1.46983e-01 -1.60299e+01 2.69574e+02 3.04878e+01 5.42045e+01 5.62580e-01 3.00000e-02 2.02221e+00 1.31817e+01 7.02309e+02 1.22476e+01 3.40255e+01 3.24671e-01
1.43141e-01 -1.60400e+01 2.83694e+02 2.86370e+01 6.16611e+01 5.64650e-01 3.00000e-02 2.03771e+00 1.35581e+01 7.96689e+02 1.26113e+01 4.14794e+01 2.64571e-01
1.46312e-01 -1.59519e+01 2.68520e+02 3.34641e+01 5.11088e+01 5.63464e-01 3.00000e-02 2.01639e+00 1.30568e+01 6.77884e+02 1.21188e+01 3.16572e+01 3.28777e-01
1.40414e-01 -1.60494e+01 2.13918e+02 3.15142e+01 5.29395e+01 5.53788e-01 3.00000e-02 2.04162e+00 1.33135e+01 7.33013e+02 1.25072e+01 4.05232e+01 3.45848e-01
1.55886e-01 -1.59829e+01 2.78156e+02 3.32318e+01 6.03722e+01 5.51096e-01 3.00000e-02 2.00669e+00 1.30130e+01 6.36120e+02 1.19142e+01 2.65115e+01 3.28137e-01
1.53432e-01 -1.60122e+01 2.55489e+02 2.86274e+01 5.35843e+01 5.61919e-01 3.00000e-02 2.00781e+00 1.29207e+01 6.39741e+02 1.18911e+01 2.69591e+01 3.29937e-01
1.50672e-01 -1.59742e+01 2.18727e+02 3.06152e+01 6.23452e+01 5.50487e-01 3.00000e-02 2.02083e+00 1.32000e+01 6.68365e+02 1.22012e+01 3.19772e+01 3.57093e-01
1.40812e-01 -1.59780e+01 2.15806e+02 3.07658e+01 5.61235e+01 5.72103e-01 3.00000e-02 2.02173e+00 1.33162e+01 7.07629e+02 1.22894e+01 3.36128e+01 3.17192e-01
1.42423e-01 -1.59575e+01 2.94221e+02 2.91176e+01 5.08066e+01 5.82502e-01 3.00000e-02 2.01923e+00 1.32806e+01 7.42287e+02 1.22849e+01 3.45081e+01 2.72923e-01
1.45152e-01 -1.59957e+01 2.09458e+02 3.30551e+01 4.73380e+01 5.70722e-01 3.00000e-02 2.00534e+00 1.28772e+01 6.23127e+02 1.18230e+01 2.56124e+01 3.34005e-01
1.44569e-01 -1.60430e+01 2.56427e+02 3.31061e+01 5.27704e+01 5.53709e-01 3.00000e-02 2.03154e+00 1.31761e+01 7.10224e+02 1.23523e+01 3.72524e+01 3.46650e-01
1.46212e-01 -1.59959e+01 2.45877e+02 3.23467e+01 6.99789e+01 5.54759e-01 3.00000e-02 2.02962e+00 1.34962e+01 7.43178e+02 1.24637e+01 3.68507e+01 3.03281e-01
1.50516e-01 -1.59968e+01 2.49858e+02 3.19220e+01 6.31335e+01 5.53773e-01 3.00000e-02 2.01835e+00 1.32268e+01 6.80461e+02 1.21963e+01 3.17409e+01 3.33877e-01
1.43143e-01 -1.60290e+01 2.89761e+02 3.08411e+01 4.89848e+01 5.83920e-01 3.00000e-02 2.01109e+00 1.31566e+01 7.09041e+02 1.21034e+01 3.06174e+01 2.76939e-01
1.54364e-01 -1.60306e+01 2.73047e+02 3.00915e+01 6.42419e+01 5.59170e-01 3.00000e-02 2.00866e+00 1.31803e+01 6.67554e+02 1.20237e+01 2.78313e+01 3.06793e-01
1.42708e-01 -1.59911e+01 2.63024e+02 3.39576e+01 6.80239e+01 5.76545e-01 3.00000e-02 2.01354e+00 1.34827e+01 7.38592e+02 1.22673e+01 3.16250e+01 2.57889e-01
1.42707e-01 -1.59852e+01 2.75970e+02 3.22155e+01 5.37494e+01 5.79889e-01 3.00000e-02 2.01219e+00 1.32612e+01 7.11470e+02 1.21599e+01 3.09158e+01 2.78725e-01
1.43495e-01 -1.60088e+01 2.35047e+02 2.96864e+01 6.38689e+01 5.61496e-01 3.00000e-02 2.03228e+00 1.34819e+01 7.51521e+02 1.24891e+01 3.79355e+01 3.01248e-01
1.51382e-01 -1.59542e+01 2.41502e+02 3.08807e+01 6.06583e+01 5.55564e-01 3.00000e-02 2.01468e+00 1.31527e+01 6.62793e+02 1.21057e+01 2.99954e+01 3.37531e-01
1.45486e-01 -1.59909e+01 2.42860e+02 3.39134e+01 6.42885e+01 5.62042e-01 3.00000e-02 2.01847e+00 1.33320e+01 7.01780e+02 1.22559e+01 3.24347e+01 3.11674e-01
1.41729e-01 -1.60406e+01 2.92505e+02 2.89625e+01 5.09822e+01 5.88735e-01 3.00000e-02 2.01462e+00 1.33073e+01 7.40604e+02 1.22329e+01 3.27427e+01 2.59594e-01
1.44913e-01 -1.59733e+01 2.39925e+02 2.83637e+01 6.91006e+01 5.52933e-01 3.00000e-02 2.04306e+00 1.36225e+01 7.90844e+02 1.26607e+01 4.20223e+01 2.80812e-01
1.55842e-01 -1.59608e+01 2.97425e+02 3.14235e+01 5.90052e+01 5.60683e-01 3.00000e-02 2.00217e+00 1.30167e+01 6.43384e+02 1.18068e+01 2.42587e+01 3.00040e-01
1.51082e-01 -1.60378e+01 2.97374e+02 3.14527e+01 6.72008e+01 5.62728e-01 3.00000e-02 2.01470e+00 1.33412e+01 7.14255e+02 1.22165e+01 3.15202e+01 2.85214e-01
1.54304e-01 -1.59831e+01 2.96957e+02 3.23178e+01 6.71123e+01 5.55034e-01 3.00000e-02 2.01203e+00 1.32332e+01 6.84172e+02 1.21178e+01 2.97632e+01 3.04673e-01
1.41471e-01 -1.59841e+01 2.73071e+02 3.26881e+01 6.05855e+01 5.75982e-01 3.00000e-02 2.01971e+00 1.34352e+01 7.47360e+02 1.23483e+01 3.44323e+01 2.69415e-01
1.47291e-01 -1.59955e+01 2.94144e+02 2.88737e+01 6.45414e+01 5.50016e-01 3.00000e-02 2.04303e+00 1.35230e+01 7.87657e+02 1.26373e+01 4.26779e+01 2.84308e-01
1.48123e-01 -1.59950e+01 2.18964e+02 3.14045e+01 5.05485e+01 5.72217e-01 3.00000e-02 2.00003e+00 1.29152e+01 6.17369e+02 1.16252e+01 2.12059e+01 3.12745e-01
1.45650e-01 -1.60380e+01 2.33378e+02 2.83122e+01 6.47648e+01 5.77154e-01 3.00000e-02 2.01159e+00 1.33878e+01 7.10592e+02 1.21656e+01 2.97247e+01 2.77336e-01
1.41081e-01 -1.59748e+01 2.63003e+02 2.92935e+01 5.08132e+01 5.83037e-01 3.00000e-02 2.01732e+00 1.32821e+01 7.25737e+02 1.22442e+01 3.31117e+01 2.83073e-01
1.54332e-01 -1.59755e+01 2.77039e+02 3.00572e+01 5.50910e+01 5.55359e-01 3.00000e-02 2.01202e+00 1.29489e+01 6.50632e+02 1.19850e+01 2.90504e+01 3.38451e-01
1.40009e-01 -1.59629e+01 2.25591e+02 3.29940e+01 5.60408e+01 5.52950e-01 3.00000e-02 2.04214e+00 1.33884e+01 7.47386e+02 1.25551e+01 4.12156e+01 3.29429e-01
1.41150e-01 -1.60098e+01 2.18789e+02 2.80528e+01 6.46282e+01 5.71187e-01 3.00000e-02 2.02984e+00 1.35544e+01 7.62844e+02 1.24906e+01 3.72366e+01 2.82562e-01
1.50703e-01 -1.59742e+01 2.16332e+02 3.20546e+01 6.40986e+01 5.52280e-01 3.00000e-02 2.01595e+00 1.31869e+01 6.57699e+02 1.21287e+01 3.01085e+01 3.48400e-01
1.40298e-01 -1.59985e+01 2.73935e+02 2.83170e+01 4.91878e+01 5.93568e-01 3.00000e-02 2.01161e+00 1.32793e+01 7.30545e+02 1.21652e+01 3.11457e+01 2.58758e-01
1.40777e-01 -1.59915e+01 2.48833e+02 3.07952e+01 5.15143e+01 5.60948e-01 3.00000e-02 2.03768e+00 1.33103e+01 7.47247e+02 1.24853e+01 4.01561e+01 3.19598e-01
1.49406e-01 -1.60240e+01 2.67627e+02 2.92603e+01 5.82649e+01 5.69261e-01 3.00000e-02 2.01109e+00 1.32045e+01 6.84939e+02 1.20897e+01 2.94051e+01 3.00106e-01
1.40859e-01 -1.59737e+01 2.59382e+02 3.07611e+01 6.17939e+01 5.58247e-01 3.00000e-02 2.04322e+00 1.35695e+01 7.95011e+02 1.26647e+01 4.30105e+01 2.76485e-01
1.42997e-01 -1.59606e+01 2.97176e+02 3.11403e+01 6.88572e+01 5.86758e-01 3.00000e-02 2.01307e+00 1.35855e+01 7.82802e+02 1.23256e+01 3.26517e+01 2.17138e-01
1.51920e-01 -1.60352e+01 2.42043e+02 3.04787e+01 6.66201e+01 5.57339e-01 3.00000e-02 2.01353e+00 1.32532e+01 6.76075e+02 1.21288e+01 2.97025e+01 3.18950e-01
1.52152e-01 -1.59636e+01 2.72617e+02 3.01354e+01 6.86404e+01 5.61731e-01 3.00000e-02 2.01294e+00 1.33290e+01 7.00849e+02 1.21667e+01 3.02082e+01 2.91826e-01
1.45729e-01 -1.59747e+01 2.80772e+02 3.02896e+01 5.45166e+01 5.55354e-01 3.00000e-02 2.03506e+00 1.32717e+01 7.39498e+02 1.24422e+01 3.92143e+01 3.22154e-01
1.45432e-01 -1.59512e+01 2.98852e+02 3.06043e+01 5.91848e+01 5.66429e-01 3.00000e-02 2.02642e+00 1.33941e+01 7.52390e+02 1.24157e+01 3.69467e+01 2.84301e-01
1.48920e-01 -1.59943e+01 2.82011e+02 2.81194e+01 6.64225e+01 5.74741e-01 3.00000e-02 2.01295e+00 1.34194e+01 7.33503e+02 1.22211e+01 3.10858e+01 2.60633e-01
1.46615e-01 -1.60104e+01 2.73902e+02 3.33030e+01 5.80476e+01 5.76193e-01 3.00000e-02 2.00344e+00 1.31903e+01 6.77128e+02 1.19348e+01 2.58716e+01 2.75662e-01
1.47838e-01 -1.60078e+01 2.29047e+02 3.01463e+01 6.45764e+01 5.73535e-01 3.00000e-02 2.00493e+00 1.32679e+01 6.73138e+02 1.19747e+01 2.59996e+01 2.85549e-01
1.54194e-01 -1.59908e+01 2.81709e+02 3.37489e+01 6.52299e+01 5.61484e-01 3.00000e-02 2.00023e+00 1.31230e+01 6.48157e+02 1.17493e+01 2.22989e+01 2.86854e-01
1.40376e-01 -1.60050e+01 2.62033e+02 3.08086e+01 5.79532e+01 5.96207e-01 3.00000e-02 2.00179e+00 1.33704e+01 7.18782e+02 1.19633e+01 2.54087e+01 2.33818e-01
1.40836e-01 -1.60472e+01 2.46649e+02 3.03442e+01 5.74958e+01 5.55321e-01 3.00000e-02 2.04521e+00 1.34815e+01 7.77095e+02 1.26352e+01 4.30326e+01 3.00109e-01
1.45542e-01 -1.59606e+01 2.97851e+02 2.81194e+01 6.66617e+01 5.90939e-01 3.00000e-02 2.00775e+00 1.35227e+01 7.65829e+02 1.21934e+01 2.97871e+01 2.15499e-01
1.42392e-01 -1.60032e+01 2.34093e+02 3.04514e+01 5.72603e+01 5.71840e-01 3.00000e-02 2.02066e+00 1.33300e+01 7.13833e+02 1.22874e+01 3.35016e+01 3.06826e-01
1.43449e-01 -1.59983e+01 2.11487e+02 3.24629e+01 5.45470e+01 5.66867e-01 3.00000e-02 2.01647e+00 1.31648e+01 6.69531e+02 1.21439e+01 3.09245e+01 3.37960e-01
1.40960e-01 -1.60265e+01 2.46138e+02 2.97953e+01 6.43280e+01 5.59184e-01 3.00000e-02 2.04324e+00 1.36116e+01 7.98607e+02 1.26747e+01 4.27740e+01 2.72579e-01
1.41708e-01 -1.60268e+01 2.01449e+02 2.91965e+01 5.60714e+01 5.76425e-01 3.00000e-02 2.01575e+00 1.32704e+01 6.87076e+02 1.21751e+01 3.08335e+01 3.16618e-01
1.42850e-01 -1.60378e+01 2.01912e+02 2.98257e+01 5.01021e+01 5.79355e-01 3.00000e-02 2.00744e+00 1.30726e+01 6.49277e+02 1.19479e+01 2.68970e+01 3.18973e-01
1.47661e-01 -1.60093e+01 2.49504e+02 3.02760e+01 6.20289e+01 5.77475e-01 3.00000e-02 2.00272e+00 1.32492e+01 6.77116e+02 1.19168e+01 2.49773e+01 2.72640e-01
1.50721e-01 -1.59723e+01 2.60992e+02 3.33153e+01 5.34848e+01 5.65720e-01 3.00000e-02 2.00165e+00 1.29559e+01 6.31922e+02 1.17600e+01 2.36727e+01 3.07821e-01
1.45914e-01 -1.59839e+01 2.38122e+02 3.14213e+01 5.79202e+01 5.54457e-01 3.00000e-02 2.02889e+00 1.32709e+01 7.06696e+02 1.23531e+01 3.59293e+01 3.42454e-01
1.49086e-01 -1.60382e+01 2.33223e+02 3.28158e+01 5.98555e+01 5.56551e-01 3.00000e-02 2.01506e+00 1.31512e+01 6.61371e+02 1.21139e+01 3.01921e+01 3.40658e-01
1.46985e-01 -1.60450e+01 2.54438e+02 3.05066e+01 5.22112e+01 5.78757e-01 3.00000e-02 2.00208e+00 1.30657e+01 6.56423e+02 1.18262e+01 2.44123e+01 2.88036e-01
1.40727e-01 -1.60250e+01 2.30521e+02 2.86125e+01 5.63855e+01 5.53905e-01 3.00000e-02 2.04873e+00 1.34825e+01 7.78267e+02 1.26591e+01 4.38389e+01 3.04365e-01
1.42548e-01 -1.60106e+01 2.27994e+02 2.99666e+01 6.56778e+01 5.79971e-01 3.00000e-02 2.01301e+00 1.34541e+01 7.23777e+02 1.22234e+01 3.06341e+01 2.69978e-01
1.50112e-01 -1.59936e+01 2.50476e+02 2.86236e+01 6.09968e+01 5.61641e-01 3.00000e-02 2.01724e+00 1.32505e+01 6.90500e+02 1.21924e+01 3.15435e+01 3.18865e-01
1.46107e-01 -1.60229e+01 2.67345e+02 2.92333e+01 5.38290e+01 5.60983e-01 3.00000e-02 2.02877e+00 1.32312e+01 7.21307e+02 1.23478e+01 3.65838e+01 3.25273e-01
1.42480e-01 -1.60268e+01 2.49990e+02 2.81868e+01 5.99832e+01 5.63335e-01 3.00000e-02 2.03730e+00 1.35034e+01 7.72811e+02 1.25640e+01 4.03241e+01 2.89578e-01
1.42592e-01 -1.60386e+01 2.31437e+02 3.26028e+01 5.85144e+01 5.68535e-01 3.00000e-02 2.01939e+00 1.33032e+01 7.02797e+02 1.22580e+01 3.28467e+01 3.13976e-01
1.45472e-01 -1.60277e+01 2.14232e+02 3.02116e+01 5.13681e+01 5.75058e-01 3.00000e-02 2.00596e+00 1.30423e+01 6.43326e+02 1.19053e+01 2.61469e+01 3.17810e-01
1.45166e-01 -1.59555e+01 2.01000e+02 3.15705e+01 5.62718e+01 5.71787e-01 3.00000e-02 2.00669e+00 1.31152e+01 6.43318e+02 1.19460e+01 2.63601e+01 3.21227e-01
1.48189e-01 -1.59866e+01 2.09472e+02 3.14601e+01 5.57060e+01 5.64958e-01 3.00000e-02 2.00754e+00 1.30511e+01 6.34486e+02 1.19336e+01 2.65634e+01 3.33782e-01
1.43210e-01 -1.60013e+01 2.66823e+02 3.10150e+01 6.48625e+01 5.86241e-01 3.00000e-02 2.00697e+00 1.34388e+01 7.31853e+02 1.21283e+01 2.86171e+01 2.41428e-01
1.41126e-01 -1.60255e+01 2.92624e+02 3.27670e+01 5.37998e+01 5.50251e-01 3.00000e-02 2.04934e+00 1.34017e+01 7.90936e+02 1.26599e+01 4.54568e+01 2.90509e-01
1.46847e-01 -1.59532e+01 2.61270e+02 2.99396e+01 6.80873e+01 5.80512e-01 3.00000e-02 2.00566e+00 1.34156e+01 7.17508e+02 1.20736e+01 2.74092e+01 2.49098e-01
1.50638e-01 -1.60106e+01 2.53586e+02 2.96184e+01 6.46093e+01 5.74248e-01 3.00000e-02 2.00069e+00 1.32330e+01 6.69147e+02 1.18197e+01 2.30569e+01 2.70870e-01
1.47055e-01 -1.60391e+01 2.64521e+02 3.37626e+01 6.40994e+01 5.54711e-01 3.00000e-02 2.02496e+00 1.33356e+01 7.16082e+02 1.23469e+01 3.50896e+01 3.18971e-01
1.41794e-01 -1.59752e+01 2.04971e+02 3.05388e+01 6.92627e+01 5.64356e-01 3.00000e-02 2.03031e+00 1.35784e+01 7.52573e+02 1.24964e+01 3.69089e+01 2.94872e-01
1.42280e-01 -1.60109e+01 2.40280e+02 3.27489e+01 5.34804e+01 5.53482e-01 3.00000e-02 2.03703e+00 1.32730e+01 7.27511e+02 1.24523e+01 3.92694e+01 3.41456e-01
1.54026e-01 -1.59846e+01 2.82458e+02 2.83667e+01 6.49191e+01 5.60372e-01 3.00000e-02 2.01332e+00 1.32560e+01 6.91896e+02 1.21412e+01 3.02233e+01 3.02151e-01
1.46948e-01 -1.60375e+01 2.25918e+02 3.06472e+01 5.83852e+01 5.73077e-01 3.00000e-02 2.00545e+00 1.31635e+01 6.57402e+02 1.19458e+01 2.61037e+01 3.02270e-01
1.42689e-01 -1.59891e+01 2.39144e+02 3.32235e+01 5.41983e+01 5.50136e-01 3.00000e-02 2.03857e+00 1.32744e+01 7.26766e+02 1.24666e+01 3.96835e+01 3.46275e-01
1.42272e-01 -1.59781e+01 2.34083e+02 2.93975e+01 6.47457e+01 5.62724e-01 3.00000e-02 2.03505e+00 1.35473e+01 7.69350e+02 1.25515e+01 3.92475e+01 2.88349e-01
1.53723e-01 -1.59737e+01 2.28080e+02 2.98699e+01 6.48788e+01 5.61453e-01 3.00000e-02 2.00317e+00 1.31371e+01 6.39411e+02 1.18590e+01 2.42658e+01 3.08327e-01
1.52803e-01 -1.59560e+01 2.31918e+02 2.96264e+01 6.71687e+01 5.52820e-01 3.00000e-02 2.01686e+00 1.32587e+01 6.75928e+02 1.21728e+01 3.07285e+01 3.32753e-01
1.43110e-01 -1.59706e+01 2.12427e+02 2.83519e+01 6.80363e+01 5.75125e-01 3.00000e-02 2.01951e+00 1.35169e+01 7.37503e+02 1.23347e+01 3.29813e+01 2.78589e-01
1.40804e-01 -1.59983e+01 2.55838e+02 3.12204e+01 5.18956e+01 5.80059e-01 3.00000e-02 2.01641e+00 1.32735e+01 7.15722e+02 1.22241e+01 3.25092e+01 2.89904e-01
1.54175e-01 -1.60382e+01 2.15214e+02 2.84557e+01 5.97791e+01 5.54609e-01 3.00000e-02 2.01069e+00 1.30566e+01 6.33172e+02 1.19802e+01 2.75579e+01 3.50145e-01
1.53531e-01 -1.59696e+01 2.55178e+02 3.32157e+01 6.74546e+01 5.56966e-01 3.00000e-02 2.00549e+00 1.31742e+01 6.52789e+02 1.19505e+01 2.60374e+01 3.06747e-01
1.54701e-01 -1.59692e+01 2.54658e+02 2.82021e+01 6.69471e+01 5.61794e-01 3.00000e-02 2.00739e+00 1.32296e+01 6.69830e+02 1.20084e+01 2.70547e+01 2.99149e-01
1.44879e-01 -1.59950e+01 2.33471e+02 2.83636e+01 4.95411e+01 5.74726e-01 3.00000e-02 2.01411e+00 1.30687e+01 6.75761e+02 1.20735e+01 3.03371e+01 3.21667e-01
1.42293e-01 -1.59736e+01 2.15339e+02 2.98353e+01 6.85850e+01 5.89579e-01 3.00000e-02 2.00191e+00 1.34536e+01 7.07675e+02 1.19621e+01 2.45837e+01 2.43381e-01
1.46470e-01 -1.60476e+01 2.24624e+02 2.91975e+01 6.07613e+01 5.74958e-01 3.00000e-02 2.00781e+00 1.32515e+01 6.75467e+02 1.20323e+01 2.74602e+01 2.95618e-01
1.44173e-01 -1.59916e+01 2.67889e+02 3.16791e+01 6.17011e+01 5.77588e-01 3.00000e-02 2.01188e+00 1.33668e+01 7.19889e+02 1.21890e+01 3.06330e+01 2.69617e-01
1.51983e-01 -1.59702e+01 2.98510e+02 2.91535e+01 5.21110e+01 5.73017e-01 3.00000e-02 2.00362e+00 1.29516e+01 6.60808e+02 1.18365e+01 2.57184e+01 2.90998e-01
1.41872e-01 -1.59603e+01 2.40699e+02 3.27519e+01 6.59179e+01 5.88327e-01 3.00000e-02 2.00098e+00 1.34068e+01 7.05380e+02 1.19238e+01 2.41437e+01 2.41722e-01
1.55546e-01 -1.60133e+01 2.30476e+02 2.86751e+01 6.90998e+01 5.53279e-01 3.00000e-02 2.01152e+00 1.32291e+01 6.61607e+02 1.20697e+01 2.83349e+01 3.25078e-01
1.41501e-01 -1.60020e+01 2.37139e+02 2.91803e+01 5.86104e+01 5.57440e-01 3.00000e-02 2.04251e+00 1.34855e+01 7.70581e+02 1.26035e+01 4.17916e+01 3.02761e-01
1.42491e-01 -1.59808e+01 2.18467e+02 2.86723e+01 4.81003e+01 5.87903e-01 3.00000e-02 2.00260e+00 1.30584e+01 6.55007e+02 1.18320e+01 2.45858e+01 2.91633e-01
1.45915e-01 -1.59840e+01 2.24250e+02 3.29546e+01 6.12145e+01 5.60034e-01 3.00000e-02 2.01871e+00 1.32502e+01 6.82680e+02 1.22125e+01 3.19294e+01 3.32904e-01
1.52180e-01 -1.60039e+01 2.76274e+02 2.91184e+01 5.58451e+01 5.56336e-01 3.00000e-02 2.01878e+00 1.30793e+01 6.78462e+02 1.21454e+01 3.21050e+01 3.37742e-01
1.45002e-01 -1.59630e+01 2.30704e+02 2.81744e+01 6.93172e+01 5.79765e-01 3.00000e-02 2.01237e+00 1.34940e+01 7.33366e+02 1.22223e+01 3.03378e+01 2.58777e-01
1.51442e-01 -1.59747e+01 2.10488e+02 3.15223e+01 6.79014e+01 5.63351e-01 3.00000e-02 2.00260e+00 1.31940e+01 6.40981e+02 1.18615e+01 2.38617e+01 3.04214e-01
1.51103e-01 -1.59981e+01 2.80132e+02 3.30881e+01 6.82700e+01 5.70658e-01 3.00000e-02 2.00054e+00 1.32602e+01 6.77669e+02 1.18353e+01 2.32375e+01 2.63003e-01
1.48594e-01 -1.59992e+01 2.77643e+02 3.04428e+01 6.91193e+01 5.75755e-01 3.00000e-02 2.00769e+00 1.34122e+01 7.21165e+02 1.21214e+01 2.85810e+01 2.53314e-01
1.49553e-01 -1.60132e+01 2.59864e+02 2.94921e+01 5.33551e+01 5.56673e-01 3.00000e-02 2.02256e+00 1.30575e+01 6.82856e+02 1.21830e+01 3.34614e+01 3.47553e-01
1.49544e-01 -1.59631e+01 2.97127e+02 3.18338e+01 5.74775e+01 5.50713e-01 3.00000e-02 2.02852e+00 1.32097e+01 7.14471e+02 1.23403e+01 3.65166e+01 3.32293e-01
1.44245e-01 -1.60182e+01 2.40132e+02 3.18704e+01 5.15172e+01 5.60514e-01 3.00000e-02 2.02544e+00 1.31375e+01 6.94036e+02 1.22597e+01 3.47728e+01 3.45395e-01
1.42773e-01 -1.60257e+01 2.22798e+02 3.21518e+01 5.95513e+01 5.61816e-01 3.00000e-02 2.02664e+00 1.33346e+01 7.12344e+02 1.23563e+01 3.53090e+01 3.28662e-01
1.51616e-01 -1.60317e+01 2.59822e+02 3.15441e+01 5.99538e+01 5.60129e-01 3.00000e-02 2.00965e+00 1.31289e+01 6.59705e+02 1.20226e+01 2.82032e+01 3.18761e-01
1.40700e-01 -1.60153e+01 2.43799e+02 2.98265e+01 6.71059e+01 5.78212e-01 3.00000e-02 2.02336e+00 1.35987e+01 7.75314e+02 1.24497e+01 3.57227e+01 2.52613e-01
1.43237e-01 -1.59704e+01 2.01610e+02 2.96890e+01 6.91932e+01 5.60196e-01 3.00000e-02 2.03240e+00 1.35599e+01 7.48499e+02 1.25057e+01 3.73462e+01 3.04934e-01
1.45830e-01 -1.59934e+01 2.81054e+02 2.82201e+01 5.87041e+01 5.88230e-01 3.00000e-02 2.00430e+00 1.33227e+01 7.13939e+02 1.20177e+01 2.69622e+01 2.47123e-01
1.55047e-01 -1.60398e+01 2.93231e+02 2.95177e+01 6.70101e+01 5.51988e-01 3.00000e-02 2.01893e+00 1.32790e+01 7.00297e+02 1.22342e+01 3.24583e+01 3.14931e-01
1.43199e-01 -1.60228e+01 2.79663e+02 3.38989e+01 5.69992e+01 5.78822e-01 3.00000e-02 2.00960e+00 1.32806e+01 7.07937e+02 1.21239e+01 2.97609e+01 2.72368e-01
1.47926e-01 -1.60213e+01 2.97830e+02 2.89052e+01 5.15110e+01 5.75551e-01 3.00000e-02 2.01249e+00 1.30996e+01 6.98660e+02 1.20897e+01 3.07503e+01 2.92240e-01
1.52252e-01 -1.60237e+01 2.61657e+02 3.07123e+01 6.87316e+01 5.56442e-01 3.00000e-02 2.01595e+00 1.33124e+01 6.95220e+02 1.21993e+01 3.11092e+01 3.09002e-01
1.41716e-01 -1.59591e+01 2.10611e+02 3.24511e+01 4.96229e+01 5.54905e-01 3.00000e-02 2.03410e+00 1.31319e+01 6.98389e+02 1.23443e+01 3.74056e+01 3.68774e-01
1.40736e-01 -1.60220e+01 2.26777e+02 2.87289e+01 5.48011e+01 5.70790e-01 3.00000e-02 2.02894e+00 1.33726e+01 7.34777e+02 1.24073e+01 3.66799e+01 3.10636e-01
1.44679e-01 -1.60220e+01 2.36271e+02 3.10580e+01 5.39591e+01 5.60235e-01 3.00000e-02 2.02603e+00 1.32076e+01 6.99311e+02 1.22943e+01 3.49435e+01 3.41420e-01
1.40452e-01 -1.60417e+01 2.68280e+02 3.35959e+01 5.45284e+01 5.60895e-01 3.00000e-02 2.03571e+00 1.33748e+01 7.55957e+02 1.25076e+01 4.00728e+01 3.04856e-01
1.47252e-01 -1.59881e+01 2.67718e+02 3.35364e+01 5.00190e+01 5.70054e-01 3.00000e-02 2.00628e+00 1.29735e+01 6.53903e+02 1.19094e+01 2.70494e+01 3.09282e-01
1.41704e-01 -1.59852e+01 2.88765e+02 2.91205e+01 5.62156e+01 5.73213e-01 3.00000e-02 2.03108e+00 1.34694e+01 7.79714e+02 1.25106e+01 3.92694e+01 2.67918e-01
1.51247e-01 -1.59963e+01 2.92772e+02 3.27791e+01 5.30290e+01 5.65878e-01 3.00000e-02 2.00492e+00 1.29723e+01 6.52297e+02 1.18775e+01 2.63116e+01 3.04612e-01
1.47012e-01 -1.60432e+01 2.60114e+02 3.27914e+01 5.83986e+01 5.65877e-01 3.00000e-02 2.01315e+00 1.32072e+01 6.83558e+02 1.21290e+01 3.03106e+01 3.09821e-01
1.53046e-01 -1.60194e+01 2.88700e+02 2.94878e+01 5.71896e+01 5.55467e-01 3.00000e-02 2.01822e+00 1.31024e+01 6.80757e+02 1.21517e+01 3.20402e+01 3.33044e-01
1.42562e-01 -1.59809e+01 2.24002e+02 2.91940e+01 6.07603e+01 5.75532e-01 3.00000e-02 2.01785e+00 1.33834e+01 7.16432e+02 1.22651e+01 3.23417e+01 2.94291e-01
1.41686e-01 -1.60015e+01 2.60667e+02 3.11061e+01 6.01624e+01 5.81858e-01 3.00000e-02 2.01403e+00 1.34104e+01 7.33368e+02 1.22461e+01 3.18000e+01 2.64437e-01
1.43387e-01 -1.59998e+01 2.01783e+02 3.00282e+01 5.81431e+01 5.73595e-01 3.00000e-02 2.01299e+00 1.32443e+01 6.74938e+02 1.21177e+01 2.95133e+01 3.17866e-01
1.44964e-01 -1.60038e+01 2.65390e+02 2.93429e+01 6.87639e+01 5.72762e-01 3.00000e-02 2.02213e+00 1.35499e+01 7.67268e+02 1.24117e+01 3.51309e+01 2.57048e-01
1.43348e-01 -1.59524e+01 2.94750e+02 3.38649e+01 5.55760e+01 5.58186e-01 3.00000e-02 2.03306e+00 1.33315e+01 7.50085e+02 1.24655e+01 3.92639e+01 3.04878e-01
1.42070e-01 -1.60156e+01 2.50755e+02 2.84750e+01 6.54604e+01 5.77771e-01 3.00000e-02 2.02342e+00 1.35667e+01 7.71921e+02 1.24361e+01 3.56904e+01 2.56087e-01
1.53434e-01 -1.60000e+01 2.55243e+02 3.19453e+01 6.95678e+01 5.51599e-01 3.00000e-02 2.01489e+00 1.32709e+01 6.79283e+02 1.21598e+01 3.03221e+01 3.21234e-01
1.40788e-01 -1.60056e+01 2.82835e+02 3.29600e+01 5.23918e+01 5.84452e-01 3.00000e-02 2.01195e+00 1.32865e+01 7.22614e+02 1.21781e+01 3.12666e+01 2.67313e-01
1.40551e-01 -1.60476e+01 2.21306e+02 3.14043e+01 5.45755e+01 5.58528e-01 3.00000e-02 2.03715e+00 1.33472e+01 7.34203e+02 1.24819e+01 3.92507e+01 3.33729e-01
1.55514e-01 -1.60479e+01 2.48869e+02 3.34327e+01 6.88643e+01 5.52006e-01 3.00000e-02 2.00506e+00 1.31415e+01 6.39930e+02 1.19184e+01 2.54729e+01 3.16782e-01
1.43511e-01 -1.60309e+01 2.05040e+02 2.98268e+01 5.65503e+01 5.75744e-01 3.00000e-02 2.01073e+00 1.32105e+01 6.69239e+02 1.20679e+01 2.85873e+01 3.14043e-01
1.40074e-01 -1.60067e+01 2.35321e+02 3.33511e+01 5.09253e+01 5.80676e-01 3.00000e-02 2.01071e+00 1.31884e+01 6.84690e+02 1.20876e+01 2.95107e+01 2.98804e-01
1.46826e-01 -1.59923e+01 2.96791e+02 3.29550e+01 6.75007e+01 5.71560e-01 3.00000e-02 2.01382e+00 1.34203e+01 7.36461e+02 1.22524e+01 3.18963e+01 2.60817e-01
1.44716e-01 -1.60491e+01 2.28289e+02 3.26409e+01 5.59250e+01 5.52311e-01 3.00000e-02 2.03105e+00 1.32326e+01 7.00913e+02 1.23579e+01 3.64668e+01 3.56210e-01
1.44353e-01 -1.60204e+01 2.72969e+02 3.01036e+01 6.27461e+01 5.52920e-01 3.00000e-02 2.04244e+00 1.35204e+01 7.83041e+02 1.26295e+01 4.23639e+01 2.88424e-01
1.56272e-01 -1.59530e+01 2.22654e+02 3.32139e+01 6.80453e+01 5.50860e-01 3.00000e-02 2.00180e+00 1.30731e+01 6.15850e+02 1.17821e+01 2.29500e+01 3.23021e-01
1.46628e-01 -1.59645e+01 2.86463e+02 3.11890e+01 6.69224e+01 5.60433e-01 3.00000e-02 2.02849e+00 1.34890e+01 7.61301e+02 1.24696e+01 3.74362e+01 2.80632e-01
1.45266e-01 -1.59942e+01 2.75115e+02 2.92833e+01 5.86395e+01 5.82674e-01 3.00000e-02 2.00876e+00 1.33237e+01 7.14831e+02 1.21155e+01 2.92233e+01 2.62905e-01
1.41964e-01 -1.59935e+01 2.61594e+02 3.16521e+01 6.40510e+01 5.64384e-01 3.00000e-02 2.03243e+00 1.35277e+01 7.72470e+02 1.25328e+01 3.90081e+01 2.78787e-01
1.40682e-01 -1.59769e+01 2.73572e+02 3.28543e+01 5.33596e+01 5.59560e-01 3.00000e-02 2.03833e+00 1.33631e+01 7.61906e+02 1.25309e+01 4.11116e+01 3.04121e-01
1.43729e-01 -1.59665e+01 2.98237e+02 3.33273e+01 5.46350e+01 5.85727e-01 3.00000e-02 2.00394e+00 1.32441e+01 7.05458e+02 1.19953e+01 2.70701e+01 2.53007e-01
1.54642e-01 -1.60129e+01 2.98825e+02 3.08547e+01 6.41351e+01 5.60678e-01 3.00000e-02 2.00771e+00 1.31839e+01 6.74779e+02 1.20193e+01 2.78002e+01 2.95845e-01
1.45497e-01 -1.59921e+01 2.35012e+02 3.20857e+01 5.79160e+01 5.73205e-01 3.00000e-02 2.00728e+00 1.31898e+01 6.68140e+02 1.20077e+01 2.73789e+01 3.00269e-01
1.46392e-01 -1.60052e+01 2.61810e+02 3.28479e+01 6.44145e+01 5.78721e-01 3.00000e-02 2.00167e+00 1.32925e+01 6.87031e+02 1.19090e+01 2.45650e+01 2.59753e-01
1.47050e-01 -1.59654e+01 2.61601e+02 2.88909e+01 5.97788e+01 5.77707e-01 3.00000e-02 2.00833e+00 1.32841e+01 6.97967e+02 1.20766e+01 2.84678e+01 2.76713e-01
1.47329e-01 -1.60151e+01 2.74772e+02 3.19492e+01 5.28875e+01 5.70281e-01 3.00000e-02 2.01027e+00 1.30957e+01 6.76199e+02 1.20402e+01 2.92077e+01 3.05258e-01
1.52583e-01 -1.59818e+01 2.68716e+02 2.89705e+01 5.59562e+01 5.52707e-01 3.00000e-02 2.02108e+00 1.30656e+01 6.76313e+02 1.21635e+01 3.27164e+01 3.49186e-01
1.53098e-01 -1.60145e+01 2.81648e+02 3.33709e+01 6.51631e+01 5.64217e-01 3.00000e-02 2.00099e+00 1.31575e+01 6.56944e+02 1.18158e+01 2.34283e+01 2.82691e-01
1.42621e-01 -1.59745e+01 2.82140e+02 3.08835e+01 5.53733e+01 5.52256e-01 3.00000e-02 2.04592e+00 1.34127e+01 7.80409e+02 1.26237e+01 4.37971e+01 2.97465e-01
1.46688e-01 -1.60171e+01 2.91934e+02 3.35021e+01 6.91278e+01 5.62418e-01 3.00000e-02 2.02283e+00 1.34698e+01 7.50475e+02 1.23960e+01 3.53838e+01 2.75809e-01
1.43368e-01 -1.60325e+01 2.51088e+02 2.98444e+01 6.05039e+01 5.80648e-01 3.00000e-02 2.01201e+00 1.33727e+01 7.18286e+02 1.21853e+01 3.04621e+01 2.71595e-01
1.41327e-01 -1.59944e+01 2.13130e+02 2.80509e+01 5.41837e+01 5.92562e-01 3.00000e-02 2.00127e+00 1.32244e+01 6.72273e+02 1.18467e+01 2.36981e+01 2.70683e-01
1.51680e-01 -1.60021e+01 2.76589e+02 3.24163e+01 6.97285e+01 5.54767e-01 3.00000e-02 2.01770e+00 1.33387e+01 7.05199e+02 1.22460e+01 3.21630e+01 3.05283e-01
1.40170e-01 -1.60205e+01 2.01212e+02 3.11984e+01 6.67109e+01 5.82462e-01 3.00000e-02 2.01105e+00 1.34645e+01 7.10883e+02 1.21840e+01 2.93850e+01 2.75052e-01
1.50650e-01 -1.60427e+01 2.70969e+02 3.37767e+01 6.60430e+01 5.61490e-01 3.00000e-02 2.00879e+00 1.32372e+01 6.77832e+02 1.20615e+01 2.82828e+01 2.97491e-01
1.50200e-01 -1.60305e+01 2.71640e+02 3.31269e+01 5.87871e+01 5.59646e-01 3.00000e-02 2.01209e+00 1.31381e+01 6.69365e+02 1.20781e+01 2.95757e+01 3.19713e-01
1.47257e-01 -1.59758e+01 2.73512e+02 3.20446e+01 6.03705e+01 5.71332e-01 3.00000e-02 2.00990e+00 1.32580e+01 6.94048e+02 1.21022e+01 2.92780e+01 2.86565e-01
1.42283e-01 -1.60486e+01 2.53118e+02 3.30156e+01 5.97724e+01 5.79227e-01 3.00000e-02 2.01033e+00 1.33234e+01 7.06755e+02 1.21411e+01 2.97243e+01 2.76231e-01
1.44774e-01 -1.60094e+01 2.99489e+02 3.15204e+01 5.45612e+01 5.70009e-01 3.00000e-02 2.02197e+00 1.32802e+01 7.32850e+02 1.23137e+01 3.51491e+01 2.91266e-01
1.44545e-01 -1.60476e+01 2.34264e+02 2.93709e+01 6.28194e+01 5.74335e-01 3.00000e-02 2.01519e+00 1.33790e+01 7.12505e+02 1.22239e+01 3.12776e+01 2.88719e-01
1.42223e-01 -1.59895e+01 2.26839e+02 3.01806e+01 6.52282e+01 5.62861e-01 3.00000e-02 2.03270e+00 1.35273e+01 7.57070e+02 1.25129e+01 3.81422e+01 2.96178e-01
1.50846e-01 -1.60057e+01 2.73899e+02 2.86711e+01 6.12084e+01 5.75523e-01 3.00000e-02 2.00278e+00 1.32166e+01 6.78800e+02 1.19105e+01 2.51463e+01 2.71422e-01
1.47933e-01 -1.59836e+01 2.71994e+02 3.09952e+01 5.69758e+01 5.55182e-01 3.00000e-02 2.02711e+00 1.32353e+01 7.10576e+02 1.23279e+01 3.57457e+01 3.32203e-01
1.45200e-01 -1.59876e+01 2.78422e+02 3.19099e+01 5.73338e+01 5.79994e-01 3.00000e-02 2.00649e+00 1.32543e+01 6.98174e+02 1.20438e+01 2.79923e+01 2.69307e-01
1.43015e-01 -1.60136e+01 2.15185e+02 3.12620e+01 5.47825e+01 5.74132e-01 3.00000e-02 2.01211e+00 1.31887e+01 6.71797e+02 1.20895e+01 2.93608e+01 3.17351e-01
1.48890e-01 -1.60480e+01 2.54043e+02 2.81687e+01 6.71420e+01 5.81097e-01 3.00000e-02 2.00210e+00 1.33545e+01 6.99447e+02 1.19349e+01 2.47447e+01 2.50981e-01
1.40723e-01 -1.59771e+01 2.23230e+02 3.00072e+01 4.60677e+01 5.92374e-01 3.00000e-02 2.00003e+00 1.30392e+01 6.54490e+02 1.16897e+01 2.18877e+01 2.80494e-01
1.47076e-01 -1.59926e+01 2.81983e+02 3.22837e+01 6.43171e+01 5.60561e-01 3.00000e-02 2.02353e+00 1.33876e+01 7.32730e+02 1.23619e+01 3.51520e+01 2.96363e-01
1.43955e-01 -1.60391e+01 2.38295e+02 3.14492e+01 5.39246e+01 5.82945e-01 3.00000e-02 2.00168e+00 1.31484e+01 6.62843e+02 1.18449e+01 2.41677e+01 2.80621e-01
1.52883e-01 -1.60210e+01 2.78721e+02 3.13538e+01 6.13173e+01 5.64239e-01 3.00000e-02 2.00456e+00 1.31340e+01 6.60178e+02 1.19243e+01 2.59352e+01 2.95742e-01
1.46156e-01 -1.60290e+01 2.70810e+02 2.94387e+01 6.50758e+01 5.61525e-01 3.00000e-02 2.03010e+00 1.34853e+01 7.59797e+02 1.24782e+01 3.77156e+01 2.86498e-01
1.41324e-01 -1.59573e+01 2.41617e+02 3.20797e+01 5.70037e+01 5.88368e-01 3.00000e-02 2.00219e+00 1.32698e+01 6.87714e+02 1.19227e+01 2.50481e+01 2.61288e-01
1.43258e-01 -1.59841e+01 2.41861e+02 3.01105e+01 6.99618e+01 5.68138e-01 3.00000e-02 2.02765e+00 1.35966e+01 7.71388e+02 1.24914e+01 3.68639e+01 2.67933e-01
1.42764e-01 -1.59584e+01 2.31995e+02 2.95159e+01 5.47286e+01 5.79728e-01 3.00000e-02 2.01190e+00 1.32514e+01 6.92015e+02 1.21227e+01 2.98243e+01 2.96434e-01
1.48507e-01 -1.59598e+01 2.68835e+02 3.05242e+01 6.15524e+01 5.68195e-01 3.00000e-02 2.01263e+00 1.32776e+01 6.97787e+02 1.21500e+01 3.02898e+01 2.93636e-01
1.45017e-01 -1.60438e+01 2.98636e+02 3.14034e+01 6.48148e+01 5.85781e-01 3.00000e-02 2.00645e+00 1.34355e+01 7.40399e+02 1.21311e+01 2.88200e+01 2.32370e-01
1.42562e-01 -1.60470e+01 2.23763e+02 3.18294e+01 5.16526e+01 5.85181e-01 3.00000e-02 2.00012e+00 1.31011e+01 6.50499e+02 1.17247e+01 2.20304e+01 2.84330e-01
1.58135e-01 -1.60169e+01 2.70559e+02 3.01147e+01 5.63845e+01 5.53639e-01 3.00000e-02 2.00318e+00 1.28540e+01 6.16984e+02 1.17521e+01 2.42139e+01 3.28956e-01
1.50264e-01 -1.59944e+01 2.34169e+02 3.12841e+01 6.06047e+01 5.64614e-01 3.00000e-02 2.00592e+00 1.31322e+01 6.48939e+02 1.19407e+01 2.61614e+01 3.12321e-01
1.45942e-01 -1.59975e+01 2.39152e+02 3.30784e+01 6.47423e+01 5.70236e-01 3.00000e-02 2.00923e+00 1.33053e+01 6.86322e+02 1.20945e+01 2.85064e+01 2.91219e-01
1.40880e-01 -1.59620e+01 2.43782e+02 2.88498e+01 6.44490e+01 5.98773e-01 3.00000e-02 2.00020e+00 1.34683e+01 7.29946e+02 1.18951e+01 2.33701e+01 2.19233e-01
1.59282e-01 -1.60477e+01 2.32575e+02 2.94744e+01 6.54759e+01 5.52112e-01 3.00000e-02 2.00059e+00 1.30236e+01 6.12416e+02 1.16967e+01 2.16665e+01 3.19956e-01
1.52078e-01 -1.59903e+01 2.36822e+02 3.27659e+01 5.80146e+01 5.59205e-01 3.00000e-02 2.00419e+00 1.30099e+01 6.26160e+02 1.18466e+01 2.49349e+01 3.25469e-01
1.49701e-01 -1.59965e+01 2.62852e+02 2.92083e+01 6.36922e+01 5.64600e-01 3.00000e-02 2.01592e+00 1.33134e+01 7.04069e+02 1.22081e+01 3.14576e+01 2.99863e-01
1.42729e-01 -1.60259e+01 2.28902e+02 3.12421e+01 5.53905e+01 5.71247e-01 3.00000e-02 2.01793e+00 1.32537e+01 6.95326e+02 1.22140e+01 3.21391e+01 3.16433e-01
1.53013e-01 -1.60468e+01 2.98835e+02 3.01182e+01 6.82984e+01 5.70653e-01 3.00000e-02 2.00439e+00 1.33045e+01 6.97930e+02 1.19987e+01 2.65102e+01 2.61267e-01
1.45563e-01 -1.60086e+01 2.99519e+02 2.98561e+01 5.48538e+01 5.90933e-01 3.00000e-02 2.00082e+00 1.32418e+01 7.04115e+02 1.18729e+01 2.44391e+01 2.42144e-01
1.43799e-01 -1.59773e+01 2.17274e+02 3.10190e+01 6.48462e+01 5.55862e-01 3.00000e-02 2.03313e+00 1.34579e+01 7.35471e+02 1.24773e+01 3.76056e+01 3.21698e-01
1.45640e-01 -1.59534e+01 2.57725e+02 3.33125e+01 6.66119e+01 5.74947e-01 3.00000e-02 2.00707e+00 1.33608e+01 7.02448e+02 1.20860e+01 2.79921e+01 2.67717e-01
1.43075e-01 -1.59727e+01 2.93837e+02 2.85410e+01 6.23285e+01 5.97662e-01 3.00000e-02 2.00405e+00 1.34817e+01 7.56376e+02 1.20948e+01 2.77496e+01 2.11453e-01
1.42364e-01 -1.59968e+01 2.01667e+02 3.26652e+01 6.63170e+01 5.72264e-01 3.00000e-02 2.01383e+00 1.33911e+01 6.94424e+02 1.21966e+01 3.01853e+01 3.01620e-01
1.46906e-01 -1.60090e+01 2.73030e+02 2.82355e+01 4.85243e+01 5.87023e-01 3.00000e-02 2.00034e+00 1.29908e+01 6.66819e+02 1.17185e+01 2.29694e+01 2.71340e-01
1.47333e-01 -1.59912e+01 2.13929e+02 3.00581e+01 5.98719e+01 5.55124e-01 3.00000e-02 2.02493e+00 1.32485e+01 6.86332e+02 1.22798e+01 3.38042e+01 3.52405e-01
1.42416e-01 -1.59520e+01 2.67583e+02 3.39598e+01 5.30603e+01 5.60972e-01 3.00000e-02 2.02902e+00 1.32544e+01 7.25385e+02 1.23745e+01 3.71203e+01 3.21413e-01
1.47177e-01 -1.59700e+01 2.79637e+02 2.94287e+01 5.50040e+01 5.71692e-01 3.00000e-02 2.01534e+00 1.32124e+01 7.03693e+02 1.21742e+01 3.17148e+01 2.98078e-01
1.53428e-01 -1.59966e+01 2.79605e+02 3.28655e+01 6.96213e+01 5.58686e-01 3.00000e-02 2.00804e+00 1.32564e+01 6.78990e+02 1.20504e+01 2.78596e+01 2.93261e-01
1.50067e-01 -1.59848e+01 2.73141e+02 2.97136e+01 5.49736e+01 5.64497e-01 3.00000e-02 2.01385e+00 1.31059e+01 6.77687e+02 1.20924e+01 3.04148e+01 3.18624e-01
1.43417e-01 -1.59929e+01 2.58208e+02 3.30539e+01 6.28071e+01 5.64371e-01 3.00000e-02 2.02477e+00 1.34112e+01 7.35995e+02 1.23864e+01 3.56009e+01 2.96768e-01
1.50205e-01 -1.60289e+01 2.23174e+02 3.16143e+01 5.01613e+01 5.64117e-01 3.00000e-02 2.00374e+00 1.28271e+01 6.14050e+02 1.17565e+01 2.45142e+01 3.34518e-01
1.41281e-01 -1.60447e+01 2.22175e+02 3.00772e+01 6.42656e+01 5.72516e-01 3.00000e-02 2.02382e+00 1.34927e+01 7.41657e+02 1.23940e+01 3.49090e+01 2.87883e-01
1.42460e-01 -1.60127e+01 2.31865e+02 2.84164e+01 6.92808e+01 5.67574e-01 3.00000e-02 2.03309e+00 1.36404e+01 7.87028e+02 1.25686e+01 3.88370e+01 2.64977e-01
1.44107e-01 -1.59613e+01 2.04352e+02 3.36530e+01 6.63531e+01 5.52125e-01 3.00000e-02 2.03039e+00 1.34132e+01 7.12542e+02 1.24213e+01 3.61352e+01 3.40380e-01
1.44011e-01 -1.59843e+01 2.38669e+02 3.21977e+01 5.12135e+01 5.54800e-01 3.00000e-02 2.03150e+00 1.31319e+01 7.02074e+02 1.23244e+01 3.68853e+01 3.56245e-01
1.46588e-01 -1.60365e+01 2.04872e+02 3.39765e+01 6.87085e+01 5.58071e-01 3.00000e-02 2.01700e+00 1.33369e+01 6.79604e+02 1.22134e+01 3.09411e+01 3.29415e-01
1.46090e-01 -1.60448e+01 2.62210e+02 3.37118e+01 5.60376e+01 5.73727e-01 3.00000e-02 2.00506e+00 1.31495e+01 6.68945e+02 1.19560e+01 2.66028e+01 2.89923e-01
1.48702e-01 -1.59838e+01 2.22374e+02 3.07745e+01 6.52748e+01 5.70926e-01 3.00000e-02 2.00357e+00 1.32374e+01 6.60678e+02 1.19204e+01 2.49512e+01 2.90893e-01
1.50919e-01 -1.59719e+01 2.98718e+02 2.99421e+01 5.56640e+01 5.69062e-01 3.00000e-02 2.00943e+00 1.31158e+01 6.81374e+02 1.20352e+01 2.89603e+01 2.96762e-01
1.48560e-01 -1.59596e+01 2.52082e+02 3.28511e+01 6.08603e+01 5.67662e-01 3.00000e-02 2.00611e+00 1.31776e+01 6.64450e+02 1.19784e+01 2.67782e+01 2.98638e-01
1.47255e-01 -1.59865e+01 2.67940e+02 3.19245e+01 6.14597e+01 5.54164e-01 3.00000e-02 2.02844e+00 1.33330e+01 7.23034e+02 1.23869e+01 3.63931e+01 3.22301e-01
1.41117e-01 -1.59705e+01 2.24425e+02 2.96879e+01 4.89303e+01 5.89682e-01 3.00000e-02 2.00306e+00 1.31230e+01 6.65847e+02 1.18811e+01 2.51896e+01 2.84026e-01
1.41603e-01 -1.60129e+01 2.05801e+02 2.96225e+01 6.43475e+01 5.67904e-01 3.00000e-02 2.02724e+00 1.34837e+01 7.35299e+02 1.24204e+01 3.56419e+01 3.05026e-01
1.49642e-01 -1.60232e+01 2.94267e+02 2.82983e+01 6.75613e+01 5.57113e-01 3.00000e-02 2.03154e+00 1.34923e+01 7.66949e+02 1.24987e+01 3.83645e+01 2.82512e-01
1.49331e-01 -1.60101e+01 2.75737e+02 2.98360e+01 5.31926e+01 5.77834e-01 3.00000e-02 2.00105e+00 1.30550e+01 6.59916e+02 1.17835e+01 2.36637e+01 2.80382e-01
1.46757e-01 -1.59573e+01 2.26605e+02 3.06146e+01 6.81436e+01 5.50899e-01 3.00000e-02 2.03318e+00 1.34680e+01 7.35457e+02 1.24783e+01 3.75075e+01 3.21851e-01
1.49517e-01 -1.60299e+01 2.82841e+02 3.12290e+01 6.25403e+01 5.73942e-01 3.00000e-02 2.00418e+00 1.32484e+01 6.86925e+02 1.19730e+01 2.63078e+01 2.70083e-01
1.50076e-01 -1.60010e+01 2.10717e+02 3.07359e+01 6.88165e+01 5.63312e-01 3.00000e-02 2.00836e+00 1.32791e+01 6.64153e+02 1.20387e+01 2.71758e+01 3.08764e-01
1.44420e-01 -1.60223e+01 2.88466e+02 3.18457e+01 6.72642e+01 5.63849e-01 3.00000e-02 2.03019e+00 1.35488e+01 7.79584e+02 1.25245e+01 3.85970e+01 2.65905e-01
1.40769e-01 -1.60315e+01 2.35415e+02 2.97689e+01 5.07536e+01 5.92253e-01 3.00000e-02 2.00262e+00 1.31930e+01 6.80075e+02 1.19032e+01 2.52158e+01 2.69644e-01
1.45562e-01 -1.60108e+01 2.57199e+02 3.03659e+01 5.99789e+01 5.67184e-01 3.00000e-02 2.02057e+00 1.33368e+01 7.17982e+02 1.22926e+01 3.36238e+01 3.02147e-01
1.40319e-01 -1.60257e+01 2.06274e+02 3.17052e+01 6.96967e+01 5.73937e-01 3.00000e-02 2.02134e+00 1.35661e+01 7.42015e+02 1.23863e+01 3.38362e+01 2.79851e-01
1.43422e-01 -1.60122e+01 2.33593e+02 3.30471e+01 5.38481e+01 5.58828e-01 3.00000e-02 2.02674e+00 1.32112e+01 6.98428e+02 1.23075e+01 3.52577e+01 3.44873e-01
1.50467e-01 -1.59626e+01 2.44904e+02 3.19286e+01 6.19638e+01 5.52336e-01 3.00000e-02 2.01917e+00 1.32031e+01 6.76277e+02 1.21955e+01 3.19231e+01 3.41673e-01
1.51839e-01 -1.59553e+01 2.55664e+02 2.81285e+01 6.30050e+01 5.59225e-01 3.00000e-02 2.01727e+00 1.32610e+01 6.91245e+02 1.21946e+01 3.14979e+01 3.18200e-01
1.43683e-01 -1.60179e+01 2.50280e+02 2.89686e+01 6.50653e+01 5.69832e-01 3.00000e-02 2.02633e+00 1.35169e+01 7.59844e+02 1.24450e+01 3.63463e+01 2.76273e-01
1.44135e-01 -1.60352e+01 2.46591e+02 2.81995e+01 4.82089e+01 5.84901e-01 3.00000e-02 2.00663e+00 1.30568e+01 6.74643e+02 1.19463e+01 2.73724e+01 2.91398e-01
1.53602e-01 -1.60213e+01 2.95529e+02 2.84484e+01 6.53013e+01 5.68052e-01 3.00000e-02 2.00794e+00 1.32704e+01 6.95668e+02 1.20614e+01 2.82166e+01 2.77301e-01
1.44388e-01 -1.60059e+01 2.10525e+02 3.14380e+01 5.55295e+01 5.67753e-01 3.00000e-02 2.01483e+00 1.31691e+01 6.66880e+02 1.21185e+01 3.02027e+01 3.33887e-01
1.44133e-01 -1.59931e+01 2.26351e+02 3.15089e+01 5.01176e+01 5.79011e-01 3.00000e-02 2.00371e+00 1.30419e+01 6.47608e+02 1.18608e+01 2.52406e+01 3.03376e-01
1.46472e-01 -1.59698e+01 2.49819e+02 3.00938e+01 5.46949e+01 5.73222e-01 3.00000e-02 2.01015e+00 1.31631e+01 6.76708e+02 1.20556e+01 2.88923e+01 3.04260e-01
1.44953e-01 -1.59640e+01 2.09643e+02 2.95448e+01 5.10827e+01 5.64065e-01 3.00000e-02 2.02086e+00 1.30840e+01 6.69761e+02 1.21607e+01 3.23169e+01 3.55648e-01
1.47275e-01 -1.60265e+01 2.86235e+02 3.34523e+01 6.75989e+01 5.75066e-01 3.00000e-02 2.00636e+00 1.33660e+01 7.12340e+02 1.20839e+01 2.80264e+01 2.56202e-01
1.46244e-01 -1.60445e+01 2.52583e+02 3.07612e+01 6.83631e+01 5.60405e-01 3.00000e-02 2.02698e+00 1.34860e+01 7.45889e+02 1.24321e+01 3.61291e+01 2.92804e-01
1.42998e-01 -1.59522e+01 2.74477e+02 3.04966e+01 5.56577e+01 5.63434e-01 3.00000e-02 2.03294e+00 1.33774e+01 7.53778e+02 1.24748e+01 3.89855e+01 3.00440e-01
1.55110e-01 -1.59715e+01 2.17054e+02 2.87458e+01 6.77518e+01 5.62041e-01 3.00000e-02 2.00066e+00 1.31522e+01 6.34425e+02 1.17555e+01 2.20574e+01 3.00840e-01
1.47662e-01 -1.59868e+01 2.52277e+02 3.17676e+01 5.27265e+01 5.72157e-01 3.00000e-02 2.00472e+00 1.30451e+01 6.52075e+02 1.18934e+01 2.59724e+01 3.03907e-01
1.46329e-01 -1.60413e+01 2.26747e+02 3.25326e+01 6.67278e+01 5.76442e-01 3.00000e-02 2.00119e+00 1.32915e+01 6.69905e+02 1.18661e+01 2.35108e+01 2.72374e-01
1.44971e-01 -1.60261e+01 2.75858e+02 3.08021e+01 6.53213e+01 5.65954e-01 3.00000e-02 2.02635e+00 1.34889e+01 7.59152e+02 1.24442e+01 3.66678e+01 2.77045e-01
1.40681e-01 -1.59542e+01 2.62049e+02 3.35572e+01 5.32121e+01 5.90776e-01 3.00000e-02 2.00085e+00 1.32273e+01 6.89859e+02 1.18637e+01 2.42015e+01 2.54048e-01
1.46360e-01 -1.59909e+01 2.63528e+02 3.05665e+01 6.59814e+01 5.54082e-01 3.00000e-02 2.03432e+00 1.34824e+01 7.57318e+02 1.25184e+01 3.89155e+01 2.99948e-01
1.55474e-01 -1.60183e+01 2.81265e+02 2.81720e+01 5.47549e+01 5.59114e-01 3.00000e-02 2.00955e+00 1.29148e+01 6.49244e+02 1.19276e+01 2.80192e+01 3.28653e-01
1.48290e-01 -1.59737e+01 2.99396e+02 2.87244e+01 6.17721e+01 5.56541e-01 3.00000e-02 2.03366e+00 1.34221e+01 7.60227e+02 1.24977e+01 3.91779e+01 2.95088e-01
1.54013e-01 -1.59708e+01 2.12267e+02 2.81300e+01 5.44411e+01 5.55492e-01 3.00000e-02 2.00990e+00 1.28776e+01 6.19638e+02 1.18888e+01 2.70422e+01 3.60090e-01
1.40231e-01 -1.59647e+01 2.82264e+02 3.35188e+01 6.90142e+01 5.97851e-01 3.00000e-02 2.00099e+00 1.35641e+01 7.60295e+02 1.20162e+01 2.53599e+01 1.98732e-01
1.46729e-01 -1.59957e+01 2.41396e+02 2.82320e+01 5.41874e+01 5.75990e-01 3.00000e-02 2.00920e+00 1.31588e+01 6.74887e+02 1.20300e+01 2.83035e+01 3.02035e-01
1.53925e-01 -1.60243e+01 2.67560e+02 3.03470e+01 6.01436e+01 5.56955e-01 3.00000e-02 2.01034e+00 1.31029e+01 6.57244e+02 1.20203e+01 2.83736e+01 3.24254e-01
1.45378e-01 -1.59557e+01 2.70013e+02 3.24826e+01 5.97162e+01 5.74168e-01 3.00000e-02 2.01040e+00 1.32850e+01 7.01657e+02 1.21276e+01 2.97150e+01 2.81302e-01
1.47832e-01 -1.59641e+01 2.72525e+02 3.24103e+01 6.05331e+01 5.77586e-01 3.00000e-02 2.00042e+00 1.32076e+01 6.74522e+02 1.18135e+01 2.31813e+01 2.65153e-01
1.44857e-01 -1.59794e+01 2.91508e+02 3.14734e+01 6.13135e+01 5.73220e-01 3.00000e-02 2.01834e+00 1.34014e+01 7.41747e+02 1.23143e+01 3.38261e+01 2.70612e-01
1.52873e-01 -1.59660e+01 2.91412e+02 3.21820e+01 6.58722e+01 5.50144e-01 3.00000e-02 2.02036e+00 1.32697e+01 6.99086e+02 1.22556e+01 3.31146e+01 3.21483e-01
1.58079e-01 -1.59684e+01 2.70949e+02 2.82403e+01 6.24161e+01 5.57117e-01 3.00000e-02 2.00432e+00 1.30660e+01 6.41291e+02 1.18704e+01 2.51514e+01 3.12026e-01
1.49197e-01 -1.59912e+01 2.98210e+02 3.33424e+01 6.20455e+01 5.62534e-01 3.00000e-02 2.01494e+00 1.32629e+01 7.03293e+02 1.21938e+01 3.16347e+01 2.96981e-01
1.53970e-01 -1.60136e+01 2.80303e+02 3.37007e+01 6.80094e+01 5.51479e-01 3.00000e-02 2.01228e+00 1.32136e+01 6.73536e+02 1.21072e+01 2.95494e+01 3.16317e-01
1.48350e-01 -1.60304e+01 2.09967e+02 3.13273e+01 5.70167e+01 5.64241e-01 3.00000e-02 2.00846e+00 1.30797e+01 6.38594e+02 1.19633e+01 2.70201e+01 3.34127e-01
1.43026e-01 -1.59881e+01 2.08574e+02 3.23634e+01 6.64368e+01 5.53595e-01 3.00000e-02 2.03477e+00 1.34844e+01 7.35463e+02 1.25044e+01 3.80550e+01 3.26105e-01
1.53747e-01 -1.59719e+01 2.33769e+02 2.84784e+01 6.15402e+01 5.53361e-01 3.00000e-02 2.01517e+00 1.31463e+01 6.58038e+02 1.20990e+01 2.98369e+01 3.44661e-01
1.43753e-01 -1.60403e+01 2.41106e+02 3.22148e+01 6.99185e+01 5.54744e-01 3.00000e-02 2.03635e+00 1.35819e+01 7.69648e+02 1.25801e+01 3.96426e+01 2.90986e-01
1.43659e-01 -1.59871e+01 2.96195e+02 3.34616e+01 5.54977e+01 5.67479e-01 3.00000e-02 2.02340e+00 1.33081e+01 7.35431e+02 1.23459e+01 3.57478e+01 2.93107e-01
1.44044e-01 -1.60473e+01 2.50114e+02 2.93792e+01 6.02939e+01 5.61427e-01 3.00000e-02 2.03250e+00 1.34311e+01 7.48752e+02 1.24758e+01 3.81728e+01 3.04914e-01
1.47564e-01 -1.59740e+01 2.91418e+02 3.38028e+01 5.51955e+01 5.75872e-01 3.00000e-02 2.00209e+00 1.31221e+01 6.71842e+02 1.18710e+01 2.50367e+01 2.74562e-01
1.44332e-01 -1.60127e+01 2.75067e+02 3.08650e+01 6.08099e+01 5.71900e-01 3.00000e-02 2.02023e+00 1.33996e+01 7.38461e+02 1.23308e+01 3.42444e+01 2.79940e-01
1.44471e-01 -1.60267e+01 2.37461e+02 3.13057e+01 5.88817e+01 5.50240e-01 3.00000e-02 2.03791e+00 1.33582e+01 7.33458e+02 1.24912e+01 3.93623e+01 3.36521e-01
1.53891e-01 -1.59745e+01 2.02783e+02 3.17739e+01 6.84088e+01 5.55688e-01 3.00000e-02 2.00371e+00 1.31398e+01 6.25550e+02 1.18645e+01 2.41767e+01 3.23673e-01
1.40667e-01 -1.60009e+01 2.80450e+02 2.83777e+01 6.26538e+01 5.98158e-01 3.00000e-02 2.00864e+00 1.35508e+01 7.73865e+02 1.22288e+01 3.04627e+01 2.11653e-01
1.44037e-01 -1.59709e+01 2.18290e+02 2.83106e+01 6.90783e+01 5.87214e-01 3.00000e-02 2.00412e+00 1.34580e+01 7.13830e+02 1.20310e+01 2.60588e+01 2.46544e-01
1.44083e-01 -1.60175e+01 2.36425e+02 2.96318e+01 6.66387e+01 5.81650e-01 3.00000e-02 2.00884e+00 1.34360e+01 7.19184e+02 1.21431e+01 2.88230e+01 2.59261e-01
1.53121e-01 -1.59633e+01 2.63156e+02 3.26942e+01 6.31604e+01 5.57858e-01 3.00000e-02 2.00659e+00 1.31289e+01 6.52293e+02 1.19606e+01 2.66736e+01 3.12211e-01
1.40384e-01 -1.60462e+01 2.91113e+02 3.25384e+01 5.50966e+01 5.57658e-01 3.00000e-02 2.04424e+00 1.34564e+01 7.92029e+02 1.26417e+01 4.39510e+01 2.81501e-01
1.42804e-01 -1.60228e+01 2.54383e+02 2.90544e+01 6.51954e+01 5.66244e-01 3.00000e-02 2.03318e+00 1.35680e+01 7.80986e+02 1.25511e+01 3.91718e+01 2.71510e-01
1.54881e-01 -1.59655e+01 2.64472e+02 3.02138e+01 6.18726e+01 5.63225e-01 3.00000e-02 2.00092e+00 1.30850e+01 6.41455e+02 1.17696e+01 2.29225e+01 2.95896e-01
1.46585e-01 -1.60049e+01 2.65771e+02 2.80307e+01 5.62929e+01 5.87518e-01 3.00000e-02 2.00060e+00 1.32226e+01 6.85788e+02 1.18280e+01 2.34865e+01 2.56434e-01
1.49566e-01 -1.60330e+01 2.11928e+02 3.31486e+01 5.55178e+01 5.59299e-01 3.00000e-02 2.00737e+00 1.29900e+01 6.22617e+02 1.19037e+01 2.63080e+01 3.44560e-01
1.45250e-01 -1.59772e+01 2.93421e+02 2.97076e+01 5.45516e+01 5.71614e-01 3.00000e-02 2.02194e+00 1.32891e+01 7.33749e+02 1.23122e+01 3.50117e+01 2.90236e-01
1.40338e-01 -1.60185e+01 2.51609e+02 3.25481e+01 5.44722e+01 5.60958e-01 3.00000e-02 2.03600e+00 1.33736e+01 7.50253e+02 1.25009e+01 3.97698e+01 3.12072e-01
1.40627e-01 -1.60036e+01 2.09895e+02 3.12583e+01 5.07630e+01 5.55968e-01 3.00000e-02 2.03841e+00 1.32321e+01 7.18930e+02 1.24356e+01 3.91740e+01 3.55501e-01
1.58106e-01 -1.60332e+01 2.86590e+02 2.91110e+01 6.94124e+01 5.58924e-01 3.00000e-02 2.00409e+00 1.32018e+01 6.66083e+02 1.19267e+01 2.54692e+01 2.88309e-01
1.41393e-01 -1.60113e+01 2.67643e+02 3.31086e+01 5.78293e+01 5.88120e-01 3.00000e-02 2.00429e+00 1.33190e+01 7.08567e+02 1.20231e+01 2.70381e+01 2.51676e-01
1.50052e-01 -1.59696e+01 2.94776e+02 3.12391e+01 6.06567e+01 5.58657e-01 3.00000e-02 2.02032e+00 1.32621e+01 7.08754e+02 1.22631e+01 3.35715e+01 3.11009e-01
1.40480e-01 -1.60222e+01 2.56721e+02 3.27186e+01 5.06022e+01 5.70202e-01 3.00000e-02 2.02532e+00 1.32500e+01 7.23897e+02 1.23305e+01 3.58650e+01 3.11555e-01
1.57657e-01 -1.60423e+01 2.89727e+02 2.98811e+01 5.82299e+01 5.53660e-01 3.00000e-02 2.00730e+00 1.29628e+01 6.40111e+02 1.19034e+01 2.68219e+01 3.27175e-01
1.51672e-01 -1.59849e+01 2.77579e+02 3.07476e+01 5.96005e+01 5.51025e-01 3.00000e-02 2.02296e+00 1.31892e+01 6.91785e+02 1.22492e+01 3.37890e+01 3.39020e-01
1.50341e-01 -1.59811e+01 2.67290e+02 3.03908e+01 5.61361e+01 5.67319e-01 3.00000e-02 2.00796e+00 1.31007e+01 6.63939e+02 1.19861e+01 2.76950e+01 3.07221e-01
1.45426e-01 -1.60448e+01 2.17180e+02 2.92809e+01 5.38397e+01 5.53772e-01 3.00000e-02 2.03294e+00 1.31988e+01 7.00205e+02 1.23535e+01 3.67991e+01 3.62994e-01
1.45478e-01 -1.60219e+01 2.03716e+02 2.95971e+01 6.55839e+01 5.67734e-01 3.00000e-02 2.01670e+00 1.33666e+01 6.94988e+02 1.22203e+01 3.10431e+01 3.12111e-01
1.47164e-01 -1.60401e+01 2.35958e+02 2.96664e+01 6.17374e+01 5.78061e-01 3.00000e-02 2.00291e+00 1.32446e+01 6.72101e+02 1.19144e+01 2.49133e+01 2.77845e-01
1.49519e-01 -1.60140e+01 2.32995e+02 3.06636e+01 6.78889e+01 5.66974e-01 3.00000e-02 2.00816e+00 1.33015e+01 6.78843e+02 1.20571e+01 2.75899e+01 2.93900e-01
1.50944e-01 -1.59846e+01 2.98363e+02 3.19992e+01 6.41600e+01 5.72272e-01 3.00000e-02 2.00287e+00 1.32439e+01 6.86849e+02 1.19379e+01 2.55815e+01 2.64803e-01
1.42516e-01 -1.60249e+01 2.57744e+02 3.33770e+01 5.76318e+01 5.72663e-01 3.00000e-02 2.01661e+00 1.33065e+01 7.11813e+02 1.22360e+01 3.23686e+01 2.94555e-01
1.47903e-01 -1.60178e+01 2.95610e+02 2.93786e+01 6.20681e+01 5.52114e-01 3.00000e-02 2.03756e+00 1.34338e+01 7.63945e+02 1.25422e+01 4.04722e+01 3.00089e-01
1.43199e-01 -1.60458e+01 2.70642e+02 3.16867e+01 5.78145e+01 5.58762e-01 3.00000e-02 2.03496e+00 1.33991e+01 7.54168e+02 1.25022e+01 3.95190e+01 3.05064e-01
1.41637e-01 -1.60033e+01 2.77616e+02 3.26307e+01 6.55272e+01 5.85614e-01 3.00000e-02 2.01059e+00 1.34953e+01 7.51283e+02 1.22363e+01 3.09046e+01 2.36746e-01
1.40962e-01 -1.59959e+01 2.42459e+02 3.32625e+01 5.43499e+01 5.52349e-01 3.00000e-02 2.04118e+00 1.33429e+01 7.45306e+02 1.25311e+01 4.10837e+01 3.29879e-01
1.49109e-01 -1.60364e+01 2.38438e+02 3.30991e+01 5.60216e+01 5.56329e-01 3.00000e-02 2.01476e+00 1.30720e+01 6.53938e+02 1.20777e+01 3.00375e+01 3.47214e-01
1.41631e-01 -1.59603e+01 2.43306e+02 3.12223e+01 5.68682e+01 5.55940e-01 3.00000e-02 2.03988e+00 1.34101e+01 7.54423e+02 1.25471e+01 4.07803e+01 3.16199e-01
1.51735e-01 -1.59828e+01 2.39144e+02 3.27109e+01 6.51016e+01 5.60086e-01 3.00000e-02 2.00559e+00 1.31623e+01 6.49349e+02 1.19443e+01 2.59676e+01 3.10421e-01
1.47554e-01 -1.60389e+01 2.41348e+02 3.36479e+01 5.50528e+01 5.63504e-01 3.00000e-02 2.01012e+00 1.30760e+01 6.52465e+02 1.20114e+01 2.83695e+01 3.28033e-01
1.46083e-01 -1.59921e+01 2.79092e+02 3.32073e+01 5.44673e+01 5.75306e-01 3.00000e-02 2.00625e+00 1.31537e+01 6.79802e+02 1.19949e+01 2.75957e+01 2.85037e-01
1.44715e-01 -1.59751e+01 2.18768e+02 3.04334e+01 4.71308e+01 5.78383e-01 3.00000e-02 2.00387e+00 1.29215e+01 6.36952e+02 1.18093e+01 2.50945e+01 3.13905e-01
1.40983e-01 -1.59551e+01 2.87222e+02 2.84763e+01 4.90451e+01 6.03327e-01 3.00000e-02 2.00055e+00 1.32488e+01 7.17658e+02 1.18694e+01 2.44642e+01 2.30178e-01
1.47306e-01 -1.60101e+01 2.72102e+02 3.20889e+01 6.09609e+01 5.52732e-01 3.00000e-02 2.02985e+00 1.33294e+01 7.25805e+02 1.24032e+01 3.69578e+01 3.23427e-01
1.48617e-01 -1.60105e+01 2.17345e+02 3.11378e+01 5.07483e+01 5.61549e-01 3.00000e-02 2.01132e+00 1.29172e+01 6.33457e+02 1.19478e+01 2.82247e+01 3.52853e-01
1.41244e-01 -1.59962e+01 2.21424e+02 3.13600e+01 5.10580e+01 5.66298e-01 3.00000e-02 2.02612e+00 1.32111e+01 7.01890e+02 1.22991e+01 3.50827e+01 3.38784e-01
1.47790e-01 -1.59672e+01 2.30149e+02 3.15258e+01 5.03284e+01 5.63039e-01 3.00000e-02 2.01238e+00 1.29420e+01 6.44930e+02 1.19841e+01 2.90112e+01 3.45958e-01
1.47145e-01 -1.60236e+01 2.87961e+02 3.27545e+01 6.30209e+01 5.76464e-01 3.00000e-02 2.00565e+00 1.33037e+01 7.02889e+02 1.20436e+01 2.75709e+01 2.61831e-01
1.43644e-01 -1.59719e+01 2.55617e+02 3.05228e+01 5.55441e+01 5.78299e-01 3.00000e-02 2.01220e+00 1.32689e+01 7.02600e+02 1.21479e+01 3.04055e+01 2.87295e-01
1.50076e-01 -1.60420e+01 2.08720e+02 3.38455e+01 6.07970e+01 5.55837e-01 3.00000e-02 2.00899e+00 1.30702e+01 6.29748e+02 1.19665e+01 2.70464e+01 3.45437e-01
1.47100e-01 -1.59837e+01 2.94061e+02 2.90979e+01 6.37071e+01 5.76195e-01 3.00000e-02 2.01505e+00 1.34208e+01 7.42371e+02 1.22687e+01 3.24114e+01 2.59345e-01
1.50984e-01 -1.59860e+01 2.40336e+02 3.01851e+01 5.62391e+01 5.67681e-01 3.00000e-02 2.00293e+00 1.30426e+01 6.37791e+02 1.18271e+01 2.43923e+01 3.08663e-01
1.40049e-01 -1.59612e+01 2.15688e+02 2.99327e+01 6.51504e+01 5.83150e-01 3.00000e-02 2.01457e+00 1.34967e+01 7.31994e+02 1.22661e+01 3.13562e+01 2.67578e-01
1.47120e-01 -1.59980e+01 2.62632e+02 3.09223e+01 5.51008e+01 5.78472e-01 3.00000e-02 2.00243e+00 1.31387e+01 6.67514e+02 1.18734e+01 2.48987e+01 2.79811e-01
1.45489e-01 -1.60300e+01 2.53764e+02 2.82156e+01 5.73823e+01 5.82897e-01 3.00000e-02 2.00695e+00 1.32724e+01 6.96234e+02 1.20432e+01 2.77842e+01 2.72873e-01
1.42044e-01 -1.60284e+01 2.09416e+02 3.01687e+01 6.45357e+01 5.62733e-01 3.00000e-02 2.03125e+00 1.34889e+01 7.40301e+02 1.24701e+01 3.70841e+01 3.11033e-01
1.45410e-01 -1.60429e+01 2.87576e+02 2.93539e+01 6.91580e+01 5.91663e-01 3.00000e-02 2.00379e+00 1.35200e+01 7.55412e+02 1.20887e+01 2.72574e+01 2.11378e-01
1.47920e-01 -1.59591e+01 2.75984e+02 2.80886e+01 6.56467e+01 5.68299e-01 3.00000e-02 2.02161e+00 1.34530e+01 7.46917e+02 1.23602e+01 3.45524e+01 2.75723e-01
1.50550e-01 -1.60385e+01 2.00674e+02 3.09299e+01 6.11453e+01 5.50504e-01 3.00000e-02 2.01869e+00 1.31414e+01 6.50470e+02 1.21395e+01 3.07592e+01 3.68170e-01
1.42421e-01 -1.59803e+01 2.71781e+02 3.30247e+01 6.52169e+01 5.81658e-01 3.00000e-02 2.01086e+00 1.34557e+01 7.38271e+02 1.22183e+01 3.06896e+01 2.49167e-01
1.49215e-01 -1.59626e+01 2.97000e+02 2.93264e+01 6.70643e+01 5.84426e-01 3.00000e-02 2.00117e+00 1.33831e+01 7.20346e+02 1.19327e+01 2.46893e+01 2.30291e-01
1.45343e-01 -1.60389e+01 2.29656e+02 2.90317e+01 6.25898e+01 5.67847e-01 3.00000e-02 2.02046e+00 1.33741e+01 7.14127e+02 1.22912e+01 3.30905e+01 3.05819e-01
1.57388e-01 -1.60387e+01 2.92294e+02 2.86844e+01 5.98502e+01 5.63966e-01 3.00000e-02 2.00003e+00 1.30240e+01 6.41919e+02 1.16816e+01 2.17067e+01 2.91320e-01
1.44576e-01 -1.59501e+01 2.53853e+02 3.29460e+01 6.51573e+01 5.61289e-01 3.00000e-02 2.02512e+00 1.34243e+01 7.33370e+02 1.23904e+01 3.55014e+01 3.00658e-01
1.47131e-01 -1.60025e+01 2.73220e+02 2.88760e+01 5.70964e+01 5.79268e-01 3.00000e-02 2.00768e+00 1.32449e+01 6.96780e+02 1.20542e+01 2.83121e+01 2.75253e-01
1.47226e-01 -1.59669e+01 2.63982e+02 2.88923e+01 6.40349e+01 5.54903e-01 3.00000e-02 2.03424e+00 1.34525e+01 7.53243e+02 1.25011e+01 3.87305e+01 3.04326e-01
1.53288e-01 -1.59983e+01 2.91656e+02 2.94105e+01 6.67890e+01 5.69827e-01 3.00000e-02 2.00452e+00 1.32745e+01 6.90801e+02 1.19860e+01 2.64083e+01 2.68041e-01
1.44502e-01 -1.59903e+01 2.06481e+02 2.84613e+01 6.06183e+01 5.63922e-01 3.00000e-02 2.02536e+00 1.33500e+01 7.07587e+02 1.23316e+01 3.43582e+01 3.29759e-01
1.40382e-01 -1.60243e+01 2.60048e+02 3.08148e+01 5.97532e+01 5.75044e-01 3.00000e-02 2.02585e+00 1.34831e+01 7.62247e+02 1.24422e+01 3.67331e+01 2.72471e-01
1.46650e-01 -1.59630e+01 2.72199e+02 2.90176e+01 6.86440e+01 5.53574e-01 3.00000e-02 2.03950e+00 1.35817e+01 7.88327e+02 1.26201e+01 4.12572e+01 2.77033e-01
1.46539e-01 -1.60397e+01 2.07066e+02 3.18932e+01 5.67503e+01 5.51159e-01 3.00000e-02 2.02688e+00 1.31701e+01 6.74912e+02 1.22673e+01 3.42206e+01 3.72917e-01
1.46404e-01 -1.60233e+01 2.88854e+02 3.03250e+01 6.30185e+01 5.78496e-01 3.00000e-02 2.01084e+00 1.33839e+01 7.28367e+02 1.21834e+01 3.04443e+01 2.58070e-01
1.53814e-01 -1.59620e+01 2.49533e+02 3.01724e+01 6.08237e+01 5.62141e-01 3.00000e-02 2.00322e+00 1.30802e+01 6.39560e+02 1.18478e+01 2.45193e+01 3.08428e-01
1.47016e-01 -1.60451e+01 2.38064e+02 3.13237e+01 6.11585e+01 5.69872e-01 3.00000e-02 2.00944e+00 1.32370e+01 6.76471e+02 1.20656e+01 2.83673e+01 3.01517e-01
1.50137e-01 -1.60059e+01 2.47936e+02 2.97318e+01 5.27447e+01 5.71228e-01 3.00000e-02 2.00285e+00 1.29854e+01 6.39910e+02 1.18066e+01 2.44951e+01 3.06361e-01
1.42500e-01 -1.59992e+01 2.70535e+02 3.12197e+01 6.99608e+01 5.95926e-01 3.00000e-02 2.00011e+00 1.35369e+01 7.49504e+02 1.19262e+01 2.36492e+01 2.03976e-01
1.40663e-01 -1.59546e+01 2.15663e+02 2.95175e+01 6.34154e+01 5.85745e-01 3.00000e-02 2.01013e+00 1.34331e+01 7.15580e+02 1.21624e+01 2.92559e+01 2.67268e-01
1.43620e-01 -1.60022e+01 2.94069e+02 3.30043e+01 6.25972e+01 5.85537e-01 3.00000e-02 2.00598e+00 1.33950e+01 7.30223e+02 1.21053e+01 2.84735e+01 2.39351e-01
1.41489e-01 -1.59501e+01 2.07788e+02 3.07765e+01 4.82505e+01 5.68635e-01 3.00000e-02 2.02213e+00 1.30928e+01 6.79487e+02 1.21901e+01 3.31557e+01 3.49706e-01
1.46698e-01 -1.60273e+01 2.28108e+02 2.82684e+01 6.47336e+01 5.54236e-01 3.00000e-02 2.03401e+00 1.34456e+01 7.38662e+02 1.24770e+01 3.78275e+01 3.20377e-01
1.41309e-01 -1.60330e+01 2.48381e+02 3.23516e+01 4.95197e+01 5.63904e-01 3.00000e-02 2.02967e+00 1.31883e+01 7.18074e+02 1.23439e+01 3.69851e+01 3.31740e-01
1.48208e-01 -1.60491e+01 2.75209e+02 3.31439e+01 5.41187e+01 5.67171e-01 3.00000e-02 2.00909e+00 1.30840e+01 6.67528e+02 1.20115e+01 2.85124e+01 3.08675e-01
1.55646e-01 -1.60048e+01 2.15888e+02 2.94641e+01 6.70682e+01 5.56933e-01 3.00000e-02 2.00336e+00 1.31244e+01 6.29838e+02 1.18473e+01 2.40159e+01 3.18002e-01
1.41776e-01 -1.60259e+01 2.13392e+02 2.83662e+01 6.80539e+01 5.90374e-01 3.00000e-02 2.00562e+00 1.34909e+01 7.22458e+02 1.20852e+01 2.70502e+01 2.44694e-01
1.45878e-01 -1.60018e+01 2.41932e+02 3.02810e+01 5.52433e+01 5.59784e-01 3.00000e-02 2.02558e+00 1.32264e+01 7.01482e+02 1.22968e+01 3.48132e+01 3.37399e-01
1.53602e-01 -1.59637e+01 2.89526e+02 3.18348e+01 5.73038e+01 5.65018e-01 3.00000e-02 2.00139e+00 1.30248e+01 6.45560e+02 1.17843e+01 2.37531e+01 2.94476e-01
1.51739e-01 -1.59615e+01 2.40499e+02 3.29606e+01 6.55617e+01 5.58922e-01 3.00000e-02 2.00661e+00 1.31727e+01 6.51964e+02 1.19720e+01 2.65115e+01 3.12614e-01
1.50707e-01 -1.59978e+01 2.31018e+02 3.07376e+01 5.08734e+01 5.59715e-01 3.00000e-02 2.01012e+00 1.28458e+01 6.30158e+02 1.18965e+01 2.77071e+01 3.50480e-01
1.49036e-01 -1.59843e+01 2.67793e+02 3.07980e+01 6.08189e+01 5.72247e-01 3.00000e-02 2.00582e+00 1.32212e+01 6.80010e+02 1.19964e+01 2.69888e+01 2.83054e-01
1.45025e-01 -1.59668e+01 2.78364e+02 3.18262e+01 5.51802e+01 5.76345e-01 3.00000e-02 2.01091e+00 1.32307e+01 7.00820e+02 1.21188e+01 3.00616e+01 2.84061e-01
1.49279e-01 -1.60477e+01 2.83071e+02 3.05807e+01 6.87533e+01 5.65189e-01 3.00000e-02 2.01766e+00 1.34248e+01 7.32859e+02 1.22936e+01 3.28655e+01 2.77147e-01
1.44495e-01 -1.59802e+01 2.23029e+02 2.91417e+01 5.78989e+01 5.71340e-01 3.00000e-02 2.01680e+00 1.32792e+01 6.94085e+02 1.21996e+01 3.14650e+01 3.13430e-01
1.41313e-01 -1.59900e+01 2.49317e+02 3.12473e+01 5.80056e+01 5.72665e-01 3.00000e-02 2.02318e+00 1.33917e+01 7.35070e+02 1.23595e+01 3.50791e+01 2.92795e-01
1.54275e-01 -1.60231e+01 2.40994e+02 3.31316e+01 5.52764e+01 5.52076e-01 3.00000e-02 2.00576e+00 1.28799e+01 6.12661e+02 1.18262e+01 2.55000e+01 3.46129e-01
1.51468e-01 -1.59773e+01 2.76608e+02 2.92894e+01 6.32601e+01 5.56103e-01 3.00000e-02 2.02170e+00 1.32938e+01 7.07573e+02 1.22802e+01 3.36382e+01 3.17147e-01
1.40832e-01 -1.59976e+01 2.83697e+02 3.29113e+01 5.65527e+01 5.67810e-01 3.00000e-02 2.03068e+00 1.34249e+01 7.64562e+02 1.24853e+01 3.88266e+01 2.82896e-01
1.42991e-01 -1.59689e+01 2.34712e+02 3.00680e+01 5.23728e+01 5.70938e-01 3.00000e-02 2.02031e+00 1.32159e+01 6.98844e+02 1.22318e+01 3.31161e+01 3.21560e-01
1.49045e-01 -1.60465e+01 2.26515e+02 3.05079e+01 6.34571e+01 5.58575e-01 3.00000e-02 2.01747e+00 1.32548e+01 6.80186e+02 1.21878e+01 3.12100e+01 3.30675e-01
1.43924e-01 -1.60393e+01 2.88651e+02 2.83571e+01 6.68187e+01 5.87746e-01 3.00000e-02 2.01392e+00 1.35716e+01 7.80159e+02 1.23240e+01 3.27303e+01 2.21812e-01
1.49824e-01 -1.60194e+01 2.61281e+02 2.91947e+01 5.70103e+01 5.69172e-01 3.00000e-02 2.00929e+00 1.31514e+01 6.72527e+02 1.20302e+01 2.83462e+01 3.04692e-01
1.42394e-01 -1.59907e+01 2.10376e+02 3.29074e+01 6.88798e+01 5.65047e-01 3.00000e-02 2.02338e+00 1.34906e+01 7.25912e+02 1.23782e+01 3.42291e+01 3.03129e-01
1.40692e-01 -1.59998e+01 2.14419e+02 2.94414e+01 6.94071e+01 5.75547e-01 3.00000e-02 2.02439e+00 1.36138e+01 7.64463e+02 1.24490e+01 3.53439e+01 2.66170e-01
1.49628e-01 -1.60375e+01 2.35814e+02 3.00423e+01 5.10218e+01 5.65051e-01 3.00000e-02 2.00902e+00 1.29182e+01 6.39297e+02 1.19136e+01 2.75026e+01 3.36070e-01
1.45782e-01 -1.59872e+01 2.77052e+02 3.10650e+01 5.70618e+01 5.70089e-01 3.00000e-02 2.01733e+00 1.32801e+01 7.13246e+02 1.22352e+01 3.26793e+01 2.95688e-01
1.45086e-01 -1.59569e+01 2.68080e+02 3.11012e+01 5.58732e+01 5.79365e-01 3.00000e-02 2.00752e+00 1.32309e+01 6.92843e+02 1.20495e+01 2.82850e+01 2.78235e-01
1.42357e-01 -1.59978e+01 2.47752e+02 3.38353e+01 6.96044e+01 5.67316e-01 3.00000e-02 2.02362e+00 1.35419e+01 7.52569e+02 1.24264e+01 3.53848e+01 2.76017e-01
1.45841e-01 -1.60151e+01 2.29906e+02 3.19242e+01 6.02014e+01 5.68998e-01 3.00000e-02 2.01124e+00 1.32272e+01 6.75880e+02 1.20926e+01 2.90943e+01 3.09627e-01
1.40353e-01 -1.59791e+01 2.04195e+02 2.99173e+01 6.19271e+01 5.73442e-01 3.00000e-02 2.02284e+00 1.34403e+01 7.24203e+02 1.23505e+01 3.40640e+01 3.03189e-01
1.43665e-01 -1.59502e+01 2.94778e+02 3.23632e+01 5.75217e+01 5.75410e-01 3.00000e-02 2.01724e+00 1.33491e+01 7.35084e+02 1.22825e+01 3.34782e+01 2.73561e-01
1.48316e-01 -1.59666e+01 2.92391e+02 3.22330e+01 5.70612e+01 5.65819e-01 3.00000e-02 2.01448e+00 1.31989e+01 6.96382e+02 1.21592e+01 3.13599e+01 3.02172e-01
1.44955e-01 -1.59509e+01 2.04233e+02 3.13018e+01 5.84205e+01 5.71007e-01 3.00000e-02 2.00933e+00 1.31781e+01 6.57189e+02 1.20261e+01 2.77617e+01 3.19816e-01
1.40645e-01 -1.60230e+01 2.99956e+02 3.22572e+01 5.20830e+01 5.72560e-01 3.00000e-02 2.02907e+00 1.33543e+01 7.64925e+02 1.24467e+01 3.86406e+01 2.78350e-01
1.41112e-01 -1.59672e+01 2.24839e+02 3.03449e+01 6.31578e+01 5.81609e-01 3.00000e-02 2.01311e+00 1.34323e+01 7.20621e+02 1.22189e+01 3.07039e+01 2.73332e-01
1.49241e-01 -1.60297e+01 2.39491e+02 3.32127e+01 5.55393e+01 5.66067e-01 3.00000e-02 2.00333e+00 1.30243e+01 6.34293e+02 1.18371e+01 2.47093e+01 3.13767e-01
1.49332e-01 -1.60457e+01 2.81629e+02 3.30011e+01 6.18746e+01 5.58842e-01 3.00000e-02 2.01722e+00 1.32498e+01 6.96616e+02 1.22112e+01 3.21340e+01 3.12398e-01
1.45889e-01 -1.60063e+01 2.15281e+02 3.05594e+01 6.92822e+01 5.76946e-01 3.00000e-02 2.00534e+00 1.33810e+01 6.88601e+02 1.20266e+01 2.63182e+01 2.73313e-01
1.55188e-01 -1.59699e+01 2.14025e+02 2.99153e+01 6.18848e+01 5.58316e-01 3.00000e-02 2.00080e+00 1.30156e+01 6.11634e+02 1.17092e+01 2.19551e+01 3.21724e-01
1.51168e-01 -1.60291e+01 2.27448e+02 3.19725e+01 5.49968e+01 5.51468e-01 3.00000e-02 2.01561e+00 1.29900e+01 6.39561e+02 1.20435e+01 2.98605e+01 3.66431e-01
1.45644e-01 -1.60256e+01 2.56409e+02 3.15104e+01 5.95456e+01 5.59704e-01 3.00000e-02 2.02609e+00 1.33232e+01 7.19205e+02 1.23543e+01 3.55157e+01 3.19196e-01
1.43782e-01 -1.60166e+01 2.08331e+02 2.95142e+01 6.22119e+01 5.79869e-01 3.00000e-02 2.00707e+00 1.33057e+01 6.80702e+02 1.20368e+01 2.71174e+01 2.87621e-01
1.48186e-01 -1.59835e+01 2.62535e+02 3.03120e+01 5.22144e+01 5.75774e-01 3.00000e-02 2.00358e+00 1.30471e+01 6.57792e+02 1.18668e+01 2.54562e+01 2.93539e-01
1.42941e-01 -1.60429e+01 2.55156e+02 2.98833e+01 5.86040e+01 5.81866e-01 3.00000e-02 2.01203e+00 1.33540e+01 7.18258e+02 1.21818e+01 3.05711e+01 2.71694e-01
1.49562e-01 -1.59525e+01 2.53542e+02 3.38424e+01 6.30239e+01 5.61861e-01 3.00000e-02 2.00842e+00 1.31842e+01 6.64794e+02 1.20270e+01 2.78221e+01 3.08409e-01
1.46414e-01 -1.59642e+01 2.78081e+02 3.03897e+01 6.47382e+01 5.82998e-01 3.00000e-02 2.00444e+00 1.33784e+01 7.17034e+02 1.20400e+01 2.69858e+01 2.45010e-01
1.45458e-01 -1.60479e+01 2.18759e+02 3.31755e+01 6.95772e+01 5.62201e-01 3.00000e-02 2.01874e+00 1.34174e+01 7.05321e+02 1.22813e+01 3.21844e+01 3.08952e-01
1.41003e-01 -1.59692e+01 2.99651e+02 3.18510e+01 5.61356e+01 5.99450e-01 3.00000e-02 2.00031e+00 1.33637e+01 7.31821e+02 1.19042e+01 2.43712e+01 2.18159e-01
1.43084e-01 -1.60031e+01 2.81101e+02 3.17114e+01 6.26266e+01 5.74800e-01 3.00000e-02 2.01998e+00 1.34603e+01 7.53505e+02 1.23625e+01 3.46194e+01 2.64204e-01
1.48001e-01 -1.59983e+01 2.60683e+02 3.14732e+01 6.83653e+01 5.74551e-01 3.00000e-02 2.00573e+00 1.33613e+01 7.01650e+02 1.20502e+01 2.71748e+01 2.63237e-01
1.57231e-01 -1.59583e+01 2.82789e+02 2.98977e+01 6.56820e+01 5.53273e-01 3.00000e-02 2.00910e+00 1.31529e+01 6.61539e+02 1.20165e+01 2.78462e+01 3.14540e-01
1.41926e-01 -1.60312e+01 2.31010e+02 2.97752e+01 6.06595e+01 5.53801e-01 3.00000e-02 2.04383e+00 1.34997e+01 7.68970e+02 1.26177e+01 4.20125e+01 3.07113e-01
1.40155e-01 -1.59615e+01 2.71738e+02 2.87641e+01 6.23310e+01 5.94421e-01 3.00000e-02 2.01171e+00 1.35466e+01 7.71574e+02 1.22791e+01 3.17241e+01 2.22714e-01
1.46747e-01 -1.59648e+01 2.09602e+02 3.24542e+01 5.59114e+01 5.50296e-01 3.00000e-02 2.02617e+00 1.31381e+01 6.70166e+02 1.22467e+01 3.39664e+01 3.75902e-01
1.53317e-01 -1.60202e+01 2.48808e+02 3.17303e+01 5.29823e+01 5.52340e-01 3.00000e-02 2.01133e+00 1.28479e+01 6.29583e+02 1.19201e+01 2.82331e+01 3.56891e-01
1.43598e-01 -1.59585e+01 2.05469e+02 3.31711e+01 6.19959e+01 5.64746e-01 3.00000e-02 2.01749e+00 1.32865e+01 6.82215e+02 1.22074e+01 3.13816e+01 3.28595e-01
1.47371e-01 -1.59653e+01 2.42166e+02 3.01098e+01 5.27740e+01 5.52244e-01 3.00000e-02 2.02989e+00 1.30948e+01 6.93372e+02 1.22815e+01 3.59618e+01 3.61455e-01
1.40533e-01 -1.59964e+01 2.92334e+02 2.91799e+01 5.42144e+01 5.96062e-01 3.00000e-02 2.00982e+00 1.34024e+01 7.51258e+02 1.21982e+01 3.09340e+01 2.34279e-01
1.47856e-01 -1.59894e+01 2.42448e+02 3.20829e+01 5.61866e+01 5.66502e-01 3.00000e-02 2.00914e+00 1.31155e+01 6.58482e+02 1.20098e+01 2.80199e+01 3.17704e-01
1.50729e-01 -1.60106e+01 2.92787e+02 3.08696e+01 5.30452e+01 5.64096e-01 3.00000e-02 2.01226e+00 1.30173e+01 6.73152e+02 1.20377e+01 2.99512e+01 3.16619e-01
1.44748e-01 -1.60309e+01 2.37117e+02 3.33663e+01 5.27299e+01 5.68754e-01 3.00000e-02 2.01166e+00 1.31030e+01 6.64328e+02 1.20546e+01 2.92960e+01 3.22944e-01
1.40638e-01 -1.59732e+01 2.37829e+02 2.81545e+01 4.64576e+01 5.87248e-01 3.00000e-02 2.01243e+00 1.31210e+01 6.95001e+02 1.20850e+01 3.03455e+01 2.95591e-01
1.41538e-01 -1.59556e+01 2.46141e+02 3.14689e+01 6.81097e+01 5.78462e-01 3.00000e-02 2.01763e+00 1.35499e+01 7.54641e+02 1.23504e+01 3.32778e+01 2.55926e-01
1.40558e-01 -1.60020e+01 2.58476e+02 2.88056e+01 5.82610e+01 5.86575e-01 3.00000e-02 2.01621e+00 1.34504e+01 7.49109e+02 1.22989e+01 3.29671e+01 2.56729e-01
1.45227e-01 -1.59620e+01 2.90687e+02 3.23664e+01 6.21795e+01 5.74715e-01 3.00000e-02 2.01380e+00 1.33766e+01 7.30110e+02 1.22355e+01 3.18494e+01 2.66733e-01
1.45000e-01 -1.59545e+01 2.80772e+02 3.38604e+01 5.33806e+01 5.61571e-01 3.00000e-02 2.02300e+00 1.31849e+01 7.08133e+02 1.22721e+01 3.47616e+01 3.21077e-01
1.42789e-01 -1.59596e+01 2.23141e+02 2.91943e+01 6.20306e+01 5.84816e-01 3.00000e-02 2.00653e+00 1.33548e+01 6.98722e+02 1.20569e+01 2.73525e+01 2.68971e-01
1.42777e-01 -1.59800e+01 2.16340e+02 3.15883e+01 6.99859e+01 5.76426e-01 3.00000e-02 2.01294e+00 1.34887e+01 7.20052e+02 1.22291e+01 3.03528e+01 2.73267e-01
1.48775e-01 -1.60116e+01 2.77016e+02 3.02743e+01 6.67023e+01 5.51937e-01 3.00000e-02 2.03245e+00 1.34467e+01 7.49410e+02 1.24813e+01 3.81339e+01 3.04047e-01
1.46717e-01 -1.60096e+01 2.85460e+02 3.03074e+01 5.18739e+01 5.73910e-01 3.00000e-02 2.01276e+00 1.31228e+01 6.94439e+02 1.21013e+01 3.07130e+01 2.97433e-01
1.51788e-01 -1.59847e+01 2.98512e+02 3.19859e+01 5.74693e+01 5.57527e-01 3.00000e-02 2.01525e+00 1.31127e+01 6.80550e+02 1.21240e+01 3.11797e+01 3.21380e-01
1.43959e-01 -1.59778e+01 2.32313e+02 3.18615e+01 6.69643e+01 5.74989e-01 3.00000e-02 2.01158e+00 1.34170e+01 7.10687e+02 1.21838e+01 2.98507e+01 2.77208e-01
1.47031e-01 -1.59874e+01 2.83306e+02 2.94956e+01 6.45917e+01 5.69203e-01 3.00000e-02 2.02058e+00 1.34365e+01 7.44940e+02 1.23470e+01 3.43547e+01 2.74530e-01
1.40132e-01 -1.59896e+01 2.26247e+02 3.32927e+01 6.36148e+01 5.82018e-01 3.00000e-02 2.00976e+00 1.34099e+01 7.09733e+02 1.21566e+01 2.92583e+01 2.71305e-01
1.43429e-01 -1.60179e+01 2.64949e+02 2.96740e+01 5.81993e+01 5.76152e-01 3.00000e-02 2.01879e+00 1.33763e+01 7.33052e+02 1.22979e+01 3.35429e+01 2.80701e-01
1.43103e-01 -1.59967e+01 2.02018e+02 3.23540e+01 5.04054e+01 5.71507e-01 3.00000e-02 2.01082e+00 1.30505e+01 6.46534e+02 1.20030e+01 2.83382e+01 3.37174e-01
1.50462e-01 -1.59503e+01 2.08185e+02 2.87785e+01 6.46231e+01 5.64583e-01 3.00000e-02 2.00842e+00 1.32149e+01 6.56665e+02 1.20104e+01 2.70448e+01 3.16266e-01
1.41530e-01 -1.59957e+01 2.65553e+02 3.03316e+01 5.39432e+01 5.88090e-01 3.00000e-02 2.00884e+00 1.33033e+01 7.15152e+02 1.21154e+01 2.94303e+01 2.62909e-01
1.55361e-01 -1.59676e+01 2.73525e+02 2.90157e+01 6.44134e+01 5.52435e-01 3.00000e-02 2.01562e+00 1.32007e+01 6.77482e+02 1.21433e+01 3.06439e+01 3.26074e-01
1.42386e-01 -1.59774e+01 2.64621e+02 3.08490e+01 5.33890e+01 5.57906e-01 3.00000e-02 2.03843e+00 1.33288e+01 7.52401e+02 1.25046e+01 4.05982e+01 3.15322e-01
1.51715e-01 -1.59885e+01 2.59261e+02 2.86876e+01 5.32143e+01 5.63389e-01 3.00000e-02 2.01100e+00 1.29731e+01 6.54949e+02 1.19775e+01 2.86831e+01 3.29491e-01
1.40496e-01 -1.60435e+01 2.75337e+02 2.90591e+01 4.96328e+01 5.74237e-01 3.00000e-02 2.03104e+00 1.33058e+01 7.58947e+02 1.24313e+01 3.87588e+01 2.89867e-01
1.45226e-01 -1.59959e+01 2.45887e+02 3.19493e+01 5.44496e+01 5.51034e-01 3.00000e-02 2.03388e+00 1.32193e+01 7.12496e+02 1.23893e+01 3.78104e+01 3.50921e-01
1.52040e-01 -1.59669e+01 2.23715e+02 2.92058e+01 5.50312e+01 5.57323e-01 3.00000e-02 2.01192e+00 1.29883e+01 6.36793e+02 1.19810e+01 2.83259e+01 3.52245e-01
1.42247e-01 -1.60123e+01 2.99147e+02 3.26778e+01 5.30013e+01 5.93617e-01 3.00000e-02 2.00090e+00 1.32553e+01 7.10156e+02 1.18959e+01 2.48649e+01 2.37522e-01
1.49311e-01 -1.60462e+01 2.58672e+02 2.83565e+01 6.30319e+01 5.66042e-01 3.00000e-02 2.01668e+00 1.33228e+01 7.07225e+02 1.22216e+01 3.17518e+01 2.99464e-01
1.52529e-01 -1.59833e+01 2.93639e+02 2.92320e+01 5.69649e+01 5.62562e-01 3.00000e-02 2.01310e+00 1.31126e+01 6.80447e+02 1.20869e+01 3.02450e+01 3.12750e-01
1.50478e-01 -1.60251e+01 2.98963e+02 2.86557e+01 6.23362e+01 5.51935e-01 3.00000e-02 2.03280e+00 1.33704e+01 7.44684e+02 1.24568e+01 3.83598e+01 3.10285e-01
1.43479e-01 -1.60437e+01 2.72687e+02 3.01237e+01 5.99432e+01 5.81296e-01 3.00000e-02 2.01345e+00 1.33936e+01 7.32808e+02 1.22310e+01 3.15972e+01 2.62989e-01
1.42687e-01 -1.59684e+01 2.07852e+02 3.06136e+01 5.40461e+01 5.66514e-01 3.00000e-02 2.02215e+00 1.32174e+01 6.86812e+02 1.22418e+01 3.31636e+01 3.41573e-01
1.53886e-01 -1.60311e+01 2.11606e+02 2.82475e+01 6.16502e+01 5.63121e-01 3.00000e-02 2.00197e+00 1.30690e+01 6.24244e+02 1.17824e+01 2.31067e+01 3.16285e-01
1.46861e-01 -1.60224e+01 2.98462e+02 3.24823e+01 5.55771e+01 5.52143e-01 3.00000e-02 2.03298e+00 1.32391e+01 7.32494e+02 1.24111e+01 3.85776e+01 3.24729e-01
1.47876e-01 -1.59657e+01 2.64849e+02 3.16591e+01 6.25778e+01 5.53769e-01 3.00000e-02 2.02753e+00 1.33367e+01 7.20285e+02 1.23746e+01 3.59386e+01 3.22570e-01
1.40059e-01 -1.60128e+01 2.92960e+02 2.93469e+01 5.82833e+01 6.06468e-01 3.00000e-02 2.00002e+00 1.34620e+01 7.53949e+02 1.19030e+01 2.37972e+01 2.00365e-01
1.51264e-01 -1.59620e+01 2.97201e+02 2.90020e+01 6.40342e+01 5.71790e-01 3.00000e-02 2.00887e+00 1.33021e+01 7.07102e+02 1.21015e+01 2.90012e+01 2.70376e-01
1.41634e-01 -1.60233e+01 2.09143e+02 3.05957e+01 4.95516e+01 5.58416e-01 3.00000e-02 2.03408e+00 1.31537e+01 7.04123e+02 1.23521e+01 3.74521e+01 3.61675e-01
1.48191e-01 -1.60008e+01 2.57272e+02 3.02594e+01 5.35969e+01 5.64629e-01 3.00000e-02 2.01558e+00 1.31036e+01 6.76600e+02 1.21146e+01 3.09869e+01 3.26833e-01
1.50294e-01 -1.59550e+01 2.52051e+02 3.34409e+01 5.24585e+01 5.56187e-01 3.00000e-02 2.01194e+00 1.29350e+01 6.41455e+02 1.19791e+01 2.89121e+01 3.47523e-01
1.41824e-01 -1.60218e+01 2.74362e+02 3.13186e+01 6.99670e+01 5.83014e-01 3.00000e-02 2.01707e+00 1.36180e+01 7.83991e+02 1.23895e+01 3.39857e+01 2.27314e-01
1.41994e-01 -1.60065e+01 2.82223e+02 3.28680e+01 5.97745e+01 5.56321e-01 3.00000e-02 2.04015e+00 1.34799e+01 7.79625e+02 1.26025e+01 4.20159e+01 2.87902e-01
1.54407e-01 -1.60495e+01 2.49827e+02 2.99699e+01 5.45956e+01 5.56315e-01 3.00000e-02 2.00799e+00 1.29011e+01 6.29059e+02 1.18817e+01 2.67839e+01 3.41271e-01
1.51470e-01 -1.59908e+01 2.40585e+02 3.12340e+01 5.21374e+01 5.59233e-01 3.00000e-02 2.00867e+00 1.28835e+01 6.30501e+02 1.18905e+01 2.71812e+01 3.43139e-01
1.45680e-01 -1.60157e+01 2.75003e+02 3.10250e+01 6.37968e+01 5.61561e-01 3.00000e-02 2.02803e+00 1.34435e+01 7.49606e+02 1.24409e+01 3.69934e+01 2.91814e-01
1.42491e-01 -1.59729e+01 2.02331e+02 2.98213e+01 5.06414e+01 5.66889e-01 3.00000e-02 2.02299e+00 1.31417e+01 6.80284e+02 1.22161e+01 3.32770e+01 3.52091e-01
1.40290e-01 -1.59979e+01 2.35647e+02 3.08274e+01 6.40222e+01 5.90567e-01 3.00000e-02 2.00577e+00 1.34508e+01 7.23185e+02 1.20950e+01 2.76276e+01 2.44613e-01
1.47441e-01 -1.59543e+01 2.35207e+02 3.10151e+01 6.20074e+01 5.54602e-01 3.00000e-02 2.02575e+00 1.33045e+01 7.02646e+02 1.23253e+01 3.46507e+01 3.36660e-01
1.43180e-01 -1.60262e+01 2.74200e+02 3.20040e+01 5.10516e+01 5.81056e-01 3.00000e-02 2.00951e+00 1.31773e+01 6.96692e+02 1.20756e+01 2.95092e+01 2.82529e-01
1.44917e-01 -1.60082e+01 2.20917e+02 2.86231e+01 6.72450e+01 5.84761e-01 3.00000e-02 2.00328e+00 1.33942e+01 6.99004e+02 1.19803e+01 2.53493e+01 2.55979e-01
1.44420e-01 -1.59734e+01 2.81554e+02 2.88028e+01 5.93601e+01 5.51684e-01 3.00000e-02 2.04660e+00 1.34963e+01 7.90479e+02 1.26624e+01 4.39839e+01 2.87028e-01
1.57119e-01 -1.60230e+01 2.86049e+02 3.08480e+01 5.74007e+01 5.52187e-01 3.00000e-02 2.00772e+00 1.29332e+01 6.35968e+02 1.18995e+01 2.69611e+01 3.33194e-01
1.42915e-01 -1.59950e+01 2.09437e+02 3.32692e+01 6.49254e+01 5.61853e-01 3.00000e-02 2.02363e+00 1.33979e+01 7.08366e+02 1.23404e+01 3.40123e+01 3.22996e-01
1.53286e-01 -1.60422e+01 2.15581e+02 3.12117e+01 6.24548e+01 5.53080e-01 3.00000e-02 2.00948e+00 1.30852e+01 6.32535e+02 1.19752e+01 2.71399e+01 3.45006e-01
1.52299e-01 -1.59687e+01 2.10629e+02 3.24131e+01 5.91802e+01 5.53958e-01 3.00000e-02 2.00767e+00 1.30107e+01 6.19907e+02 1.19113e+01 2.62376e+01 3.48714e-01
1.44462e-01 -1.60300e+01 2.41770e+02 3.05670e+01 6.13671e+01 5.64139e-01 3.00000e-02 2.02506e+00 1.33806e+01 7.24805e+02 1.23624e+01 3.51239e+01 3.09733e-01
1.42360e-01 -1.60090e+01 2.45385e+02 2.88826e+01 5.33805e+01 5.58976e-01 3.00000e-02 2.03937e+00 1.33421e+01 7.50083e+02 1.25091e+01 4.05047e+01 3.20172e-01
1.42323e-01 -1.59512e+01 2.85634e+02 3.08633e+01 5.56909e+01 5.60434e-01 3.00000e-02 2.03865e+00 1.34186e+01 7.73777e+02 1.25608e+01 4.14865e+01 2.91384e-01
1.45509e-01 -1.60229e+01 2.99140e+02 3.13301e+01 5.38290e+01 5.78181e-01 3.00000e-02 2.01138e+00 1.32211e+01 7.10182e+02 1.21343e+01 3.06978e+01 2.76943e-01
1.40246e-01 -1.60068e+01 2.54557e+02 3.21070e+01 6.40068e+01 5.61278e-01 3.00000e-02 2.03896e+00 1.35798e+01 7.89010e+02 1.26261e+01 4.14819e+01 2.75238e-01
1.44103e-01 -1.59847e+01 2.21152e+02 2.94679e+01 5.43082e+01 5.81380e-01 3.00000e-02 2.00492e+00 1.31637e+01 6.63410e+02 1.19379e+01 2.60142e+01 2.94375e-01
1.50015e-01 -1.59982e+01 2.68000e+02 3.05309e+01 5.79758e+01 5.56320e-01 3.00000e-02 2.02091e+00 1.31867e+01 6.90043e+02 1.22233e+01 3.30894e+01 3.33344e-01
1.41711e-01 -1.59834e+01 2.91024e+02 3.20722e+01 6.27458e+01 5.85866e-01 3.00000e-02 2.01258e+00 1.34848e+01 7.58718e+02 1.22748e+01 3.20876e+01 2.36525e-01
1.53458e-01 -1.59673e+01 2.96010e+02 3.07831e+01 5.74923e+01 5.58547e-01 3.00000e-02 2.01180e+00 1.30757e+01 6.68634e+02 1.20494e+01 2.95380e+01 3.19214e-01
1.40955e-01 -1.60280e+01 2.11127e+02 3.33038e+01 4.82212e+01 5.79936e-01 3.00000e-02 2.00603e+00 1.30454e+01 6.48048e+02 1.19202e+01 2.65108e+01 3.13669e-01
1.41087e-01 -1.59816e+01 2.10284e+02 3.28926e+01 6.53182e+01 5.73655e-01 3.00000e-02 2.01602e+00 1.34255e+01 7.09041e+02 1.22542e+01 3.14700e+01 2.95208e-01
1.42491e-01 -1.59604e+01 2.69628e+02 3.27910e+01 5.67974e+01 5.63149e-01 3.00000e-02 2.02951e+00 1.33614e+01 7.41954e+02 1.24293e+01 3.75956e+01 3.04321e-01
1.53148e-01 -1.59610e+01 2.47863e+02 3.05903e+01 5.95928e+01 5.62365e-01 3.00000e-02 2.00347e+00 1.30643e+01 6.38093e+02 1.18508e+01 2.46987e+01 3.10953e-01
1.43775e-01 -1.59747e+01 2.02781e+02 3.28749e+01 5.51859e+01 5.70962e-01 3.00000e-02 2.00912e+00 1.31192e+01 6.48712e+02 1.20009e+01 2.76325e+01 3.27215e-01
1.45164e-01 -1.59723e+01 2.88628e+02 2.83248e+01 5.73248e+01 5.70319e-01 3.00000e-02 2.02642e+00 1.33889e+01 7.53195e+02 1.24082e+01 3.68178e+01 2.83456e-01
1.48447e-01 -1.59981e+01 2.45996e+02 3.27398e+01 5.97713e+01 5.72243e-01 3.00000e-02 2.00060e+00 1.31344e+01 6.50295e+02 1.17782e+01 2.27949e+01 2.86697e-01
1.48208e-01 -1.60327e+01 2.90798e+02 3.06186e+01 6.71018e+01 5.66812e-01 3.00000e-02 2.01923e+00 1.34367e+01 7.42003e+02 1.23291e+01 3.38153e+01 2.73205e-01
1.43348e-01 -1.59641e+01 2.04406e+02 3.04282e+01 6.28208e+01 5.60354e-01 3.00000e-02 2.02867e+00 1.34012e+01 7.17036e+02 1.23966e+01 3.56882e+01 3.29830e-01
1.49851e-01 -1.59687e+01 2.55950e+02 2.85954e+01 6.61492e+01 5.78198e-01 3.00000e-02 2.00142e+00 1.33054e+01 6.87258e+02 1.18876e+01 2.40399e+01 2.58543e-01
1.40505e-01 -1.59670e+01 2.10018e+02 3.04337e+01 6.01582e+01 5.79625e-01 3.00000e-02 2.01435e+00 1.33668e+01 7.04703e+02 1.22042e+01 3.07932e+01 2.93361e-01
1.43170e-01 -1.60177e+01 2.52271e+02 3.27392e+01 6.41689e+01 5.67230e-01 3.00000e-02 2.02259e+00 1.34352e+01 7.35469e+02 1.23669e+01 3.47523e+01 2.90516e-01
1.43853e-01 -1.59658e+01 2.71434e+02 3.30662e+01 6.60222e+01 5.56021e-01 3.00000e-02 2.03502e+00 1.35104e+01 7.68460e+02 1.25515e+01 3.97420e+01 2.89258e-01
1.41219e-01 -1.59840e+01 2.89034e+02 2.85558e+01 5.99598e+01 5.77106e-01 3.00000e-02 2.03035e+00 1.35643e+01 7.98711e+02 1.25472e+01 3.94183e+01 2.46968e-01
1.53020e-01 -1.59824e+01 2.89962e+02 2.99266e+01 5.44205e+01 5.66095e-01 3.00000e-02 2.00566e+00 1.29923e+01 6.55559e+02 1.18961e+01 2.65843e+01 3.04930e-01
1.40673e-01 -1.59705e+01 2.24221e+02 2.83649e+01 4.94959e+01 5.81193e-01 3.00000e-02 2.01711e+00 1.32109e+01 6.99665e+02 1.21859e+01 3.19812e+01 3.08819e-01
1.44033e-01 -1.59818e+01 2.53363e+02 2.98058e+01 6.90032e+01 5.72620e-01 3.00000e-02 2.02221e+00 1.35556e+01 7.63343e+02 1.24110e+01 3.49818e+01 2.61122e-01
1.40322e-01 -1.60007e+01 2.73630e+02 3.13642e+01 5.92394e+01 5.89475e-01 3.00000e-02 2.01060e+00 1.34351e+01 7.43828e+02 1.22132e+01 3.08564e+01 2.43338e-01
1.47205e-01 -1.60243e+01 2.79085e+02 3.21349e+01 5.35758e+01 5.76303e-01 3.00000e-02 2.00424e+00 1.31085e+01 6.71365e+02 1.19233e+01 2.62997e+01 2.84199e-01
1.41029e-01 -1.59610e+01 2.72408e+02 2.86005e+01 6.70758e+01 5.92450e-01 3.00000e-02 2.01385e+00 1.36270e+01 7.90772e+02 1.23459e+01 3.28408e+01 2.12593e-01
1.49475e-01 -1.60313e+01 2.03482e+02 2.85260e+01 6.89220e+01 5.68371e-01 3.00000e-02 2.00834e+00 1.33157e+01 6.73157e+02 1.20476e+01 2.71669e+01 3.00052e-01
1.43762e-01 -1.59817e+01 2.11233e+02 2.92064e+01 5.21941e+01 5.70379e-01 3.00000e-02 2.01784e+00 1.31601e+01 6.76712e+02 1.21586e+01 3.14769e+01 3.35875e-01
1.47441e-01 -1.59580e+01 2.54746e+02 2.98735e+01 5.68001e+01 5.75412e-01 3.00000e-02 2.00635e+00 1.31827e+01 6.74875e+02 1.19891e+01 2.71215e+01 2.89996e-01
1.46606e-01 -1.60352e+01 2.67657e+02 2.99161e+01 5.96392e+01 5.82426e-01 3.00000e-02 2.00294e+00 1.32659e+01 6.91378e+02 1.19447e+01 2.55998e+01 2.61178e-01
1.40120e-01 -1.59528e+01 2.54088e+02 2.84263e+01 5.48627e+01 5.88538e-01 3.00000e-02 2.01484e+00 1.33908e+01 7.37317e+02 1.22512e+01 3.22167e+01 2.63427e-01
1.48860e-01 -1.60367e+01 2.50029e+02 2.96658e+01 6.42112e+01 5.70225e-01 3.00000e-02 2.00951e+00 1.32962e+01 6.90386e+02 1.20919e+01 2.86008e+01 2.88489e-01
1.44588e-01 -1.60289e+01 2.14992e+02 3.06166e+01 6.90808e+01 5.63658e-01 3.00000e-02 2.02416e+00 1.34905e+01 7.29158e+02 1.23829e+01 3.44230e+01 3.02162e-01
1.48668e-01 -1.59548e+01 2.23243e+02 3.22265e+01 5.27073e+01 5.67416e-01 3.00000e-02 2.00302e+00 1.29648e+01 6.24437e+02 1.17977e+01 2.42815e+01 3.21296e-01
1.53278e-01 -1.60079e+01 2.80004e+02 2.84320e+01 6.97528e+01 5.68302e-01 3.00000e-02 2.00815e+00 1.33455e+01 7.04691e+02 1.20894e+01 2.82664e+01 2.69839e-01
1.44471e-01 -1.59803e+01 2.81248e+02 2.88688e+01 5.95482e+01 5.70392e-01 3.00000e-02 2.02637e+00 1.34361e+01 7.57804e+02 1.24268e+01 3.68199e+01 2.78500e-01
1.50132e-01 -1.60404e+01 2.04346e+02 3.39401e+01 5.29041e+01 5.56023e-01 3.00000e-02 2.00716e+00 1.28844e+01 6.07546e+02 1.18509e+01 2.59231e+01 3.58298e-01
1.54332e-01 -1.60400e+01 2.95185e+02 2.93343e+01 5.71697e+01 5.69897e-01 3.00000e-02 2.00034e+00 1.30381e+01 6.52082e+02 1.17288e+01 2.26229e+01 2.83967e-01
1.45402e-01 -1.59556e+01 2.02698e+02 3.24985e+01 6.13492e+01 5.58180e-01 3.00000e-02 2.02083e+00 1.32541e+01 6.77630e+02 1.22324e+01 3.23169e+01 3.46740e-01
1.50441e-01 -1.59769e+01 2.24991e+02 2.82584e+01 6.85485e+01 5.74448e-01 3.00000e-02 2.00160e+00 1.32922e+01 6.71984e+02 1.18699e+01 2.36188e+01 2.72343e-01
1.45368e-01 -1.59992e+01 2.34733e+02 3.30788e+01 6.82734e+01 5.74906e-01 3.00000e-02 2.00594e+00 1.33671e+01 6.92110e+02 1.20507e+01 2.70006e+01 2.72581e-01
1.42352e-01 -1.59738e+01 2.28490e+02 3.01745e+01 5.16948e+01 5.61413e-01 3.00000e-02 2.03183e+00 1.32314e+01 7.15779e+02 1.23721e+01 3.71935e+01 3.40960e-01
1.48716e-01 -1.59981e+01 2.68907e+02 3.18453e+01 5.98323e+01 5.55587e-01 3.00000e-02 2.02284e+00 1.32492e+01 7.01569e+02 1.22801e+01 3.40601e+01 3.27723e-01
1.48635e-01 -1.60381e+01 2.37385e+02 3.24316e+01 6.69819e+01 5.66213e-01 3.00000e-02 2.00808e+00 1.32846e+01 6.76249e+02 1.20544e+01 2.76418e+01 2.96017e-01
1.43130e-01 -1.60256e+01 2.71454e+02 3.36678e+01 6.08658e+01 5.65407e-01 3.00000e-02 2.02452e+00 1.33928e+01 7.37946e+02 1.23842e+01 3.58075e+01 2.93928e-01
1.41566e-01 -1.59785e+01 2.61000e+02 2.95558e+01 5.04819e+01 5.95824e-01 3.00000e-02 2.00052e+00 1.32084e+01 6.91976e+02 1.18291e+01 2.36899e+01 2.50962e-01
1.42449e-01 -1.60097e+01 2.36839e+02 2.90318e+01 6.94418e+01 5.74282e-01 3.00000e-02 2.02484e+00 1.36067e+01 7.73019e+02 1.24605e+01 3.59013e+01 2.58855e-01
1.42911e-01 -1.59951e+01 2.88951e+02 3.26833e+01 5.88449e+01 5.74616e-01 3.00000e-02 2.01898e+00 1.33865e+01 7.41987e+02 1.23220e+01 3.42133e+01 2.72423e-01
1.45632e-01 -1.59669e+01 2.78301e+02 2.84364e+01 6.76789e+01 5.65694e-01 3.00000e-02 2.03128e+00 1.35820e+01 7.87268e+02 1.25413e+01 3.88060e+01 2.60600e-01
1.54100e-01 -1.60269e+01 2.39142e+02 3.29860e+01 5.48545e+01 5.57602e-01 3.00000e-02 2.00012e+00 1.28644e+01 6.03610e+02 1.16145e+01 2.12326e+01 3.25339e-01
1.47414e-01 -1.59833e+01 2.65635e+02 2.87176e+01 5.48451e+01 5.78185e-01 3.00000e-02 2.00711e+00 1.31763e+01 6.83301e+02 1.20087e+01 2.77492e+01 2.85378e-01
1.43083e-01 -1.60117e+01 2.11967e+02 2.88843e+01 6.73567e+01 5.61971e-01 3.00000e-02 2.03311e+00 1.35544e+01 7.56139e+02 1.25173e+01 3.78941e+01 2.98247e-01
1.40863e-01 -1.60389e+01 2.49357e+02 3.07249e+01 5.10096e+01 5.68828e-01 3.00000e-02 2.02902e+00 1.32781e+01 7.31267e+02 1.23793e+01 3.70558e+01 3.14791e-01
1.41587e-01 -1.60376e+01 2.41303e+02 3.14230e+01 6.12706e+01 5.71162e-01 3.00000e-02 2.02332e+00 1.34268e+01 7.36473e+02 1.23708e+01 3.49860e+01 2.91763e-01
1.52984e-01 -1.60092e+01 2.98668e+02 3.20108e+01 6.56391e+01 5.69958e-01 3.00000e-02 2.00016e+00 1.32103e+01 6.73882e+02 1.17852e+01 2.26066e+01 2.64591e-01
1.43102e-01 -1.60194e+01 2.63541e+02 3.01474e+01 5.78376e+01 5.56488e-01 3.00000e-02 2.03997e+00 1.34359e+01 7.65531e+02 1.25661e+01 4.12296e+01 3.03495e-01
1.40159e-01 -1.60008e+01 2.30216e+02 2.97104e+01 6.45464e+01 5.88520e-01 3.00000e-02 2.01040e+00 1.34912e+01 7.35249e+02 1.22023e+01 2.99010e+01 2.50314e-01
1.49992e-01 -1.60336e+01 2.75438e+02 3.03412e+01 6.97647e+01 5.61923e-01 3.00000e-02 2.01911e+00 1.34260e+01 7.30109e+02 1.23074e+01 3.31731e+01 2.84724e-01
1.46595e-01 -1.59938e+01 2.04458e+02 3.12064e+01 5.36952e+01 5.57201e-01 3.00000e-02 2.02051e+00 1.30817e+01 6.57604e+02 1.21500e+01 3.18386e+01 3.67909e-01
1.47823e-01 -1.60011e+01 2.13073e+02 2.83105e+01 6.13682e+01 5.54429e-01 3.00000e-02 2.02820e+00 1.33093e+01 7.00475e+02 1.23416e+01 3.50133e+01 3.47435e-01
1.42439e-01 -1.59807e+01 2.67783e+02 3.36401e+01 6.74261e+01 5.67761e-01 3.00000e-02 2.02509e+00 1.35304e+01 7.62803e+02 1.24519e+01 3.64098e+01 2.69797e-01
1.45048e-01 -1.59965e+01 2.09369e+02 3.29972e+01 5.77707e+01 5.64100e-01 3.00000e-02 2.01432e+00 1.31602e+01 6.61213e+02 1.21054e+01 2.98807e+01 3.37638e-01
1.45178e-01 -1.59899e+01 2.18824e+02 3.12513e+01 5.58110e+01 5.56760e-01 3.00000e-02 2.02645e+00 1.32129e+01 6.89726e+02 1.22912e+01 3.46162e+01 3.53940e-01
1.56063e-01 -1.59738e+01 2.74855e+02 3.01622e+01 6.46650e+01 5.53082e-01 3.00000e-02 2.01082e+00 1.31543e+01 6.62175e+02 1.20471e+01 2.85610e+01 3.21451e-01
1.42840e-01 -1.59537e+01 2.12118e+02 2.83597e+01 4.64844e+01 5.82646e-01 3.00000e-02 2.00766e+00 1.29781e+01 6.54302e+02 1.19175e+01 2.72112e+01 3.15137e-01
1.50955e-01 -1.59545e+01 2.28066e+02 3.09997e+01 6.27414e+01 5.50409e-01 3.00000e-02 2.02030e+00 1.32057e+01 6.71172e+02 1.22010e+01 3.19533e+01 3.51823e-01
1.56125e-01 -1.59852e+01 2.87884e+02 3.07487e+01 6.99497e+01 5.61613e-01 3.00000e-02 2.00316e+00 1.32291e+01 6.71064e+02 1.19194e+01 2.51361e+01 2.79832e-01
1.42638e-01 -1.60242e+01 2.35504e+02 3.07198e+01 6.83621e+01 5.52720e-01 3.00000e-02 2.04367e+00 1.36254e+01 7.88930e+02 1.26730e+01 4.23268e+01 2.83997e-01
1.48565e-01 -1.59635e+01 2.98803e+02 3.17122e+01 5.32352e+01 5.68823e-01 3.00000e-02 2.01204e+00 1.30986e+01 6.86856e+02 1.20804e+01 3.03373e+01 3.02061e-01
1.46133e-01 -1.60071e+01 2.92785e+02 2.84096e+01 5.04674e+01 5.80166e-01 3.00000e-02 2.01275e+00 1.31345e+01 7.07551e+02 1.21128e+01 3.10845e+01 2.84578e-01
1.40993e-01 -1.59981e+01 2.83517e+02 3.30399e+01 5.93988e+01 5.57789e-01 3.00000e-02 2.04111e+00 1.35041e+01 7.88011e+02 1.26275e+01 4.26409e+01 2.80438e-01
1.54281e-01 -1.60041e+01 2.68869e+02 3.11105e+01 6.03503e+01 5.55688e-01 3.00000e-02 2.00930e+00 1.30854e+01 6.51590e+02 1.19945e+01 2.78691e+01 3.25194e-01
1.50667e-01 -1.59697e+01 2.20578e+02 2.94956e+01 6.91888e+01 5.62099e-01 3.00000e-02 2.01197e+00 1.33180e+01 6.80571e+02 1.21226e+01 2.89635e+01 3.07999e-01
1.43739e-01 -1.60483e+01 2.28729e+02 3.06831e+01 5.92688e+01 5.85263e-01 3.00000e-02 2.00054e+00 1.32376e+01 6.71663e+02 1.18146e+01 2.29465e+01 2.68085e-01
1.54028e-01 -1.59807e+01 2.87755e+02 3.25183e+01 5.69606e+01 5.53037e-01 3.00000e-02 2.01159e+00 1.30026e+01 6.52685e+02 1.20085e+01 2.90647e+01 3.34422e-01
1.41560e-01 -1.60348e+01 2.42222e+02 2.81663e+01 6.38090e+01 5.62262e-01 3.00000e-02 2.04113e+00 1.36069e+01 7.95112e+02 1.26473e+01 4.18905e+01 2.72708e-01
1.49112e-01 -1.60198e+01 2.52852e+02 3.08366e+01 5.09516e+01 5.63053e-01 3.00000e-02 2.01290e+00 1.29440e+01 6.55419e+02 1.19995e+01 2.95442e+01 3.37455e-01
1.53424e-01 -1.60195e+01 2.51555e+02 3.24423e+01 6.13766e+01 5.52128e-01 3.00000e-02 2.01114e+00 1.30918e+01 6.47381e+02 1.20237e+01 2.84148e+01 3.37778e-01
1.51455e-01 -1.59789e+01 2.35168e+02 3.00020e+01 6.72251e+01 5.58450e-01 3.00000e-02 2.01385e+00 1.32778e+01 6.79497e+02 1.21416e+01 2.98090e+01 3.16776e-01
1.45590e-01 -1.60334e+01 2.13887e+02 2.81444e+01 5.22265e+01 5.67004e-01 3.00000e-02 2.01941e+00 1.31264e+01 6.74845e+02 1.21605e+01 3.18910e+01 3.44199e-01
1.43465e-01 -1.60455e+01 2.24398e+02 2.87971e+01 6.74231e+01 5.51740e-01 3.00000e-02 2.04511e+00 1.36105e+01 7.84805e+02 1.26707e+01 4.23947e+01 2.91086e-01
1.41951e-01 -1.59789e+01 2.31322e+02 2.80780e+01 6.41393e+01 5.72655e-01 3.00000e-02 2.02727e+00 1.35323e+01 7.60813e+02 1.24561e+01 3.64898e+01 2.77849e-01
1.44870e-01 -1.60375e+01 2.94482e+02 3.21007e+01 6.78170e+01 5.87022e-01 3.00000e-02 2.00429e+00 1.34641e+01 7.41915e+02 1.20873e+01 2.75631e+01 2.23808e-01
1.44468e-01 -1.59939e+01 2.03784e+02 3.12167e+01 6.69281e+01 5.75489e-01 3.00000e-02 2.00741e+00 1.33532e+01 6.80672e+02 1.20597e+01 2.71867e+01 2.89061e-01
1.41997e-01 -1.60074e+01 2.12865e+02 3.31186e+01 6.11714e+01 5.71504e-01 3.00000e-02 2.01495e+00 1.33151e+01 6.90191e+02 1.21904e+01 3.07752e+01 3.10270e-01
1.45468e-01 -1.59953e+01 2.02176e+02 3.26401e+01 6.32228e+01 5.62983e-01 3.00000e-02 2.01527e+00 1.32655e+01 6.70958e+02 1.21593e+01 3.02355e+01 3.31461e-01
1.46184e-01 -1.59719e+01 2.89445e+02 3.34494e+01 6.10710e+01 5.52944e-01 3.00000e-02 2.03194e+00 1.33639e+01 7.41345e+02 1.24548e+01 3.83144e+01 3.11750e-01
1.41066e-01 -1.59875e+01 2.01352e+02 3.39020e+01 6.74634e+01 5.60407e-01 3.00000e-02 2.02911e+00 1.34953e+01 7.28933e+02 1.24489e+01 3.61739e+01 3.17679e-01
1.42086e-01 -1.59837e+01 2.43260e+02 3.31013e+01 6.40373e+01 5.72570e-01 3.00000e-02 2.01767e+00 1.34257e+01 7.26304e+02 1.22957e+01 3.27999e+01 2.83702e-01
1.42676e-01 -1.59589e+01 2.24301e+02 3.19016e+01 5.43033e+01 5.71592e-01 3.00000e-02 2.01561e+00 1.32069e+01 6.83040e+02 1.21586e+01 3.10473e+01 3.20245e-01
1.44293e-01 -1.60155e+01 2.69736e+02 3.33831e+01 6.57319e+01 5.50573e-01 3.00000e-02 2.03871e+00 1.34987e+01 7.68070e+02 1.25816e+01 4.08376e+01 2.97934e-01
1.44169e-01 -1.59965e+01 2.93126e+02 3.04702e+01 6.30010e+01 5.86949e-01 3.00000e-02 2.00822e+00 1.34395e+01 7.43863e+02 1.21699e+01 2.97522e+01 2.35384e-01
1.43622e-01 -1.59966e+01 2.55928e+02 3.25945e+01 6.88500e+01 5.62156e-01 3.00000e-02 2.02899e+00 1.35470e+01 7.62635e+02 1.24939e+01 3.74126e+01 2.80553e-01
1.57995e-01 -1.59836e+01 2.70640e+02 2.98340e+01 5.65494e+01 5.50976e-01 3.00000e-02 2.00705e+00 1.28672e+01 6.24363e+02 1.18484e+01 2.62913e+01 3.41272e-01
1.45689e-01 -1.60444e+01 2.80166e+02 2.87412e+01 5.42136e+01 5.72563e-01 3.00000e-02 2.02013e+00 1.32632e+01 7.22488e+02 1.22677e+01 3.39137e+01 2.95950e-01
1.51396e-01 -1.59879e+01 2.24729e+02 3.16609e+01 6.57126e+01 5.53888e-01 3.00000e-02 2.01419e+00 1.32140e+01 6.61858e+02 1.21162e+01 2.95911e+01 3.36403e-01
1.43827e-01 -1.60189e+01 2.10680e+02 2.96240e+01 6.55910e+01 5.60950e-01 3.00000e-02 2.02984e+00 1.34718e+01 7.33559e+02 1.24420e+01 3.63748e+01 3.14621e-01
1.55285e-01 -1.59948e+01 2.66563e+02 3.04560e+01 6.67678e+01 5.61887e-01 3.00000e-02 2.00222e+00 1.31693e+01 6.54221e+02 1.18549e+01 2.40984e+01 2.90616e-01
1.44448e-01 -1.60250e+01 2.57910e+02 3.08563e+01 5.94159e+01 5.78510e-01 3.00000e-02 2.00997e+00 1.33106e+01 7.04802e+02 1.21248e+01 2.94336e+01 2.76694e-01
1.41570e-01 -1.59591e+01 2.86492e+02 3.00896e+01 5.99393e+01 5.85004e-01 3.00000e-02 2.01683e+00 1.34799e+01 7.63773e+02 1.23367e+01 3.38551e+01 2.44942e-01
1.40483e-01 -1.59507e+01 2.79494e+02 3.29446e+01 5.88510e+01 5.52557e-01 3.00000e-02 2.04753e+00 1.35242e+01 7.98788e+02 1.26971e+01 4.48935e+01 2.79066e-01
1.52730e-01 -1.60209e+01 2.98002e+02 3.24412e+01 5.69115e+01 5.67919e-01 3.00000e-02 2.00050e+00 1.30369e+01 6.50526e+02 1.17471e+01 2.29641e+01 2.86040e-01
1.40794e-01 -1.59890e+01 2.59006e+02 3.19757e+01 6.82167e+01 5.91538e-01 3.00000e-02 2.00571e+00 1.35387e+01 7.49097e+02 1.21437e+01 2.82429e+01 2.22683e-01
1.43779e-01 -1.60201e+01 2.38968e+02 3.07443e+01 6.67351e+01 5.61676e-01 3.00000e-02 2.03035e+00 1.35154e+01 7.53692e+02 1.24839e+01 3.73782e+01 2.93759e-01
1.45563e-01 -1.60344e+01 2.22024e+02 2.81127e+01 5.67238e+01 5.50713e-01 3.00000e-02 2.03922e+00 1.33220e+01 7.26628e+02 1.24754e+01 3.92731e+01 3.48055e-01
1.47160e-01 -1.59795e+01 2.09193e+02 2.99363e+01 5.51735e+01 5.63623e-01 3.00000e-02 2.01488e+00 1.31143e+01 6.56172e+02 1.20864e+01 2.98339e+01 3.45374e-01
1.50493e-01 -1.59515e+01 2.09180e+02 3.35954e+01 5.58319e+01 5.53619e-01 3.00000e-02 2.01013e+00 1.29724e+01 6.20488e+02 1.19447e+01 2.73729e+01 3.60365e-01
1.41963e-01 -1.60408e+01 2.39582e+02 3.19842e+01 5.73896e+01 5.75111e-01 3.00000e-02 2.01576e+00 1.33085e+01 7.06320e+02 1.22154e+01 3.17285e+01 2.96994e-01
1.43353e-01 -1.60419e+01 2.46888e+02 3.18205e+01 5.76011e+01 5.65899e-01 3.00000e-02 2.02350e+00 1.33191e+01 7.16820e+02 1.23240e+01 3.46787e+01 3.13314e-01
1.51320e-01 -1.59505e+01 2.92719e+02 3.31513e+01 6.26090e+01 5.54615e-01 3.00000e-02 2.01728e+00 1.32227e+01 6.92327e+02 1.21998e+01 3.20696e+01 3.17104e-01
1.40420e-01 -1.60283e+01 2.18015e+02 3.22727e+01 6.32362e+01 5.75406e-01 3.00000e-02 2.01763e+00 1.34286e+01 7.18152e+02 1.22847e+01 3.23634e+01 2.91771e-01
1.43452e-01 -1.60092e+01 2.23777e+02 3.15576e+01 5.77952e+01 5.73052e-01 3.00000e-02 2.01288e+00 1.32488e+01 6.83567e+02 1.21320e+01 2.99373e+01 3.08719e-01
1.54733e-01 -1.59768e+01 2.82911e+02 2.95640e+01 5.92120e+01 5.54864e-01 3.00000e-02 2.01370e+00 1.30933e+01 6.65957e+02 1.20750e+01 2.99433e+01 3.30046e-01
1.51592e-01 -1.60449e+01 2.88167e+02 2.90014e+01 5.49613e+01 5.58154e-01 3.00000e-02 2.02007e+00 1.30777e+01 6.88708e+02 1.21687e+01 3.29223e+01 3.31627e-01
1.48804e-01 -1.59695e+01 2.12418e+02 3.18146e+01 5.54982e+01 5.52137e-01 3.00000e-02 2.02005e+00 1.30661e+01 6.51888e+02 1.21353e+01 3.15379e+01 3.72431e-01
1.40463e-01 -1.60302e+01 2.49031e+02 3.10892e+01 5.77919e+01 5.75475e-01 3.00000e-02 2.02272e+00 1.34109e+01 7.40150e+02 1.23648e+01 3.50770e+01 2.86063e-01
1.44657e-01 -1.59751e+01 2.28837e+02 3.29773e+01 5.34828e+01 5.73295e-01 3.00000e-02 2.00646e+00 1.30998e+01 6.53970e+02 1.19527e+01 2.67996e+01 3.10033e-01
1.56028e-01 -1.59506e+01 2.64227e+02 2.87188e+01 6.29820e+01 5.60944e-01 3.00000e-02 2.00384e+00 1.31121e+01 6.47990e+02 1.18785e+01 2.50007e+01 3.03627e-01
1.55228e-01 -1.60499e+01 2.76229e+02 3.27345e+01 6.71384e+01 5.55131e-01 3.00000e-02 2.00630e+00 1.31634e+01 6.57063e+02 1.19686e+01 2.65948e+01 3.06395e-01
1.50559e-01 -1.60419e+01 2.16580e+02 3.16906e+01 6.27224e+01 5.51605e-01 3.00000e-02 2.01774e+00 1.31732e+01 6.59005e+02 1.21479e+01 3.07593e+01 3.54665e-01
1.44266e-01 -1.59961e+01 2.41961e+02 3.02472e+01 5.79403e+01 5.72659e-01 3.00000e-02 2.01597e+00 1.32941e+01 7.02930e+02 1.22062e+01 3.16027e+01 3.01204e-01
1.42327e-01 -1.60443e+01 2.22653e+02 3.30997e+01 6.90016e+01 5.84520e-01 3.00000e-02 2.00205e+00 1.34195e+01 6.97404e+02 1.19601e+01 2.46891e+01 2.52504e-01
1.46171e-01 -1.60048e+01 2.73408e+02 3.00269e+01 6.03674e+01 5.71110e-01 3.00000e-02 2.01746e+00 1.33458e+01 7.22302e+02 1.22621e+01 3.27781e+01 2.86992e-01
1.41496e-01 -1.60196e+01 2.98977e+02 3.28144e+01 6.70899e+01 5.83990e-01 3.00000e-02 2.01626e+00 1.35750e+01 7.84027e+02 1.23775e+01 3.41483e+01 2.25039e-01
1.49834e-01 -1.60037e+01 2.07399e+02 3.33076e+01 6.19331e+01 5.61075e-01 3.00000e-02 2.00462e+00 1.30885e+01 6.27821e+02 1.18816e+01 2.49931e+01 3.26023e-01
1.47093e-01 -1.59757e+01 2.01655e+02 2.85855e+01 6.84531e+01 5.57010e-01 3.00000e-02 2.02740e+00 1.34443e+01 7.17790e+02 1.23866e+01 3.48917e+01 3.24969e-01
1.47887e-01 -1.59734e+01 2.92472e+02 3.12585e+01 6.41791e+01 5.79816e-01 3.00000e-02 2.00386e+00 1.33329e+01 7.09433e+02 1.20109e+01 2.66568e+01 2.49306e-01
1.50801e-01 -1.60192e+01 2.50784e+02 3.34805e+01 5.75619e+01 5.51445e-01 3.00000e-02 2.01628e+00 1.30765e+01 6.55969e+02 1.21030e+01 3.06577e+01 3.51687e-01
1.44710e-01 -1.59628e+01 2.12123e+02 3.22019e+01 5.25417e+01 5.58512e-01 3.00000e-02 2.02280e+00 1.31088e+01 6.70537e+02 1.21999e+01 3.30604e+01 3.62470e-01
1.40912e-01 -1.59697e+01 2.26216e+02 2.86583e+01 6.79950e+01 5.83633e-01 3.00000e-02 2.01718e+00 1.35787e+01 7.58665e+02 1.23432e+01 3.28386e+01 2.50752e-01
1.41919e-01 -1.60205e+01 2.91832e+02 3.39750e+01 6.29798e+01 5.81388e-01 3.00000e-02 2.01314e+00 1.34442e+01 7.48920e+02 1.22664e+01 3.21715e+01 2.47083e-01
1.41176e-01 -1.60173e+01 2.20945e+02 2.95096e+01 5.63430e+01 5.87579e-01 3.00000e-02 2.00595e+00 1.32786e+01 6.87285e+02 1.20168e+01 2.70096e+01 2.76978e-01
1.46285e-01 -1.59846e+01 2.44840e+02 3.17020e+01 6.08397e+01 5.65562e-01 3.00000e-02 2.01621e+00 1.32785e+01 6.94349e+02 1.21991e+01 3.14580e+01 3.10895e-01
1.42823e-01 -1.59546e+01 2.79892e+02 3.12014e+01 5.79112e+01 5.54937e-01 3.00000e-02 2.04198e+00 1.34538e+01 7.77482e+02 1.26040e+01 4.24248e+01 2.93850e-01
1.44270e-01 -1.59504e+01 2.30798e+02 3.33262e+01 5.79973e+01 5.62674e-01 3.00000e-02 2.01974e+00 1.32393e+01 6.88902e+02 1.22297e+01 3.26056e+01 3.30161e-01
1.42354e-01 -1.60210e+01 2.09774e+02 3.10741e+01 6.32343e+01 5.51385e-01 3.00000e-02 2.04096e+00 1.34790e+01 7.48202e+02 1.25678e+01 4.03036e+01 3.25924e-01
1.46021e-01 -1.60127e+01 2.50186e+02 3.21270e+01 6.96076e+01 5.56641e-01 3.00000e-02 2.02897e+00 1.34984e+01 7.46002e+02 1.24602e+01 3.67731e+01 2.98355e-01
1.42708e-01 -1.60295e+01 2.61185e+02 3.10272e+01 6.05817e+01 5.80781e-01 3.00000e-02 2.01262e+00 1.33891e+01 7.26076e+02 1.22120e+01 3.10624e+01 2.66436e-01
1.44249e-01 -1.59736e+01 2.63916e+02 3.09341e+01 5.28716e+01 5.75536e-01 3.00000e-02 2.01362e+00 1.31997e+01 6.97437e+02 1.21435e+01 3.09784e+01 2.97803e-01
1.41967e-01 -1.59851e+01 2.56031e+02 3.07346e+01 5.19601e+01 5.88341e-01 3.00000e-02 2.00477e+00 1.32132e+01 6.91218e+02 1.19829e+01 2.69111e+01 2.68679e-01
1.46096e-01 -1.60004e+01 2.68655e+02 2.87526e+01 6.37810e+01 5.70278e-01 3.00000e-02 2.02151e+00 1.34440e+01 7.44333e+02 1.23564e+01 3.45140e+01 2.78029e-01
1.41808e-01 -1.60308e+01 2.23935e+02 3.08706e+01 5.59471e+01 5.66744e-01 3.00000e-02 2.02585e+00 1.33148e+01 7.14143e+02 1.23417e+01 3.51809e+01 3.24053e-01
1.43567e-01 -1.60453e+01 2.34538e+02 3.24320e+01 6.50728e+01 5.62050e-01 3.00000e-02 2.02611e+00 1.34381e+01 7.30138e+02 1.23996e+01 3.55351e+01 3.07223e-01
1.44234e-01 -1.59551e+01 2.45805e+02 3.34988e+01 5.05916e+01 5.62060e-01 3.00000e-02 2.02098e+00 1.30860e+01 6.82174e+02 1.21862e+01 3.31820e+01 3.42281e-01
1.40254e-01 -1.60211e+01 2.29943e+02 3.20930e+01 6.68201e+01 5.55075e-01 3.00000e-02 2.04387e+00 1.36279e+01 7.89604e+02 1.26813e+01 4.25599e+01 2.83585e-01
1.47011e-01 -1.59759e+01 2.86297e+02 3.37279e+01 6.17030e+01 5.60647e-01 3.00000e-02 2.02067e+00 1.33109e+01 7.16914e+02 1.22947e+01 3.39654e+01 3.03611e-01
1.42648e-01 -1.60098e+01 2.49209e+02 3.07505e+01 5.47728e+01 5.57391e-01 3.00000e-02 2.03692e+00 1.33400e+01 7.42506e+02 1.24854e+01 3.96248e+01 3.23324e-01
1.52158e-01 -1.59651e+01 2.88104e+02 2.83097e+01 6.17844e+01 5.67743e-01 3.00000e-02 2.01056e+00 1.32427e+01 6.94190e+02 1.20989e+01 2.93601e+01 2.89036e-01
1.40342e-01 -1.60319e+01 2.59462e+02 3.35312e+01 6.34658e+01 5.70673e-01 3.00000e-02 2.02596e+00 1.35047e+01 7.60900e+02 1.24533e+01 3.67461e+01 2.74158e-01
1.42993e-01 -1.60320e+01 2.57379e+02 3.12152e+01 4.92840e+01 5.80027e-01 3.00000e-02 2.01041e+00 1.31214e+01 6.85936e+02 1.20575e+01 2.95082e+01 2.96379e-01
1.49788e-01 -1.60464e+01 2.65466e+02 2.99968e+01 5.02446e+01 5.74895e-01 3.00000e-02 2.00116e+00 1.29193e+01 6.43011e+02 1.17284e+01 2.34897e+01 2.95651e-01
1.40272e-01 -1.59828e+01 2.38052e+02 3.00949e+01 5.36338e+01 5.76369e-01 3.00000e-02 2.02224e+00 1.33332e+01 7.25064e+02 1.23185e+01 3.44975e+01 3.00303e-01
1.44295e-01 -1.60496e+01 2.66039e+02 3.16798e+01 6.11389e+01 5.80553e-01 3.00000e-02 2.00792e+00 1.33370e+01 7.09346e+02 1.21021e+01 2.86940e+01 2.64735e-01
1.48221e-01 -1.59849e+01 2.62255e+02 2.80153e+01 5.58975e+01 5.50009e-01 3.00000e-02 2.03704e+00 1.32521e+01 7.28745e+02 1.24347e+01 3.90632e+01 3.39994e-01
1.49678e-01 -1.60200e+01 2.74323e+02 2.85848e+01 6.25952e+01 5.81076e-01 3.00000e-02 2.00045e+00 1.32659e+01 6.87852e+02 1.18278e+01 2.31642e+01 2.54103e-01
1.46108e-01 -1.59546e+01 2.18154e+02 3.31340e+01 6.09345e+01 5.56113e-01 3.00000e-02 2.02156e+00 1.32388e+01 6.81096e+02 1.22411e+01 3.27820e+01 3.45711e-01
1.40373e-01 -1.59802e+01 2.33805e+02 3.35768e+01 6.65064e+01 5.58958e-01 3.00000e-02 2.03647e+00 1.35712e+01 7.69402e+02 1.25842e+01 3.99181e+01 2.91528e-01
1.54124e-01 -1.59504e+01 2.17395e+02 2.83534e+01 6.47953e+01 5.61481e-01 3.00000e-02 2.00407e+00 1.31396e+01 6.38253e+02 1.18778e+01 2.46235e+01 3.13655e-01
1.46425e-01 -1.60430e+01 2.64639e+02 3.04784e+01 5.08326e+01 5.78413e-01 3.00000e-02 2.00538e+00 1.30619e+01 6.68392e+02 1.19249e+01 2.67422e+01 2.91814e-01
1.57310e-01 -1.59634e+01 2.14982e+02 2.85286e+01 6.38367e+01 5.51210e-01 3.00000e-02 2.00651e+00 1.30536e+01 6.21641e+02 1.18921e+01 2.54587e+01 3.41242e-01
1.43401e-01 -1.59668e+01 2.50957e+02 3.06132e+01 5.56225e+01 5.53464e-01 3.00000e-02 2.03961e+00 1.33522e+01 7.45899e+02 1.25160e+01 4.04895e+01 3.25672e-01
1.44974e-01 -1.60499e+01 2.48419e+02 3.11256e+01 6.07757e+01 5.64040e-01 3.00000e-02 2.02324e+00 1.33502e+01 7.18886e+02 1.23294e+01 3.44792e+01 3.10210e-01
1.43163e-01 -1.59789e+01 2.34682e+02 2.88893e+01 6.86972e+01 5.70223e-01 3.00000e-02 2.02694e+00 1.35819e+01 7.67886e+02 1.24720e+01 3.64376e+01 2.69649e-01
1.51236e-01 -1.59695e+01 2.81543e+02 3.07214e+01 6.35801e+01 5.61742e-01 3.00000e-02 2.01386e+00 1.32622e+01 6.94889e+02 1.21608e+01 3.06780e+01 3.01271e-01
1.50703e-01 -1.60285e+01 2.27500e+02 3.03817e+01 5.89554e+01 5.57931e-01 3.00000e-02 2.01334e+00 1.31198e+01 6.53148e+02 1.20653e+01 2.92170e+01 3.41760e-01
1.46666e-01 -1.60359e+01 2.05742e+02 3.14393e+01 6.90382e+01 5.69277e-01 3.00000e-02 2.00900e+00 1.33476e+01 6.78487e+02 1.20853e+01 2.77773e+01 2.97742e-01
1.50489e-01 -1.59897e+01 2.91558e+02 3.16937e+01 5.37886e+01 5.52802e-01 3.00000e-02 2.02312e+00 1.30367e+01 6.87953e+02 1.21933e+01 3.40955e+01 3.43910e-01
1.40989e-01 -1.59809e+01 2.39856e+02 3.09638e+01 6.29518e+01 5.87131e-01 3.00000e-02 2.00781e+00 1.34237e+01 7.20574e+02 1.21294e+01 2.86423e+01 2.54273e-01
1.46548e-01 -1.60405e+01 2.60622e+02 3.04178e+01 5.67342e+01 5.71713e-01 3.00000e-02 2.01273e+00 1.32243e+01 6.91785e+02 1.21301e+01 3.02778e+01 2.99937e-01
1.45520e-01 -1.60027e+01 2.62290e+02 3.00725e+01 6.93408e+01 5.57705e-01 3.00000e-02 2.03497e+00 1.35757e+01 7.78984e+02 1.25690e+01 3.95752e+01 2.77696e-01
1.58174e-01 -1.60475e+01 2.31794e+02 2.81319e+01 6.68011e+01 5.54998e-01 3.00000e-02 2.00332e+00 1.31050e+01 6.30987e+02 1.18394e+01 2.40342e+01 3.16751e-01
1.50543e-01 -1.59662e+01 2.15874e+02 3.21547e+01 5.08306e+01 5.57746e-01 3.00000e-02 2.00828e+00 1.28258e+01 6.14757e+02 1.18505e+01 2.66079e+01 3.56883e-01
1.45324e-01 -1.60361e+01 2.98025e+02 3.29307e+01 6.49266e+01 5.67893e-01 3.00000e-02 2.02153e+00 1.34473e+01 7.52029e+02 1.23787e+01 3.52031e+01 2.70346e-01
1.44598e-01 -1.60351e+01 2.34095e+02 2.97185e+01 5.91345e+01 5.85070e-01 3.00000e-02 2.00104e+00 1.32473e+01 6.75598e+02 1.18511e+01 2.36343e+01 2.66863e-01
1.42096e-01 -1.60480e+01 2.03890e+02 3.23835e+01 6.02701e+01 5.71046e-01 3.00000e-02 2.01552e+00 1.32930e+01 6.84444e+02 1.21836e+01 3.07512e+01 3.18430e-01
1.45364e-01 -1.60044e+01 2.79110e+02 3.11677e+01 6.29175e+01 5.56070e-01 3.00000e-02 2.03475e+00 1.34597e+01 7.62197e+02 1.25250e+01 3.95190e+01 2.95549e-01
1.42948e-01 -1.59634e+01 2.41951e+02 2.98171e+01 5.61293e+01 5.82622e-01 3.00000e-02 2.00885e+00 1.32755e+01 6.96077e+02 1.20851e+01 2.87285e+01 2.80511e-01
1.43297e-01 -1.59742e+01 2.15528e+02 2.80366e+01 6.26517e+01 5.53147e-01 3.00000e-02 2.04317e+00 1.35076e+01 7.62607e+02 1.26013e+01 4.12399e+01 3.13340e-01
1.43680e-01 -1.59861e+01 2.06643e+02 3.15865e+01 6.77677e+01 5.52221e-01 3.00000e-02 2.03620e+00 1.35128e+01 7.41491e+02 1.25286e+01 3.84984e+01 3.22728e-01
1.46846e-01 -1.59928e+01 2.82805e+02 3.13990e+01 5.70086e+01 5.57163e-01 3.00000e-02 2.02834e+00 1.32753e+01 7.24543e+02 1.23695e+01 3.66817e+01 3.20293e-01
1.43018e-01 -1.60182e+01 2.03908e+02 3.01461e+01 5.99378e+01 5.84745e-01 3.00000e-02 2.00105e+00 1.32368e+01 6.61371e+02 1.18309e+01 2.31593e+01 2.79122e-01
1.47156e-01 -1.59541e+01 2.89417e+02 3.38391e+01 5.57958e+01 5.65908e-01 3.00000e-02 2.01374e+00 1.31714e+01 6.91438e+02 1.21385e+01 3.10603e+01 3.04260e-01
1.40625e-01 -1.60378e+01 2.65304e+02 3.26070e+01 6.09784e+01 5.51801e-01 3.00000e-02 2.04772e+00 1.35473e+01 7.96136e+02 1.27000e+01 4.45607e+01 2.82313e-01
1.51089e-01 -1.60208e+01 2.23685e+02 3.24914e+01 6.75595e+01 5.53544e-01 3.00000e-02 2.01415e+00 1.32439e+01 6.64748e+02 1.21290e+01 2.96287e+01 3.33221e-01
1.44767e-01 -1.60479e+01 2.86493e+02 3.05934e+01 6.91422e+01 5.78027e-01 3.00000e-02 2.01727e+00 1.35544e+01 7.71078e+02 1.23619e+01 3.37805e+01 2.39520e-01
1.41054e-01 -1.59693e+01 2.08189e+02 3.08474e+01 5.89252e+01 5.62068e-01 3.00000e-02 2.03192e+00 1.33836e+01 7.26378e+02 1.24345e+01 3.71693e+01 3.28831e-01
1.43965e-01 -1.59551e+01 2.73234e+02 3.37487e+01 6.50389e+01 5.77732e-01 3.00000e-02 2.00947e+00 1.33962e+01 7.22185e+02 1.21634e+01 2.97297e+01 2.58828e-01
1.55601e-01 -1.60426e+01 2.85748e+02 2.95182e+01 5.99923e+01 5.57092e-01 3.00000e-02 2.00963e+00 1.30838e+01 6.58898e+02 1.20036e+01 2.82070e+01 3.19467e-01
1.46228e-01 -1.60389e+01 2.23765e+02 3.02176e+01 6.70856e+01 5.57954e-01 3.00000e-02 2.02717e+00 1.34382e+01 7.24820e+02 1.23971e+01 3.53774e+01 3.16371e-01
1.42325e-01 -1.59611e+01 2.06413e+02 2.85769e+01 5.80034e+01 5.77607e-01 3.00000e-02 2.01469e+00 1.33069e+01 6.93354e+02 1.21758e+01 3.05586e+01 3.06041e-01
1.40132e-01 -1.59939e+01 2.79813e+02 2.83815e+01 5.94757e+01 6.01276e-01 3.00000e-02 2.00565e+00 1.34937e+01 7.59900e+02 1.21417e+01 2.87645e+01 2.13742e-01
1.54001e-01 -1.60108e+01 2.74736e+02 3.27695e+01 6.30938e+01 5.61736e-01 3.00000e-02 2.00122e+00 1.31000e+01 6.45090e+02 1.17963e+01 2.33653e+01 2.94100e-01
1.50658e-01 -1.60226e+01 2.89176e+02 3.04426e+01 5.87312e+01 5.66030e-01 3.00000e-02 2.01151e+00 1.31885e+01 6.86847e+02 1.20978e+01 2.97962e+01 2.99938e-01
1.55434e-01 -1.59726e+01 2.81341e+02 2.92278e+01 5.71008e+01 5.54067e-01 3.00000e-02 2.01296e+00 1.30086e+01 6.56402e+02 1.20241e+01 2.94537e+01 3.36704e-01
1.43003e-01 -1.60177e+01 2.23961e+02 2.99388e+01 6.86145e+01 5.81532e-01 3.00000e-02 2.01049e+00 1.34862e+01 7.24639e+02 1.21888e+01 2.94873e+01 2.60243e-01
1.41177e-01 -1.60065e+01 2.69701e+02 3.34202e+01 6.98073e+01 5.87957e-01 3.00000e-02 2.00787e+00 1.35587e+01 7.56552e+02 1.22056e+01 2.95826e+01 2.23522e-01
1.40744e-01 -1.60446e+01 2.62452e+02 3.22858e+01 6.65129e+01 5.81041e-01 3.00000e-02 2.01713e+00 1.35475e+01 7.62252e+02 1.23554e+01 3.35547e+01 2.47250e-01
1.55408e-01 -1.59867e+01 2.82396e+02 2.93118e+01 5.75629e+01 5.62397e-01 3.00000e-02 2.00406e+00 1.30122e+01 6.45326e+02 1.18539e+01 2.53294e+01 3.07088e-01
1.45478e-01 -1.59935e+01 2.85399e+02 3.15677e+01 6.58603e+01 5.50770e-01 3.00000e-02 2.04072e+00 1.35304e+01 7.82429e+02 1.26202e+01 4.18936e+01 2.85886e-01
1.44867e-01 -1.60434e+01 2.45845e+02 2.83617e+01 5.37805e+01 5.87656e-01 3.00000e-02 2.00129e+00 1.31820e+01 6.74619e+02 1.18414e+01 2.39610e+01 2.68757e-01
1.42839e-01 -1.59863e+01 2.14696e+02 3.17102e+01 4.74243e+01 5.72839e-01 3.00000e-02 2.01248e+00 1.29959e+01 6.54988e+02 1.20138e+01 2.93149e+01 3.36038e-01
1.40446e-01 -1.59638e+01 2.79687e+02 3.24966e+01 5.32029e+01 5.69726e-01 3.00000e-02 2.02953e+00 1.33611e+01 7.54911e+02 1.24426e+01 3.82414e+01 2.90237e-01
1.43568e-01 -1.59690e+01 2.78404e+02 3.16543e+01 5.84390e+01 5.58795e-01 3.00000e-02 2.03480e+00 1.34126e+01 7.58692e+02 1.25101e+01 3.96583e+01 2.99580e-01
1.46041e-01 -1.60410e+01 2.47818e+02 3.09554e+01 5.64926e+01 5.55911e-01 3.00000e-02 2.02892e+00 1.32571e+01 7.09419e+02 1.23511e+01 3.61146e+01 3.39389e-01
1.43107e-01 -1.60411e+01 2.25660e+02 2.99367e+01 4.98275e+01 5.63077e-01 3.00000e-02 2.02803e+00 1.31294e+01 6.98810e+02 1.22800e+01 3.55576e+01 3.48808e-01
1.52394e-01 -1.60417e+01 2.82179e+02 3.17697e+01 5.72403e+01 5.52656e-01 3.00000e-02 2.01743e+00 1.30806e+01 6.71366e+02 1.21303e+01 3.15654e+01 3.39959e-01
1.49730e-01 -1.60107e+01 2.38021e+02 3.39246e+01 5.91176e+01 5.58901e-01 3.00000e-02 2.00898e+00 1.30880e+01 6.45142e+02 1.19884e+01 2.75958e+01 3.30096e-01
1.42837e-01 -1.59829e+01 2.77802e+02 3.20270e+01 6.94842e+01 5.64098e-01 3.00000e-02 2.03342e+00 1.36270e+01 7.97391e+02 1.25943e+01 3.99719e+01 2.55034e-01
1.44670e-01 -1.59580e+01 2.08282e+02 3.18232e+01 6.93956e+01 5.58686e-01 3.00000e-02 2.02629e+00 1.34779e+01 7.22690e+02 1.24005e+01 3.49394e+01 3.15971e-01
1.40195e-01 -1.60143e+01 2.05002e+02 3.01158e+01 5.64720e+01 5.70326e-01 3.00000e-02 2.02570e+00 1.33455e+01 7.13829e+02 1.23464e+01 3.49270e+01 3.23910e-01
1.55029e-01 -1.59630e+01 2.92029e+02 3.01626e+01 6.27713e+01 5.53520e-01 3.00000e-02 2.01464e+00 1.31727e+01 6.78202e+02 1.21274e+01 3.05610e+01 3.21331e-01
1.43135e-01 -1.59540e+01 2.53997e+02 3.25175e+01 5.13600e+01 5.70839e-01 3.00000e-02 2.01727e+00 1.31673e+01 6.94120e+02 1.21809e+01 3.22543e+01 3.15190e-01
1.42312e-01 -1.59938e+01 2.06309e+02 2.95514e+01 5.95208e+01 5.57054e-01 3.00000e-02 2.03669e+00 1.34087e+01 7.33680e+02 1.24905e+01 3.86403e+01 3.33188e-01
1.48821e-01 -1.60094e+01 2.64636e+02 2.94684e+01 6.82586e+01 5.69291e-01 3.00000e-02 2.01431e+00 1.34132e+01 7.23121e+02 1.22296e+01 3.12086e+01 2.75188e-01
1.43710e-01 -1.60027e+01 2.26421e+02 3.12381e+01 5.91821e+01 5.70761e-01 3.00000e-02 2.01596e+00 1.32898e+01 6.93949e+02 1.21969e+01 3.12767e+01 3.10346e-01
1.44660e-01 -1.60373e+01 2.00437e+02 3.29143e+01 6.38883e+01 5.53024e-01 3.00000e-02 2.02844e+00 1.33429e+01 6.98768e+02 1.23635e+01 3.51519e+01 3.50231e-01
1.49924e-01 -1.59867e+01 2.16670e+02 3.04789e+01 5.79172e+01 5.64519e-01 3.00000e-02 2.00630e+00 1.30759e+01 6.36940e+02 1.19178e+01 2.60152e+01 3.25493e-01
1.51224e-01 -1.60293e+01 2.54783e+02 3.26132e+01 5.13426e+01 5.65840e-01 3.00000e-02 2.00068e+00 1.28719e+01 6.21776e+02 1.16756e+01 2.25608e+01 3.12103e-01
1.46965e-01 -1.60312e+01 2.24447e+02 2.92690e+01 6.90386e+01 5.54314e-01 3.00000e-02 2.03205e+00 1.34932e+01 7.40543e+02 1.24741e+01 3.71515e+01 3.12958e-01
1.48466e-01 -1.60268e+01 2.45198e+02 2.84471e+01 5.19234e+01 5.70841e-01 3.00000e-02 2.01025e+00 1.30405e+01 6.61861e+02 1.19952e+01 2.85049e+01 3.19270e-01
1.42693e-01 -1.60310e+01 2.54352e+02 3.13049e+01 6.82230e+01 5.63862e-01 3.00000e-02 2.03222e+00 1.35882e+01 7.78586e+02 1.25499e+01 3.88126e+01 2.71805e-01
1.44304e-01 -1.59644e+01 2.96349e+02 3.24878e+01 5.31519e+01 5.55677e-01 3.00000e-02 2.03574e+00 1.32499e+01 7.46808e+02 1.24519e+01 3.99811e+01 3.15401e-01
1.46722e-01 -1.60043e+01 2.48023e+02 3.06386e+01 5.09350e+01 5.76620e-01 3.00000e-02 2.00393e+00 1.30299e+01 6.53373e+02 1.18662e+01 2.55413e+01 2.99125e-01
1.56162e-01 -1.59754e+01 2.62974e+02 2.96688e+01 6.71018e+01 5.58403e-01 3.00000e-02 2.00500e+00 1.31743e+01 6.56033e+02 1.19328e+01 2.57097e+01 3.01519e-01
1.40011e-01 -1.59791e+01 2.30285e+02 2.86979e+01 6.42221e+01 5.85928e-01 3.00000e-02 2.01597e+00 1.35273e+01 7.51014e+02 1.23101e+01 3.24315e+01 2.54178e-01
1.50967e-01 -1.59909e+01 2.89335e+02 3.33537e+01 5.61384e+01 5.65128e-01 3.00000e-02 2.00518e+00 1.30578e+01 6.57624e+02 1.19204e+01 2.65239e+01 3.00856e-01
1.53279e-01 -1.60067e+01 2.45816e+02 2.84747e+01 5.38540e+01 5.63582e-01 3.00000e-02 2.00553e+00 1.29319e+01 6.33295e+02 1.18446e+01 2.57149e+01 3.25277e-01
1.43971e-01 -1.59865e+01 2.43538e+02 3.17005e+01 6.11572e+01 5.64128e-01 3.00000e-02 2.02415e+00 1.33691e+01 7.21954e+02 1.23497e+01 3.48627e+01 3.09892e-01
1.43597e-01 -1.59997e+01 2.61429e+02 2.93727e+01 6.19496e+01 5.73105e-01 3.00000e-02 2.02262e+00 1.34566e+01 7.49310e+02 1.23801e+01 3.50907e+01 2.76364e-01
1.45247e-01 -1.59790e+01 2.41793e+02 3.30294e+01 5.45113e+01 5.63351e-01 3.00000e-02 2.01763e+00 1.31598e+01 6.79319e+02 1.21699e+01 3.18118e+01 3.32239e-01
1.50079e-01 -1.60187e+01 2.01528e+02 3.11854e+01 6.39462e+01 5.67651e-01 3.00000e-02 2.00019e+00 1.31289e+01 6.27998e+02 1.17142e+01 2.13839e+01 3.04210e-01
1.47393e-01 -1.59935e+01 2.99884e+02 3.02631e+01 5.77468e+01 5.62281e-01 3.00000e-02 2.02606e+00 1.33093e+01 7.35223e+02 1.23666e+01 3.63355e+01 3.01547e-01
1.50007e-01 -1.59717e+01 2.39759e+02 2.88252e+01 6.41284e+01 5.65612e-01 3.00000e-02 2.01199e+00 1.32764e+01 6.84260e+02 1.21177e+01 2.93220e+01 3.04423e-01
1.52689e-01 -1.59642e+01 2.99329e+02 2.86760e+01 6.67959e+01 5.51662e-01 3.00000e-02 2.02809e+00 1.33859e+01 7.36938e+02 1.24050e+01 3.64824e+01 3.05752e-01
1.43252e-01 -1.59912e+01 2.38529e+02 3.34213e+01 6.86064e+01 5.83251e-01 3.00000e-02 2.00219e+00 1.34132e+01 7.01795e+02 1.19706e+01 2.50042e+01 2.49360e-01
1.40005e-01 -1.59708e+01 2.16198e+02 2.95395e+01 6.83498e+01 5.87806e-01 3.00000e-02 2.01149e+00 1.35550e+01 7.42028e+02 1.22383e+01 3.02195e+01 2.47904e-01
1.47106e-01 -1.59874e+01 2.41386e+02 3.20334e+01 5.71147e+01 5.60998e-01 3.00000e-02 2.01743e+00 1.31793e+01 6.77782e+02 1.21694e+01 3.15498e+01 3.33080e-01
1.41892e-01 -1.60262e+01 2.19739e+02 2.98406e+01 5.23404e+01 5.87740e-01 3.00000e-02 2.00247e+00 1.31639e+01 6.64487e+02 1.18728e+01 2.46392e+01 2.82649e-01
1.53735e-01 -1.60103e+01 2.68799e+02 3.14128e+01 5.74988e+01 5.63907e-01 3.00000e-02 2.00076e+00 1.30079e+01 6.33958e+02 1.17353e+01 2.27797e+01 3.01731e-01
1.54904e-01 -1.60347e+01 2.29356e+02 3.23077e+01 5.53045e+01 5.52196e-01 3.00000e-02 2.00450e+00 1.28572e+01 6.04459e+02 1.17793e+01 2.45831e+01 3.47450e-01
1.48817e-01 -1.59953e+01 2.45502e+02 3.24139e+01 6.71606e+01 5.72686e-01 3.00000e-02 2.00122e+00 1.32674e+01 6.70186e+02 1.18623e+01 2.36306e+01 2.72262e-01
1.40719e-01 -1.59762e+01 2.17648e+02 3.01878e+01 6.53161e+01 5.52781e-01 3.00000e-02 2.04711e+00 1.36156e+01 7.87790e+02 1.26979e+01 4.32627e+01 2.90872e-01
1.44697e-01 -1.60358e+01 2.45293e+02 3.11712e+01 6.83271e+01 5.64428e-01 3.00000e-02 2.02513e+00 1.35041e+01 7.46309e+02 1.24184e+01 3.55258e+01 2.86948e-01
1.43189e-01 -1.60422e+01 2.94104e+02 3.36782e+01 6.24907e+01 5.54334e-01 3.00000e-02 2.03928e+00 1.34963e+01 7.81596e+02 1.26036e+01 4.18441e+01 2.83984e-01
1.43409e-01 -1.59829e+01 2.90224e+02 3.19313e+01 6.71984e+01 5.77777e-01 3.00000e-02 2.01801e+00 1.35327e+01 7.69253e+02 1.23711e+01 3.42555e+01 2.43348e-01
1.47849e-01 -1.60074e+01 2.43257e+02 3.13675e+01 5.13617e+01 5.53728e-01 3.00000e-02 2.02444e+00 1.29938e+01 6.74214e+02 1.21736e+01 3.38567e+01 3.64579e-01
1.40743e-01 -1.59951e+01 2.38621e+02 2.98763e+01 5.93265e+01 5.57709e-01 3.00000e-02 2.04310e+00 1.35115e+01 7.76868e+02 1.26248e+01 4.22214e+01 2.96634e-01
1.44642e-01 -1.59954e+01 2.66513e+02 3.06851e+01 6.54104e+01 5.61826e-01 3.00000e-02 2.03070e+00 1.35054e+01 7.63657e+02 1.24974e+01 3.80818e+01 2.83915e-01
1.45440e-01 -1.60469e+01 2.70030e+02 3.09657e+01 5.51505e+01 5.56893e-01 3.00000e-02 2.03182e+00 1.32720e+01 7.28586e+02 1.24032e+01 3.77996e+01 3.25990e-01
1.53941e-01 -1.60381e+01 2.72454e+02 2.89599e+01 6.81758e+01 5.51096e-01 3.00000e-02 2.02207e+00 1.33284e+01 7.07334e+02 1.22892e+01 3.34598e+01 3.18704e-01
1.42131e-01 -1.60066e+01 2.59948e+02 3.31699e+01 6.18560e+01 5.64711e-01 3.00000e-02 2.02788e+00 1.34363e+01 7.47528e+02 1.24395e+01 3.70028e+01 2.93623e-01
1.44340e-01 -1.59702e+01 2.70439e+02 2.97458e+01 6.64362e+01 5.64391e-01 3.00000e-02 2.03173e+00 1.35573e+01 7.78939e+02 1.25352e+01 3.88003e+01 2.70275e-01
1.44173e-01 -1.59898e+01 2.78648e+02 2.96269e+01 6.21676e+01 5.70824e-01 3.00000e-02 2.02531e+00 1.34740e+01 7.61413e+02 1.24299e+01 3.64844e+01 2.71825e-01
1.53519e-01 -1.59862e+01 2.78761e+02 3.23265e+01 6.77147e+01 5.56374e-01 3.00000e-02 2.01074e+00 1.32407e+01 6.78610e+02 1.20922e+01 2.89923e+01 3.04860e-01
1.45041e-01 -1.60034e+01 2.71195e+02 3.36640e+01 5.93908e+01 5.53243e-01 3.00000e-02 2.03206e+00 1.33365e+01 7.32448e+02 1.24377e+01 3.80123e+01 3.22222e-01
1.42964e-01 -1.59576e+01 2.94600e+02 2.96215e+01 6.41375e+01 5.84046e-01 3.00000e-02 2.01735e+00 1.35422e+01 7.78346e+02 1.23714e+01 3.42862e+01 2.33146e-01
1.42025e-01 -1.59557e+01 2.70144e+02 3.12828e+01 5.83450e+01 5.75931e-01 3.00000e-02 2.02024e+00 1.34006e+01 7.41686e+02 1.23364e+01 3.44393e+01 2.76725e-01
1.49357e-01 -1.60061e+01 2.64592e+02 3.39008e+01 6.12689e+01 5.67452e-01 3.00000e-02 2.00372e+00 1.31573e+01 6.60846e+02 1.19165e+01 2.55583e+01 2.91407e-01
1.50478e-01 -1.59891e+01 2.41799e+02 3.17260e+01 6.54163e+01 5.52010e-01 3.00000e-02 2.02036e+00 1.32693e+01 6.86163e+02 1.22377e+01 3.24287e+01 3.35509e-01
1.45402e-01 -1.60239e+01 2.22506e+02 2.98929e+01 6.27798e+01 5.82667e-01 3.00000e-02 2.00033e+00 1.32675e+01 6.70431e+02 1.18025e+01 2.24795e+01 2.68230e-01
1.47419e-01 -1.59605e+01 2.65563e+02 2.81220e+01 6.32243e+01 5.58542e-01 3.00000e-02 2.03144e+00 1.34386e+01 7.49639e+02 1.24652e+01 3.77813e+01 3.01122e-01
1.46144e-01 -1.60156e+01 2.10200e+02 3.28148e+01 6.45842e+01 5.54749e-01 3.00000e-02 2.02362e+00 1.33183e+01 6.90598e+02 1.22971e+01 3.34918e+01 3.42765e-01
1.57310e-01 -1.60285e+01 2.25579e+02 2.82733e+01 5.50502e+01 5.55158e-01 3.00000e-02 2.00280e+00 1.27850e+01 6.00943e+02 1.16922e+01 2.33819e+01 3.41814e-01
1.40352e-01 -1.59710e+01 2.11461e+02 2.82346e+01 6.75360e+01 5.62630e-01 3.00000e-02 2.04165e+00 1.36732e+01 7.95859e+02 1.26670e+01 4.15724e+01 2.72829e-01
1.42658e-01 -1.59550e+01 2.65340e+02 2.83170e+01 5.95560e+01 5.89936e-01 3.00000e-02 2.00872e+00 1.34130e+01 7.34284e+02 1.21549e+01 2.95320e+01 2.45394e-01
1.49662e-01 -1.60095e+01 2.52323e+02 3.08260e+01 5.51912e+01 5.60621e-01 3.00000e-02 2.01438e+00 1.30854e+01 6.64826e+02 1.20829e+01 3.01984e+01 3.34121e-01
1.46327e-01 -1.59799e+01 2.40685e+02 3.25933e+01 6.70108e+01 5.54111e-01 3.00000e-02 2.02799e+00 1.34176e+01 7.25031e+02 1.24078e+01 3.59277e+01 3.18671e-01
1.41737e-01 -1.59866e+01 2.40113e+02 3.31776e+01 5.50920e+01 5.52537e-01 3.00000e-02 2.03893e+00 1.33262e+01 7.36550e+02 1.24973e+01 4.00807e+01 3.35283e-01
1.41526e-01 -1.59731e+01 2.23749e+02 3.18188e+01 4.86606e+01 5.62521e-01 3.00000e-02 2.02870e+00 1.31223e+01 6.98395e+02 1.22890e+01 3.59065e+01 3.51536e-01
1.41586e-01 -1.59643e+01 2.16959e+02 2.89844e+01 6.24697e+01 5.66167e-01 3.00000e-02 2.03137e+00 1.34874e+01 7.48259e+02 1.24763e+01 3.74300e+01 3.02464e-01
1.43365e-01 -1.59724e+01 2.34178e+02 3.32050e+01 5.04828e+01 5.69903e-01 3.00000e-02 2.01390e+00 1.30908e+01 6.69151e+02 1.20874e+01 3.03199e+01 3.27597e-01
1.47676e-01 -1.60182e+01 2.35984e+02 3.23822e+01 6.31779e+01 5.62386e-01 3.00000e-02 2.01406e+00 1.32535e+01 6.79750e+02 1.21472e+01 3.02032e+01 3.17376e-01
1.50524e-01 -1.59659e+01 2.30445e+02 2.90892e+01 6.84629e+01 5.53388e-01 3.00000e-02 2.02389e+00 1.33721e+01 7.07032e+02 1.23194e+01 3.37454e+01 3.25362e-01
1.42188e-01 -1.60321e+01 2.81695e+02 3.14585e+01 4.93123e+01 5.78470e-01 3.00000e-02 2.01723e+00 1.31877e+01 7.18133e+02 1.22089e+01 3.31585e+01 2.90385e-01
1.41921e-01 -1.60390e+01 2.19888e+02 3.24331e+01 5.12624e+01 5.50913e-01 3.00000e-02 2.03925e+00 1.31957e+01 7.15788e+02 1.24288e+01 3.94328e+01 3.61561e-01
1.45585e-01 -1.60062e+01 2.33537e+02 3.04634e+01 5.46427e+01 5.63339e-01 3.00000e-02 2.02109e+00 1.31913e+01 6.87463e+02 1.22225e+01 3.29728e+01 3.36858e-01
1.48292e-01 -1.60480e+01 2.50341e+02 2.97143e+01 6.14183e+01 5.62829e-01 3.00000e-02 2.01875e+00 1.32898e+01 6.99845e+02 1.22355e+01 3.23627e+01 3.14743e-01
1.55956e-01 -1.60063e+01 2.19322e+02 3.26012e+01 6.42419e+01 5.51470e-01 3.00000e-02 2.00206e+00 1.30118e+01 6.09066e+02 1.17672e+01 2.30679e+01 3.30506e-01
1.44884e-01 -1.60197e+01 2.54531e+02 3.26395e+01 6.61555e+01 5.67717e-01 3.00000e-02 2.01828e+00 1.34171e+01 7.24897e+02 1.22972e+01 3.29189e+01 2.87196e-01
1.47326e-01 -1.60206e+01 2.33286e+02 3.26682e+01 6.86858e+01 5.50435e-01 3.00000e-02 2.02892e+00 1.34194e+01 7.20360e+02 1.24119e+01 3.59380e+01 3.26814e-01
1.40289e-01 -1.60188e+01 2.02242e+02 3.03849e+01 6.34853e+01 5.57699e-01 3.00000e-02 2.04034e+00 1.35383e+01 7.59399e+02 1.25900e+01 4.03675e+01 3.11370e-01
1.40482e-01 -1.60396e+01 2.18961e+02 3.26013e+01 6.45727e+01 5.53201e-01 3.00000e-02 2.04245e+00 1.35490e+01 7.66910e+02 1.26252e+01 4.14719e+01 3.06903e-01
1.43778e-01 -1.60267e+01 2.70198e+02 3.38220e+01 5.70708e+01 5.66463e-01 3.00000e-02 2.02046e+00 1.32881e+01 7.15006e+02 1.22844e+01 3.39330e+01 3.04894e-01
1.41213e-01 -1.59763e+01 2.80157e+02 3.36309e+01 6.49742e+01 5.72896e-01 3.00000e-02 2.02392e+00 1.35271e+01 7.70959e+02 1.24481e+01 3.64818e+01 2.58401e-01
1.44461e-01 -1.60174e+01 2.36434e+02 2.93299e+01 6.77017e+01 5.56556e-01 3.00000e-02 2.03720e+00 1.35640e+01 7.70351e+02 1.25752e+01 3.97713e+01 2.92094e-01
1.40632e-01 -1.60464e+01 2.87248e+02 3.11829e+01 5.45676e+01 5.97209e-01 3.00000e-02 2.00296e+00 1.33438e+01 7.27266e+02 1.20117e+01 2.67879e+01 2.31129e-01
1.46487e-01 -1.59731e+01 2.14028e+02 3.16994e+01 5.55340e+01 5.71945e-01 3.00000e-02 2.00404e+00 1.30787e+01 6.38897e+02 1.18726e+01 2.50437e+01 3.12917e-01
1.44893e-01 -1.59672e+01 2.05382e+02 2.90966e+01 4.67665e+01 5.81950e-01 3.00000e-02 2.00038e+00 1.28837e+01 6.24458e+02 1.16479e+01 2.19700e+01 3.08250e-01
1.52549e-01 -1.60108e+01 2.73410e+02 3.06493e+01 5.53796e+01 5.57440e-01 3.00000e-02 2.01292e+00 1.30203e+01 6.58598e+02 1.20338e+01 2.96033e+01 3.34264e-01
1.41637e-01 -1.59561e+01 2.50608e+02 2.95842e+01 5.51985e+01 5.91158e-01 3.00000e-02 2.00441e+00 1.32951e+01 7.02388e+02 1.20039e+01 2.67632e+01 2.57467e-01
1.58746e-01 -1.59757e+01 2.95081e+02 2.84468e+01 5.95949e+01 5.53671e-01 3.00000e-02 2.00825e+00 1.30001e+01 6.46663e+02 1.19376e+01 2.73405e+01 3.25231e-01
1.44417e-01 -1.60489e+01 2.68610e+02 3.19287e+01 6.88268e+01 5.85725e-01 3.00000e-02 2.00378e+00 1.34591e+01 7.28839e+02 1.20547e+01 2.67290e+01 2.32747e-01
1.41816e-01 -1.59526e+01 2.07024e+02 2.87223e+01 5.47330e+01 5.75113e-01 3.00000e-02 2.01847e+00 1.32687e+01 6.94007e+02 1.22160e+01 3.20055e+01 3.19869e-01
1.43079e-01 -1.60151e+01 2.14295e+02 3.11409e+01 6.82284e+01 5.52468e-01 3.00000e-02 2.03950e+00 1.35669e+01 7.60435e+02 1.25923e+01 4.00599e+01 3.08370e-01
1.59996e-01 -1.60156e+01 2.88392e+02 2.91354e+01 6.93644e+01 5.51180e-01 3.00000e-02 2.00743e+00 1.31670e+01 6.59987e+02 1.19843e+01 2.69587e+01 3.08662e-01
1.43556e-01 -1.59778e+01 2.50578e+02 3.04402e+01 5.14887e+01 5.63656e-01 3.00000e-02 2.02792e+00 1.32037e+01 7.14536e+02 1.23256e+01 3.61795e+01 3.30313e-01
1.45382e-01 -1.59847e+01 2.94802e+02 3.17698e+01 6.38131e+01 5.85484e-01 3.00000e-02 2.00400e+00 1.33864e+01 7.24979e+02 1.20460e+01 2.71427e+01 2.36730e-01
1.50681e-01 -1.59560e+01 2.53091e+02 3.05099e+01 6.63985e+01 5.53750e-01 3.00000e-02 2.02181e+00 1.33268e+01 7.03035e+02 1.22859e+01 3.33160e+01 3.22453e-01
1.47230e-01 -1.60217e+01 2.19483e+02 2.86424e+01 5.88335e+01 5.70683e-01 3.00000e-02 2.01089e+00 1.32098e+01 6.70090e+02 1.20673e+01 2.85928e+01 3.13883e-01
1.54978e-01 -1.59990e+01 2.69521e+02 3.03070e+01 5.48711e+01 5.56823e-01 3.00000e-02 2.00735e+00 1.29077e+01 6.34773e+02 1.18797e+01 2.67524e+01 3.32593e-01
1.45976e-01 -1.60122e+01 2.90114e+02 2.94191e+01 6.59660e+01 5.68315e-01 3.00000e-02 2.02617e+00 1.35191e+01 7.71954e+02 1.24607e+01 3.69756e+01 2.63468e-01
1.56953e-01 -1.59924e+01 2.46254e+02 3.17300e+01 5.74477e+01 5.52415e-01 3.00000e-02 2.00175e+00 1.28833e+01 6.05730e+02 1.17125e+01 2.30013e+01 3.31933e-01
1.48816e-01 -1.60232e+01 2.91637e+02 3.09309e+01 5.42026e+01 5.60680e-01 3.00000e-02 2.02098e+00 1.31286e+01 6.99613e+02 1.22146e+01 3.37302e+01 3.23177e-01
1.46517e-01 -1.60214e+01 2.97895e+02 2.83220e+01 5.77803e+01 5.55523e-01 3.00000e-02 2.03971e+00 1.33976e+01 7.70231e+02 1.25527e+01 4.14800e+01 2.97588e-01
1.49745e-01 -1.59541e+01 2.41906e+02 3.00040e+01 6.36668e+01 5.62269e-01 3.00000e-02 2.01402e+00 1.32646e+01 6.83400e+02 1.21483e+01 3.01763e+01 3.13492e-01
1.46691e-01 -1.59771e+01 2.47814e+02 3.38894e+01 5.66932e+01 5.65219e-01 3.00000e-02 2.01087e+00 1.31399e+01 6.65748e+02 1.20575e+01 2.90044e+01 3.18108e-01
1.41964e-01 -1.60087e+01 2.34911e+02 3.37493e+01 6.96107e+01 5.66022e-01 3.00000e-02 2.02489e+00 1.35414e+01 7.48499e+02 1.24352e+01 3.55609e+01 2.83950e-01
1.52679e-01 -1.59701e+01 2.33786e+02 3.03274e+01 5.92271e+01 5.59972e-01 3.00000e-02 2.00642e+00 1.30631e+01 6.36666e+02 1.19155e+01 2.60849e+01 3.26326e-01
1.47081e-01 -1.59680e+01 2.94472e+02 2.85222e+01 6.49176e+01 5.91667e-01 3.00000e-02 2.00006e+00 1.34079e+01 7.29533e+02 1.18665e+01 2.32591e+01 2.19062e-01
1.44675e-01 -1.60412e+01 2.49726e+02 3.25713e+01 5.61982e+01 5.55067e-01 3.00000e-02 2.03048e+00 1.32672e+01 7.14895e+02 1.23788e+01 3.68767e+01 3.37910e-01
1.45215e-01 -1.60409e+01 2.08913e+02 3.15854e+01 5.83094e+01 5.65581e-01 3.00000e-02 2.01502e+00 1.31891e+01 6.67239e+02 1.21261e+01 3.01832e+01 3.34312e-01
1.43636e-01 -1.59743e+01 2.40730e+02 2.87725e+01 5.40637e+01 5.70545e-01 3.00000e-02 2.02259e+00 1.32781e+01 7.13021e+02 1.22898e+01 3.41818e+01 3.14350e-01
1.44946e-01 -1.59749e+01 2.82744e+02 3.06816e+01 6.75583e+01 5.82878e-01 3.00000e-02 2.00980e+00 1.34886e+01 7.48361e+02 1.22110e+01 3.03126e+01 2.36725e-01
1.53301e-01 -1.59697e+01 2.33915e+02 3.00776e+01 6.65316e+01 5.53988e-01 3.00000e-02 2.01336e+00 1.32190e+01 6.64784e+02 1.21040e+01 2.92874e+01 3.29802e-01
1.48902e-01 -1.60095e+01 2.99921e+02 2.90400e+01 5.54504e+01 5.73848e-01 3.00000e-02 2.01201e+00 1.31907e+01 7.02914e+02 1.21190e+01 3.05388e+01 2.86268e-01
1.52462e-01 -1.59756e+01 2.65460e+02 3.06757e+01 6.96233e+01 5.68737e-01 3.00000e-02 2.00259e+00 1.32850e+01 6.79646e+02 1.19218e+01 2.48112e+01 2.69891e-01
1.46239e-01 -1.59668e+01 2.59595e+02 3.39143e+01 5.14091e+01 5.71371e-01 3.00000e-02 2.00600e+00 1.30374e+01 6.56523e+02 1.19288e+01 2.68938e+01 3.05557e-01
1.45700e-01 -1.60208e+01 2.55688e+02 2.98576e+01 6.66738e+01 5.53675e-01 3.00000e-02 2.03759e+00 1.35232e+01 7.68186e+02 1.25677e+01 4.00677e+01 2.95374e-01
1.50112e-01 -1.60059e+01 2.77031e+02 3.23307e+01 5.73073e+01 5.68950e-01 3.00000e-02 2.00410e+00 1.31059e+01 6.60809e+02 1.19090e+01 2.58634e+01 2.93126e-01
1.42985e-01 -1.59956e+01 2.81535e+02 3.37188e+01 6.73193e+01 5.64436e-01 3.00000e-02 2.02876e+00 1.35397e+01 7.73469e+02 1.25057e+01 3.80387e+01 2.68653e-01
1.45896e-01 -1.60254e+01 2.25432e+02 3.21530e+01 6.67125e+01 5.51718e-01 3.00000e-02 2.03107e+00 1.34254e+01 7.24140e+02 1.24391e+01 3.67134e+01 3.28950e-01
1.48303e-01 -1.59817e+01 2.75463e+02 3.08708e+01 6.58975e+01 5.65405e-01 3.00000e-02 2.01740e+00 1.33828e+01 7.23014e+02 1.22717e+01 3.26122e+01 2.86070e-01
1.47875e-01 -1.60402e+01 2.45170e+02 3.05890e+01 5.53081e+01 5.60371e-01 3.00000e-02 2.01927e+00 1.31509e+01 6.79718e+02 1.21809e+01 3.22134e+01 3.38315e-01
1.41217e-01 -1.59877e+01 2.57536e+02 3.30979e+01 5.19204e+01 5.58484e-01 3.00000e-02 2.03548e+00 1.32791e+01 7.37915e+02 1.24526e+01 3.93972e+01 3.25085e-01
1.46482e-01 -1.59700e+01 2.00041e+02 3.29795e+01 5.51723e+01 5.69582e-01 3.00000e-02 2.00275e+00 1.30242e+01 6.22463e+02 1.18066e+01 2.39263e+01 3.21767e-01
1.42408e-01 -1.59853e+01 2.09137e+02 2.88790e+01 5.02813e+01 5.81227e-01 3.00000e-02 2.00922e+00 1.31223e+01 6.64096e+02 1.20080e+01 2.80025e+01 3.12573e-01
1.43935e-01 -1.59629e+01 2.11431e+02 2.85947e+01 6.13453e+01 5.56073e-01 3.00000e-02 2.03612e+00 1.34284e+01 7.36431e+02 1.24912e+01 3.84438e+01 3.28472e-01
1.51622e-01 -1.59760e+01 2.48402e+02 2.85758e+01 6.04731e+01 5.56137e-01 3.00000e-02 2.01910e+00 1.32038e+01 6.81171e+02 1.21914e+01 3.19010e+01 3.36067e-01
1.46572e-01 -1.59974e+01 2.03866e+02 3.07145e+01 5.00660e+01 5.59722e-01 3.00000e-02 2.01836e+00 1.29470e+01 6.46951e+02 1.20612e+01 3.09302e+01 3.70650e-01
1.46695e-01 -1.60173e+01 2.57547e+02 3.00681e+01 5.24557e+01 5.80012e-01 3.00000e-02 2.00282e+00 1.30924e+01 6.63809e+02 1.18644e+01 2.50711e+01 2.84784e-01
1.44171e-01 -1.59760e+01 2.80001e+02 3.06076e+01 6.56875e+01 5.85902e-01 3.00000e-02 2.00779e+00 1.34642e+01 7.42001e+02 1.21618e+01 2.92920e+01 2.35538e-01
1.41895e-01 -1.59509e+01 2.42778e+02 3.07390e+01 6.52227e+01 5.79285e-01 3.00000e-02 2.01579e+00 1.34830e+01 7.39741e+02 1.22912e+01 3.22555e+01 2.64267e-01
1.45174e-01 -1.60401e+01 2.52343e+02 3.14599e+01 5.86188e+01 5.54631e-01 3.00000e-02 2.03248e+00 1.33330e+01 7.27696e+02 1.24292e+01 3.77204e+01 3.28898e-01
1.46731e-01 -1.59934e+01 2.42377e+02 3.24116e+01 5.55365e+01 5.50961e-01 3.00000e-02 2.02871e+00 1.31785e+01 6.93718e+02 1.23096e+01 3.56515e+01 3.57083e-01
1.43993e-01 -1.60178e+01 2.47514e+02 2.95085e+01 6.36145e+01 5.51504e-01 3.00000e-02 2.04361e+00 1.35305e+01 7.76775e+02 1.26319e+01 4.21607e+01 2.97668e-01
1.52751e-01 -1.60314e+01 2.03348e+02 2.92805e+01 6.93734e+01 5.64086e-01 3.00000e-02 2.00270e+00 1.32143e+01 6.43496e+02 1.18631e+01 2.37673e+01 3.02415e-01
1.42291e-01 -1.60253e+01 2.64274e+02 3.05144e+01 6.43755e+01 5.88375e-01 3.00000e-02 2.00775e+00 1.34638e+01 7.39305e+02 1.21567e+01 2.91363e+01 2.37712e-01
1.45262e-01 -1.59713e+01 2.78266e+02 3.01504e+01 6.37989e+01 5.63583e-01 3.00000e-02 2.02924e+00 1.34790e+01 7.61944e+02 1.24742e+01 3.77176e+01 2.81945e-01
1.40587e-01 -1.60011e+01 2.74445e+02 2.87364e+01 5.73473e+01 5.73881e-01 3.00000e-02 2.03254e+00 1.35145e+01 7.86128e+02 1.25417e+01 3.97131e+01 2.64668e-01
1.42332e-01 -1.59883e+01 2.64790e+02 3.25980e+01 4.80134e+01 5.83682e-01 3.00000e-02 2.00618e+00 1.30894e+01 6.80501e+02 1.19688e+01 2.76411e+01 2.84104e-01
1.49875e-01 -1.60248e+01 2.81140e+02 2.80844e+01 6.68393e+01 5.58781e-01 3.00000e-02 2.02767e+00 1.34500e+01 7.49565e+02 1.24281e+01 3.65404e+01 2.90843e-01
1.40017e-01 -1.59758e+01 2.11771e+02 3.34817e+01 5.93694e+01 5.63525e-01 3.00000e-02 2.02848e+00 1.33730e+01 7.19488e+02 1.23975e+01 3.61084e+01 3.26443e-01
1.40316e-01 -1.59558e+01 2.63443e+02 2.85940e+01 6.26625e+01 5.85074e-01 3.00000e-02 2.02084e+00 1.35694e+01 7.79932e+02 1.24195e+01 3.53202e+01 2.41364e-01
1.51497e-01 -1.59548e+01 2.93511e+02 2.84654e+01 6.52024e+01 5.73850e-01 3.00000e-02 2.00703e+00 1.33164e+01 7.07393e+02 1.20685e+01 2.80924e+01 2.63120e-01
1.46790e-01 -1.59511e+01 2.62794e+02 3.34223e+01 5.72043e+01 5.54073e-01 3.00000e-02 2.02548e+00 1.32181e+01 7.00404e+02 1.23012e+01 3.50235e+01 3.38277e-01
1.51974e-01 -1.60199e+01 2.54073e+02 2.91181e+01 5.13288e+01 5.68456e-01 3.00000e-02 2.00300e+00 1.28641e+01 6.32491e+02 1.17579e+01 2.44620e+01 3.13826e-01
1.49253e-01 -1.60090e+01 2.72644e+02 3.39762e+01 5.44242e+01 5.64761e-01 3.00000e-02 2.00691e+00 1.30377e+01 6.54329e+02 1.19460e+01 2.72520e+01 3.11726e-01
1.42418e-01 -1.59754e+01 2.33593e+02 3.22492e+01 5.79332e+01 5.77896e-01 3.00000e-02 2.00999e+00 1.32706e+01 6.89424e+02 1.21011e+01 2.90522e+01 2.91331e-01
1.42878e-01 -1.60122e+01 2.91417e+02 3.18337e+01 5.82088e+01 5.76692e-01 3.00000e-02 2.01886e+00 1.33934e+01 7.45982e+02 1.23253e+01 3.42829e+01 2.68111e-01
1.47688e-01 -1.59842e+01 2.77297e+02 3.25955e+01 5.55415e+01 5.75250e-01 3.00000e-02 2.00303e+00 1.31292e+01 6.68737e+02 1.18952e+01 2.54601e+01 2.81331e-01
1.44975e-01 -1.60090e+01 2.60133e+02 2.96233e+01 4.88723e+01 5.82337e-01 3.00000e-02 2.00596e+00 1.30555e+01 6.73767e+02 1.19378e+01 2.71783e+01 2.89362e-01
1.46566e-01 -1.60468e+01 2.24994e+02 2.83341e+01 5.61367e+01 5.58256e-01 3.00000e-02 2.02790e+00 1.32422e+01 7.00254e+02 1.23182e+01 3.52023e+01 3.46689e-01
1.60383e-01 -1.59663e+01 2.88816e+02 2.94508e+01 6.31671e+01 5.52405e-01 3.00000e-02 2.00288e+00 1.30159e+01 6.32557e+02 1.18110e+01 2.42255e+01 3.13186e-01
1.51444e-01 -1.60163e+01 2.70658e+02 3.26947e+01 6.55798e+01 5.54611e-01 3.00000e-02 2.01609e+00 1.32547e+01 6.87054e+02 1.21851e+01 3.12523e+01 3.17980e-01
1.44295e-01 -1.60095e+01 2.46590e+02 2.86192e+01 6.63543e+01 5.56694e-01 3.00000e-02 2.03983e+00 1.35759e+01 7.82313e+02 1.26139e+01 4.10286e+01 2.84284e-01
1.55591e-01 -1.60461e+01 2.97882e+02 2.84546e+01 6.47708e+01 5.54745e-01 3.00000e-02 2.01685e+00 1.32396e+01 6.94726e+02 1.21891e+01 3.16510e+01 3.12956e-01
1.49033e-01 -1.60157e+01 2.27590e+02 3.24291e+01 6.80780e+01 5.62807e-01 3.00000e-02 2.00997e+00 1.32926e+01 6.73938e+02 1.20876e+01 2.82947e+01 3.06201e-01
1.42353e-01 -1.60352e+01 2.32505e+02 3.19100e+01 5.91637e+01 5.67249e-01 3.00000e-02 2.02316e+00 1.33483e+01 7.16427e+02 1.23271e+01 3.43936e+01 3.12599e-01
1.44726e-01 -1.59877e+01 2.74114e+02 3.27359e+01 5.17024e+01 5.63339e-01 3.00000e-02 2.02310e+00 1.31537e+01 7.05995e+02 1.22564e+01 3.46932e+01 3.23767e-01
1.47122e-01 -1.60373e+01 2.30874e+02 3.20970e+01 4.88105e+01 5.73260e-01 3.00000e-02 2.00154e+00 1.28974e+01 6.26332e+02 1.17247e+01 2.33919e+01 3.12290e-01
1.42032e-01 -1.60064e+01 2.33914e+02 3.12564e+01 5.90416e+01 5.72880e-01 3.00000e-02 2.01908e+00 1.33529e+01 7.14958e+02 1.22776e+01 3.29859e+01 3.00131e-01
1.40743e-01 -1.60017e+01 2.27203e+02 3.39037e+01 5.00825e+01 5.79011e-01 3.00000e-02 2.00858e+00 1.31237e+01 6.67685e+02 1.20151e+01 2.81912e+01 3.06321e-01
1.46244e-01 -1.59933e+01 2.73376e+02 3.12198e+01 6.00569e+01 5.67004e-01 3.00000e-02 2.01914e+00 1.33231e+01 7.18168e+02 1.22751e+01 3.33155e+01 2.97022e-01
1.43578e-01 -1.60207e+01 2.41101e+02 2.89468e+01 5.16887e+01 5.88462e-01 3.00000e-02 2.00178e+00 1.31560e+01 6.71878e+02 1.18539e+01 2.44028e+01 2.73204e-01
1.42076e-01 -1.59917e+01 2.80388e+02 3.15075e+01 5.83347e+01 5.90779e-01 3.00000e-02 2.00466e+00 1.33599e+01 7.23161e+02 1.20561e+01 2.75902e+01 2.40628e-01
1.45258e-01 -1.59529e+01 2.54104e+02 3.15306e+01 6.80747e+01 5.65562e-01 3.00000e-02 2.02236e+00 1.34782e+01 7.40951e+02 1.23766e+01 3.45989e+01 2.84118e-01
1.41080e-01 -1.59637e+01 2.10872e+02 3.17424e+01 5.02012e+01 5.60551e-01 3.00000e-02 2.03109e+00 1.31793e+01 7.00094e+02 1.23353e+01 3.65252e+01 3.57319e-01
1.42217e-01 -1.60263e+01 2.52128e+02 3.23628e+01 6.71212e+01 5.89586e-01 3.00000e-02 2.00156e+00 1.34454e+01 7.19346e+02 1.19693e+01 2.49158e+01 2.32519e-01
1.42496e-01 -1.59875e+01 2.31829e+02 3.21773e+01 4.81665e+01 5.74800e-01 3.00000e-02 2.01233e+00 1.30545e+01 6.68393e+02 1.20475e+01 2.97146e+01 3.21716e-01
1.49641e-01 -1.60412e+01 2.50948e+02 2.86641e+01 5.66211e+01 5.59414e-01 3.00000e-02 2.02044e+00 1.31726e+01 6.86067e+02 1.22029e+01 3.26458e+01 3.35921e-01
1.46865e-01 -1.59724e+01 2.06562e+02 3.15411e+01 5.10438e+01 5.66743e-01 3.00000e-02 2.00816e+00 1.29636e+01 6.29479e+02 1.19113e+01 2.68408e+01 3.41683e-01
1.45798e-01 -1.59665e+01 2.73813e+02 3.26663e+01 5.48033e+01 5.61096e-01 3.00000e-02 2.02304e+00 1.32106e+01 7.07029e+02 1.22775e+01 3.45645e+01 3.22424e-01
1.43567e-01 -1.59832e+01 2.87656e+02 2.80500e+01 6.86066e+01 5.94870e-01 3.00000e-02 2.00896e+00 1.36068e+01 7.86646e+02 1.22528e+01 3.06538e+01 2.02319e-01
1.40131e-01 -1.60127e+01 2.76324e+02 3.38274e+01 6.22229e+01 5.88467e-01 3.00000e-02 2.00819e+00 1.34457e+01 7.40852e+02 1.21745e+01 2.97547e+01 2.37871e-01
1.41679e-01 -1.60445e+01 2.45318e+02 3.25079e+01 6.38920e+01 5.62086e-01 3.00000e-02 2.03214e+00 1.34962e+01 7.57246e+02 1.25064e+01 3.83601e+01 2.94557e-01
1.48102e-01 -1.59864e+01 2.49591e+02 3.30675e+01 6.92309e+01 5.72126e-01 3.00000e-02 2.00364e+00 1.33270e+01 6.84745e+02 1.19762e+01 2.56487e+01 2.69789e-01
1.47903e-01 -1.60039e+01 2.32813e+02 2.94662e+01 6.68373e+01 5.63742e-01 3.00000e-02 2.01855e+00 1.33792e+01 7.08546e+02 1.22619e+01 3.21762e+01 3.04900e-01
1.41116e-01 -1.59861e+01 2.89938e+02 3.00713e+01 6.07142e+01 5.91873e-01 3.00000e-02 2.01144e+00 1.34948e+01 7.64274e+02 1.22621e+01 3.17448e+01 2.28150e-01
1.44689e-01 -1.59894e+01 2.69399e+02 3.09262e+01 6.81094e+01 5.65738e-01 3.00000e-02 2.02708e+00 1.35387e+01 7.67741e+02 1.24722e+01 3.69851e+01 2.70171e-01
1.53606e-01 -1.60111e+01 2.37402e+02 3.24642e+01 6.23249e+01 5.54211e-01 3.00000e-02 2.00698e+00 1.30744e+01 6.33954e+02 1.19325e+01 2.63126e+01 3.31615e-01
1.56009e-01 -1.59941e+01 2.69032e+02 3.00972e+01 5.90199e+01 5.59186e-01 3.00000e-02 2.00287e+00 1.30066e+01 6.33472e+02 1.18104e+01 2.43039e+01 3.12305e-01
1.47525e-01 -1.60473e+01 2.18959e+02 2.94148e+01 5.01413e+01 5.75699e-01 3.00000e-02 2.00183e+00 1.29461e+01 6.28802e+02 1.17464e+01 2.34571e+01 3.11492e-01
1.48569e-01 -1.59796e+01 2.00133e+02 3.32736e+01 6.66739e+01 5.63759e-01 3.00000e-02 2.00521e+00 1.32071e+01 6.42470e+02 1.19423e+01 2.54327e+01 3.15107e-01
1.43216e-01 -1.59642e+01 2.24905e+02 3.02099e+01 6.44277e+01 5.82295e-01 3.00000e-02 2.00696e+00 1.33804e+01 7.01134e+02 1.20770e+01 2.75955e+01 2.68476e-01
1.48344e-01 -1.60236e+01 2.35699e+02 2.99669e+01 5.16354e+01 5.74743e-01 3.00000e-02 2.00160e+00 1.29884e+01 6.36716e+02 1.17633e+01 2.35341e+01 3.03302e-01
1.48407e-01 -1.59637e+01 2.33525e+02 3.27617e+01 5.51986e+01 5.57582e-01 3.00000e-02 2.01523e+00 1.30732e+01 6.55002e+02 1.20845e+01 3.02092e+01 3.48148e-01
1.49620e-01 -1.59915e+01 2.47464e+02 2.96814e+01 5.95914e+01 5.55650e-01 3.00000e-02 2.02241e+00 1.32285e+01 6.90916e+02 1.22510e+01 3.33431e+01 3.37968e-01
1.46041e-01 -1.60286e+01 2.14454e+02 3.35446e+01 4.95569e+01 5.65292e-01 3.00000e-02 2.00899e+00 1.29349e+01 6.30869e+02 1.19217e+01 2.73830e+01 3.44317e-01
1.41443e-01 -1.59713e+01 2.17890e+02 3.35677e+01 6.60310e+01 5.71449e-01 3.00000e-02 2.01733e+00 1.34374e+01 7.14677e+02 1.22823e+01 3.21368e+01 2.94235e-01
1.40969e-01 -1.60283e+01 2.81377e+02 3.29015e+01 6.19136e+01 5.82752e-01 3.00000e-02 2.01475e+00 1.34570e+01 7.52139e+02 1.22937e+01 3.27980e+01 2.49280e-01
1.46426e-01 -1.59654e+01 2.23442e+02 3.32665e+01 6.55104e+01 5.61922e-01 3.00000e-02 2.01539e+00 1.33074e+01 6.84249e+02 1.21873e+01 3.06827e+01 3.18114e-01
1.46246e-01 -1.60245e+01 2.87544e+02 3.10055e+01 5.40406e+01 5.78753e-01 3.00000e-02 2.00781e+00 1.31876e+01 6.94571e+02 1.20449e+01 2.86306e+01 2.77798e-01
1.45213e-01 -1.60014e+01 2.18905e+02 3.19700e+01 5.34103e+01 5.77497e-01 3.00000e-02 2.00090e+00 1.30621e+01 6.37952e+02 1.17616e+01 2.29048e+01 2.98882e-01
1.58347e-01 -1.59648e+01 2.11293e+02 2.88552e+01 5.97792e+01 5.50872e-01 3.00000e-02 2.00266e+00 1.29148e+01 5.97837e+02 1.17346e+01 2.30823e+01 3.43939e-01
1.54149e-01 -1.60077e+01 2.26789e+02 3.06252e+01 6.94647e+01 5.51305e-01 3.00000e-02 2.01303e+00 1.32374e+01 6.61460e+02 1.21005e+01 2.89703e+01 3.31799e-01
1.55101e-01 -1.59975e+01 2.01211e+02 2.81319e+01 5.81090e+01 5.55650e-01 3.00000e-02 2.00610e+00 1.29643e+01 6.10810e+02 1.18454e+01 2.51238e+01 3.49655e-01
1.53590e-01 -1.59619e+01 2.84528e+02 2.94472e+01 6.04393e+01 5.57303e-01 3.00000e-02 2.01477e+00 1.31655e+01 6.79503e+02 1.21267e+01 3.06492e+01 3.20518e-01
1.41610e-01 -1.60348e+01 2.12987e+02 2.87095e+01 6.18121e+01 5.79197e-01 3.00000e-02 2.01621e+00 1.34099e+01 7.16714e+02 1.22477e+01 3.16052e+01 2.88199e-01
1.42451e-01 -1.59634e+01 2.54325e+02 3.19682e+01 6.26481e+01 5.74548e-01 3.00000e-02 2.01780e+00 1.34217e+01 7.32829e+02 1.23008e+01 3.30904e+01 2.77643e-01
1.44024e-01 -1.59883e+01 2.08808e+02 2.81887e+01 5.49254e+01 5.59794e-01 3.00000e-02 2.03147e+00 1.32743e+01 7.08134e+02 1.23709e+01 3.64394e+01 3.48915e-01
1.43830e-01 -1.60283e+01 2.55975e+02 3.09025e+01 5.88021e+01 5.87305e-01 3.00000e-02 2.00121e+00 1.32811e+01 6.91224e+02 1.18864e+01 2.42474e+01 2.54355e-01
1.53141e-01 -1.60023e+01 2.50824e+02 3.00642e+01 6.73020e+01 5.52756e-01 3.00000e-02 2.01723e+00 1.32730e+01 6.84104e+02 1.21927e+01 3.12015e+01 3.25564e-01
1.41442e-01 -1.60432e+01 2.42846e+02 2.88377e+01 5.24336e+01 5.70316e-01 3.00000e-02 2.02909e+00 1.33222e+01 7.34726e+02 1.23941e+01 3.69673e+01 3.11132e-01
1.43239e-01 -1.59725e+01 2.48802e+02 3.05996e+01 6.49689e+01 5.82364e-01 3.00000e-02 2.00945e+00 1.34304e+01 7.24503e+02 1.21633e+01 2.94226e+01 2.56662e-01
1.49415e-01 -1.59529e+01 2.93547e+02 3.33069e+01 6.61210e+01 5.58720e-01 3.00000e-02 2.01871e+00 1.33401e+01 7.17010e+02 1.22775e+01 3.31591e+01 2.96718e-01
1.46216e-01 -1.60365e+01 2.68370e+02 3.22705e+01 6.10585e+01 5.52734e-01 3.00000e-02 2.03215e+00 1.33597e+01 7.33503e+02 1.24433e+01 3.78900e+01 3.21262e-01
1.50123e-01 -1.59809e+01 2.72534e+02 2.95208e+01 6.27175e+01 5.51608e-01 3.00000e-02 2.02908e+00 1.33341e+01 7.23278e+02 1.23876e+01 3.63983e+01 3.23983e-01
1.46766e-01 -1.59685e+01 2.25920e+02 3.25399e+01 5.49542e+01 5.71773e-01 3.00000e-02 2.00314e+00 1.30643e+01 6.39369e+02 1.18469e+01 2.46365e+01 3.08223e-01
1.42934e-01 -1.60442e+01 2.76216e+02 3.17058e+01 6.71243e+01 5.75389e-01 3.00000e-02 2.02056e+00 1.35369e+01 7.67380e+02 1.23998e+01 3.49542e+01 2.52473e-01
1.56472e-01 -1.60068e+01 2.63890e+02 3.15522e+01 6.74508e+01 5.57183e-01 3.00000e-02 2.00175e+00 1.31309e+01 6.42594e+02 1.18191e+01 2.35420e+01 2.98780e-01
1.53931e-01 -1.60499e+01 2.12193e+02 3.27875e+01 6.88291e+01 5.52832e-01 3.00000e-02 2.00598e+00 1.31529e+01 6.32045e+02 1.19307e+01 2.55212e+01 3.28636e-01
1.45624e-01 -1.59962e+01 2.82268e+02 2.87927e+01 6.21553e+01 5.58354e-01 3.00000e-02 2.03698e+00 1.34922e+01 7.75402e+02 1.25636e+01 4.05210e+01 2.86018e-01
1.49695e-01 -1.60227e+01 2.71078e+02 3.00126e+01 5.95238e+01 5.70678e-01 3.00000e-02 2.00773e+00 1.32032e+01 6.80462e+02 1.20288e+01 2.79075e+01 2.90587e-01
1.48327e-01 -1.59811e+01 2.63260e+02 3.30354e+01 6.15699e+01 5.65008e-01 3.00000e-02 2.01082e+00 1.32257e+01 6.81186e+02 1.20964e+01 2.92824e+01 3.02670e-01
1.49370e-01 -1.60197e+01 2.23817e+02 3.19868e+01 5.87800e+01 5.61111e-01 3.00000e-02 2.00966e+00 1.31041e+01 6.45906e+02 1.20001e+01 2.77213e+01 3.32476e-01
1.42838e-01 -1.60395e+01 2.17981e+02 3.24987e+01 6.64202e+01 5.78913e-01 3.00000e-02 2.00703e+00 1.33835e+01 6.93394e+02 1.20779e+01 2.74744e+01 2.75776e-01
1.44879e-01 -1.60352e+01 2.85124e+02 2.84289e+01 5.62130e+01 5.56230e-01 3.00000e-02 2.04146e+00 1.33988e+01 7.72095e+02 1.25690e+01 4.20267e+01 2.98989e-01
1.49908e-01 -1.59787e+01 2.98162e+02 3.11104e+01 5.77206e+01 5.52516e-01 3.00000e-02 2.02741e+00 1.32158e+01 7.14718e+02 1.23296e+01 3.61235e+01 3.28474e-01
1.43630e-01 -1.59874e+01 2.46078e+02 2.97116e+01 6.64687e+01 5.56272e-01 3.00000e-02 2.03964e+00 1.35724e+01 7.80396e+02 1.26126e+01 4.10064e+01 2.86032e-01
1.47005e-01 -1.59995e+01 2.00052e+02 2.85198e+01 6.82572e+01 5.69888e-01 3.00000e-02 2.01278e+00 1.33754e+01 6.90397e+02 1.21561e+01 2.93295e+01 3.01510e-01
1.40728e-01 -1.59510e+01 2.98846e+02 3.01472e+01 6.13158e+01 6.04160e-01 3.00000e-02 2.00054e+00 1.34974e+01 7.60953e+02 1.19757e+01 2.50703e+01 1.96829e-01
1.47120e-01 -1.60092e+01 2.46331e+02 3.09015e+01 5.43884e+01 5.53373e-01 3.00000e-02 2.02839e+00 1.31600e+01 6.95772e+02 1.22977e+01 3.56018e+01 3.53579e-01
1.50079e-01 -1.60374e+01 2.25131e+02 2.94355e+01 6.13808e+01 5.56497e-01 3.00000e-02 2.01865e+00 1.32166e+01 6.74651e+02 1.21840e+01 3.14516e+01 3.41362e-01
1.54575e-01 -1.60310e+01 2.49452e+02 2.82740e+01 6.29057e+01 5.56199e-01 3.00000e-02 2.01240e+00 1.31638e+01 6.62543e+02 1.20681e+01 2.89671e+01 3.27957e-01
1.49957e-01 -1.59851e+01 2.13786e+02 3.14851e+01 6.02325e+01 5.65440e-01 3.00000e-02 2.00311e+00 1.30879e+01 6.31275e+02 1.18412e+01 2.42124e+01 3.15470e-01
1.44493e-01 -1.60493e+01 2.93396e+02 2.89570e+01 5.30155e+01 5.56683e-01 3.00000e-02 2.04155e+00 1.32930e+01 7.67433e+02 1.25262e+01 4.21682e+01 3.04528e-01
1.50107e-01 -1.59749e+01 2.06889e+02 2.80520e+01 5.40269e+01 5.61960e-01 3.00000e-02 2.01246e+00 1.30134e+01 6.39254e+02 1.19959e+01 2.84626e+01 3.52217e-01
1.47045e-01 -1.59694e+01 2.78576e+02 3.34711e+01 6.14480e+01 5.72431e-01 3.00000e-02 2.00719e+00 1.32579e+01 6.91529e+02 1.20539e+01 2.81017e+01 2.78122e-01
1.42420e-01 -1.59978e+01 2.01533e+02 3.02311e+01 5.54685e+01 5.68308e-01 3.00000e-02 2.02111e+00 1.32438e+01 6.86509e+02 1.22366e+01 3.27081e+01 3.37985e-01
1.52886e-01 -1.59931e+01 2.29343e+02 3.06918e+01 6.13029e+01 5.53201e-01 3.00000e-02 2.01261e+00 1.31091e+01 6.46409e+02 1.20448e+01 2.87279e+01 3.45477e-01
1.44676e-01 -1.59955e+01 2.82717e+02 3.05069e+01 6.16399e+01 5.84419e-01 3.00000e-02 2.00750e+00 1.33816e+01 7.26235e+02 1.21223e+01 2.89565e+01 2.48172e-01
1.44709e-01 -1.59720e+01 2.68720e+02 3.05373e+01 5.79503e+01 5.88025e-01 3.00000e-02 2.00041e+00 1.32662e+01 6.92935e+02 1.18405e+01 2.34620e+01 2.49730e-01
1.40516e-01 -1.59588e+01 2.69256e+02 3.31915e+01 6.75117e+01 5.83942e-01 3.00000e-02 2.01383e+00 1.35561e+01 7.63140e+02 1.23150e+01 3.24065e+01 2.36455e-01
1.49375e-01 -1.59572e+01 2.96600e+02 3.07475e+01 5.27039e+01 5.74009e-01 3.00000e-02 2.00590e+00 1.30553e+01 6.74338e+02 1.19440e+01 2.73225e+01 2.88582e-01
1.52601e-01 -1.60478e+01 2.94138e+02 2.95057e+01 6.34734e+01 5.53307e-01 3.00000e-02 2.02335e+00 1.32897e+01 7.12393e+02 1.23040e+01 3.44197e+01 3.17625e-01
1.48431e-01 -1.59857e+01 2.41391e+02 3.14693e+01 5.77885e+01 5.61455e-01 3.00000e-02 2.01456e+00 1.31592e+01 6.69515e+02 1.21149e+01 3.02598e+01 3.29999e-01
1.53931e-01 -1.59520e+01 2.55112e+02 2.89367e+01 6.92928e+01 5.59347e-01 3.00000e-02 2.01140e+00 1.32935e+01 6.85214e+02 1.21118e+01 2.90232e+01 3.01094e-01
1.41142e-01 -1.60033e+01 2.69396e+02 3.28966e+01 6.93520e+01 5.65730e-01 3.00000e-02 2.03347e+00 1.36489e+01 7.99780e+02 1.26058e+01 4.00598e+01 2.52713e-01
1.41262e-01 -1.59815e+01 2.70601e+02 2.88354e+01 5.68325e+01 5.58866e-01 3.00000e-02 2.04596e+00 1.35202e+01 7.98059e+02 1.26731e+01 4.41299e+01 2.77544e-01
1.55664e-01 -1.59940e+01 2.36617e+02 3.24412e+01 5.33334e+01 5.53165e-01 3.00000e-02 2.00161e+00 1.27554e+01 5.95629e+02 1.16531e+01 2.27595e+01 3.40362e-01
1.42488e-01 -1.59690e+01 2.15434e+02 3.28034e+01 6.86646e+01 5.63830e-01 3.00000e-02 2.02511e+00 1.35019e+01 7.31998e+02 1.24077e+01 3.50107e+01 3.02103e-01
1.43503e-01 -1.60490e+01 2.02971e+02 3.37576e+01 6.96980e+01 5.54933e-01 3.00000e-02 2.02970e+00 1.34883e+01 7.23984e+02 1.24465e+01 3.61017e+01 3.25056e-01
1.53696e-01 -1.60377e+01 2.11958e+02 3.15416e+01 5.35204e+01 5.57618e-01 3.00000e-02 2.00116e+00 1.28222e+01 5.94347e+02 1.16557e+01 2.22441e+01 3.39114e-01
1.41465e-01 -1.60114e+01 2.27171e+02 3.27033e+01 6.99144e+01 5.74913e-01 3.00000e-02 2.01746e+00 1.35402e+01 7.39606e+02 1.23317e+01 3.26609e+01 2.69862e-01
1.43418e-01 -1.59944e+01 2.04603e+02 3.11793e+01 6.81141e+01 5.70865e-01 3.00000e-02 2.01639e+00 1.34430e+01 7.08066e+02 1.22550e+01 3.12914e+01 2.97547e-01
1.49471e-01 -1.60064e+01 2.33081e+02 3.17870e+01 6.20660e+01 5.56736e-01 3.00000e-02 2.01617e+00 1.32049e+01 6.70693e+02 1.21509e+01 3.06750e+01 3.35480e-01
1.40111e-01 -1.59992e+01 2.60338e+02 3.23082e+01 6.28859e+01 5.66675e-01 3.00000e-02 2.03342e+00 1.35449e+01 7.80007e+02 1.25571e+01 3.96463e+01 2.73096e-01
1.44161e-01 -1.59647e+01 2.34291e+02 3.38580e+01 6.63339e+01 5.71293e-01 3.00000e-02 2.01124e+00 1.33664e+01 6.98744e+02 1.21594e+01 2.96018e+01 2.87325e-01
1.58930e-01 -1.60450e+01 2.79817e+02 3.14076e+01 6.13398e+01 5.53362e-01 3.00000e-02 2.00036e+00 1.29680e+01 6.20451e+02 1.16825e+01 2.19078e+01 3.11682e-01
1.42943e-01 -1.59678e+01 2.60350e+02 3.19260e+01 5.40717e+01 5.78343e-01 3.00000e-02 2.01168e+00 1.32418e+01 6.99958e+02 1.21327e+01 3.02756e+01 2.87856e-01
1.43941e-01 -1.60311e+01 2.68793e+02 3.11526e+01 6.09720e+01 5.72215e-01 3.00000e-02 2.01958e+00 1.33975e+01 7.34696e+02 1.23187e+01 3.38803e+01 2.81640e-01
1.41666e-01 -1.60370e+01 2.87830e+02 3.26994e+01 6.04515e+01 5.61888e-01 3.00000e-02 2.03640e+00 1.35020e+01 7.83048e+02 1.25797e+01 4.10168e+01 2.76442e-01
1.44977e-01 -1.59789e+01 2.60498e+02 2.94865e+01 4.96832e+01 5.86553e-01 3.00000e-02 2.00155e+00 1.30793e+01 6.69908e+02 1.18219e+01 2.43686e+01 2.73920e-01
1.41415e-01 -1.59848e+01 2.49327e+02 3.05155e+01 5.68281e+01 5.78389e-01 3.00000e-02 2.01774e+00 1.33609e+01 7.25429e+02 1.22739e+01 3.29617e+01 2.84817e-01
1.42721e-01 -1.60413e+01 2.94602e+02 3.24046e+01 5.44051e+01 5.65886e-01 3.00000e-02 2.02967e+00 1.33376e+01 7.51864e+02 1.24336e+01 3.82415e+01 2.93913e-01
1.43297e-01 -1.60352e+01 2.58004e+02 3.08886e+01 6.22588e+01 5.57755e-01 3.00000e-02 2.03672e+00 1.34868e+01 7.65526e+02 1.25524e+01 4.00493e+01 2.96417e-01
1.42631e-01 -1.59620e+01 2.86595e+02 3.00534e+01 5.32249e+01 5.82541e-01 3.00000e-02 2.01553e+00 1.33098e+01 7.32771e+02 1.22400e+01 3.27730e+01 2.70088e-01
1.40415e-01 -1.59842e+01 2.52246e+02 2.95850e+01 6.55103e+01 6.00136e-01 3.00000e-02 2.00014e+00 1.35039e+01 7.40715e+02 1.19104e+01 2.35059e+01 2.10726e-01
1.44956e-01 -1.59720e+01 2.37862e+02 2.89101e+01 6.64751e+01 5.81224e-01 3.00000e-02 2.00857e+00 1.34247e+01 7.17359e+02 1.21313e+01 2.86400e+01 2.59920e-01
1.52204e-01 -1.60335e+01 2.01718e+02 3.27046e+01 6.05458e+01 5.51431e-01 3.00000e-02 2.00980e+00 1.30292e+01 6.20325e+02 1.19544e+01 2.70299e+01 3.58895e-01
1.61147e-01 -1.60414e+01 2.96359e+02 3.07000e+01 6.70480e+01 5.50141e-01 3.00000e-02 2.00231e+00 1.30620e+01 6.36423e+02 1.18137e+01 2.39294e+01 3.06949e-01
1.45434e-01 -1.59889e+01 2.08187e+02 3.12187e+01 5.24040e+01 5.63608e-01 3.00000e-02 2.01656e+00 1.30777e+01 6.56339e+02 1.21003e+01 3.05904e+01 3.52500e-01
1.53322e-01 -1.60193e+01 2.17326e+02 2.87279e+01 5.51798e+01 5.53100e-01 3.00000e-02 2.01376e+00 1.29499e+01 6.31801e+02 1.19865e+01 2.87822e+01 3.66154e-01
1.53899e-01 -1.60381e+01 2.95243e+02 2.82191e+01 6.56159e+01 5.61730e-01 3.00000e-02 2.01449e+00 1.32915e+01 7.04480e+02 1.21816e+01 3.10452e+01 2.94108e-01
1.56125e-01 -1.60026e+01 2.13793e+02 2.90007e+01 5.97634e+01 5.53545e-01 3.00000e-02 2.00543e+00 1.29810e+01 6.13000e+02 1.18409e+01 2.48974e+01 3.44120e-01
1.41217e-01 -1.59691e+01 2.18686e+02 3.07603e+01 5.55506e+01 5.68270e-01 3.00000e-02 2.02520e+00 1.33143e+01 7.12164e+02 1.23328e+01 3.49059e+01 3.24108e-01
1.43173e-01 -1.59910e+01 2.39461e+02 3.10618e+01 6.77122e+01 5.57261e-01 3.00000e-02 2.03659e+00 1.35706e+01 7.71401e+02 1.25785e+01 3.97859e+01 2.89580e-01
1.45923e-01 -1.59587e+01 2.09891e+02 3.10154e+01 6.63437e+01 5.53774e-01 3.00000e-02 2.02926e+00 1.34106e+01 7.15000e+02 1.24031e+01 3.57081e+01 3.34013e-01
1.47519e-01 -1.59998e+01 2.94490e+02 3.03149e+01 5.26929e+01 5.63977e-01 3.00000e-02 2.02248e+00 1.31388e+01 7.10801e+02 1.22437e+01 3.46165e+01 3.16374e-01
1.47903e-01 -1.60437e+01 2.83282e+02 3.34002e+01 6.21872e+01 5.75671e-01 3.00000e-02 2.00227e+00 1.32408e+01 6.84270e+02 1.19185e+01 2.51631e+01 2.64568e-01
1.50814e-01 -1.59621e+01 2.21004e+02 3.03237e+01 6.42018e+01 5.54402e-01 3.00000e-02 2.01714e+00 1.32242e+01 6.68932e+02 1.21629e+01 3.07468e+01 3.41381e-01
1.44563e-01 -1.59813e+01 2.57550e+02 3.14043e+01 5.39393e+01 5.55449e-01 3.00000e-02 2.03321e+00 1.32448e+01 7.23559e+02 1.24020e+01 3.80520e+01 3.35811e-01
1.41131e-01 -1.60144e+01 2.98572e+02 3.24452e+01 5.24160e+01 5.85705e-01 3.00000e-02 2.01305e+00 1.33104e+01 7.35772e+02 1.22159e+01 3.21703e+01 2.58861e-01
1.42211e-01 -1.60199e+01 2.82757e+02 2.97458e+01 5.92584e+01 5.81483e-01 3.00000e-02 2.01898e+00 1.34557e+01 7.58394e+02 1.23513e+01 3.44585e+01 2.56449e-01
1.48817e-01 -1.59995e+01 2.86214e+02 3.09169e+01 5.41958e+01 5.67694e-01 3.00000e-02 2.01272e+00 1.31158e+01 6.84653e+02 1.20907e+01 3.03707e+01 3.06987e-01
1.48895e-01 -1.59716e+01 2.47863e+02 3.03658e+01 6.86135e+01 5.69540e-01 3.00000e-02 2.00966e+00 1.33595e+01 6.99809e+02 1.21195e+01 2.87540e+01 2.80184e-01
1.48151e-01 -1.59566e+01 2.70786e+02 3.17150e+01 5.25000e+01 5.65956e-01 3.00000e-02 2.01256e+00 1.30605e+01 6.71897e+02 1.20587e+01 2.99862e+01 3.19146e-01
1.44554e-01 -1.59815e+01 2.86117e+02 3.34390e+01 6.69468e+01 5.53220e-01 3.00000e-02 2.03726e+00 1.35256e+01 7.77617e+02 1.25871e+01 4.08157e+01 2.84186e-01
1.50781e-01 -1.60423e+01 2.71509e+02 3.34989e+01 5.62475e+01 5.52892e-01 3.00000e-02 2.01677e+00 1.30660e+01 6.65320e+02 1.21153e+01 3.12399e+01 3.43719e-01
1.40502e-01 -1.60420e+01 2.09013e+02 3.32086e+01 5.83472e+01 5.80797e-01 3.00000e-02 2.00718e+00 1.32578e+01 6.73983e+02 1.20320e+01 2.73640e+01 2.94347e-01
1.43678e-01 -1.59682e+01 2.19302e+02 2.82578e+01 5.23477e+01 5.59586e-01 3.00000e-02 2.03334e+00 1.32299e+01 7.13544e+02 1.23779e+01 3.73487e+01 3.48084e-01
1.54311e-01 -1.60194e+01 2.25903e+02 2.99979e+01 6.13006e+01 5.60166e-01 3.00000e-02 2.00203e+00 1.30444e+01 6.23309e+02 1.17818e+01 2.32731e+01 3.17427e-01
1.41123e-01 -1.59616e+01 2.04420e+02 3.27844e+01 6.40034e+01 5.65700e-01 3.00000e-02 2.02441e+00 1.34262e+01 7.16195e+02 1.23640e+01 3.44495e+01 3.17027e-01
1.47361e-01 -1.60252e+01 2.03273e+02 3.21256e+01 5.82459e+01 5.70454e-01 3.00000e-02 2.00170e+00 1.30709e+01 6.27740e+02 1.17890e+01 2.32539e+01 3.11811e-01
1.42887e-01 -1.60374e+01 2.18383e+02 2.93202e+01 6.16159e+01 5.50405e-01 3.00000e-02 2.04473e+00 1.34884e+01 7.60305e+02 1.26108e+01 4.17879e+01 3.19025e-01
1.41020e-01 -1.59553e+01 2.38499e+02 3.32722e+01 6.65176e+01 5.60677e-01 3.00000e-02 2.03377e+00 1.35552e+01 7.65162e+02 1.25494e+01 3.89961e+01 2.89920e-01
1.51241e-01 -1.60176e+01 2.00488e+02 2.81996e+01 6.63490e+01 5.54120e-01 3.00000e-02 2.01936e+00 1.32742e+01 6.73017e+02 1.22011e+01 3.12303e+01 3.46006e-01
1.51195e-01 -1.60053e+01 2.22691e+02 2.84614e+01 6.34498e+01 5.63634e-01 3.00000e-02 2.00971e+00 1.32092e+01 6.62052e+02 1.20371e+01 2.77837e+01 3.16716e-01
1.57202e-01 -1.60476e+01 2.19148e+02 2.80906e+01 5.91403e+01 5.53640e-01 3.00000e-02 2.00492e+00 1.29541e+01 6.11879e+02 1.18176e+01 2.46331e+01 3.42584e-01
1.42273e-01 -1.60127e+01 2.18613e+02 3.02902e+01 5.71871e+01 5.82632e-01 3.00000e-02 2.00687e+00 1.32542e+01 6.79351e+02 1.20227e+01 2.72660e+01 2.88041e-01
1.52154e-01 -1.60245e+01 2.36554e+02 2.96179e+01 5.74803e+01 5.53486e-01 3.00000e-02 2.01673e+00 1.30808e+01 6.55889e+02 1.20987e+01 3.05038e+01 3.53723e-01
1.46360e-01 -1.60294e+01 2.58222e+02 2.85642e+01 6.31393e+01 5.84991e-01 3.00000e-02 2.00309e+00 1.33471e+01 7.04445e+02 1.19757e+01 2.57179e+01 2.50604e-01
1.49243e-01 -1.59538e+01 2.60157e+02 3.22344e+01 5.11187e+01 5.69295e-01 3.00000e-02 2.00345e+00 1.29431e+01 6.40692e+02 1.18175e+01 2.51120e+01 3.08480e-01
1.42527e-01 -1.60354e+01 2.99442e+02 3.04749e+01 5.36021e+01 5.79220e-01 3.00000e-02 2.02058e+00 1.33429e+01 7.49292e+02 1.23329e+01 3.51800e+01 2.70188e-01
1.40688e-01 -1.60297e+01 2.66746e+02 2.91907e+01 5.13291e+01 5.72711e-01 3.00000e-02 2.03081e+00 1.33437e+01 7.55397e+02 1.24400e+01 3.84213e+01 2.93124e-01
1.40288e-01 -1.59706e+01 2.14644e+02 2.89506e+01 6.33940e+01 5.82624e-01 3.00000e-02 2.01600e+00 1.34743e+01 7.30646e+02 1.22765e+01 3.18465e+01 2.73737e-01
1.48368e-01 -1.59582e+01 2.35555e+02 3.15725e+01 5.90251e+01 5.57290e-01 3.00000e-02 2.01868e+00 1.31890e+01 6.75272e+02 1.21836e+01 3.17675e+01 3.40808e-01
1.45112e-01 -1.60364e+01 2.64592e+02 3.30493e+01 6.56749e+01 5.62530e-01 3.00000e-02 2.02367e+00 1.34259e+01 7.35221e+02 1.23769e+01 3.51440e+01 2.94173e-01
1.52550e-01 -1.60099e+01 2.86421e+02 2.92531e+01 6.67820e+01 5.61768e-01 3.00000e-02 2.01493e+00 1.33237e+01 7.07982e+02 1.22018e+01 3.12505e+01 2.92260e-01
1.52507e-01 -1.59871e+01 2.95303e+02 3.09829e+01 6.74584e+01 5.55050e-01 3.00000e-02 2.01963e+00 1.33321e+01 7.13952e+02 1.22762e+01 3.31734e+01 3.03105e-01
1.41528e-01 -1.59746e+01 2.66536e+02 3.01535e+01 4.91770e+01 5.87775e-01 3.00000e-02 2.00927e+00 1.31979e+01 7.04573e+02 1.20802e+01 2.95260e+01 2.74235e-01
1.56259e-01 -1.60323e+01 2.15212e+02 2.83191e+01 6.56643e+01 5.57287e-01 3.00000e-02 2.00335e+00 1.31030e+01 6.27190e+02 1.18367e+01 2.39495e+01 3.20390e-01
1.41381e-01 -1.60319e+01 2.58714e+02 3.18889e+01 5.04234e+01 5.87391e-01 3.00000e-02 2.00549e+00 1.31861e+01 6.89722e+02 1.19926e+01 2.73646e+01 2.72915e-01
1.55005e-01 -1.60417e+01 2.32160e+02 3.39217e+01 5.77112e+01 5.53667e-01 3.00000e-02 2.00000e+00 1.28935e+01 5.98467e+02 1.16074e+01 2.08173e+01 3.29257e-01
1.57321e-01 -1.59669e+01 2.36848e+02 2.84399e+01 6.29941e+01 5.50107e-01 3.00000e-02 2.01004e+00 1.30746e+01 6.36732e+02 1.19780e+01 2.73773e+01 3.43448e-01
1.40107e-01 -1.60239e+01 2.17581e+02 3.11841e+01 4.71977e+01 5.85685e-01 3.00000e-02 2.00658e+00 1.30819e+01 6.63033e+02 1.19517e+01 2.70849e+01 3.02026e-01
1.53095e-01 -1.59829e+01 2.29622e+02 3.19846e+01 5.40331e+01 5.58372e-01 3.00000e-02 2.00275e+00 1.28786e+01 6.09199e+02 1.17453e+01 2.37500e+01 3.33941e-01
1.44445e-01 -1.60395e+01 2.95603e+02 3.28934e+01 6.08138e+01 5.57258e-01 3.00000e-02 2.03413e+00 1.34304e+01 7.63418e+02 1.25174e+01 3.97187e+01 2.92707e-01
1.46756e-01 -1.60068e+01 2.05611e+02 3.22611e+01 4.91777e+01 5.61468e-01 3.00000e-02 2.01295e+00 1.28886e+01 6.31229e+02 1.19600e+01 2.87883e+01 3.62920e-01
1.51999e-01 -1.60046e+01 2.83450e+02 2.80642e+01 5.48773e+01 5.67749e-01 3.00000e-02 2.01002e+00 1.30655e+01 6.72393e+02 1.20123e+01 2.88124e+01 3.07920e-01
1.42937e-01 -1.59861e+01 2.65224e+02 3.09863e+01 5.94234e+01 5.88007e-01 3.00000e-02 2.00420e+00 1.33399e+01 7.10433e+02 1.20223e+01 2.68604e+01 2.49738e-01
1.50279e-01 -1.60164e+01 2.81078e+02 3.27757e+01 6.23325e+01 5.50856e-01 3.00000e-02 2.02363e+00 1.32571e+01 7.02543e+02 1.22941e+01 3.43625e+01 3.29433e-01
1.46155e-01 -1.60479e+01 2.17718e+02 3.27453e+01 6.18940e+01 5.57493e-01 3.00000e-02 2.02089e+00 1.32609e+01 6.83498e+02 1.22411e+01 3.25647e+01 3.40470e-01
1.44556e-01 -1.59527e+01 2.91504e+02 3.34854e+01 6.85005e+01 5.60111e-01 3.00000e-02 2.03094e+00 1.35422e+01 7.77267e+02 1.25312e+01 3.88416e+01 2.70128e-01
1.43728e-01 -1.59509e+01 2.63861e+02 2.83153e+01 5.45521e+01 5.60981e-01 3.00000e-02 2.03684e+00 1.33619e+01 7.55199e+02 1.24992e+01 3.99949e+01 3.08403e-01
1.47878e-01 -1.60313e+01 2.39177e+02 3.11233e+01 6.62131e+01 5.54934e-01 3.00000e-02 2.02543e+00 1.33763e+01 7.14529e+02 1.23535e+01 3.47443e+01 3.22241e-01
1.42967e-01 -1.60283e+01 2.90661e+02 3.25608e+01 6.17792e+01 5.51667e-01 3.00000e-02 2.04438e+00 1.35205e+01 7.92220e+02 1.26628e+01 4.36462e+01 2.81521e-01
1.46125e-01 -1.59959e+01 2.71754e+02 3.01343e+01 5.33216e+01 5.65630e-01 3.00000e-02 2.02217e+00 1.31950e+01 7.08295e+02 1.22569e+01 3.42238e+01 3.18014e-01
1.47510e-01 -1.59595e+01 2.00267e+02 3.25624e+01 6.45775e+01 5.59336e-01 3.00000e-02 2.01402e+00 1.32375e+01 6.60997e+02 1.21223e+01 2.94700e+01 3.36567e-01
1.48007e-01 -1.60079e+01 2.77142e+02 3.23343e+01 6.82031e+01 5.66007e-01 3.00000e-02 2.01544e+00 1.33970e+01 7.22671e+02 1.22512e+01 3.19176e+01 2.79592e-01
1.48770e-01 -1.59664e+01 2.48765e+02 3.35563e+01 5.14960e+01 5.64492e-01 3.00000e-02 2.00620e+00 1.29442e+01 6.37159e+02 1.18806e+01 2.64387e+01 3.24808e-01
1.50409e-01 -1.59834e+01 2.48169e+02 2.86650e+01 6.01317e+01 5.69492e-01 3.00000e-02 2.00717e+00 1.31865e+01 6.68012e+02 1.19948e+01 2.71278e+01 2.99915e-01
1.49698e-01 -1.60071e+01 2.84368e+02 3.28818e+01 6.42758e+01 5.70333e-01 3.00000e-02 2.00475e+00 1.32499e+01 6.85034e+02 1.19899e+01 2.66362e+01 2.74094e-01
1.43226e-01 -1.59568e+01 2.34058e+02 3.07272e+01 5.24227e+01 5.71624e-01 3.00000e-02 2.01741e+00 1.31917e+01 6.89609e+02 1.21813e+01 3.19141e+01 3.20458e-01
1.49535e-01 -1.60271e+01 2.35666e+02 3.27687e+01 5.69476e+01 5.61723e-01 3.00000e-02 2.00802e+00 1.30622e+01 6.42527e+02 1.19588e+01 2.71357e+01 3.28203e-01
1.50282e-01 -1.60414e+01 2.31049e+02 3.09186e+01 5.65542e+01 5.69453e-01 3.00000e-02 2.00035e+00 1.30329e+01 6.29444e+02 1.17064e+01 2.19694e+01 3.03720e-01
1.40262e-01 -1.59816e+01 2.41489e+02 3.26095e+01 5.66613e+01 5.51026e-01 3.00000e-02 2.04605e+00 1.34368e+01 7.66877e+02 1.26220e+01 4.30689e+01 3.13544e-01
1.52431e-01 -1.59901e+01 2.63689e+02 3.08129e+01 6.53426e+01 5.57960e-01 3.00000e-02 2.01282e+00 1.32388e+01 6.79351e+02 1.21210e+01 2.97189e+01 3.12708e-01
1.44252e-01 -1.59867e+01 2.33341e+02 3.14430e+01 6.37146e+01 5.66319e-01 3.00000e-02 2.02075e+00 1.33875e+01 7.16587e+02 1.23076e+01 3.34000e+01 3.04231e-01
1.44580e-01 -1.59994e+01 2.46579e+02 3.25978e+01 5.23179e+01 5.75705e-01 3.00000e-02 2.00679e+00 1.31094e+01 6.65496e+02 1.19734e+01 2.73369e+01 3.00632e-01
1.43102e-01 -1.59569e+01 2.95480e+02 3.19104e+01 6.58347e+01 5.68730e-01 3.00000e-02 2.02889e+00 1.35644e+01 7.88069e+02 1.25269e+01 3.86097e+01 2.54154e-01
1.41843e-01 -1.59818e+01 2.29161e+02 3.11374e+01 6.94193e+01 5.83294e-01 3.00000e-02 2.01008e+00 1.35186e+01 7.32796e+02 1.22024e+01 2.95913e+01 2.51414e-01
1.54369e-01 -1.59924e+01 2.85011e+02 2.98792e+01 5.45609e+01 5.56621e-01 3.00000e-02 2.01184e+00 1.29315e+01 6.53584e+02 1.19779e+01 2.91181e+01 3.34625e-01
1.44767e-01 -1.59630e+01 2.54401e+02 2.93215e+01 6.02511e+01 5.56007e-01 3.00000e-02 2.03688e+00 1.34328e+01 7.53821e+02 1.25230e+01 3.96922e+01 3.10080e-01
1.44192e-01 -1.59932e+01 2.30580e+02 3.21018e+01 6.64576e+01 5.58038e-01 3.00000e-02 2.02931e+00 1.34645e+01 7.35499e+02 1.24443e+01 3.65571e+01 3.10911e-01
1.49664e-01 -1.59592e+01 2.08040e+02 3.01667e+01 5.86838e+01 5.59992e-01 3.00000e-02 2.01202e+00 1.31106e+01 6.44946e+02 1.20339e+01 2.84359e+01 3.44293e-01
1.42668e-01 -1.60241e+01 2.89112e+02 3.22496e+01 6.63031e+01 5.77297e-01 3.00000e-02 2.01961e+00 1.35344e+01 7.71719e+02 1.23956e+01 3.49361e+01 2.45644e-01
1.51203e-01 -1.60078e+01 2.21891e+02 2.87516e+01 6.29690e+01 5.66491e-01 3.00000e-02 2.00562e+00 1.31770e+01 6.52072e+02 1.19407e+01 2.58024e+01 3.08008e-01
1.46907e-01 -1.59515e+01 2.43478e+02 2.96874e+01 5.01527e+01 5.76057e-01 3.00000e-02 2.00543e+00 1.30039e+01 6.53073e+02 1.18887e+01 2.62821e+01 3.06209e-01
1.52605e-01 -1.59790e+01 2.47518e+02 2.89423e+01 5.98101e+01 5.53997e-01 3.00000e-02 2.01784e+00 1.31537e+01 6.69507e+02 1.21496e+01 3.12037e+01 3.43650e-01
1.45594e-01 -1.60342e+01 2.06554e+02 2.82990e+01 6.15857e+01 5.70589e-01 3.00000e-02 2.01518e+00 1.33010e+01 6.86870e+02 1.21709e+01 3.03987e+01 3.14577e-01
1.56848e-01 -1.59828e+01 2.82610e+02 2.80465e+01 6.81244e+01 5.66502e-01 3.00000e-02 2.00082e+00 1.32095e+01 6.68106e+02 1.18127e+01 2.31011e+01 2.72321e-01
1.42345e-01 -1.59990e+01 2.08745e+02 3.12863e+01 6.74646e+01 5.58316e-01 3.00000e-02 2.03388e+00 1.35328e+01 7.47324e+02 1.25175e+01 3.80153e+01 3.10111e-01
1.43768e-01 -1.59602e+01 2.19251e+02 3.04526e+01 6.02425e+01 5.74581e-01 3.00000e-02 2.01219e+00 1.32930e+01 6.88631e+02 1.21351e+01 2.96283e+01 3.00910e-01
1.58503e-01 -1.59514e+01 2.49386e+02 3.02842e+01 6.09532e+01 5.50022e-01 3.00000e-02 2.00400e+00 1.29668e+01 6.16200e+02 1.18120e+01 2.44570e+01 3.33829e-01
1.44186e-01 -1.59922e+01 2.58475e+02 2.96956e+01 5.67431e+01 5.88893e-01 3.00000e-02 2.00097e+00 1.32566e+01 6.90211e+02 1.18656e+01 2.40126e+01 2.54238e-01
1.56104e-01 -1.60457e+01 2.02151e+02 2.84560e+01 6.78024e+01 5.55838e-01 3.00000e-02 2.00435e+00 1.31290e+01 6.27004e+02 1.18681e+01 2.43714e+01 3.25466e-01
1.43568e-01 -1.60462e+01 2.62874e+02 2.86364e+01 5.38549e+01 5.55772e-01 3.00000e-02 2.04221e+00 1.33470e+01 7.60460e+02 1.25442e+01 4.17729e+01 3.13982e-01
1.50969e-01 -1.60442e+01 2.94801e+02 3.34888e+01 5.48716e+01 5.52927e-01 3.00000e-02 2.01861e+00 1.30421e+01 6.76313e+02 1.21397e+01 3.23499e+01 3.39396e-01
1.54523e-01 -1.59629e+01 2.93057e+02 3.29119e+01 6.31448e+01 5.60722e-01 3.00000e-02 2.00272e+00 1.31122e+01 6.54217e+02 1.18660e+01 2.47994e+01 2.92881e-01
1.41539e-01 -1.60356e+01 2.35845e+02 3.08048e+01 6.96827e+01 5.78484e-01 3.00000e-02 2.01849e+00 1.35802e+01 7.57951e+02 1.23674e+01 3.34338e+01 2.55397e-01
1.40036e-01 -1.60012e+01 2.18730e+02 2.85167e+01 6.75021e+01 5.67919e-01 3.00000e-02 2.03684e+00 1.36654e+01 7.93225e+02 1.26197e+01 4.01555e+01 2.66495e-01
1.50720e-01 -1.59971e+01 2.28832e+02 3.05957e+01 6.27419e+01 5.51801e-01 3.00000e-02 2.02041e+00 1.32180e+01 6.74326e+02 1.22082e+01 3.20541e+01 3.48755e-01
1.40995e-01 -1.60115e+01 2.60237e+02 2.96749e+01 5.76247e+01 5.91378e-01 3.00000e-02 2.00770e+00 1.33850e+01 7.26971e+02 1.21254e+01 2.90077e+01 2.48238e-01
1.40821e-01 -1.59962e+01 2.09410e+02 3.22456e+01 5.40002e+01 5.64675e-01 3.00000e-02 2.02633e+00 1.32575e+01 7.00169e+02 1.23173e+01 3.49660e+01 3.41469e-01
1.47997e-01 -1.60154e+01 2.18774e+02 3.37655e+01 5.08957e+01 5.55568e-01 3.00000e-02 2.01484e+00 1.29193e+01 6.34855e+02 1.20063e+01 2.96449e+01 3.67957e-01
1.47400e-01 -1.59566e+01 2.38030e+02 3.10545e+01 6.79462e+01 5.76953e-01 3.00000e-02 2.00238e+00 1.33318e+01 6.84550e+02 1.19323e+01 2.46964e+01 2.64780e-01
1.40686e-01 -1.60293e+01 2.07334e+02 2.91405e+01 6.09368e+01 5.75905e-01 3.00000e-02 2.02084e+00 1.34192e+01 7.21331e+02 1.23163e+01 3.33501e+01 2.99558e-01
1.42249e-01 -1.59714e+01 2.35915e+02 2.98585e+01 5.54470e+01 5.54715e-01 3.00000e-02 2.04132e+00 1.33797e+01 7.49732e+02 1.25408e+01 4.09422e+01 3.24870e-01
1.41150e-01 -1.59535e+01 2.46961e+02 3.26734e+01 5.99768e+01 5.51997e-01 3.00000e-02 2.04345e+00 1.34762e+01 7.69003e+02 1.26160e+01 4.23106e+01 3.06369e-01
1.51693e-01 -1.59866e+01 2.43534e+02 2.83274e+01 6.51273e+01 5.68053e-01 3.00000e-02 2.00649e+00 1.32467e+01 6.72862e+02 1.19987e+01 2.67187e+01 2.92456e-01
1.50515e-01 -1.60408e+01 2.29225e+02 2.86886e+01 6.10045e+01 5.61151e-01 3.00000e-02 2.01426e+00 1.31988e+01 6.69218e+02 1.21138e+01 2.98080e+01 3.29046e-01
1.45671e-01 -1.60205e+01 2.69020e+02 3.32336e+01 6.93373e+01 5.80247e-01 3.00000e-02 2.00368e+00 1.34155e+01 7.14878e+02 1.20316e+01 2.64338e+01 2.44020e-01
1.40464e-01 -1.60003e+01 2.59604e+02 3.37701e+01 5.86949e+01 5.88404e-01 3.00000e-02 2.00414e+00 1.33305e+01 7.08173e+02 1.20224e+01 2.69123e+01 2.51444e-01
1.41890e-01 -1.60017e+01 2.14881e+02 3.34817e+01 5.88911e+01 5.81734e-01 3.00000e-02 2.00241e+00 1.32202e+01 6.62868e+02 1.18934e+01 2.45583e+01 2.83814e-01
1.42187e-01 -1.60240e+01 2.28962e+02 3.26935e+01 6.90259e+01 5.83793e-01 3.00000e-02 2.00498e+00 1.34532e+01 7.10689e+02 1.20665e+01 2.68173e+01 2.52459e-01
1.45531e-01 -1.60077e+01 2.61797e+02 2.88548e+01 5.55156e+01 5.75486e-01 3.00000e-02 2.01467e+00 1.32606e+01 7.05792e+02 1.21794e+01 3.13410e+01 2.93475e-01
1.46599e-01 -1.59918e+01 2.72752e+02 3.30445e+01 5.42141e+01 5.70879e-01 3.00000e-02 2.00923e+00 1.31308e+01 6.77043e+02 1.20387e+01 2.88116e+01 3.00087e-01
1.41069e-01 -1.59630e+01 2.50814e+02 3.39285e+01 5.77892e+01 5.70164e-01 3.00000e-02 2.02141e+00 1.33446e+01 7.22928e+02 1.23192e+01 3.43287e+01 2.99800e-01
1.44535e-01 -1.60417e+01 2.22413e+02 3.38732e+01 6.77044e+01 5.66082e-01 3.00000e-02 2.01536e+00 1.33864e+01 6.98676e+02 1.22248e+01 3.09885e+01 3.03223e-01
1.49527e-01 -1.60336e+01 2.94142e+02 3.20261e+01 5.76387e+01 5.61790e-01 3.00000e-02 2.01632e+00 1.31840e+01 6.94415e+02 1.21760e+01 3.19352e+01 3.11250e-01
1.48540e-01 -1.59737e+01 2.84561e+02 3.09808e+01 6.24728e+01 5.67288e-01 3.00000e-02 2.01482e+00 1.33138e+01 7.11706e+02 1.22083e+01 3.15717e+01 2.88162e-01
1.40760e-01 -1.60055e+01 2.23753e+02 3.01556e+01 5.76636e+01 5.82863e-01 3.00000e-02 2.01184e+00 1.33325e+01 7.03672e+02 1.21569e+01 2.99702e+01 2.84889e-01
1.48125e-01 -1.60097e+01 2.51579e+02 3.38836e+01 5.62198e+01 5.60157e-01 3.00000e-02 2.01306e+00 1.31052e+01 6.62353e+02 1.20760e+01 2.97651e+01 3.31011e-01
1.49042e-01 -1.59501e+01 2.64646e+02 3.33578e+01 6.81766e+01 5.71922e-01 3.00000e-02 2.00223e+00 1.32944e+01 6.81852e+02 1.19240e+01 2.47999e+01 2.66484e-01
1.50638e-01 -1.60100e+01 2.35198e+02 3.16321e+01 6.79733e+01 5.66363e-01 3.00000e-02 2.00404e+00 1.32477e+01 6.62602e+02 1.19394e+01 2.52890e+01 2.91235e-01
1.46628e-01 -1.59639e+01 2.42583e+02 3.33124e+01 6.92853e+01 5.50644e-01 3.00000e-02 2.03038e+00 1.34506e+01 7.31830e+02 1.24497e+01 3.68297e+01 3.18138e-01
1.41255e-01 -1.60466e+01 2.50387e+02 3.16513e+01 5.82090e+01 5.89555e-01 3.00000e-02 2.00347e+00 1.33210e+01 7.02182e+02 1.19902e+01 2.62237e+01 2.53999e-01
1.55300e-01 -1.59675e+01 2.85647e+02 3.30667e+01 5.75730e+01 5.51789e-01 3.00000e-02 2.00823e+00 1.29692e+01 6.39223e+02 1.19313e+01 2.73783e+01 3.32423e-01
1.57830e-01 -1.59541e+01 2.59851e+02 3.12742e+01 6.33725e+01 5.51653e-01 3.00000e-02 2.00343e+00 1.30277e+01 6.26106e+02 1.18275e+01 2.43745e+01 3.21782e-01
1.40743e-01 -1.60123e+01 2.11534e+02 2.85702e+01 6.42896e+01 5.56575e-01 3.00000e-02 2.04543e+00 1.36042e+01 7.84922e+02 1.26722e+01 4.25336e+01 2.91482e-01
1.47592e-01 -1.60270e+01 2.95362e+02 3.31639e+01 6.45930e+01 5.64015e-01 3.00000e-02 2.01839e+00 1.33629e+01 7.26228e+02 1.22905e+01 3.33861e+01 2.86226e-01
1.43189e-01 -1.59933e+01 2.44545e+02 3.06944e+01 6.01919e+01 5.68689e-01 3.00000e-02 2.02325e+00 1.33871e+01 7.28300e+02 1.23492e+01 3.47340e+01 3.00165e-01
1.48185e-01 -1.59638e+01 2.75874e+02 2.83485e+01 6.29055e+01 5.71593e-01 3.00000e-02 2.01588e+00 1.33693e+01 7.24724e+02 1.22437e+01 3.20690e+01 2.79113e-01
1.40457e-01 -1.60492e+01 2.80242e+02 3.05320e+01 5.10341e+01 5.85840e-01 3.00000e-02 2.01602e+00 1.33084e+01 7.36006e+02 1.22500e+01 3.31089e+01 2.68613e-01
1.46298e-01 -1.59756e+01 2.49403e+02 3.05059e+01 5.81336e+01 5.55093e-01 3.00000e-02 2.03028e+00 1.33004e+01 7.17788e+02 1.23862e+01 3.67108e+01 3.33936e-01
1.55293e-01 -1.59700e+01 2.41542e+02 2.82420e+01 6.99758e+01 5.65706e-01 3.00000e-02 2.00090e+00 1.32295e+01 6.58410e+02 1.18095e+01 2.27725e+01 2.81018e-01
1.40944e-01 -1.60247e+01 2.33383e+02 3.09843e+01 5.78807e+01 5.91033e-01 3.00000e-02 2.00138e+00 1.32877e+01 6.88808e+02 1.18915e+01 2.42708e+01 2.57072e-01
1.47257e-01 -1.60495e+01 2.48524e+02 2.85866e+01 6.19360e+01 5.63826e-01 3.00000e-02 2.02287e+00 1.33568e+01 7.18541e+02 1.23196e+01 3.41333e+01 3.09347e-01
1.50848e-01 -1.59764e+01 2.79134e+02 3.34416e+01 5.95365e+01 5.50005e-01 3.00000e-02 2.02096e+00 1.31641e+01 6.83670e+02 1.22174e+01 3.30836e+01 3.40548e-01
1.45321e-01 -1.59818e+01 2.25481e+02 2.86263e+01 5.78971e+01 5.69637e-01 3.00000e-02 2.01789e+00 1.32754e+01 6.94490e+02 1.22119e+01 3.18373e+01 3.17162e-01
1.55466e-01 -1.59815e+01 2.72704e+02 3.29525e+01 6.56762e+01 5.52665e-01 3.00000e-02 2.00707e+00 1.31264e+01 6.50199e+02 1.19675e+01 2.68202e+01 3.16395e-01
1.40776e-01 -1.60350e+01 2.11176e+02 3.15097e+01 5.11063e+01 5.64696e-01 3.00000e-02 2.02792e+00 1.32122e+01 7.00051e+02 1.23159e+01 3.55111e+01 3.46993e-01
1.40492e-01 -1.60218e+01 2.81248e+02 2.84771e+01 6.42221e+01 6.03167e-01 3.00000e-02 2.00408e+00 1.35713e+01 7.75569e+02 1.21318e+01 2.79969e+01 1.96719e-01
1.40138e-01 -1.59605e+01 2.04106e+02 2.99985e+01 5.27545e+01 5.75193e-01 3.00000e-02 2.01987e+00 1.32511e+01 6.93640e+02 1.22311e+01 3.25995e+01 3.25533e-01
1.49495e-01 -1.60339e+01 2.39523e+02 3.37097e+01 5.68802e+01 5.55406e-01 3.00000e-02 2.01377e+00 1.30716e+01 6.50682e+02 1.20627e+01 2.96194e+01 3.46253e-01
1.50437e-01 -1.60168e+01 2.22340e+02 2.92216e+01 6.57385e+01 5.71768e-01 3.00000e-02 2.00122e+00 1.32200e+01 6.55399e+02 1.18256e+01 2.31237e+01 2.85068e-01
1.46318e-01 -1.59781e+01 2.91394e+02 2.84616e+01 5.74546e+01 5.87836e-01 3.00000e-02 2.00421e+00 1.32982e+01 7.12988e+02 1.20106e+01 2.70174e+01 2.47596e-01
1.44025e-01 -1.60141e+01 2.21381e+02 3.26253e+01 6.62027e+01 5.78760e-01 3.00000e-02 2.00390e+00 1.33409e+01 6.81984e+02 1.19841e+01 2.56656e+01 2.73295e-01
1.40335e-01 -1.59816e+01 2.59872e+02 3.19345e+01 5.31109e+01 5.56064e-01 3.00000e-02 2.04325e+00 1.33774e+01 7.66766e+02 1.25783e+01 4.25498e+01 3.08606e-01
1.45260e-01 -1.59941e+01 2.92787e+02 3.22237e+01 6.90234e+01 5.60378e-01 3.00000e-02 2.03176e+00 1.35584e+01 7.82738e+02 1.25458e+01 3.91642e+01 2.66387e-01
1.51833e-01 -1.59670e+01 2.11145e+02 3.00864e+01 6.83213e+01 5.50141e-01 3.00000e-02 2.01978e+00 1.32870e+01 6.75405e+02 1.22175e+01 3.15246e+01 3.45058e-01
1.43283e-01 -1.60019e+01 2.40087e+02 3.11276e+01 6.78817e+01 5.60595e-01 3.00000e-02 2.03266e+00 1.35546e+01 7.63621e+02 1.25292e+01 3.83799e+01 2.88892e-01
1.43665e-01 -1.60215e+01 2.25819e+02 2.84605e+01 6.77538e+01 5.63002e-01 3.00000e-02 2.03307e+00 1.35704e+01 7.66391e+02 1.25301e+01 3.82523e+01 2.86884e-01
1.50221e-01 -1.60172e+01 2.99188e+02 3.17853e+01 6.78837e+01 5.63545e-01 3.00000e-02 2.01587e+00 1.33756e+01 7.23697e+02 1.22532e+01 3.22282e+01 2.80086e-01
1.56833e-01 -1.60352e+01 2.62932e+02 3.01454e+01 6.91482e+01 5.55720e-01 3.00000e-02 2.00581e+00 1.31899e+01 6.57031e+02 1.19565e+01 2.60932e+01 3.04229e-01
1.46758e-01 -1.60087e+01 2.80371e+02 3.30340e+01 5.13455e+01 5.66565e-01 3.00000e-02 2.01426e+00 1.30598e+01 6.81086e+02 1.20934e+01 3.10121e+01 3.16822e-01
1.45638e-01 -1.60015e+01 2.76555e+02 3.35970e+01 6.53918e+01 5.78007e-01 3.00000e-02 2.00539e+00 1.33512e+01 7.08045e+02 1.20550e+01 2.74486e+01 2.56307e-01
1.55940e-01 -1.59717e+01 2.60367e+02 3.26565e+01 6.61110e+01 5.54819e-01 3.00000e-02 2.00278e+00 1.30935e+01 6.36379e+02 1.18412e+01 2.42271e+01 3.09231e-01
1.42452e-01 -1.59533e+01 2.49632e+02 2.81777e+01 6.38054e+01 5.91316e-01 3.00000e-02 2.00671e+00 1.34662e+01 7.35499e+02 1.21244e+01 2.83226e+01 2.37405e-01
1.55120e-01 -1.59715e+01 2.59015e+02 2.83691e+01 5.71656e+01 5.59209e-01 3.00000e-02 2.00753e+00 1.30052e+01 6.42006e+02 1.19193e+01 2.67995e+01 3.26418e-01
1.45034e-01 -1.60489e+01 2.01006e+02 3.05539e+01 5.42786e+01 5.75653e-01 3.00000e-02 2.00445e+00 1.30863e+01 6.38837e+02 1.18818e+01 2.51800e+01 3.14916e-01
1.47080e-01 -1.60216e+01 2.54215e+02 2.99007e+01 6.64326e+01 5.66435e-01 3.00000e-02 2.01940e+00 1.34185e+01 7.26589e+02 1.23052e+01 3.31490e+01 2.89269e-01
1.56941e-01 -1.60307e+01 2.45608e+02 3.21471e+01 5.35628e+01 5.51021e-01 3.00000e-02 2.00212e+00 1.27138e+01 5.96365e+02 1.16542e+01 2.31506e+01 3.42415e-01
1.49591e-01 -1.59954e+01 2.71387e+02 3.00022e+01 6.33416e+01 5.70587e-01 3.00000e-02 2.00891e+00 1.32827e+01 6.94308e+02 1.20850e+01 2.86270e+01 2.82402e-01
1.41161e-01 -1.59877e+01 2.18508e+02 2.86448e+01 6.12393e+01 5.54862e-01 3.00000e-02 2.04591e+00 1.35411e+01 7.76752e+02 1.26515e+01 4.26434e+01 3.01688e-01
1.53238e-01 -1.60066e+01 2.69165e+02 3.27265e+01 6.88657e+01 5.61952e-01 3.00000e-02 2.00386e+00 1.32240e+01 6.66049e+02 1.19359e+01 2.54593e+01 2.87336e-01
1.49969e-01 -1.60254e+01 2.51798e+02 2.81865e+01 5.48951e+01 5.59385e-01 3.00000e-02 2.02058e+00 1.31161e+01 6.81974e+02 1.21788e+01 3.26136e+01 3.40958e-01
1.43006e-01 -1.60022e+01 2.20946e+02 2.84551e+01 4.91492e+01 5.71400e-01 3.00000e-02 2.02137e+00 1.31135e+01 6.88642e+02 1.21909e+01 3.30981e+01 3.36614e-01
1.53647e-01 -1.59770e+01 2.66812e+02 2.93255e+01 6.72654e+01 5.70198e-01 3.00000e-02 2.00004e+00 1.32309e+01 6.68625e+02 1.17613e+01 2.19486e+01 2.68511e-01
1.54862e-01 -1.60270e+01 2.49643e+02 2.98396e+01 6.00647e+01 5.61909e-01 3.00000e-02 2.00139e+00 1.30370e+01 6.30176e+02 1.17653e+01 2.30920e+01 3.08122e-01
1.42462e-01 -1.60275e+01 2.74210e+02 2.94108e+01 4.81519e+01 5.88337e-01 3.00000e-02 2.00884e+00 1.31486e+01 7.03189e+02 1.20526e+01 2.93608e+01 2.73867e-01
1.51938e-01 -1.60101e+01 2.18100e+02 2.96366e+01 5.21699e+01 5.65353e-01 3.00000e-02 2.00140e+00 1.28571e+01 6.09643e+02 1.16827e+01 2.26829e+01 3.26584e-01
1.48636e-01 -1.60139e+01 2.21189e+02 3.15653e+01 6.16576e+01 5.69523e-01 3.00000e-02 2.00290e+00 1.31510e+01 6.45807e+02 1.18668e+01 2.43871e+01 3.01261e-01
1.46515e-01 -1.60128e+01 2.62373e+02 2.92739e+01 6.44436e+01 5.55801e-01 3.00000e-02 2.03431e+00 1.34712e+01 7.56929e+02 1.25120e+01 3.88714e+01 3.00358e-01
1.44822e-01 -1.59916e+01 2.28257e+02 2.81859e+01 5.11747e+01 5.64308e-01 3.00000e-02 2.02598e+00 1.31408e+01 6.97030e+02 1.22580e+01 3.47548e+01 3.43858e-01
1.46173e-01 -1.59664e+01 2.66352e+02 3.24544e+01 5.58621e+01 5.53773e-01 3.00000e-02 2.02963e+00 1.32362e+01 7.13899e+02 1.23595e+01 3.67090e+01 3.36439e-01
1.43742e-01 -1.60359e+01 2.90712e+02 3.32709e+01 6.83680e+01 5.55285e-01 3.00000e-02 2.03877e+00 1.35891e+01 7.96086e+02 1.26371e+01 4.18316e+01 2.67265e-01
1.56397e-01 -1.60076e+01 2.37967e+02 3.24135e+01 6.82886e+01 5.54028e-01 3.00000e-02 2.00117e+00 1.31004e+01 6.26289e+02 1.17708e+01 2.26396e+01 3.10512e-01
1.43915e-01 -1.60212e+01 2.99631e+02 2.98522e+01 6.28448e+01 5.81587e-01 3.00000e-02 2.01727e+00 1.34936e+01 7.67505e+02 1.23483e+01 3.40646e+01 2.42801e-01
1.43460e-01 -1.59944e+01 2.99694e+02 3.29695e+01 6.12167e+01 5.81418e-01 3.00000e-02 2.01153e+00 1.34010e+01 7.39648e+02 1.22209e+01 3.13515e+01 2.50185e-01
1.52980e-01 -1.60452e+01 2.96059e+02 3.13344e+01 6.15334e+01 5.69102e-01 3.00000e-02 2.00135e+00 1.31468e+01 6.65370e+02 1.18348e+01 2.40032e+01 2.76979e-01
1.41200e-01 -1.60085e+01 2.51242e+02 2.98745e+01 6.09635e+01 5.88916e-01 3.00000e-02 2.00875e+00 1.34251e+01 7.29617e+02 1.21557e+01 2.93669e+01 2.49613e-01
1.40925e-01 -1.59528e+01 2.96459e+02 3.14228e+01 6.16502e+01 5.89507e-01 3.00000e-02 2.01282e+00 1.35082e+01 7.69605e+02 1.22965e+01 3.25488e+01 2.27720e-01
1.46266e-01 -1.59595e+01 2.12720e+02 3.04765e+01 6.07528e+01 5.66355e-01 3.00000e-02 2.01411e+00 1.32363e+01 6.73881e+02 1.21310e+01 2.98978e+01 3.23601e-01
1.50831e-01 -1.60352e+01 2.76715e+02 3.32216e+01 5.11123e+01 5.68535e-01 3.00000e-02 2.00018e+00 1.28937e+01 6.33223e+02 1.16576e+01 2.21590e+01 2.99591e-01
1.44439e-01 -1.60156e+01 2.35564e+02 3.24295e+01 6.31311e+01 5.65343e-01 3.00000e-02 2.01958e+00 1.33522e+01 7.08262e+02 1.22777e+01 3.28823e+01 3.08893e-01
1.54291e-01 -1.60429e+01 2.76634e+02 2.84214e+01 5.59725e+01 5.60428e-01 3.00000e-02 2.01038e+00 1.30100e+01 6.57072e+02 1.19836e+01 2.84677e+01 3.24603e-01
1.52120e-01 -1.59576e+01 2.61420e+02 3.07559e+01 6.58214e+01 5.61296e-01 3.00000e-02 2.00989e+00 1.32434e+01 6.77714e+02 1.20741e+01 2.85230e+01 3.02197e-01
1.47335e-01 -1.60139e+01 2.81651e+02 2.86014e+01 5.32024e+01 5.60647e-01 3.00000e-02 2.02886e+00 1.31789e+01 7.22843e+02 1.23287e+01 3.67560e+01 3.23806e-01
1.46029e-01 -1.59581e+01 2.98949e+02 3.22367e+01 5.32464e+01 5.71130e-01 3.00000e-02 2.01547e+00 1.31820e+01 7.07395e+02 1.21784e+01 3.22267e+01 2.94841e-01
1.52705e-01 -1.60450e+01 2.91609e+02 2.95927e+01 6.04852e+01 5.72151e-01 3.00000e-02 2.00175e+00 1.31587e+01 6.70267e+02 1.18542e+01 2.43610e+01 2.74470e-01
1.44738e-01 -1.59677e+01 2.54300e+02 3.34361e+01 5.09916e+01 5.66986e-01 3.00000e-02 2.01527e+00 1.30867e+01 6.77087e+02 1.21130e+01 3.11420e+01 3.25059e-01
1.51331e-01 -1.60403e+01 2.68066e+02 3.26438e+01 5.71172e+01 5.58951e-01 3.00000e-02 2.01005e+00 1.30666e+01 6.55395e+02 1.20086e+01 2.84430e+01 3.24802e-01
1.41708e-01 -1.59829e+01 2.33797e+02 2.86857e+01 4.89591e+01 5.74602e-01 3.00000e-02 2.02232e+00 1.31788e+01 7.05953e+02 1.22440e+01 3.40407e+01 3.21083e-01
1.43478e-01 -1.59515e+01 2.33323e+02 3.00913e+01 6.15058e+01 5.59171e-01 3.00000e-02 2.03316e+00 1.34357e+01 7.42697e+02 1.24778e+01 3.80537e+01 3.13495e-01
1.50031e-01 -1.60087e+01 2.01522e+02 3.11883e+01 4.92042e+01 5.64705e-01 3.00000e-02 2.00212e+00 1.27549e+01 5.98688e+02 1.16667e+01 2.30872e+01 3.40290e-01
1.43504e-01 -1.60117e+01 2.18094e+02 3.36505e+01 5.16781e+01 5.72923e-01 3.00000e-02 2.00748e+00 1.30687e+01 6.48243e+02 1.19578e+01 2.71328e+01 3.20154e-01
1.56697e-01 -1.60350e+01 2.24353e+02 2.93598e+01 6.09385e+01 5.50130e-01 3.00000e-02 2.00828e+00 1.30086e+01 6.21432e+02 1.19149e+01 2.63700e+01 3.50242e-01
1.40125e-01 -1.59549e+01 2.09663e+02 3.27854e+01 6.63346e+01 5.75324e-01 3.00000e-02 2.01720e+00 1.34755e+01 7.20899e+02 1.22949e+01 3.21392e+01 2.87498e-01
1.44286e-01 -1.59714e+01 2.48708e+02 3.27577e+01 6.50183e+01 5.59234e-01 3.00000e-02 2.02795e+00 1.34366e+01 7.37008e+02 1.24270e+01 3.64528e+01 3.05263e-01
1.42503e-01 -1.60483e+01 2.20154e+02 2.87628e+01 6.83267e+01 5.68737e-01 3.00000e-02 2.02889e+00 1.35815e+01 7.63239e+02 1.24872e+01 3.68024e+01 2.79652e-01
1.56863e-01 -1.60027e+01 2.92941e+02 3.13702e+01 5.59194e+01 5.57966e-01 3.00000e-02 2.00164e+00 1.28844e+01 6.27196e+02 1.17286e+01 2.35862e+01 3.12006e-01
1.44181e-01 -1.60128e+01 2.14419e+02 2.86748e+01 6.56500e+01 5.71712e-01 3.00000e-02 2.01902e+00 1.34374e+01 7.19718e+02 1.22926e+01 3.25007e+01 2.95011e-01
1.59430e-01 -1.60232e+01 2.95879e+02 2.94346e+01 6.50575e+01 5.50001e-01 3.00000e-02 2.00929e+00 1.31042e+01 6.55097e+02 1.19987e+01 2.78285e+01 3.21694e-01
1.53954e-01 -1.59829e+01 2.77966e+02 3.08147e+01 6.95279e+01 5.50468e-01 3.00000e-02 2.01954e+00 1.33179e+01 7.01451e+02 1.22554e+01 3.25862e+01 3.15952e-01
1.42218e-01 -1.59669e+01 2.89210e+02 3.32306e+01 6.98495e+01 5.94012e-01 3.00000e-02 2.00162e+00 1.35402e+01 7.55969e+02 1.20346e+01 2.59037e+01 2.03985e-01
1.48929e-01 -1.60236e+01 2.97983e+02 2.93594e+01 6.08942e+01 5.55819e-01 3.00000e-02 2.03101e+00 1.33621e+01 7.44431e+02 1.24388e+01 3.79217e+01 3.05747e-01
1.50941e-01 -1.60269e+01 2.02184e+02 3.32527e+01 6.68543e+01 5.54688e-01 3.00000e-02 2.00954e+00 1.31772e+01 6.40116e+02 1.20149e+01 2.72548e+01 3.37696e-01
1.48640e-01 -1.59527e+01 2.35594e+02 2.86155e+01 6.90795e+01 5.55773e-01 3.00000e-02 2.02834e+00 1.34613e+01 7.34988e+02 1.24194e+01 3.58956e+01 3.08638e-01
1.43457e-01 -1.59526e+01 2.55074e+02 3.04953e+01 5.33773e+01 5.67152e-01 3.00000e-02 2.02492e+00 1.32626e+01 7.18562e+02 1.23205e+01 3.53223e+01 3.16109e-01
1.55264e-01 -1.60350e+01 2.91047e+02 3.07147e+01 5.60287e+01 5.50828e-01 3.00000e-02 2.01469e+00 1.29569e+01 6.56023e+02 1.20330e+01 3.02424e+01 3.44702e-01
1.44097e-01 -1.59669e+01 2.81533e+02 3.12861e+01 5.30511e+01 5.52848e-01 3.00000e-02 2.03997e+00 1.32621e+01 7.50818e+02 1.24922e+01 4.11778e+01 3.20643e-01
1.53462e-01 -1.59675e+01 2.93736e+02 3.18165e+01 5.83409e+01 5.60199e-01 3.00000e-02 2.00773e+00 1.30714e+01 6.59982e+02 1.19740e+01 2.76450e+01 3.09996e-01
1.51069e-01 -1.59996e+01 2.77264e+02 3.30293e+01 5.83583e+01 5.51639e-01 3.00000e-02 2.01910e+00 1.31308e+01 6.77180e+02 1.21769e+01 3.22905e+01 3.40409e-01
1.44396e-01 -1.60296e+01 2.30585e+02 2.92601e+01 5.39246e+01 5.57561e-01 3.00000e-02 2.03291e+00 1.32526e+01 7.15604e+02 1.23878e+01 3.73774e+01 3.44363e-01
1.43510e-01 -1.60420e+01 2.23166e+02 2.82880e+01 6.71062e+01 5.90711e-01 3.00000e-02 2.00135e+00 1.34284e+01 7.08184e+02 1.19297e+01 2.41431e+01 2.40834e-01
1.43240e-01 -1.60197e+01 2.23089e+02 3.22945e+01 6.61270e+01 5.50164e-01 3.00000e-02 2.03947e+00 1.35101e+01 7.52249e+02 1.25718e+01 4.00689e+01 3.17847e-01
1.50552e-01 -1.59747e+01 2.53286e+02 3.19333e+01 5.51674e+01 5.67270e-01 3.00000e-02 2.00238e+00 1.30169e+01 6.38053e+02 1.18077e+01 2.42101e+01 3.05813e-01
1.52175e-01 -1.59862e+01 2.92708e+02 3.13862e+01 6.87023e+01 5.52344e-01 3.00000e-02 2.02259e+00 1.33621e+01 7.20593e+02 1.23276e+01 3.43183e+01 3.06213e-01
1.60983e-01 -1.59868e+01 2.97929e+02 3.01537e+01 6.43790e+01 5.52133e-01 3.00000e-02 2.00137e+00 1.30199e+01 6.31770e+02 1.17615e+01 2.31732e+01 3.06604e-01
1.41169e-01 -1.60368e+01 2.54639e+02 2.84629e+01 4.98883e+01 5.77295e-01 3.00000e-02 2.02421e+00 1.32667e+01 7.31465e+02 1.23204e+01 3.55070e+01 2.99854e-01
1.41838e-01 -1.59930e+01 2.99510e+02 3.30324e+01 5.56171e+01 5.94251e-01 3.00000e-02 2.00106e+00 1.33123e+01 7.19299e+02 1.19276e+01 2.51484e+01 2.30731e-01
1.44199e-01 -1.59822e+01 2.91658e+02 3.35213e+01 6.08713e+01 5.61816e-01 3.00000e-02 2.02811e+00 1.34043e+01 7.50407e+02 1.24394e+01 3.74730e+01 2.91178e-01
1.51872e-01 -1.59906e+01 2.18342e+02 3.05080e+01 6.15122e+01 5.58459e-01 3.00000e-02 2.00862e+00 1.31116e+01 6.40055e+02 1.19747e+01 2.69894e+01 3.33440e-01
1.46890e-01 -1.59557e+01 2.07009e+02 3.18749e+01 6.70584e+01 5.53877e-01 3.00000e-02 2.02462e+00 1.33654e+01 6.97137e+02 1.23255e+01 3.38122e+01 3.38972e-01
1.47454e-01 -1.60124e+01 2.83243e+02 3.15095e+01 6.75689e+01 5.82994e-01 3.00000e-02 2.00077e+00 1.33762e+01 7.11256e+02 1.19074e+01 2.41253e+01 2.36141e-01
1.47996e-01 -1.60341e+01 2.95729e+02 3.29346e+01 5.55689e+01 5.54007e-01 3.00000e-02 2.02680e+00 1.31847e+01 7.11902e+02 1.23137e+01 3.60205e+01 3.29685e-01
1.44726e-01 -1.59878e+01 2.26764e+02 3.00903e+01 6.51181e+01 5.68611e-01 3.00000e-02 2.01925e+00 1.34108e+01 7.17229e+02 1.22913e+01 3.27174e+01 2.98374e-01
1.50282e-01 -1.60217e+01 2.75772e+02 2.88009e+01 5.48696e+01 5.51006e-01 3.00000e-02 2.03016e+00 1.31199e+01 7.05788e+02 1.23031e+01 3.64876e+01 3.47589e-01
1.44226e-01 -1.60301e+01 2.31638e+02 2.91807e+01 5.23565e+01 5.52168e-01 3.00000e-02 2.03947e+00 1.32092e+01 7.24683e+02 1.24349e+01 3.96146e+01 3.51065e-01
1.51349e-01 -1.59560e+01 2.83436e+02 3.02910e+01 6.87400e+01 5.63244e-01 3.00000e-02 2.01454e+00 1.33666e+01 7.14835e+02 1.22166e+01 3.12614e+01 2.84066e-01
1.52879e-01 -1.60292e+01 2.72264e+02 2.98611e+01 6.22127e+01 5.57823e-01 3.00000e-02 2.01420e+00 1.31986e+01 6.79403e+02 1.21281e+01 3.03181e+01 3.18301e-01
1.51840e-01 -1.60304e+01 2.15318e+02 2.88066e+01 5.40070e+01 5.60800e-01 3.00000e-02 2.00852e+00 1.29462e+01 6.26627e+02 1.19003e+01 2.67252e+01 3.46260e-01
1.40735e-01 -1.60424e+01 2.73925e+02 2.83192e+01 5.59207e+01 5.92802e-01 3.00000e-02 2.01188e+00 1.34218e+01 7.48311e+02 1.22290e+01 3.14633e+01 2.43552e-01
1.45078e-01 -1.59803e+01 2.27714e+02 3.31272e+01 5.03858e+01 5.71469e-01 3.00000e-02 2.00678e+00 1.30101e+01 6.43584e+02 1.19195e+01 2.67742e+01 3.21393e-01
1.50029e-01 -1.60048e+01 2.61907e+02 3.17432e+01 5.51091e+01 5.66857e-01 3.00000e-02 2.00574e+00 1.30511e+01 6.51492e+02 1.19177e+01 2.64463e+01 3.09098e-01
1.41359e-01 -1.60277e+01 2.04221e+02 3.19387e+01 5.28972e+01 5.61347e-01 3.00000e-02 2.02868e+00 1.32255e+01 6.95944e+02 1.23255e+01 3.55331e+01 3.54354e-01
1.43814e-01 -1.60187e+01 2.66346e+02 3.19221e+01 6.80168e+01 5.54156e-01 3.00000e-02 2.03958e+00 1.35834e+01 7.86710e+02 1.26281e+01 4.14447e+01 2.78954e-01
1.42304e-01 -1.59992e+01 2.90960e+02 3.12146e+01 5.17091e+01 5.63098e-01 3.00000e-02 2.03534e+00 1.32938e+01 7.59273e+02 1.24734e+01 4.02520e+01 3.00227e-01
1.42751e-01 -1.59528e+01 2.30021e+02 3.02456e+01 6.13862e+01 5.80773e-01 3.00000e-02 2.00994e+00 1.33504e+01 7.03331e+02 1.21285e+01 2.91028e+01 2.77958e-01
1.44378e-01 -1.60173e+01 2.90522e+02 3.07078e+01 6.75599e+01 5.90662e-01 3.00000e-02 2.00418e+00 1.34965e+01 7.50099e+02 1.20964e+01 2.75778e+01 2.16852e-01
1.40637e-01 -1.59534e+01 2.60580e+02 3.11947e+01 5.27128e+01 5.94835e-01 3.00000e-02 2.00082e+00 1.32549e+01 6.97316e+02 1.18713e+01 2.42213e+01 2.47735e-01
1.55591e-01 -1.59845e+01 2.06215e+02 3.19813e+01 6.28270e+01 5.53647e-01 3.00000e-02 2.00032e+00 1.29756e+01 5.99250e+02 1.16602e+01 2.11930e+01 3.30255e-01
1.46105e-01 -1.60146e+01 2.90606e+02 2.98010e+01 6.64788e+01 5.81930e-01 3.00000e-02 2.01048e+00 1.34680e+01 7.47249e+02 1.22150e+01 3.06140e+01 2.39923e-01
1.44116e-01 -1.60371e+01 2.45325e+02 3.34137e+01 5.08525e+01 5.65698e-01 3.00000e-02 2.01756e+00 1.30939e+01 6.78127e+02 1.21449e+01 3.19070e+01 3.33233e-01
1.41030e-01 -1.59743e+01 2.39671e+02 3.18918e+01 5.45279e+01 5.54858e-01 3.00000e-02 2.04065e+00 1.33633e+01 7.48179e+02 1.25335e+01 4.09181e+01 3.25275e-01
1.46633e-01 -1.59588e+01 2.28950e+02 3.35570e+01 6.79483e+01 5.55029e-01 3.00000e-02 2.02317e+00 1.33786e+01 7.06006e+02 1.23264e+01 3.38252e+01 3.23999e-01
1.49273e-01 -1.59735e+01 2.97940e+02 2.92443e+01 6.64449e+01 5.75116e-01 3.00000e-02 2.01117e+00 1.34048e+01 7.32933e+02 1.21940e+01 3.05490e+01 2.55052e-01
1.43456e-01 -1.60346e+01 2.26990e+02 3.19467e+01 5.59870e+01 5.59776e-01 3.00000e-02 2.02739e+00 1.32653e+01 7.04329e+02 1.23347e+01 3.54334e+01 3.40271e-01
1.40405e-01 -1.60316e+01 2.31436e+02 2.87906e+01 5.87023e+01 5.53613e-01 3.00000e-02 2.05004e+00 1.35421e+01 7.89795e+02 1.27000e+01 4.45293e+01 2.92774e-01
1.45079e-01 -1.59681e+01 2.77672e+02 3.15031e+01 5.65048e+01 5.53492e-01 3.00000e-02 2.03616e+00 1.33282e+01 7.43957e+02 1.24800e+01 3.96647e+01 3.19750e-01
1.46033e-01 -1.59975e+01 2.91085e+02 2.92874e+01 6.75741e+01 5.77437e-01 3.00000e-02 2.01733e+00 1.35234e+01 7.66361e+02 1.23483e+01 3.37069e+01 2.44035e-01
1.49459e-01 -1.60152e+01 2.89961e+02 2.85253e+01 6.57584e+01 5.78250e-01 3.00000e-02 2.00760e+00 1.33775e+01 7.22296e+02 1.21100e+01 2.86603e+01 2.51990e-01
1.43529e-01 -1.60113e+01 2.14885e+02 3.35177e+01 6.06357e+01 5.55629e-01 3.00000e-02 2.02811e+00 1.33112e+01 7.03036e+02 1.23579e+01 3.54758e+01 3.44156e-01
1.42293e-01 -1.59982e+01 2.32070e+02 3.18005e+01 6.29149e+01 5.66799e-01 3.00000e-02 2.02471e+00 1.34286e+01 7.30623e+02 1.23808e+01 3.51414e+01 3.02330e-01
1.49819e-01 -1.59537e+01 2.25652e+02 2.98997e+01 6.19968e+01 5.69097e-01 3.00000e-02 2.00404e+00 1.31719e+01 6.51905e+02 1.19067e+01 2.51222e+01 3.00964e-01
1.46639e-01 -1.59608e+01 2.35061e+02 3.23571e+01 5.95349e+01 5.54472e-01 3.00000e-02 2.02491e+00 1.32506e+01 6.94153e+02 1.22947e+01 3.43151e+01 3.43384e-01
1.42373e-01 -1.59750e+01 2.36798e+02 3.19813e+01 6.23435e+01 5.60915e-01 3.00000e-02 2.03099e+00 1.34414e+01 7.41875e+02 1.24628e+01 3.75275e+01 3.08547e-01
1.44797e-01 -1.60051e+01 2.45205e+02 3.28736e+01 6.70049e+01 5.50384e-01 3.00000e-02 2.03625e+00 1.34862e+01 7.50718e+02 1.25356e+01 3.92564e+01 3.12144e-01
1.42282e-01 -1.59951e+01 2.99893e+02 2.98068e+01 6.21272e+01 5.95014e-01 3.00000e-02 2.00732e+00 1.34966e+01 7.64015e+02 1.21868e+01 2.98480e+01 2.15648e-01
1.43525e-01 -1.60028e+01 2.65747e+02 3.29505e+01 6.51692e+01 5.70782e-01 3.00000e-02 2.01919e+00 1.34456e+01 7.39113e+02 1.23335e+01 3.37834e+01 2.75948e-01
1.43848e-01 -1.59647e+01 2.32690e+02 3.25860e+01 6.73573e+01 5.79441e-01 3.00000e-02 2.00534e+00 1.33930e+01 6.99104e+02 1.20504e+01 2.68506e+01 2.63967e-01
1.42214e-01 -1.59611e+01 2.32210e+02 2.97286e+01 5.36314e+01 5.61252e-01 3.00000e-02 2.03384e+00 1.33101e+01 7.30005e+02 1.24320e+01 3.81722e+01 3.29993e-01
1.46871e-01 -1.60242e+01 2.33034e+02 3.29040e+01 6.74681e+01 5.65753e-01 3.00000e-02 2.01214e+00 1.33396e+01 6.90123e+02 1.21536e+01 2.96122e+01 2.99242e-01
1.53591e-01 -1.59723e+01 2.86891e+02 2.91795e+01 6.04140e+01 5.60427e-01 3.00000e-02 2.01227e+00 1.31654e+01 6.78303e+02 1.20895e+01 2.97104e+01 3.11495e-01
1.42430e-01 -1.60477e+01 2.92433e+02 3.28381e+01 5.50412e+01 5.52958e-01 3.00000e-02 2.04297e+00 1.33790e+01 7.73700e+02 1.25867e+01 4.29393e+01 3.00031e-01
1.45754e-01 -1.59528e+01 2.65505e+02 3.38546e+01 6.67812e+01 5.50519e-01 3.00000e-02 2.03354e+00 1.34519e+01 7.47357e+02 1.24998e+01 3.85734e+01 3.09196e-01
1.47435e-01 -1.59784e+01 2.94397e+02 3.17982e+01 6.58963e+01 5.83305e-01 3.00000e-02 2.00100e+00 1.33583e+01 7.12506e+02 1.19188e+01 2.45128e+01 2.35990e-01
1.49537e-01 -1.59610e+01 2.88392e+02 3.18472e+01 5.84132e+01 5.75901e-01 3.00000e-02 2.00059e+00 1.31568e+01 6.71146e+02 1.18067e+01 2.34140e+01 2.68738e-01
1.42780e-01 -1.60092e+01 2.45369e+02 3.10366e+01 5.24447e+01 5.67808e-01 3.00000e-02 2.02377e+00 1.32328e+01 7.09068e+02 1.22897e+01 3.46770e+01 3.22703e-01
1.44223e-01 -1.60075e+01 2.86952e+02 3.37290e+01 6.28391e+01 5.63054e-01 3.00000e-02 2.02623e+00 1.34241e+01 7.49238e+02 1.24234e+01 3.67187e+01 2.87078e-01
1.50910e-01 -1.59935e+01 2.41975e+02 2.87860e+01 6.54457e+01 5.64737e-01 3.00000e-02 2.01129e+00 1.32796e+01 6.82880e+02 1.21053e+01 2.89797e+01 3.02936e-01
1.42104e-01 -1.59924e+01 2.57466e+02 3.25038e+01 5.56245e+01 5.81672e-01 3.00000e-02 2.00892e+00 1.32695e+01 7.00558e+02 1.20969e+01 2.91198e+01 2.76613e-01
1.41023e-01 -1.60286e+01 2.61544e+02 3.19633e+01 6.04841e+01 5.90202e-01 3.00000e-02 2.00478e+00 1.33817e+01 7.20405e+02 1.20588e+01 2.74151e+01 2.43395e-01
1.42841e-01 -1.59765e+01 2.22888e+02 3.27164e+01 6.62547e+01 5.80518e-01 3.00000e-02 2.00511e+00 1.33785e+01 6.92879e+02 1.20358e+01 2.65811e+01 2.68570e-01
1.51986e-01 -1.59730e+01 2.12770e+02 3.29275e+01 6.10297e+01 5.60125e-01 3.00000e-02 2.00093e+00 1.30210e+01 6.13877e+02 1.17282e+01 2.22948e+01 3.20384e-01
1.54483e-01 -1.59917e+01 2.06313e+02 2.90943e+01 5.97780e+01 5.51829e-01 3.00000e-02 2.01073e+00 1.30283e+01 6.25082e+02 1.19641e+01 2.73364e+01 3.58615e-01
1.51291e-01 -1.59567e+01 2.55348e+02 3.23846e+01 5.86533e+01 5.54849e-01 3.00000e-02 2.01388e+00 1.31035e+01 6.59199e+02 1.20801e+01 2.98356e+01 3.37834e-01
1.43320e-01 -1.59712e+01 2.75478e+02 3.13347e+01 6.56118e+01 5.72271e-01 3.00000e-02 2.02289e+00 1.35123e+01 7.64014e+02 1.24180e+01 3.57104e+01 2.62399e-01
1.49537e-01 -1.59785e+01 2.66103e+02 2.84831e+01 5.90973e+01 5.50185e-01 3.00000e-02 2.03308e+00 1.32930e+01 7.23616e+02 1.24109e+01 3.76510e+01 3.35374e-01
1.45346e-01 -1.59586e+01 2.65054e+02 3.03362e+01 5.68524e+01 5.62521e-01 3.00000e-02 2.02676e+00 1.33113e+01 7.25654e+02 1.23629e+01 3.60333e+01 3.14169e-01
1.53836e-01 -1.59993e+01 2.94495e+02 3.32416e+01 6.17661e+01 5.58112e-01 3.00000e-02 2.00676e+00 1.31111e+01 6.59650e+02 1.19700e+01 2.71538e+01 3.06008e-01
1.46575e-01 -1.59565e+01 2.43600e+02 3.20929e+01 6.64976e+01 5.68873e-01 3.00000e-02 2.01195e+00 1.33524e+01 6.99754e+02 1.21625e+01 2.98412e+01 2.89094e-01
1.51296e-01 -1.59818e+01 2.13818e+02 2.97512e+01 5.47051e+01 5.62757e-01 3.00000e-02 2.00552e+00 1.29666e+01 6.22061e+02 1.18496e+01 2.53399e+01 3.35915e-01
1.43581e-01 -1.59782e+01 2.80594e+02 3.37662e+01 6.60785e+01 5.64773e-01 3.00000e-02 2.02606e+00 1.34885e+01 7.59472e+02 1.24490e+01 3.68033e+01 2.75908e-01
1.46003e-01 -1.59891e+01 2.81529e+02 3.10715e+01 6.98280e+01 5.87969e-01 3.00000e-02 2.00105e+00 1.34593e+01 7.32068e+02 1.19577e+01 2.47140e+01 2.20550e-01
1.42453e-01 -1.60292e+01 2.41823e+02 3.17934e+01 5.92462e+01 5.55200e-01 3.00000e-02 2.03762e+00 1.34146e+01 7.48010e+02 1.25226e+01 3.98121e+01 3.18564e-01
1.58184e-01 -1.59682e+01 2.69914e+02 3.19022e+01 6.24667e+01 5.51200e-01 3.00000e-02 2.00262e+00 1.29995e+01 6.23351e+02 1.17956e+01 2.39262e+01 3.20311e-01
1.40576e-01 -1.60270e+01 2.31717e+02 3.10539e+01 5.10706e+01 5.73335e-01 3.00000e-02 2.02189e+00 1.32395e+01 7.07111e+02 1.22682e+01 3.39538e+01 3.18314e-01
1.46430e-01 -1.60386e+01 2.10182e+02 3.14382e+01 6.83474e+01 5.70909e-01 3.00000e-02 2.00809e+00 1.33415e+01 6.78953e+02 1.20674e+01 2.74405e+01 2.93504e-01
1.53857e-01 -1.59629e+01 2.73946e+02 2.87156e+01 6.92027e+01 5.65826e-01 3.00000e-02 2.00742e+00 1.33054e+01 6.92391e+02 1.20522e+01 2.76247e+01 2.78251e-01
1.45254e-01 -1.60007e+01 2.80669e+02 3.33805e+01 5.90097e+01 5.74060e-01 3.00000e-02 2.01047e+00 1.32754e+01 7.03737e+02 1.21310e+01 2.99300e+01 2.79604e-01
1.44360e-01 -1.60016e+01 2.63700e+02 3.21165e+01 6.74642e+01 5.56273e-01 3.00000e-02 2.03484e+00 1.35341e+01 7.69558e+02 1.25541e+01 3.95107e+01 2.87634e-01
1.47276e-01 -1.60017e+01 2.69803e+02 2.89846e+01 6.67351e+01 5.55759e-01 3.00000e-02 2.03455e+00 1.35095e+01 7.66621e+02 1.25332e+01 3.91620e+01 2.90180e-01
1.48339e-01 -1.59899e+01 2.46258e+02 2.82586e+01 5.00066e+01 5.79989e-01 3.00000e-02 2.00050e+00 1.29660e+01 6.44540e+02 1.17027e+01 2.26077e+01 2.91237e-01
1.44815e-01 -1.60211e+01 2.52451e+02 3.03080e+01 6.89612e+01 5.59439e-01 3.00000e-02 2.03326e+00 1.35658e+01 7.71482e+02 1.25426e+01 3.87716e+01 2.81830e-01
1.55710e-01 -1.60059e+01 2.67802e+02 2.81342e+01 6.37422e+01 5.59112e-01 3.00000e-02 2.00866e+00 1.31644e+01 6.63457e+02 1.20094e+01 2.76118e+01 3.10747e-01
1.42368e-01 -1.59866e+01 2.87699e+02 3.22765e+01 5.06422e+01 5.85648e-01 3.00000e-02 2.00810e+00 1.32026e+01 7.06924e+02 1.20704e+01 2.92677e+01 2.67613e-01
1.44058e-01 -1.60264e+01 2.11589e+02 3.34129e+01 4.89380e+01 5.65872e-01 3.00000e-02 2.01368e+00 1.29811e+01 6.45818e+02 1.20219e+01 2.95308e+01 3.50956e-01
1.59241e-01 -1.59892e+01 2.83586e+02 2.82037e+01 6.66253e+01 5.53850e-01 3.00000e-02 2.00725e+00 1.31456e+01 6.58052e+02 1.19716e+01 2.68506e+01 3.09707e-01
1.44843e-01 -1.60216e+01 2.77599e+02 2.93228e+01 6.43360e+01 5.75651e-01 3.00000e-02 2.01936e+00 1.34809e+01 7.55397e+02 1.23539e+01 3.41823e+01 2.60482e-01
1.47477e-01 -1.59965e+01 2.96717e+02 3.05930e+01 5.70105e+01 5.66866e-01 3.00000e-02 2.01974e+00 1.32651e+01 7.19585e+02 1.22668e+01 3.38115e+01 2.97628e-01
1.46669e-01 -1.59625e+01 2.68659e+02 3.36259e+01 6.23522e+01 5.70505e-01 3.00000e-02 2.00893e+00 1.32669e+01 6.91765e+02 1.20877e+01 2.88053e+01 2.84867e-01
1.42551e-01 -1.60364e+01 2.58934e+02 3.00215e+01 6.46280e+01 5.94648e-01 3.00000e-02 2.00015e+00 1.34338e+01 7.24579e+02 1.18770e+01 2.32190e+01 2.23250e-01
1.51608e-01 -1.59586e+01 2.78766e+02 3.19405e+01 5.23256e+01 5.61681e-01 3.00000e-02 2.00840e+00 1.29204e+01 6.48632e+02 1.19201e+01 2.77604e+01 3.23998e-01
1.44721e-01 -1.60495e+01 2.68863e+02 3.12169e+01 6.33206e+01 5.81705e-01 3.00000e-02 2.00725e+00 1.33766e+01 7.16990e+02 1.21052e+01 2.84811e+01 2.55402e-01
1.49778e-01 -1.60486e+01 2.09320e+02 3.23068e+01 6.83114e+01 5.59410e-01 3.00000e-02 2.01023e+00 1.32600e+01 6.59746e+02 1.20669e+01 2.79245e+01 3.21280e-01
1.40035e-01 -1.60462e+01 2.98882e+02 2.88015e+01 5.62783e+01 5.85744e-01 3.00000e-02 2.02481e+00 1.35196e+01 7.92924e+02 1.24747e+01 3.77286e+01 2.39453e-01
1.45439e-01 -1.59815e+01 2.47700e+02 3.11120e+01 6.89546e+01 5.79284e-01 3.00000e-02 2.00682e+00 1.34319e+01 7.15537e+02 1.21026e+01 2.78830e+01 2.55098e-01
1.47571e-01 -1.59873e+01 2.21204e+02 2.80263e+01 6.71315e+01 5.52834e-01 3.00000e-02 2.03353e+00 1.34630e+01 7.37012e+02 1.24735e+01 3.74712e+01 3.21003e-01
1.46236e-01 -1.59990e+01 2.34022e+02 3.25828e+01 6.74938e+01 5.64827e-01 3.00000e-02 2.01570e+00 1.33762e+01 7.02277e+02 1.22272e+01 3.12189e+01 3.00856e-01
1.52098e-01 -1.60413e+01 2.44757e+02 2.80475e+01 6.64013e+01 5.63226e-01 3.00000e-02 2.01208e+00 1.32880e+01 6.85708e+02 1.21194e+01 2.92694e+01 3.03355e-01
1.41080e-01 -1.60236e+01 2.74725e+02 3.08646e+01 5.85236e+01 5.75210e-01 3.00000e-02 2.02537e+00 1.34620e+01 7.62900e+02 1.24342e+01 3.67891e+01 2.70475e-01
1.43815e-01 -1.60313e+01 2.15100e+02 3.38262e+01 5.95821e+01 5.75682e-01 3.00000e-02 2.00366e+00 1.31843e+01 6.54810e+02 1.19131e+01 2.51753e+01 2.96596e-01
1.47809e-01 -1.60276e+01 2.37943e+02 2.99759e+01 6.99096e+01 5.64914e-01 3.00000e-02 2.01815e+00 1.34392e+01 7.20266e+02 1.22847e+01 3.22852e+01 2.91440e-01
1.45766e-01 -1.60452e+01 2.58175e+02 2.94331e+01 5.88471e+01 5.70844e-01 3.00000e-02 2.01791e+00 1.33179e+01 7.13602e+02 1.22486e+01 3.26121e+01 2.97394e-01
1.48038e-01 -1.60179e+01 2.60483e+02 2.86191e+01 5.78616e+01 5.64315e-01 3.00000e-02 2.02079e+00 1.32644e+01 7.05734e+02 1.22578e+01 3.33578e+01 3.15901e-01
1.49022e-01 -1.59712e+01 2.38210e+02 3.26050e+01 6.56571e+01 5.62132e-01 3.00000e-02 2.01093e+00 1.32569e+01 6.74347e+02 1.20952e+01 2.88328e+01 3.09843e-01
1.46180e-01 -1.60088e+01 2.33061e+02 2.92033e+01 5.75686e+01 5.66751e-01 3.00000e-02 2.01850e+00 1.32519e+01 6.92690e+02 1.22119e+01 3.20683e+01 3.21380e-01
1.46111e-01 -1.60287e+01 2.41352e+02 3.30282e+01 6.84312e+01 5.72619e-01 3.00000e-02 2.00755e+00 1.33669e+01 6.94935e+02 1.20867e+01 2.78552e+01 2.76432e-01
1.40936e-01 -1.60334e+01 2.11175e+02 3.18927e+01 5.79381e+01 5.75158e-01 3.00000e-02 2.01536e+00 1.32918e+01 6.91923e+02 1.21881e+01 3.09977e+01 3.10102e-01
1.45781e-01 -1.60325e+01 2.72451e+02 3.27048e+01 5.21709e+01 5.72619e-01 3.00000e-02 2.01007e+00 1.31128e+01 6.79232e+02 1.20484e+01 2.92766e+01 3.01474e-01
1.44800e-01 -1.59508e+01 2.43979e+02 3.27185e+01 5.69227e+01 5.78916e-01 3.00000e-02 2.00236e+00 1.31751e+01 6.65758e+02 1.18824e+01 2.47491e+01 2.81049e-01
1.40645e-01 -1.59921e+01 2.33855e+02 3.04025e+01 6.65850e+01 5.66284e-01 3.00000e-02 2.03413e+00 1.36088e+01 7.80561e+02 1.25743e+01 3.93125e+01 2.74123e-01
1.43907e-01 -1.60195e+01 2.12331e+02 3.01957e+01 5.76381e+01 5.63913e-01 3.00000e-02 2.02356e+00 1.32798e+01 6.96424e+02 1.22853e+01 3.37468e+01 3.36004e-01
1.55226e-01 -1.60061e+01 2.49989e+02 2.86727e+01 6.85200e+01 5.52712e-01 3.00000e-02 2.01499e+00 1.32606e+01 6.77911e+02 1.21482e+01 3.01381e+01 3.23060e-01
1.45912e-01 -1.60369e+01 2.04749e+02 3.05898e+01 5.17449e+01 5.64955e-01 3.00000e-02 2.01471e+00 1.30430e+01 6.49056e+02 1.20543e+01 2.97051e+01 3.52171e-01
1.43044e-01 -1.60430e+01 2.48838e+02 3.25664e+01 5.31941e+01 5.56173e-01 3.00000e-02 2.03327e+00 1.32468e+01 7.21381e+02 1.24043e+01 3.80519e+01 3.38551e-01
1.48524e-01 -1.60222e+01 2.09335e+02 3.29174e+01 4.98874e+01 5.63190e-01 3.00000e-02 2.00539e+00 1.28541e+01 6.12110e+02 1.18054e+01 2.52846e+01 3.44768e-01
1.58494e-01 -1.60420e+01 2.75796e+02 2.82757e+01 6.76609e+01 5.52360e-01 3.00000e-02 2.01014e+00 1.31833e+01 6.64838e+02 1.20405e+01 2.81605e+01 3.15849e-01
1.43265e-01 -1.60331e+01 2.79274e+02 3.19011e+01 6.59744e+01 5.69714e-01 3.00000e-02 2.02535e+00 1.35225e+01 7.69431e+02 1.24554e+01 3.67295e+01 2.63812e-01
1.40746e-01 -1.59550e+01 2.45567e+02 3.30794e+01 6.87429e+01 5.59393e-01 3.00000e-02 2.03788e+00 1.36345e+01 7.89045e+02 1.26331e+01 4.09152e+01 2.73053e-01
1.51760e-01 -1.60251e+01 2.97514e+02 3.03259e+01 6.54858e+01 5.62513e-01 3.00000e-02 2.01495e+00 1.33130e+01 7.10524e+02 1.22064e+01 3.15157e+01 2.89809e-01
1.41277e-01 -1.59724e+01 2.99765e+02 3.06890e+01 6.02286e+01 5.74458e-01 3.00000e-02 2.02979e+00 1.35426e+01 7.94301e+02 1.25380e+01 3.93529e+01 2.50062e-01
1.41402e-01 -1.60489e+01 2.66075e+02 2.89013e+01 6.27200e+01 5.87658e-01 3.00000e-02 2.01468e+00 1.35176e+01 7.61712e+02 1.23060e+01 3.25924e+01 2.40328e-01
1.53635e-01 -1.60269e+01 2.27564e+02 3.24887e+01 6.62092e+01 5.52073e-01 3.00000e-02 2.00901e+00 1.31414e+01 6.41308e+02 1.19957e+01 2.71877e+01 3.34028e-01
1.46289e-01 -1.59708e+01 2.90782e+02 3.10913e+01 6.82073e+01 5.55781e-01 3.00000e-02 2.03557e+00 1.35516e+01 7.83061e+02 1.25787e+01 4.02737e+01 2.74642e-01
1.51053e-01 -1.59889e+01 2.00440e+02 2.88466e+01 6.84635e+01 5.55953e-01 3.00000e-02 2.01700e+00 1.33010e+01 6.74084e+02 1.21804e+01 3.04313e+01 3.35287e-01
1.47055e-01 -1.59773e+01 2.93749e+02 3.32430e+01 6.35860e+01 5.68371e-01 3.00000e-02 2.01455e+00 1.33431e+01 7.19721e+02 1.22274e+01 3.18566e+01 2.79331e-01
1.42636e-01 -1.60422e+01 2.01413e+02 3.15182e+01 6.78845e+01 5.81913e-01 3.00000e-02 2.00435e+00 1.33894e+01 6.85660e+02 1.20068e+01 2.57775e+01 2.71897e-01
1.41580e-01 -1.60278e+01 2.45656e+02 3.00469e+01 6.65169e+01 5.63183e-01 3.00000e-02 2.03716e+00 1.36139e+01 7.89863e+02 1.26126e+01 4.05918e+01 2.70717e-01
1.41588e-01 -1.60209e+01 2.19111e+02 3.21684e+01 5.48165e+01 5.66429e-01 3.00000e-02 2.02356e+00 1.32610e+01 6.99790e+02 1.22886e+01 3.41183e+01 3.32247e-01
1.44841e-01 -1.59840e+01 2.97097e+02 2.89580e+01 5.71306e+01 5.94210e-01 3.00000e-02 2.00112e+00 1.33225e+01 7.19857e+02 1.19236e+01 2.49914e+01 2.30502e-01
1.42824e-01 -1.59509e+01 2.89773e+02 2.96921e+01 4.79243e+01 5.96565e-01 3.00000e-02 2.00041e+00 1.31375e+01 6.98119e+02 1.18088e+01 2.39219e+01 2.45463e-01
1.42760e-01 -1.59755e+01 2.67809e+02 3.02953e+01 5.84519e+01 5.72550e-01 3.00000e-02 2.02368e+00 1.34084e+01 7.45338e+02 1.23798e+01 3.56156e+01 2.83630e-01
1.52565e-01 -1.60012e+01 2.96191e+02 2.98036e+01 5.99422e+01 5.59177e-01 3.00000e-02 2.01613e+00 1.31899e+01 6.91208e+02 1.21666e+01 3.15833e+01 3.13830e-01
1.47867e-01 -1.59536e+01 2.86127e+02 3.18984e+01 6.06135e+01 5.62942e-01 3.00000e-02 2.01924e+00 1.32958e+01 7.13849e+02 1.22666e+01 3.33437e+01 3.01844e-01
1.43335e-01 -1.59645e+01 2.89752e+02 3.00702e+01 5.92675e+01 5.64869e-01 3.00000e-02 2.03397e+00 1.34751e+01 7.76850e+02 1.25376e+01 3.99727e+01 2.77722e-01
1.48802e-01 -1.60003e+01 2.75110e+02 3.39061e+01 6.86346e+01 5.51968e-01 3.00000e-02 2.02511e+00 1.33904e+01 7.24193e+02 1.23724e+01 3.52635e+01 3.10560e-01
1.40561e-01 -1.59959e+01 2.15678e+02 3.37405e+01 5.26320e+01 5.59013e-01 3.00000e-02 2.03116e+00 1.32387e+01 7.05868e+02 1.23683e+01 3.67837e+01 3.50646e-01
1.47772e-01 -1.60497e+01 2.67088e+02 2.96246e+01 5.43808e+01 5.74962e-01 3.00000e-02 2.00801e+00 1.31439e+01 6.78002e+02 1.20126e+01 2.80872e+01 2.94067e-01
1.46665e-01 -1.60328e+01 2.60589e+02 2.96206e+01 5.37450e+01 5.75382e-01 3.00000e-02 2.00957e+00 1.31551e+01 6.81278e+02 1.20472e+01 2.88420e+01 2.97431e-01
1.45920e-01 -1.59882e+01 2.96233e+02 2.82228e+01 5.76809e+01 5.65930e-01 3.00000e-02 2.03027e+00 1.33968e+01 7.60407e+02 1.24577e+01 3.83100e+01 2.86288e-01
1.53135e-01 -1.59880e+01 2.20963e+02 2.80279e+01 6.47398e+01 5.58808e-01 3.00000e-02 2.01098e+00 1.31988e+01 6.57964e+02 1.20486e+01 2.80938e+01 3.26369e-01
1.41112e-01 -1.59917e+01 2.12906e+02 3.19363e+01 6.38941e+01 5.62520e-01 3.00000e-02 2.03065e+00 1.34748e+01 7.37492e+02 1.24633e+01 3.70130e+01 3.12517e-01
1.43567e-01 -1.59577e+01 2.06544e+02 2.87935e+01 5.41469e+01 5.75801e-01 3.00000e-02 2.01253e+00 1.31884e+01 6.71242e+02 1.20889e+01 2.93476e+01 3.19682e-01
1.43790e-01 -1.59901e+01 2.69077e+02 3.08365e+01 5.78428e+01 5.61887e-01 3.00000e-02 2.03134e+00 1.33868e+01 7.46950e+02 1.24560e+01 3.81552e+01 3.03839e-01
1.47333e-01 -1.60190e+01 2.38835e+02 3.01107e+01 6.23143e+01 5.53486e-01 3.00000e-02 2.02969e+00 1.33488e+01 7.17609e+02 1.23916e+01 3.62233e+01 3.32337e-01
1.46891e-01 -1.59644e+01 2.81998e+02 3.31392e+01 6.96024e+01 5.63018e-01 3.00000e-02 2.02117e+00 1.34637e+01 7.43283e+02 1.23663e+01 3.45215e+01 2.78036e-01
1.45034e-01 -1.59926e+01 2.77627e+02 3.34164e+01 6.58332e+01 5.69578e-01 3.00000e-02 2.01702e+00 1.34180e+01 7.33222e+02 1.22935e+01 3.29405e+01 2.74655e-01
1.44589e-01 -1.60033e+01 2.38601e+02 3.37206e+01 6.04004e+01 5.77932e-01 3.00000e-02 2.00202e+00 1.32148e+01 6.67145e+02 1.18847e+01 2.44755e+01 2.78354e-01
1.44213e-01 -1.60392e+01 2.20074e+02 3.15212e+01 5.03555e+01 5.60047e-01 3.00000e-02 2.02458e+00 1.30731e+01 6.78192e+02 1.22098e+01 3.39195e+01 3.60499e-01
1.47801e-01 -1.59795e+01 2.98234e+02 2.99227e+01 5.30490e+01 5.62052e-01 3.00000e-02 2.02504e+00 1.31517e+01 7.17994e+02 1.22815e+01 3.56489e+01 3.17126e-01
1.46052e-01 -1.60290e+01 2.92983e+02 3.13791e+01 6.25061e+01 5.78029e-01 3.00000e-02 2.01055e+00 1.33703e+01 7.26368e+02 1.21766e+01 3.03839e+01 2.58875e-01
1.47362e-01 -1.60458e+01 2.01656e+02 2.89642e+01 5.57358e+01 5.68681e-01 3.00000e-02 2.00978e+00 1.31063e+01 6.46259e+02 1.19952e+01 2.76004e+01 3.32676e-01
1.47417e-01 -1.60225e+01 2.03676e+02 3.06311e+01 6.35323e+01 5.57322e-01 3.00000e-02 2.02067e+00 1.32793e+01 6.80099e+02 1.22342e+01 3.21190e+01 3.43378e-01
1.48712e-01 -1.59908e+01 2.69683e+02 3.30951e+01 6.64665e+01 5.53563e-01 3.00000e-02 2.02402e+00 1.33532e+01 7.17017e+02 1.23407e+01 3.47136e+01 3.14834e-01
1.46999e-01 -1.59581e+01 2.03504e+02 3.01163e+01 5.60304e+01 5.63171e-01 3.00000e-02 2.01491e+00 1.31243e+01 6.54644e+02 1.20891e+01 2.97676e+01 3.47125e-01
1.51287e-01 -1.59911e+01 2.54438e+02 3.23706e+01 6.63087e+01 5.52178e-01 3.00000e-02 2.01822e+00 1.32629e+01 6.85319e+02 1.22106e+01 3.17819e+01 3.28156e-01
1.47890e-01 -1.59593e+01 2.11442e+02 3.00174e+01 5.78177e+01 5.63843e-01 3.00000e-02 2.01291e+00 1.31466e+01 6.56583e+02 1.20702e+01 2.91020e+01 3.36298e-01
1.43732e-01 -1.59793e+01 2.58482e+02 3.15710e+01 5.51640e+01 5.79551e-01 3.00000e-02 2.00869e+00 1.32348e+01 6.92884e+02 1.20733e+01 2.88066e+01 2.82861e-01
1.42409e-01 -1.60119e+01 2.18549e+02 3.24972e+01 4.80956e+01 5.72474e-01 3.00000e-02 2.01306e+00 1.30323e+01 6.59386e+02 1.20426e+01 2.97011e+01 3.34064e-01
1.43975e-01 -1.59632e+01 2.68599e+02 3.12220e+01 5.75584e+01 5.83004e-01 3.00000e-02 2.00660e+00 1.32882e+01 7.03441e+02 1.20581e+01 2.80636e+01 2.65010e-01
1.41591e-01 -1.59788e+01 2.60134e+02 3.26361e+01 6.17949e+01 5.51255e-01 3.00000e-02 2.04496e+00 1.35220e+01 7.83042e+02 1.26568e+01 4.32396e+01 2.92845e-01
1.56679e-01 -1.59765e+01 2.95045e+02 3.31182e+01 6.54307e+01 5.58015e-01 3.00000e-02 2.00012e+00 1.30915e+01 6.43984e+02 1.17256e+01 2.20411e+01 2.89954e-01
1.45856e-01 -1.60290e+01 2.87782e+02 3.33692e+01 6.48899e+01 5.83216e-01 3.00000e-02 2.00095e+00 1.33400e+01 7.07576e+02 1.19109e+01 2.44417e+01 2.39812e-01
1.42893e-01 -1.59847e+01 2.98704e+02 3.04018e+01 6.87910e+01 6.00914e-01 3.00000e-02 2.00010e+00 1.35681e+01 7.71449e+02 1.19502e+01 2.41002e+01 1.87830e-01
1.40865e-01 -1.59952e+01 2.24298e+02 3.23692e+01 6.38495e+01 5.55841e-01 3.00000e-02 2.03917e+00 1.35214e+01 7.60695e+02 1.25823e+01 4.03970e+01 3.07354e-01
1.47623e-01 -1.59991e+01 2.16574e+02 2.87472e+01 5.60487e+01 5.56691e-01 3.00000e-02 2.02493e+00 1.31843e+01 6.82051e+02 1.22511e+01 3.37371e+01 3.57340e-01
1.50154e-01 -1.60168e+01 2.66176e+02 2.95781e+01 6.29452e+01 5.58727e-01 3.00000e-02 2.02057e+00 1.33014e+01 7.06326e+02 1.22673e+01 3.31720e+01 3.14482e-01
1.45179e-01 -1.60457e+01 2.85953e+02 3.24543e+01 5.16464e+01 5.76961e-01 3.00000e-02 2.00926e+00 1.31358e+01 6.90197e+02 1.20530e+01 2.93052e+01 2.87666e-01
1.44113e-01 -1.59980e+01 2.11271e+02 3.30723e+01 6.69832e+01 5.62202e-01 3.00000e-02 2.02100e+00 1.34041e+01 7.04588e+02 1.23067e+01 3.29849e+01 3.17881e-01
1.43304e-01 -1.59882e+01 2.07878e+02 3.13176e+01 6.34556e+01 5.69427e-01 3.00000e-02 2.01715e+00 1.33586e+01 6.96982e+02 1.22335e+01 3.14875e+01 3.11752e-01
1.40736e-01 -1.59791e+01 2.25642e+02 2.80866e+01 6.14489e+01 5.87056e-01 3.00000e-02 2.01248e+00 1.34451e+01 7.28214e+02 1.22141e+01 3.05693e+01 2.63944e-01
1.44827e-01 -1.59784e+01 2.99300e+02 2.91468e+01 6.03943e+01 5.65284e-01 3.00000e-02 2.03285e+00 1.34809e+01 7.79005e+02 1.25290e+01 3.96602e+01 2.72839e-01
1.41350e-01 -1.59866e+01 2.92153e+02 3.02184e+01 6.92840e+01 5.99337e-01 3.00000e-02 2.00594e+00 1.36337e+01 7.91974e+02 1.22106e+01 2.94286e+01 1.89708e-01
1.41647e-01 -1.60014e+01 2.51329e+02 2.81978e+01 5.17049e+01 5.94436e-01 3.00000e-02 2.00349e+00 1.32470e+01 6.98031e+02 1.19593e+01 2.61649e+01 2.57639e-01
1.54055e-01 -1.59685e+01 2.25009e+02 2.83353e+01 5.58971e+01 5.60021e-01 3.00000e-02 2.00560e+00 1.29536e+01 6.22778e+02 1.18433e+01 2.53411e+01 3.35627e-01
1.41361e-01 -1.60313e+01 2.32726e+02 3.05403e+01 4.96158e+01 5.86466e-01 3.00000e-02 2.00562e+00 1.31441e+01 6.73847e+02 1.19618e+01 2.68605e+01 2.87843e-01
1.40914e-01 -1.60280e+01 2.22321e+02 3.06391e+01 5.13653e+01 5.61870e-01 3.00000e-02 2.03368e+00 1.32604e+01 7.21288e+02 1.24057e+01 3.79025e+01 3.39828e-01
1.44097e-01 -1.60261e+01 2.52609e+02 3.29018e+01 6.14146e+01 5.53836e-01 3.00000e-02 2.03384e+00 1.33960e+01 7.39105e+02 1.24765e+01 3.84891e+01 3.19415e-01
1.58372e-01 -1.60087e+01 2.94132e+02 2.90410e+01 6.71693e+01 5.59735e-01 3.00000e-02 2.00285e+00 1.31580e+01 6.59914e+02 1.18763e+01 2.47080e+01 2.88380e-01
1.43766e-01 -1.60477e+01 2.73542e+02 2.96658e+01 6.05133e+01 5.72638e-01 3.00000e-02 2.02344e+00 1.34392e+01 7.51640e+02 1.23898e+01 3.56165e+01 2.76435e-01
1.46170e-01 -1.60325e+01 2.15233e+02 3.21961e+01 5.78553e+01 5.63679e-01 3.00000e-02 2.01398e+00 1.31636e+01 6.61395e+02 1.21013e+01 2.97529e+01 3.35979e-01
1.42845e-01 -1.59862e+01 2.62703e+02 3.35997e+01 6.07909e+01 5.78644e-01 3.00000e-02 2.00957e+00 1.33331e+01 7.09885e+02 1.21361e+01 2.95441e+01 2.70452e-01
1.50997e-01 -1.60271e+01 2.99596e+02 3.13091e+01 6.88108e+01 5.57381e-01 3.00000e-02 2.02171e+00 1.34004e+01 7.32436e+02 1.23403e+01 3.44015e+01 2.90860e-01
1.45268e-01 -1.60314e+01 2.80980e+02 3.23773e+01 6.59602e+01 5.83268e-01 3.00000e-02 2.00393e+00 1.33927e+01 7.19867e+02 1.20387e+01 2.68563e+01 2.40748e-01
1.49720e-01 -1.59977e+01 2.44497e+02 2.93614e+01 6.48859e+01 5.75702e-01 3.00000e-02 2.00098e+00 1.32531e+01 6.71291e+02 1.18394e+01 2.33123e+01 2.70284e-01
1.48007e-01 -1.60488e+01 2.67417e+02 2.84749e+01 5.42229e+01 5.56205e-01 3.00000e-02 2.03050e+00 1.31865e+01 7.15638e+02 1.23402e+01 3.68679e+01 3.37105e-01
1.47321e-01 -1.60176e+01 2.97436e+02 3.04673e+01 6.70746e+01 5.56694e-01 3.00000e-02 2.03359e+00 1.35160e+01 7.75253e+02 1.25417e+01 3.94958e+01 2.78554e-01
1.43630e-01 -1.60275e+01 2.48041e+02 2.83288e+01 6.61028e+01 5.86502e-01 3.00000e-02 2.00927e+00 1.34829e+01 7.37936e+02 1.21781e+01 2.94486e+01 2.44070e-01
1.50210e-01 -1.59767e+01 2.87261e+02 3.21925e+01 6.85037e+01 5.51436e-01 3.00000e-02 2.02650e+00 1.34016e+01 7.32351e+02 1.23961e+01 3.59372e+01 3.06007e-01
1.43788e-01 -1.59824e+01 2.20523e+02 3.38664e+01 6.39950e+01 5.78949e-01 3.00000e-02 2.00123e+00 1.32739e+01 6.66618e+02 1.18664e+01 2.36130e+01 2.75377e-01
1.44239e-01 -1.59742e+01 2.03800e+02 2.99529e+01 5.82513e+01 5.66867e-01 3.00000e-02 2.01883e+00 1.32548e+01 6.82517e+02 1.22074e+01 3.17548e+01 3.33551e-01
1.42653e-01 -1.60443e+01 2.50536e+02 3.23581e+01 4.94911e+01 5.75418e-01 3.00000e-02 2.01333e+00 1.31185e+01 6.84336e+02 1.21010e+01 3.05939e+01 3.09765e-01
1.50650e-01 -1.59592e+01 2.99092e+02 2.90452e+01 5.78302e+01 5.76372e-01 3.00000e-02 2.00449e+00 1.31836e+01 6.87041e+02 1.19613e+01 2.66480e+01 2.71245e-01
1.42798e-01 -1.60295e+01 2.33633e+02 2.86705e+01 6.02495e+01 5.61588e-01 3.00000e-02 2.03538e+00 1.34613e+01 7.53785e+02 1.25141e+01 3.90147e+01 3.06524e-01
1.43290e-01 -1.60209e+01 2.50665e+02 3.03931e+01 5.79228e+01 5.69809e-01 3.00000e-02 2.02283e+00 1.33535e+01 7.25791e+02 1.23322e+01 3.46359e+01 3.01468e-01
1.47550e-01 -1.59867e+01 2.73722e+02 3.35701e+01 5.14821e+01 5.61497e-01 3.00000e-02 2.01568e+00 1.30242e+01 6.73096e+02 1.20925e+01 3.12674e+01 3.30917e-01
1.47395e-01 -1.59919e+01 2.96974e+02 2.80333e+01 6.47569e+01 5.61587e-01 3.00000e-02 2.03300e+00 1.35125e+01 7.79073e+02 1.25338e+01 3.93794e+01 2.73116e-01
1.53097e-01 -1.60343e+01 2.35525e+02 3.39170e+01 6.44279e+01 5.54475e-01 3.00000e-02 2.00547e+00 1.30920e+01 6.33102e+02 1.19090e+01 2.56166e+01 3.25171e-01
1.42983e-01 -1.59854e+01 2.20050e+02 2.81148e+01 6.14072e+01 5.63682e-01 3.00000e-02 2.03225e+00 1.34579e+01 7.44022e+02 1.24706e+01 3.75744e+01 3.09567e-01
1.42136e-01 -1.59598e+01 2.59596e+02 3.14062e+01 5.97814e+01 5.59952e-01 3.00000e-02 2.03606e+00 1.34600e+01 7.63069e+02 1.25391e+01 3.99792e+01 2.97660e-01
1.44838e-01 -1.59811e+01 2.93567e+02 2.81670e+01 5.51203e+01 5.87891e-01 3.00000e-02 2.00910e+00 1.33088e+01 7.26316e+02 1.21296e+01 2.98772e+01 2.53787e-01
1.47143e-01 -1.60437e+01 2.84889e+02 3.19715e+01 6.55679e+01 5.72960e-01 3.00000e-02 2.01138e+00 1.33769e+01 7.20753e+02 1.21853e+01 3.04515e+01 2.67011e-01
1.56853e-01 -1.59629e+01 2.70775e+02 3.02870e+01 6.80507e+01 5.55069e-01 3.00000e-02 2.00664e+00 1.31781e+01 6.58237e+02 1.19736e+01 2.65961e+01 3.06809e-01
1.40028e-01 -1.60334e+01 2.52112e+02 2.99170e+01 5.66242e+01 5.59924e-01 3.00000e-02 2.04381e+00 1.34972e+01 7.84389e+02 1.26353e+01 4.29330e+01 2.89346e-01
1.44096e-01 -1.60226e+01 2.56855e+02 3.04798e+01 6.08578e+01 5.51185e-01 3.00000e-02 2.04197e+00 1.34621e+01 7.65062e+02 1.25901e+01 4.16093e+01 3.08115e-01
1.44456e-01 -1.59506e+01 2.46770e+02 2.94973e+01 6.52765e+01 5.62878e-01 3.00000e-02 2.03016e+00 1.34977e+01 7.55691e+02 1.24765e+01 3.74328e+01 2.91082e-01
1.56844e-01 -1.59973e+01 2.38136e+02 2.88238e+01 5.45688e+01 5.54808e-01 3.00000e-02 2.00443e+00 1.27838e+01 6.09091e+02 1.17431e+01 2.45617e+01 3.42707e-01
1.41838e-01 -1.60280e+01 2.56073e+02 3.26980e+01 6.74983e+01 5.72566e-01 3.00000e-02 2.02201e+00 1.35391e+01 7.58617e+02 1.24112e+01 3.50974e+01 2.65213e-01
1.49737e-01 -1.60301e+01 2.98075e+02 3.08031e+01 5.51876e+01 5.66533e-01 3.00000e-02 2.01342e+00 1.31310e+01 6.89596e+02 1.21116e+01 3.08101e+01 3.04843e-01
1.50425e-01 -1.59673e+01 2.48328e+02 3.14485e+01 6.28772e+01 5.64454e-01 3.00000e-02 2.00733e+00 1.31930e+01 6.64096e+02 1.20028e+01 2.71844e+01 3.04313e-01
1.55253e-01 -1.59647e+01 2.42325e+02 2.85138e+01 5.64988e+01 5.61809e-01 3.00000e-02 2.00196e+00 1.29502e+01 6.21941e+02 1.17460e+01 2.33257e+01 3.18316e-01
1.48134e-01 -1.60134e+01 2.19088e+02 3.18873e+01 5.56299e+01 5.52158e-01 3.00000e-02 2.02245e+00 1.31048e+01 6.63216e+02 1.21874e+01 3.26489e+01 3.69478e-01
1.44323e-01 -1.60388e+01 2.90355e+02 3.24329e+01 5.66363e+01 5.80275e-01 3.00000e-02 2.00928e+00 1.32819e+01 7.12555e+02 1.21214e+01 2.97545e+01 2.66910e-01
1.42739e-01 -1.60328e+01 2.92368e+02 2.81667e+01 6.03593e+01 6.01621e-01 3.00000e-02 2.00077e+00 1.34470e+01 7.46988e+02 1.19571e+01 2.49572e+01 2.08050e-01
1.46705e-01 -1.60302e+01 2.63852e+02 3.09253e+01 6.90804e+01 5.72352e-01 3.00000e-02 2.01379e+00 1.34508e+01 7.31114e+02 1.22443e+01 3.12937e+01 2.65748e-01
1.50426e-01 -1.59890e+01 2.04462e+02 2.94930e+01 6.50213e+01 5.54962e-01 3.00000e-02 2.01788e+00 1.32452e+01 6.68261e+02 1.21739e+01 3.07753e+01 3.45166e-01
1.50220e-01 -1.59935e+01 2.71546e+02 2.85058e+01 6.87048e+01 5.52289e-01 3.00000e-02 2.03210e+00 1.34744e+01 7.51998e+02 1.24819e+01 3.78423e+01 3.00248e-01
1.44793e-01 -1.60133e+01 2.93680e+02 3.17293e+01 5.36416e+01 5.59517e-01 3.00000e-02 2.03173e+00 1.32578e+01 7.39781e+02 1.24114e+01 3.84685e+01 3.12944e-01
1.41700e-01 -1.59739e+01 2.46393e+02 3.02696e+01 5.06720e+01 5.66520e-01 3.00000e-02 2.02968e+00 1.32445e+01 7.25756e+02 1.23673e+01 3.70570e+01 3.22976e-01
1.50098e-01 -1.60328e+01 2.70289e+02 3.03148e+01 6.74266e+01 5.71093e-01 3.00000e-02 2.00732e+00 1.33329e+01 6.99345e+02 1.20716e+01 2.78996e+01 2.71499e-01
1.47586e-01 -1.59660e+01 2.02220e+02 3.09648e+01 6.42046e+01 5.69944e-01 3.00000e-02 2.00474e+00 1.32160e+01 6.51134e+02 1.19367e+01 2.53536e+01 3.04867e-01
1.51476e-01 -1.60334e+01 2.58000e+02 3.03116e+01 5.90628e+01 5.53342e-01 3.00000e-02 2.01976e+00 1.31600e+01 6.77533e+02 1.21870e+01 3.22254e+01 3.42639e-01
1.46112e-01 -1.60235e+01 2.78865e+02 3.04753e+01 6.14280e+01 5.60217e-01 3.00000e-02 2.02941e+00 1.34058e+01 7.46567e+02 1.24404e+01 3.74169e+01 2.98970e-01
1.48507e-01 -1.59693e+01 2.33608e+02 2.91740e+01 6.69592e+01 5.58896e-01 3.00000e-02 2.02298e+00 1.33903e+01 7.14856e+02 1.23239e+01 3.37835e+01 3.13692e-01
1.48565e-01 -1.60358e+01 2.93492e+02 3.37332e+01 5.45803e+01 5.53534e-01 3.00000e-02 2.02373e+00 1.31175e+01 6.96296e+02 1.22451e+01 3.46629e+01 3.36756e-01
1.40435e-01 -1.59501e+01 2.23447e+02 2.97259e+01 5.52057e+01 5.53604e-01 3.00000e-02 2.04647e+00 1.34274e+01 7.62609e+02 1.26103e+01 4.27438e+01 3.19372e-01
1.50845e-01 -1.59501e+01 2.19757e+02 3.13002e+01 5.31233e+01 5.65666e-01 3.00000e-02 2.00064e+00 1.29138e+01 6.11708e+02 1.16753e+01 2.20960e+01 3.20840e-01
1.47306e-01 -1.60452e+01 2.74438e+02 2.91897e+01 6.81001e+01 5.70298e-01 3.00000e-02 2.01953e+00 1.34850e+01 7.49872e+02 1.23468e+01 3.38603e+01 2.66385e-01
1.41113e-01 -1.59859e+01 2.04950e+02 2.90132e+01 4.72520e+01 5.86106e-01 3.00000e-02 2.00603e+00 1.30575e+01 6.55041e+02 1.19183e+01 2.64594e+01 3.07082e-01
1.43876e-01 -1.60456e+01 2.00425e+02 2.92424e+01 6.61984e+01 5.61809e-01 3.00000e-02 2.02871e+00 1.34699e+01 7.27635e+02 1.24214e+01 3.57076e+01 3.17940e-01
1.45623e-01 -1.60043e+01 2.86103e+02 3.38294e+01 6.12856e+01 5.78221e-01 3.00000e-02 2.00519e+00 1.32893e+01 7.01225e+02 1.20308e+01 2.73921e+01 2.61512e-01
1.58482e-01 -1.59956e+01 2.84955e+02 3.06495e+01 6.85136e+01 5.56032e-01 3.00000e-02 2.00225e+00 1.31416e+01 6.50007e+02 1.18458e+01 2.40885e+01 2.94498e-01
1.49343e-01 -1.59751e+01 2.65696e+02 3.02122e+01 6.83949e+01 5.55666e-01 3.00000e-02 2.02613e+00 1.34321e+01 7.34660e+02 1.23961e+01 3.55971e+01 3.02369e-01
1.43835e-01 -1.60303e+01 2.11008e+02 3.03849e+01 5.18440e+01 5.68882e-01 3.00000e-02 2.01697e+00 1.31278e+01 6.69213e+02 1.21320e+01 3.10374e+01 3.40374e-01
1.42167e-01 -1.59923e+01 2.17143e+02 3.18406e+01 6.31396e+01 5.59935e-01 3.00000e-02 2.03112e+00 1.34395e+01 7.32552e+02 1.24520e+01 3.70538e+01 3.19443e-01
1.43931e-01 -1.60450e+01 2.80823e+02 3.19705e+01 5.93801e+01 5.67704e-01 3.00000e-02 2.02414e+00 1.33856e+01 7.41892e+02 1.23790e+01 3.58135e+01 2.88612e-01
1.41855e-01 -1.59560e+01 2.03619e+02 2.86010e+01 6.16787e+01 5.77114e-01 3.00000e-02 2.01685e+00 1.33912e+01 7.08627e+02 1.22428e+01 3.15667e+01 2.98658e-01
1.45921e-01 -1.59666e+01 2.80872e+02 3.20368e+01 6.07420e+01 5.83326e-01 3.00000e-02 2.00139e+00 1.32830e+01 6.96398e+02 1.19065e+01 2.46980e+01 2.50745e-01
1.47777e-01 -1.60297e+01 2.64202e+02 3.39838e+01 6.89527e+01 5.54566e-01 3.00000e-02 2.02385e+00 1.34066e+01 7.23230e+02 1.23622e+01 3.47641e+01 3.07535e-01
1.53437e-01 -1.60136e+01 2.26586e+02 3.31674e+01 6.41637e+01 5.54277e-01 3.00000e-02 2.00525e+00 1.30800e+01 6.28295e+02 1.18923e+01 2.53029e+01 3.28657e-01
1.43823e-01 -1.59831e+01 2.70297e+02 3.28578e+01 6.29954e+01 5.70191e-01 3.00000e-02 2.01920e+00 1.34009e+01 7.33717e+02 1.23165e+01 3.37608e+01 2.81383e-01
1.53256e-01 -1.59645e+01 2.30336e+02 2.96019e+01 6.12201e+01 5.61508e-01 3.00000e-02 2.00454e+00 1.30891e+01 6.36556e+02 1.18794e+01 2.50678e+01 3.17467e-01
1.40719e-01 -1.59537e+01 2.43559e+02 2.81527e+01 6.57090e+01 5.75916e-01 3.00000e-02 2.02916e+00 1.36212e+01 7.89385e+02 1.25298e+01 3.79848e+01 2.53484e-01
1.41551e-01 -1.59917e+01 2.99969e+02 3.21234e+01 6.78253e+01 5.96581e-01 3.00000e-02 2.00441e+00 1.35649e+01 7.73980e+02 1.21479e+01 2.83941e+01 1.98913e-01
1.55099e-01 -1.60265e+01 2.80375e+02 3.01229e+01 6.41465e+01 5.51996e-01 3.00000e-02 2.01520e+00 1.31884e+01 6.76117e+02 1.21366e+01 3.05885e+01 3.25783e-01
1.50944e-01 -1.60185e+01 2.81384e+02 3.02239e+01 6.70581e+01 5.68821e-01 3.00000e-02 2.00900e+00 1.33266e+01 7.02887e+02 1.21064e+01 2.88126e+01 2.74762e-01
1.41331e-01 -1.60319e+01 2.70445e+02 3.24188e+01 6.51571e+01 5.70363e-01 3.00000e-02 2.02767e+00 1.35476e+01 7.75869e+02 1.24957e+01 3.76846e+01 2.63416e-01
1.44265e-01 -1.60471e+01 2.15985e+02 3.32726e+01 5.06573e+01 5.73723e-01 3.00000e-02 2.00491e+00 1.30142e+01 6.37238e+02 1.18763e+01 2.56838e+01 3.18593e-01
1.45400e-01 -1.60225e+01 2.17052e+02 3.21775e+01 6.53190e+01 5.56236e-01 3.00000e-02 2.02618e+00 1.33794e+01 7.08264e+02 1.23593e+01 3.47612e+01 3.31750e-01
1.45411e-01 -1.59877e+01 2.47724e+02 3.30594e+01 6.60924e+01 5.80850e-01 3.00000e-02 2.00001e+00 1.33218e+01 6.84801e+02 1.18040e+01 2.22438e+01 2.54843e-01
1.44627e-01 -1.60190e+01 2.30224e+02 3.19300e+01 6.51548e+01 5.51907e-01 3.00000e-02 2.03487e+00 1.34481e+01 7.38360e+02 1.24964e+01 3.83621e+01 3.22985e-01
1.44565e-01 -1.60200e+01 2.58803e+02 3.32637e+01 6.74737e+01 5.50317e-01 3.00000e-02 2.03787e+00 1.35140e+01 7.63773e+02 1.25724e+01 4.02466e+01 3.00975e-01
1.48557e-01 -1.59764e+01 2.52421e+02 2.88701e+01 5.02400e+01 5.72704e-01 3.00000e-02 2.00769e+00 1.29672e+01 6.55963e+02 1.19208e+01 2.74217e+01 3.13675e-01
1.41064e-01 -1.60129e+01 2.94146e+02 3.16223e+01 4.81396e+01 5.89346e-01 3.00000e-02 2.00997e+00 1.32008e+01 7.20085e+02 1.21138e+01 3.05499e+01 2.62544e-01
1.47913e-01 -1.59873e+01 2.63223e+02 2.98840e+01 6.17240e+01 5.50662e-01 3.00000e-02 2.03412e+00 1.33713e+01 7.35115e+02 1.24608e+01 3.82943e+01 3.24784e-01
1.44011e-01 -1.60341e+01 2.31092e+02 3.10632e+01 6.87471e+01 5.72298e-01 3.00000e-02 2.01682e+00 1.34813e+01 7.28465e+02 1.22914e+01 3.21116e+01 2.78660e-01
1.48667e-01 -1.60494e+01 2.10997e+02 3.31544e+01 6.07868e+01 5.67511e-01 3.00000e-02 2.00090e+00 1.30867e+01 6.27453e+02 1.17584e+01 2.25215e+01 3.08156e-01
1.48516e-01 -1.59991e+01 2.52909e+02 3.22629e+01 6.38263e+01 5.52128e-01 3.00000e-02 2.02534e+00 1.33115e+01 7.06184e+02 1.23298e+01 3.47409e+01 3.31267e-01
1.42271e-01 -1.59922e+01 2.34084e+02 2.87073e+01 6.92918e+01 5.66725e-01 3.00000e-02 2.03408e+00 1.36486e+01 7.90132e+02 1.25853e+01 3.92890e+01 2.63935e-01
1.53045e-01 -1.60088e+01 2.74580e+02 3.32040e+01 5.30956e+01 5.58062e-01 3.00000e-02 2.00556e+00 1.28829e+01 6.31713e+02 1.18404e+01 2.60577e+01 3.26923e-01
1.42470e-01 -1.60210e+01 2.27533e+02 3.35312e+01 6.44887e+01 5.66812e-01 3.00000e-02 2.02066e+00 1.34054e+01 7.16194e+02 1.23168e+01 3.34247e+01 3.04335e-01
1.44329e-01 -1.59709e+01 2.71349e+02 2.85601e+01 6.12029e+01 5.61909e-01 3.00000e-02 2.03569e+00 1.34945e+01 7.73551e+02 1.25499e+01 4.00275e+01 2.85202e-01
1.41466e-01 -1.60345e+01 2.64275e+02 3.09858e+01 5.74724e+01 5.54559e-01 3.00000e-02 2.04496e+00 1.34753e+01 7.81386e+02 1.26375e+01 4.32852e+01 2.94738e-01
1.40297e-01 -1.60364e+01 2.91741e+02 3.06714e+01 5.20580e+01 5.95010e-01 3.00000e-02 2.00802e+00 1.33323e+01 7.35622e+02 1.21343e+01 2.98759e+01 2.41813e-01
1.40981e-01 -1.60359e+01 2.65670e+02 3.09784e+01 6.70939e+01 5.78586e-01 3.00000e-02 2.02273e+00 1.35976e+01 7.82266e+02 1.24549e+01 3.59994e+01 2.44241e-01
1.44358e-01 -1.59720e+01 2.63130e+02 2.94236e+01 5.84475e+01 5.84356e-01 3.00000e-02 2.00718e+00 1.33187e+01 7.08801e+02 1.20777e+01 2.82986e+01 2.62430e-01
1.49111e-01 -1.60204e+01 2.77625e+02 3.25650e+01 5.62377e+01 5.70288e-01 3.00000e-02 2.00486e+00 1.31079e+01 6.64500e+02 1.19322e+01 2.64092e+01 2.93114e-01
1.51750e-01 -1.60040e+01 2.49356e+02 3.07475e+01 5.79481e+01 5.60605e-01 3.00000e-02 2.00899e+00 1.30790e+01 6.49920e+02 1.19832e+01 2.76391e+01 3.25431e-01
1.58579e-01 -1.59955e+01 2.88599e+02 2.93058e+01 5.92840e+01 5.56376e-01 3.00000e-02 2.00314e+00 1.29697e+01 6.33455e+02 1.18047e+01 2.45078e+01 3.13620e-01
1.44496e-01 -1.59548e+01 2.25474e+02 3.30439e+01 6.71666e+01 5.66540e-01 3.00000e-02 2.01655e+00 1.34000e+01 7.05367e+02 1.22505e+01 3.15980e+01 3.00879e-01
1.42222e-01 -1.59925e+01 2.74911e+02 2.81993e+01 5.13770e+01 5.70419e-01 3.00000e-02 2.03225e+00 1.33140e+01 7.56866e+02 1.24420e+01 3.89330e+01 2.95257e-01
1.49379e-01 -1.59713e+01 2.01171e+02 3.17337e+01 5.54318e+01 5.54570e-01 3.00000e-02 2.01482e+00 1.30210e+01 6.34048e+02 1.20373e+01 2.92775e+01 3.68731e-01
1.40017e-01 -1.60408e+01 2.23052e+02 3.21959e+01 6.61814e+01 5.64640e-01 3.00000e-02 2.03264e+00 1.35676e+01 7.62654e+02 1.25357e+01 3.83754e+01 2.89897e-01
1.43812e-01 -1.60308e+01 2.59082e+02 3.10518e+01 5.24076e+01 5.70394e-01 3.00000e-02 2.01968e+00 1.32110e+01 7.05554e+02 1.22332e+01 3.33223e+01 3.12110e-01
1.51389e-01 -1.59948e+01 2.32627e+02 3.38218e+01 6.21172e+01 5.60672e-01 3.00000e-02 2.00248e+00 1.30751e+01 6.30638e+02 1.18238e+01 2.39482e+01 3.12996e-01
1.41454e-01 -1.59796e+01 2.90830e+02 2.83241e+01 6.64911e+01 6.03690e-01 3.00000e-02 2.00402e+00 1.36093e+01 7.88402e+02 1.21508e+01 2.82306e+01 1.86965e-01
1.51151e-01 -1.59799e+01 2.54924e+02 3.01367e+01 6.88031e+01 5.63129e-01 3.00000e-02 2.01200e+00 1.33299e+01 6.95236e+02 1.21451e+01 2.95964e+01 2.93680e-01
1.49911e-01 -1.59993e+01 2.43500e+02 3.01425e+01 6.72702e+01 5.72035e-01 3.00000e-02 2.00347e+00 1.32846e+01 6.76721e+02 1.19452e+01 2.52744e+01 2.76148e-01
1.50485e-01 -1.59967e+01 2.03198e+02 3.22587e+01 5.29933e+01 5.56278e-01 3.00000e-02 2.00890e+00 1.28997e+01 6.13350e+02 1.18880e+01 2.66958e+01 3.61431e-01
1.40260e-01 -1.59940e+01 2.94275e+02 2.89023e+01 5.23658e+01 5.89568e-01 3.00000e-02 2.01841e+00 1.34003e+01 7.64122e+02 1.23351e+01 3.47677e+01 2.49312e-01
1.44493e-01 -1.60155e+01 2.73747e+02 3.29163e+01 6.65105e+01 5.72653e-01 3.00000e-02 2.01593e+00 1.34452e+01 7.37630e+02 1.22886e+01 3.25704e+01 2.66751e-01
1.51031e-01 -1.59860e+01 2.74869e+02 2.84985e+01 6.58446e+01 5.78042e-01 3.00000e-02 2.00116e+00 1.32983e+01 6.91761e+02 1.18799e+01 2.39924e+01 2.53705e-01
1.40002e-01 -1.59947e+01 2.04271e+02 2.92909e+01 6.19084e+01 5.85410e-01 3.00000e-02 2.01100e+00 1.34072e+01 7.07614e+02 1.21618e+01 2.93862e+01 2.77950e-01
1.49536e-01 -1.60325e+01 2.18336e+02 3.36759e+01 5.54149e+01 5.57848e-01 3.00000e-02 2.00861e+00 1.29950e+01 6.27007e+02 1.19344e+01 2.70133e+01 3.46322e-01
1.48231e-01 -1.60314e+01 2.52760e+02 3.03737e+01 6.45849e+01 5.76203e-01 3.00000e-02 2.00345e+00 1.32872e+01 6.84003e+02 1.19544e+01 2.55295e+01 2.69659e-01
1.42740e-01 -1.59631e+01 2.06121e+02 2.94809e+01 5.39311e+01 5.53193e-01 3.00000e-02 2.03918e+00 1.32855e+01 7.20455e+02 1.24592e+01 3.91657e+01 3.55574e-01
1.55016e-01 -1.59929e+01 2.58883e+02 3.06914e+01 5.95364e+01 5.58488e-01 3.00000e-02 2.00397e+00 1.30272e+01 6.34007e+02 1.18486e+01 2.49268e+01 3.17105e-01
1.47308e-01 -1.60340e+01 2.70086e+02 2.91038e+01 6.14311e+01 5.58269e-01 3.00000e-02 2.03015e+00 1.33889e+01 7.40291e+02 1.24318e+01 3.72760e+01 3.07972e-01
1.51209e-01 -1.60041e+01 2.63300e+02 2.93077e+01 6.05854e+01 5.57292e-01 3.00000e-02 2.01908e+00 1.32245e+01 6.89556e+02 1.22093e+01 3.22673e+01 3.26937e-01
1.47232e-01 -1.60255e+01 2.79067e+02 3.29307e+01 6.40325e+01 5.71849e-01 3.00000e-02 2.00908e+00 1.33082e+01 7.03461e+02 1.21115e+01 2.91163e+01 2.74537e-01
1.45887e-01 -1.59828e+01 2.07986e+02 3.18293e+01 5.18318e+01 5.71157e-01 3.00000e-02 2.00532e+00 1.30094e+01 6.31737e+02 1.18743e+01 2.56105e+01 3.25739e-01
1.52124e-01 -1.60327e+01 2.72242e+02 3.04344e+01 5.30576e+01 5.70020e-01 3.00000e-02 2.00044e+00 1.29433e+01 6.37392e+02 1.16929e+01 2.25110e+01 2.97191e-01
1.40093e-01 -1.59905e+01 2.50889e+02 2.92905e+01 6.36195e+01 5.86297e-01 3.00000e-02 2.01696e+00 1.35402e+01 7.63936e+02 1.23438e+01 3.33580e+01 2.45179e-01
1.46571e-01 -1.59975e+01 2.61711e+02 3.05105e+01 5.13666e+01 5.58458e-01 3.00000e-02 2.02650e+00 1.30768e+01 6.99048e+02 1.22483e+01 3.53491e+01 3.43338e-01
1.51883e-01 -1.59617e+01 2.67402e+02 3.04257e+01 6.60097e+01 5.67518e-01 3.00000e-02 2.00520e+00 1.32491e+01 6.77621e+02 1.19828e+01 2.64006e+01 2.82628e-01
1.45747e-01 -1.59675e+01 2.41390e+02 3.02361e+01 5.16045e+01 5.61395e-01 3.00000e-02 2.02384e+00 1.31114e+01 6.89034e+02 1.22246e+01 3.40464e+01 3.45338e-01
1.40134e-01 -1.59668e+01 2.52318e+02 2.92761e+01 5.51292e+01 5.91744e-01 3.00000e-02 2.00900e+00 1.33577e+01 7.22641e+02 1.21369e+01 2.95020e+01 2.56726e-01
1.55339e-01 -1.60022e+01 2.61262e+02 3.31275e+01 5.68285e+01 5.52533e-01 3.00000e-02 2.00464e+00 1.29160e+01 6.19592e+02 1.18212e+01 2.51485e+01 3.33865e-01
1.40539e-01 -1.59633e+01 2.79087e+02 3.05292e+01 5.22545e+01 5.78735e-01 3.00000e-02 2.02340e+00 1.33529e+01 7.50199e+02 1.23671e+01 3.60412e+01 2.77788e-01
1.41008e-01 -1.60203e+01 2.14797e+02 2.89155e+01 5.51873e+01 5.91503e-01 3.00000e-02 2.00199e+00 1.32427e+01 6.75558e+02 1.18856e+01 2.43709e+01 2.70913e-01
1.41167e-01 -1.59665e+01 2.52621e+02 3.25811e+01 5.44719e+01 5.82614e-01 3.00000e-02 2.00945e+00 1.32662e+01 7.00326e+02 1.21059e+01 2.93732e+01 2.78885e-01
1.54615e-01 -1.60354e+01 2.95607e+02 3.19112e+01 5.76777e+01 5.62045e-01 3.00000e-02 2.00270e+00 1.30088e+01 6.44972e+02 1.18236e+01 2.47008e+01 3.01085e-01
1.47028e-01 -1.59696e+01 2.43700e+02 3.14218e+01 6.92353e+01 5.51809e-01 3.00000e-02 2.03203e+00 1.34818e+01 7.42447e+02 1.24800e+01 3.74973e+01 3.10750e-01
1.42064e-01 -1.60183e+01 2.13183e+02 2.88594e+01 6.19855e+01 5.78873e-01 3.00000e-02 2.01506e+00 1.33946e+01 7.11579e+02 1.22226e+01 3.10620e+01 2.89164e-01
1.42036e-01 -1.59896e+01 2.38788e+02 3.08297e+01 6.15634e+01 5.73299e-01 3.00000e-02 2.02056e+00 1.34170e+01 7.30775e+02 1.23277e+01 3.38281e+01 2.88834e-01
1.45057e-01 -1.59581e+01 2.71692e+02 3.10763e+01 6.44142e+01 5.65577e-01 3.00000e-02 2.02497e+00 1.34557e+01 7.49058e+02 1.24105e+01 3.59529e+01 2.83602e-01
1.47842e-01 -1.60267e+01 2.78415e+02 3.02495e+01 5.90008e+01 5.61467e-01 3.00000e-02 2.02324e+00 1.32965e+01 7.18468e+02 1.23135e+01 3.46951e+01 3.10662e-01
1.48484e-01 -1.59812e+01 2.77859e+02 3.05569e+01 5.54657e+01 5.50462e-01 3.00000e-02 2.03204e+00 1.31940e+01 7.15396e+02 1.23640e+01 3.74649e+01 3.42039e-01
1.41831e-01 -1.59996e+01 2.63860e+02 3.04836e+01 5.18992e+01 5.63078e-01 3.00000e-02 2.03496e+00 1.32999e+01 7.47570e+02 1.24578e+01 3.94509e+01 3.12576e-01
1.41240e-01 -1.60272e+01 2.91169e+02 3.21946e+01 5.94347e+01 5.79638e-01 3.00000e-02 2.01985e+00 1.34576e+01 7.61775e+02 1.23725e+01 3.50626e+01 2.55791e-01
1.45996e-01 -1.59660e+01 2.72150e+02 3.30110e+01 5.08174e+01 5.70665e-01 3.00000e-02 2.01071e+00 1.30637e+01 6.74473e+02 1.20375e+01 2.94634e+01 3.08794e-01
1.43184e-01 -1.59998e+01 2.88993e+02 3.32966e+01 5.13215e+01 5.81278e-01 3.00000e-02 2.00873e+00 1.31837e+01 7.01264e+02 1.20727e+01 2.94340e+01 2.75223e-01
1.48336e-01 -1.60265e+01 2.98642e+02 3.16165e+01 5.34423e+01 5.60715e-01 3.00000e-02 2.02155e+00 1.31220e+01 7.03344e+02 1.22239e+01 3.41333e+01 3.21190e-01
1.40104e-01 -1.59885e+01 2.17607e+02 3.10745e+01 4.99893e+01 5.80060e-01 3.00000e-02 2.01351e+00 1.31774e+01 6.82217e+02 1.21172e+01 3.03221e+01 3.12631e-01
1.47140e-01 -1.60293e+01 2.28779e+02 2.85421e+01 6.18813e+01 5.50003e-01 3.00000e-02 2.03626e+00 1.33832e+01 7.29383e+02 1.24719e+01 3.83507e+01 3.37206e-01
1.51312e-01 -1.60303e+01 2.40024e+02 2.90115e+01 5.48369e+01 5.68885e-01 3.00000e-02 2.00311e+00 1.30102e+01 6.36836e+02 1.18171e+01 2.44558e+01 3.10389e-01
1.40976e-01 -1.60107e+01 2.09218e+02 2.91057e+01 5.70544e+01 5.82288e-01 3.00000e-02 2.01215e+00 1.33069e+01 6.93490e+02 1.21402e+01 2.96932e+01 2.95976e-01
1.44630e-01 -1.60008e+01 2.88464e+02 2.96632e+01 5.88600e+01 5.78264e-01 3.00000e-02 2.01657e+00 1.33832e+01 7.40017e+02 1.22805e+01 3.31076e+01 2.66561e-01
1.43860e-01 -1.60213e+01 2.86888e+02 3.15129e+01 6.24663e+01 5.74441e-01 3.00000e-02 2.01944e+00 1.34466e+01 7.51088e+02 1.23493e+01 3.43928e+01 2.64918e-01
1.45590e-01 -1.59896e+01 2.59232e+02 2.96450e+01 6.06961e+01 5.83770e-01 3.00000e-02 2.00376e+00 1.33066e+01 6.98029e+02 1.19834e+01 2.61524e+01 2.58703e-01
1.43126e-01 -1.60449e+01 2.39364e+02 3.03065e+01 6.21787e+01 5.57796e-01 3.00000e-02 2.03628e+00 1.34721e+01 7.55344e+02 1.25309e+01 3.93980e+01 3.06915e-01
1.49383e-01 -1.60132e+01 2.45812e+02 3.31731e+01 6.29175e+01 5.65907e-01 3.00000e-02 2.00487e+00 1.31745e+01 6.57784e+02 1.19429e+01 2.59378e+01 2.99320e-01
1.59149e-01 -1.60230e+01 2.58618e+02 3.04117e+01 5.71294e+01 5.52161e-01 3.00000e-02 2.00033e+00 1.28336e+01 6.02871e+02 1.16170e+01 2.15092e+01 3.27091e-01
1.45069e-01 -1.59794e+01 2.79010e+02 2.82218e+01 6.86135e+01 5.79386e-01 3.00000e-02 2.01935e+00 1.35805e+01 7.80073e+02 1.23974e+01 3.45845e+01 2.37149e-01
1.41504e-01 -1.60393e+01 2.94447e+02 2.93460e+01 5.54075e+01 5.80826e-01 3.00000e-02 2.02382e+00 1.34396e+01 7.70030e+02 1.24173e+01 3.67061e+01 2.59045e-01
1.44580e-01 -1.59701e+01 2.83656e+02 3.04145e+01 6.87098e+01 5.86433e-01 3.00000e-02 2.00824e+00 1.35215e+01 7.56283e+02 1.21958e+01 2.97209e+01 2.24926e-01
1.49520e-01 -1.60015e+01 2.15968e+02 3.24975e+01 6.58300e+01 5.56381e-01 3.00000e-02 2.01399e+00 1.32372e+01 6.63221e+02 1.21242e+01 2.95615e+01 3.34123e-01
1.43686e-01 -1.60320e+01 2.48147e+02 3.30423e+01 4.98465e+01 5.73107e-01 3.00000e-02 2.01135e+00 1.30814e+01 6.71855e+02 1.20497e+01 2.95280e+01 3.14083e-01
1.43207e-01 -1.60345e+01 2.67614e+02 3.26936e+01 5.58104e+01 5.74689e-01 3.00000e-02 2.01475e+00 1.32766e+01 7.09633e+02 1.21996e+01 3.17284e+01 2.89958e-01
1.46979e-01 -1.60021e+01 2.03310e+02 2.82693e+01 6.28815e+01 5.79637e-01 3.00000e-02 2.00050e+00 1.32272e+01 6.54951e+02 1.17833e+01 2.22531e+01 2.82215e-01
1.42410e-01 -1.60110e+01 2.38852e+02 2.93308e+01 5.55978e+01 5.66201e-01 3.00000e-02 2.02970e+00 1.33547e+01 7.33326e+02 1.24102e+01 3.69740e+01 3.14477e-01
1.49974e-01 -1.59658e+01 2.15195e+02 2.94053e+01 6.02610e+01 5.54411e-01 3.00000e-02 2.02002e+00 1.31888e+01 6.68572e+02 1.21856e+01 3.17094e+01 3.53586e-01
1.41810e-01 -1.59555e+01 2.06428e+02 2.99904e+01 5.43481e+01 5.83906e-01 3.00000e-02 2.00523e+00 1.31876e+01 6.63661e+02 1.19531e+01 2.61335e+01 2.95507e-01
1.44618e-01 -1.59685e+01 2.89136e+02 3.02710e+01 5.88304e+01 5.79677e-01 3.00000e-02 2.01376e+00 1.33655e+01 7.32983e+02 1.22310e+01 3.19115e+01 2.63882e-01
1.50655e-01 -1.59719e+01 2.81163e+02 2.96691e+01 6.85084e+01 5.54671e-01 3.00000e-02 2.02669e+00 1.34304e+01 7.39586e+02 1.24056e+01 3.59707e+01 2.98728e-01
1.45018e-01 -1.59740e+01 2.33915e+02 3.18292e+01 6.25309e+01 5.81233e-01 3.00000e-02 2.00042e+00 1.32628e+01 6.72566e+02 1.18197e+01 2.28588e+01 2.66807e-01
1.48738e-01 -1.59703e+01 2.23888e+02 2.95394e+01 5.23958e+01 5.60694e-01 3.00000e-02 2.01614e+00 1.30108e+01 6.53497e+02 1.20626e+01 3.03463e+01 3.53741e-01
1.42534e-01 -1.60216e+01 2.24986e+02 3.03110e+01 6.66394e+01 5.83112e-01 3.00000e-02 2.00854e+00 1.34448e+01 7.15552e+02 1.21374e+01 2.85564e+01 2.61440e-01
1.47406e-01 -1.60410e+01 2.24148e+02 3.32885e+01 5.38862e+01 5.54295e-01 3.00000e-02 2.01959e+00 1.30567e+01 6.57029e+02 1.21360e+01 3.17467e+01 3.64693e-01
1.41663e-01 -1.59916e+01 2.94159e+02 3.27351e+01 5.88409e+01 5.68462e-01 3.00000e-02 2.02970e+00 1.34609e+01 7.71740e+02 1.24942e+01 3.87336e+01 2.72828e-01
1.51368e-01 -1.59718e+01 2.35482e+02 3.34623e+01 5.90310e+01 5.54448e-01 3.00000e-02 2.01007e+00 1.30537e+01 6.37870e+02 1.19882e+01 2.78291e+01 3.42442e-01
1.44355e-01 -1.60129e+01 2.37519e+02 2.87825e+01 6.37847e+01 5.69657e-01 3.00000e-02 2.02300e+00 1.34470e+01 7.36018e+02 1.23630e+01 3.45214e+01 2.91236e-01
1.54864e-01 -1.59520e+01 2.99651e+02 3.25379e+01 6.78429e+01 5.50964e-01 3.00000e-02 2.01478e+00 1.32409e+01 6.86941e+02 1.21638e+01 3.08638e+01 3.12920e-01
1.46248e-01 -1.60340e+01 2.51321e+02 3.39087e+01 5.46902e+01 5.64329e-01 3.00000e-02 2.01336e+00 1.31234e+01 6.69654e+02 1.20939e+01 3.01282e+01 3.24801e-01
1.44303e-01 -1.59666e+01 2.00711e+02 3.18697e+01 6.37668e+01 5.76294e-01 3.00000e-02 2.00432e+00 1.32689e+01 6.61861e+02 1.19539e+01 2.53951e+01 2.93144e-01
1.46206e-01 -1.59923e+01 2.84264e+02 3.13188e+01 5.53639e+01 5.51745e-01 3.00000e-02 2.03595e+00 1.32704e+01 7.37564e+02 1.24504e+01 3.94503e+01 3.26703e-01
1.50806e-01 -1.59843e+01 2.86398e+02 3.03303e+01 6.06729e+01 5.74940e-01 3.00000e-02 2.00153e+00 1.31924e+01 6.75517e+02 1.18619e+01 2.43015e+01 2.69003e-01
1.46677e-01 -1.59817e+01 2.91741e+02 3.12185e+01 6.24925e+01 5.50591e-01 3.00000e-02 2.03816e+00 1.34392e+01 7.64121e+02 1.25524e+01 4.07065e+01 3.01220e-01
1.42841e-01 -1.59808e+01 2.42675e+02 3.35242e+01 6.15787e+01 5.56199e-01 3.00000e-02 2.03240e+00 1.33994e+01 7.36183e+02 1.24617e+01 3.79391e+01 3.18882e-01
1.51485e-01 -1.59952e+01 2.38787e+02 2.95044e+01 5.52065e+01 5.53453e-01 3.00000e-02 2.01873e+00 1.30342e+01 6.58239e+02 1.21087e+01 3.13368e+01 3.59710e-01


==> anc/Fig6/Zeta_maximum_mass_radius1.4.dat <==
# zeta, M_{max} (M_{sun}), R_{1.4M_sun} (km), Lambda_{1.4M_sun} 
1.4658000e-02 2.0452700e+00 1.2470900e+01 4.8704700e+02
9.8300000e-03 2.1790900e+00 1.2984400e+01 5.9421600e+02
1.4184000e-02 2.2143200e+00 1.3406700e+01 7.4310300e+02
4.3510000e-03 2.2354400e+00 1.2691800e+01 5.4324500e+02
5.5800000e-03 2.3757600e+00 1.3233600e+01 7.1233700e+02
4.9660000e-03 2.3276200e+00 1.2905800e+01 6.3821500e+02
8.4900000e-04 2.4226200e+00 1.3286000e+01 7.0607700e+02
1.5019000e-02 2.1367100e+00 1.2820400e+01 5.9778700e+02
1.4028000e-02 2.0377100e+00 1.2907000e+01 5.4681800e+02
1.2971000e-02 2.1793000e+00 1.3442400e+01 7.5885600e+02
2.3870000e-03 2.0970600e+00 1.2192800e+01 3.8911900e+02
1.0767000e-02 2.1630200e+00 1.2634900e+01 5.4384400e+02
1.3696000e-02 2.0678300e+00 1.2192100e+01 4.2569800e+02
4.1260000e-03 2.3850200e+00 1.3142700e+01 6.4780900e+02
1.1178000e-02 2.2488100e+00 1.3091700e+01 6.6953100e+02
2.0610000e-03 2.2745900e+00 1.2794300e+01 5.8342800e+02
1.8190000e-03 2.0015700e+00 1.1732500e+01 2.7681500e+02
3.2969000e-02 2.0011600e+00 1.3109300e+01 6.8800900e+02
1.5528000e-02 2.1894600e+00 1.2947800e+01 6.6931600e+02
8.4970000e-03 2.0091700e+00 1.2565500e+01 4.4630300e+02
7.3220000e-03 2.1852600e+00 1.2727600e+01 5.5005900e+02
2.0174000e-02 2.0051500e+00 1.2391500e+01 4.6895300e+02
7.7900000e-03 2.1329300e+00 1.2520200e+01 4.9324800e+02
6.6150000e-03 2.3675000e+00 1.3284400e+01 7.6502900e+02
1.6080000e-02 2.0544700e+00 1.2761300e+01 5.3200200e+02
5.1150000e-03 2.2534400e+00 1.2745700e+01 5.3084100e+02
1.2633000e-02 2.1411800e+00 1.3317700e+01 6.9228700e+02
4.2810000e-03 2.0947100e+00 1.2679500e+01 4.6857700e+02
5.9400000e-03 2.2046500e+00 1.2490500e+01 5.1373800e+02
4.2100000e-04 2.2167100e+00 1.2282500e+01 4.6110600e+02
2.4380000e-03 2.4011700e+00 1.3135400e+01 6.7735300e+02
1.7715000e-02 2.1264000e+00 1.3167200e+01 6.7072700e+02
1.5500000e-03 2.4692800e+00 1.3549100e+01 7.8640300e+02
2.1910000e-03 2.5022800e+00 1.3025700e+01 7.1526400e+02
4.7580000e-03 2.0686400e+00 1.2275500e+01 4.1449000e+02
2.6000000e-05 2.5718600e+00 1.3072700e+01 6.9150500e+02
1.6500000e-04 2.2270400e+00 1.2156300e+01 4.2965900e+02
4.7160000e-03 2.3237200e+00 1.3292200e+01 6.9124500e+02
2.5743000e-02 2.0394000e+00 1.3073600e+01 6.5259400e+02
1.6518000e-02 2.1037600e+00 1.2361800e+01 5.0701600e+02
2.4481000e-02 2.0093500e+00 1.2701000e+01 5.5441200e+02
4.7050000e-03 2.4316900e+00 1.3248900e+01 7.7497000e+02
1.4748000e-02 2.0071300e+00 1.2647700e+01 5.1673700e+02
4.3010000e-03 2.1323600e+00 1.2853500e+01 5.4148000e+02
2.7994000e-02 2.0078500e+00 1.2724400e+01 6.1118300e+02
5.8550000e-03 2.2578900e+00 1.3162600e+01 6.2712400e+02
7.0710000e-03 2.0529000e+00 1.2575100e+01 4.5428100e+02
1.1444000e-02 2.2223300e+00 1.3172900e+01 6.6171900e+02
2.6355000e-02 2.0540300e+00 1.3317200e+01 7.0882700e+02
1.4860000e-02 2.0821000e+00 1.2570900e+01 5.3186800e+02
3.4730000e-03 2.0775000e+00 1.2271700e+01 4.0472300e+02
1.7479000e-02 2.1015700e+00 1.3012300e+01 5.8722900e+02
3.7750000e-03 2.0342400e+00 1.2149300e+01 3.8041400e+02
2.0613000e-02 2.1472600e+00 1.3409300e+01 7.4096000e+02
1.5347000e-02 2.0061000e+00 1.2676000e+01 5.0132900e+02
4.6360000e-03 2.1439700e+00 1.2299300e+01 4.0476300e+02
2.4377000e-02 2.0534300e+00 1.3325700e+01 6.9804700e+02
8.4030000e-03 2.1882000e+00 1.2800000e+01 5.5717400e+02
1.3980000e-02 2.1536600e+00 1.3203600e+01 6.6003200e+02
8.4890000e-03 2.0540700e+00 1.2441300e+01 4.5759100e+02
2.4307000e-02 2.1033600e+00 1.3390800e+01 7.3727600e+02
2.7033000e-02 2.0740600e+00 1.3425000e+01 7.7681100e+02
1.2794000e-02 2.2392800e+00 1.3239800e+01 7.8191000e+02
8.4860000e-03 2.3817000e+00 1.3359000e+01 7.8579700e+02
1.2699000e-02 2.1013600e+00 1.2881600e+01 5.6864100e+02
1.5952000e-02 2.0783000e+00 1.2903000e+01 5.7405000e+02
5.2310000e-03 2.2213300e+00 1.2632300e+01 5.1514100e+02
1.0341000e-02 2.3476300e+00 1.3311200e+01 7.8270400e+02
9.1620000e-03 2.0703100e+00 1.2237600e+01 3.9717200e+02
1.9540000e-03 2.0713100e+00 1.2178400e+01 3.5788100e+02
8.4120000e-03 2.0815600e+00 1.3051700e+01 5.9399100e+02
1.1727000e-02 2.0294400e+00 1.2313200e+01 4.2306700e+02
4.8000000e-03 2.1882800e+00 1.2626600e+01 4.9138100e+02
1.4518000e-02 2.2413200e+00 1.3082500e+01 7.3586500e+02
1.8502000e-02 2.1001200e+00 1.2939700e+01 6.3711900e+02
2.0985000e-02 2.0778400e+00 1.2875700e+01 6.2109200e+02
2.6144000e-02 2.0103500e+00 1.2798700e+01 5.7202800e+02
5.5880000e-03 2.1374300e+00 1.2639700e+01 5.2335700e+02
7.6630000e-03 2.1108400e+00 1.2301400e+01 4.2788200e+02
5.1540000e-03 2.1919500e+00 1.2870200e+01 5.4596300e+02
8.6530000e-03 2.0364800e+00 1.2281900e+01 4.4387700e+02
3.4430000e-03 2.4849800e+00 1.3249100e+01 7.4899400e+02
2.4042000e-02 2.0364200e+00 1.3207900e+01 6.4491500e+02
8.9010000e-03 2.2932300e+00 1.3076100e+01 6.5560300e+02
2.5508000e-02 2.0212000e+00 1.2975100e+01 6.4944200e+02
7.4200000e-04 2.5121800e+00 1.2584500e+01 5.8986600e+02
7.2200000e-03 2.0535200e+00 1.2927100e+01 5.4161900e+02
8.4340000e-03 2.0327400e+00 1.2091600e+01 3.5620500e+02
3.7680000e-03 2.3679600e+00 1.2937300e+01 6.2313300e+02
1.3546000e-02 2.0657000e+00 1.2848100e+01 5.8601600e+02
1.0907000e-02 2.0122300e+00 1.2439500e+01 4.1930100e+02
1.8719000e-02 2.0888200e+00 1.2527200e+01 5.4700500e+02
2.8610000e-03 2.2510900e+00 1.2767400e+01 5.3231300e+02
2.1397000e-02 2.0331000e+00 1.2495000e+01 4.9423300e+02
9.9270000e-03 2.1073400e+00 1.2472100e+01 4.6296000e+02
1.6271000e-02 2.1422100e+00 1.3104900e+01 6.3197500e+02
2.1659000e-02 2.0476600e+00 1.3019100e+01 6.2032800e+02
8.4730000e-03 2.2179600e+00 1.2678600e+01 5.8246300e+02
2.5807000e-02 2.0026000e+00 1.2806800e+01 5.4870200e+02
2.9310000e-03 2.5156700e+00 1.3148300e+01 7.4469800e+02
8.8300000e-03 2.0710500e+00 1.2771100e+01 4.9706700e+02
4.0480000e-03 2.1802400e+00 1.2564500e+01 4.8682400e+02
2.6902000e-02 2.0415100e+00 1.2997000e+01 6.3021100e+02
6.6630000e-03 2.0832200e+00 1.2306100e+01 4.1259500e+02
2.6410000e-03 2.4684200e+00 1.2809900e+01 6.5126900e+02
1.7617000e-02 2.0394600e+00 1.2615500e+01 5.1573600e+02
3.8830000e-03 2.3966600e+00 1.3408500e+01 7.4546900e+02
1.7710000e-03 2.1664900e+00 1.2119500e+01 3.9644400e+02
4.9430000e-03 2.3270000e+00 1.2876500e+01 6.0472500e+02
2.5926000e-02 2.0414300e+00 1.2969100e+01 6.6396300e+02
1.4218000e-02 2.2180800e+00 1.3448200e+01 7.6226900e+02
2.3215000e-02 2.0169800e+00 1.2634400e+01 5.6122200e+02
1.8400000e-03 2.2828100e+00 1.2650700e+01 5.1723100e+02
9.5220000e-03 2.3165600e+00 1.3301000e+01 7.3905500e+02
1.2505000e-02 2.2577800e+00 1.3190900e+01 7.2733600e+02
8.4290000e-03 2.2810400e+00 1.3094100e+01 6.6115400e+02
2.2900000e-03 2.4001800e+00 1.2935600e+01 6.3446300e+02
3.9290000e-03 2.4748000e+00 1.3309400e+01 7.8241700e+02
1.2616000e-02 2.1334300e+00 1.3249500e+01 6.5808600e+02
8.6840000e-03 2.2957800e+00 1.3287100e+01 7.0396000e+02
1.7996000e-02 2.0070400e+00 1.2816800e+01 5.5260800e+02
5.9000000e-04 2.1986200e+00 1.2252600e+01 4.3727400e+02
2.8433000e-02 2.0133900e+00 1.3065400e+01 6.4816800e+02
1.1931000e-02 2.1584700e+00 1.2825400e+01 5.6418200e+02
1.8188000e-02 2.0487900e+00 1.2544100e+01 4.9872600e+02
1.1577000e-02 2.0592000e+00 1.2722300e+01 4.9944000e+02
1.6711000e-02 2.0905700e+00 1.2898700e+01 5.8585300e+02
1.5550000e-03 2.2096600e+00 1.2916700e+01 5.8289100e+02
1.7344000e-02 2.1976400e+00 1.3304300e+01 7.6018400e+02
6.9460000e-03 2.3248100e+00 1.3108800e+01 6.8281000e+02
9.6490000e-03 2.3250200e+00 1.3323700e+01 7.3978500e+02
5.2860000e-03 2.0454700e+00 1.2639000e+01 4.6589800e+02
1.4846000e-02 2.0716300e+00 1.2811400e+01 5.2609100e+02
8.0600000e-03 2.1643400e+00 1.2582600e+01 5.3983000e+02
1.7992000e-02 2.0325100e+00 1.2759500e+01 5.3495800e+02
5.9660000e-03 2.2385900e+00 1.2594600e+01 5.4741400e+02
1.6801000e-02 2.1011700e+00 1.2620600e+01 5.5137700e+02
6.4330000e-03 2.0441400e+00 1.2716900e+01 4.8752400e+02
1.5503000e-02 2.0430000e+00 1.2922000e+01 5.8295300e+02
2.1810000e-03 2.1792500e+00 1.2872800e+01 5.5026500e+02
8.1000000e-05 2.2510000e+00 1.2909600e+01 5.8916200e+02
1.1918000e-02 2.1093300e+00 1.2713200e+01 5.4322200e+02
2.5641000e-02 2.0623100e+00 1.3399400e+01 7.3867000e+02
1.5371000e-02 2.1798700e+00 1.3471200e+01 7.5668700e+02
1.6374000e-02 2.1803500e+00 1.3164700e+01 6.7796700e+02
2.0507000e-02 2.0285300e+00 1.2722600e+01 5.4459700e+02
1.3682000e-02 2.1616000e+00 1.2685200e+01 6.1608400e+02
8.4540000e-03 2.1887200e+00 1.2375000e+01 4.9807600e+02
1.8417000e-02 2.0148700e+00 1.3050700e+01 6.0502300e+02
4.5740000e-03 2.3584000e+00 1.3305700e+01 7.1354800e+02
1.4305000e-02 2.0545300e+00 1.2685800e+01 4.9056400e+02
8.9340000e-03 2.1569500e+00 1.2717500e+01 5.4871100e+02
2.5449000e-02 2.0248300e+00 1.3117300e+01 6.3730000e+02
2.0025000e-02 2.1324800e+00 1.3203600e+01 6.9535300e+02
2.0425000e-02 2.0832000e+00 1.2717100e+01 5.8225600e+02
1.2627000e-02 2.0892100e+00 1.2621000e+01 5.2475700e+02
1.4266000e-02 2.0192600e+00 1.2613500e+01 4.7112300e+02
2.4500000e-04 2.2168900e+00 1.2110800e+01 3.8995400e+02
7.5030000e-03 2.1633900e+00 1.2534700e+01 4.7307500e+02
1.0951000e-02 2.2995300e+00 1.3307700e+01 7.4246100e+02
1.3397000e-02 2.1265200e+00 1.3080200e+01 6.2912000e+02
2.0348000e-02 2.1473800e+00 1.3293600e+01 7.2395100e+02
8.4130000e-03 2.1709500e+00 1.3067500e+01 6.3367800e+02
2.6953000e-02 2.0284000e+00 1.2655500e+01 5.9738500e+02
1.1682000e-02 2.0428500e+00 1.2223700e+01 4.3755400e+02
1.0793000e-02 2.0967800e+00 1.2602800e+01 4.9531400e+02
1.3251000e-02 2.0760900e+00 1.2358500e+01 4.4045900e+02
1.9580000e-03 2.2992800e+00 1.2428400e+01 4.6155500e+02
1.0435000e-02 2.2497800e+00 1.3566800e+01 7.9202500e+02
4.6150000e-03 2.1871200e+00 1.2680800e+01 4.9707600e+02
8.2270000e-03 2.0377200e+00 1.2341600e+01 4.2411800e+02
2.0579000e-02 2.0684500e+00 1.3156700e+01 6.8735300e+02
1.0409000e-02 2.2997100e+00 1.3418200e+01 7.7208800e+02
5.1030000e-03 2.3207400e+00 1.2808800e+01 5.8312600e+02
1.6073000e-02 2.0665000e+00 1.2406000e+01 4.9789800e+02
2.2100000e-04 2.3522400e+00 1.3016300e+01 5.9074600e+02
2.2993000e-02 2.0747500e+00 1.3198100e+01 6.5082900e+02
1.7164000e-02 2.0555900e+00 1.2682600e+01 5.1931600e+02
9.4700000e-03 2.2867900e+00 1.3190500e+01 7.2369400e+02
5.8530000e-03 2.0849800e+00 1.2737200e+01 5.2955800e+02
2.4300000e-04 2.3089200e+00 1.2280000e+01 4.2906800e+02
2.1520000e-03 2.2860600e+00 1.2784300e+01 5.6462100e+02
7.1340000e-03 2.2651400e+00 1.3040100e+01 6.1475900e+02
2.0544000e-02 2.0002800e+00 1.2613500e+01 5.1353500e+02
1.8361000e-02 2.1858000e+00 1.3209000e+01 7.4148600e+02
3.8900000e-04 2.0048800e+00 1.1857000e+01 3.0332800e+02
7.3760000e-03 2.1158300e+00 1.2741300e+01 5.3236200e+02
1.8848000e-02 2.0490700e+00 1.2596000e+01 5.4397400e+02
8.9010000e-03 2.2467200e+00 1.3369800e+01 7.3020700e+02
1.7470000e-02 2.1238400e+00 1.3159100e+01 6.7002600e+02
9.5800000e-04 2.2436800e+00 1.2334000e+01 4.1293300e+02
2.9020000e-03 2.5013400e+00 1.3220900e+01 7.3841800e+02
1.4637000e-02 2.0673500e+00 1.2579600e+01 4.9946100e+02
4.0290000e-03 2.4373900e+00 1.3305400e+01 7.4017600e+02
2.7207000e-02 2.0077300e+00 1.2910400e+01 5.8964200e+02
1.4810000e-03 2.5408000e+00 1.3343700e+01 7.3871400e+02
1.3913000e-02 2.2244400e+00 1.3645200e+01 7.9819200e+02
1.7672000e-02 2.1028500e+00 1.2806600e+01 6.0532800e+02
1.1044000e-02 2.1909200e+00 1.3154300e+01 6.3279600e+02
1.4559000e-02 2.1118700e+00 1.2771600e+01 5.5945700e+02
4.9810000e-03 2.3038900e+00 1.2750300e+01 5.6070900e+02
1.5998000e-02 2.0768400e+00 1.2854500e+01 5.5006200e+02
5.9370000e-03 2.1972200e+00 1.2693000e+01 5.1852600e+02
1.1163000e-02 2.1585400e+00 1.3332400e+01 6.5648200e+02
1.4389000e-02 2.0407800e+00 1.2535300e+01 4.7548700e+02
1.7485000e-02 2.2003200e+00 1.3533800e+01 7.9607100e+02
5.6700000e-04 2.5384300e+00 1.3492700e+01 7.4611200e+02
1.6198000e-02 2.2103700e+00 1.3305000e+01 7.6662500e+02
1.8746000e-02 2.0914000e+00 1.3160700e+01 6.4205100e+02
1.9167000e-02 2.0349600e+00 1.2858400e+01 5.4922400e+02
1.8260000e-02 2.1302500e+00 1.3075000e+01 6.5284700e+02
1.3808000e-02 2.0561300e+00 1.2536500e+01 4.9483800e+02
2.6493000e-02 2.0131600e+00 1.2861800e+01 5.9516900e+02
1.2662000e-02 2.0508900e+00 1.2413800e+01 4.5549400e+02
1.0875000e-02 2.2343600e+00 1.2714200e+01 5.8383800e+02
2.6930000e-02 2.0043400e+00 1.2867600e+01 5.8527600e+02
1.1437000e-02 2.0987700e+00 1.2535400e+01 4.8284800e+02
2.0061000e-02 2.1064700e+00 1.3257900e+01 7.0995000e+02
1.1729000e-02 2.2184100e+00 1.2826300e+01 6.3051700e+02
3.9150000e-03 2.3815300e+00 1.2746500e+01 5.8928400e+02
9.8400000e-03 2.2930200e+00 1.2747100e+01 6.4228700e+02
2.3747000e-02 2.0859100e+00 1.3430000e+01 7.6158500e+02
5.0020000e-03 2.3742700e+00 1.3351100e+01 7.4017100e+02
2.4750000e-03 2.2650500e+00 1.2578800e+01 4.9687500e+02
2.2760000e-03 2.2680300e+00 1.2739600e+01 5.4898500e+02
5.3410000e-03 2.0743800e+00 1.2606000e+01 4.9246600e+02
1.2568000e-02 2.1418300e+00 1.2681500e+01 5.1915400e+02
9.1750000e-03 2.3656900e+00 1.3255300e+01 7.6914400e+02
6.3200000e-04 2.2925200e+00 1.2856500e+01 5.4469900e+02
1.5085000e-02 2.2059900e+00 1.2949000e+01 6.8701700e+02
1.2653000e-02 2.1197600e+00 1.3039700e+01 6.2663100e+02
1.4547000e-02 2.1530600e+00 1.2765600e+01 5.7350400e+02
2.1785000e-02 2.0929700e+00 1.2961800e+01 6.5399900e+02
2.7140000e-03 2.3197000e+00 1.2566400e+01 5.0541600e+02
9.3110000e-03 2.0268800e+00 1.3113900e+01 5.9766100e+02
1.5474000e-02 2.1855800e+00 1.3009800e+01 6.5761100e+02
2.4424000e-02 2.0663200e+00 1.3331300e+01 7.1120800e+02
1.0210000e-02 2.1374800e+00 1.2448000e+01 4.8002700e+02
1.4243000e-02 2.2181800e+00 1.3080900e+01 7.0591500e+02
2.1879000e-02 2.0590600e+00 1.3094100e+01 6.8288900e+02
1.1703000e-02 2.2353100e+00 1.3227100e+01 7.1747100e+02
1.3629000e-02 2.0934700e+00 1.2646600e+01 5.3829200e+02
6.1960000e-03 2.1987800e+00 1.3052000e+01 5.7595400e+02
9.1100000e-03 2.1709100e+00 1.2794800e+01 5.4341100e+02
2.1860000e-02 2.1332100e+00 1.3397700e+01 7.7241600e+02
1.3698000e-02 2.0296100e+00 1.2538200e+01 4.5989600e+02
3.6770000e-03 2.0805000e+00 1.2257200e+01 3.9684900e+02
6.8300000e-03 2.2762500e+00 1.2812400e+01 6.0199400e+02
7.5470000e-03 2.0562700e+00 1.2559300e+01 4.6901200e+02
8.8300000e-03 2.2735400e+00 1.3257000e+01 6.9818800e+02
8.2810000e-03 2.2173100e+00 1.2905600e+01 5.9738700e+02
2.6160000e-03 2.3615300e+00 1.2446900e+01 5.1858700e+02
1.9797000e-02 2.0766600e+00 1.2567300e+01 5.4029700e+02
9.0510000e-03 2.2372400e+00 1.3002500e+01 6.3486800e+02
1.3990000e-03 2.3369700e+00 1.2449200e+01 4.7020600e+02
1.1867000e-02 2.2513600e+00 1.3137600e+01 6.8569500e+02
2.8570000e-03 2.1318100e+00 1.2957200e+01 5.4822400e+02
3.0387000e-02 2.0236900e+00 1.3419600e+01 7.6249800e+02
1.3031000e-02 2.1572100e+00 1.3190100e+01 6.7688200e+02
2.1376000e-02 2.0244200e+00 1.2421300e+01 5.0478300e+02
8.5980000e-03 2.2986600e+00 1.2830700e+01 6.4676400e+02
2.4996000e-02 2.0012500e+00 1.2949300e+01 6.1154000e+02
1.5474000e-02 2.0101800e+00 1.2151600e+01 4.1959300e+02
1.8642000e-02 2.0700900e+00 1.2843600e+01 5.5395500e+02
2.1356000e-02 2.0315700e+00 1.3091800e+01 6.3856100e+02
1.3352000e-02 2.1142800e+00 1.3342000e+01 7.1087500e+02
2.0539000e-02 2.1159000e+00 1.3084500e+01 6.8568500e+02
1.6868000e-02 2.1158500e+00 1.2975900e+01 6.2600500e+02
1.0925000e-02 2.2730900e+00 1.3095600e+01 7.0223900e+02
9.8730000e-03 2.1957500e+00 1.2440100e+01 5.2407800e+02
2.0040000e-03 2.5155900e+00 1.3057700e+01 6.8382200e+02
1.2804000e-02 2.0357700e+00 1.2670300e+01 4.8036600e+02
1.8135000e-02 2.0995600e+00 1.2889200e+01 5.7876100e+02
2.2598000e-02 2.0771500e+00 1.3501100e+01 7.5486700e+02
4.2030000e-03 2.1661700e+00 1.2766000e+01 4.9989400e+02
6.2590000e-03 2.4259700e+00 1.3349000e+01 7.7791000e+02
1.5650000e-02 2.0640500e+00 1.2575500e+01 4.8082600e+02
1.8320000e-03 2.4261800e+00 1.2728700e+01 6.0185100e+02
1.2810000e-03 2.2680000e+00 1.2307500e+01 4.4773200e+02
8.5610000e-03 2.0609900e+00 1.2944000e+01 5.6979300e+02
2.3730000e-03 2.3334500e+00 1.2781500e+01 5.4615500e+02
9.1110000e-03 2.2950900e+00 1.3326200e+01 7.1855200e+02
6.1000000e-05 2.4907300e+00 1.2580500e+01 5.9769500e+02
1.3910000e-03 2.1590800e+00 1.3230700e+01 6.4404900e+02
2.0830000e-03 2.1586700e+00 1.2623000e+01 4.7036900e+02
2.3710000e-03 2.1953400e+00 1.3141100e+01 6.3588100e+02
1.8500000e-04 2.2725700e+00 1.2524500e+01 4.9200300e+02
1.9673000e-02 2.0678000e+00 1.3299500e+01 6.7657200e+02
4.7550000e-03 2.2584600e+00 1.2345700e+01 4.8949500e+02
7.8060000e-03 2.2684000e+00 1.3038600e+01 6.2636200e+02
2.3940000e-03 2.1050600e+00 1.2310400e+01 4.1525300e+02
8.8570000e-03 2.1835100e+00 1.3057200e+01 5.9394500e+02
2.7350000e-03 2.1892600e+00 1.2994500e+01 5.9099700e+02
1.1442000e-02 2.2299500e+00 1.2974200e+01 6.2875000e+02
1.4311000e-02 2.0361000e+00 1.2267500e+01 4.2430600e+02
1.1453000e-02 2.1672000e+00 1.2472600e+01 5.1185900e+02
6.6190000e-03 2.2279400e+00 1.3148300e+01 6.5425600e+02
8.5980000e-03 2.1770300e+00 1.2627900e+01 5.1895300e+02
9.9100000e-03 2.1868000e+00 1.2749200e+01 5.6798000e+02
1.3866000e-02 2.1009800e+00 1.2464600e+01 5.2585900e+02
1.9467000e-02 2.0632200e+00 1.2846200e+01 5.5203400e+02
2.0505000e-02 2.0303800e+00 1.2557800e+01 5.0509200e+02
1.8332000e-02 2.0176300e+00 1.3197300e+01 6.4779700e+02
3.7050000e-03 2.1683700e+00 1.2199300e+01 3.9444900e+02
3.4130000e-03 2.3254200e+00 1.2772200e+01 5.4048100e+02
1.8983000e-02 2.0890900e+00 1.2506100e+01 5.5111600e+02
2.4150000e-03 2.3614300e+00 1.3042700e+01 6.4857200e+02
1.3718000e-02 2.0344600e+00 1.2777600e+01 5.1793900e+02
1.4749000e-02 2.2208600e+00 1.3411000e+01 7.7360200e+02
2.2480000e-03 2.1338300e+00 1.2271800e+01 4.4085200e+02
1.0545000e-02 2.0186800e+00 1.2337700e+01 4.2919100e+02
8.5900000e-03 2.3335000e+00 1.3231600e+01 7.6013500e+02
7.1280000e-03 2.1862900e+00 1.3328500e+01 6.8238200e+02
1.6261000e-02 2.0661600e+00 1.2523400e+01 4.9968400e+02
2.9020000e-03 2.2000200e+00 1.2778200e+01 5.5333700e+02
4.2380000e-03 2.2739400e+00 1.2647700e+01 5.0588800e+02
1.6388000e-02 2.0756200e+00 1.2753000e+01 5.4237200e+02
6.3610000e-03 2.3537900e+00 1.3520100e+01 7.8930200e+02
2.3700000e-04 2.4801800e+00 1.3447500e+01 7.7185400e+02
1.3846000e-02 2.1648500e+00 1.2801000e+01 6.0913500e+02
1.1410000e-03 2.1169000e+00 1.2365800e+01 4.5576900e+02
1.4146000e-02 2.0060500e+00 1.3062600e+01 5.9509200e+02
1.4710000e-03 2.2828200e+00 1.2427300e+01 4.6181700e+02
6.9990000e-03 2.2593300e+00 1.2868300e+01 6.0861000e+02
1.0065000e-02 2.0370200e+00 1.2776900e+01 5.2820500e+02
5.1570000e-03 2.4492800e+00 1.3317500e+01 7.9579100e+02
3.8450000e-03 2.4044000e+00 1.2922800e+01 6.2984700e+02
1.2443000e-02 2.2778900e+00 1.3450700e+01 7.7560700e+02
5.2330000e-03 2.4400300e+00 1.3181900e+01 7.1044900e+02
2.3212000e-02 2.0168800e+00 1.2698700e+01 5.3186800e+02
1.2532000e-02 2.0360500e+00 1.2767700e+01 5.1121400e+02
1.2084000e-02 2.2490600e+00 1.3067800e+01 6.9894700e+02
1.6628000e-02 2.1431100e+00 1.2866000e+01 5.9641500e+02
2.7522000e-02 2.0187300e+00 1.3075100e+01 6.2685000e+02
1.3040000e-02 2.0511500e+00 1.2637500e+01 4.9627200e+02
1.6915000e-02 2.0289100e+00 1.3015300e+01 5.9718700e+02
9.8840000e-03 2.0170800e+00 1.2533900e+01 4.7481300e+02
6.3180000e-03 2.0777700e+00 1.2200400e+01 4.3129000e+02
1.8732000e-02 2.1209800e+00 1.2942000e+01 6.3534500e+02
3.8710000e-03 2.1245600e+00 1.2472900e+01 4.6331200e+02
1.2902000e-02 2.1119100e+00 1.2960000e+01 5.7923300e+02
1.7917000e-02 2.0785400e+00 1.2895700e+01 5.8075200e+02
5.9740000e-03 2.2358200e+00 1.3013900e+01 6.0669500e+02
2.3320000e-03 2.3672600e+00 1.3144700e+01 6.6615500e+02
8.7620000e-03 2.1460000e+00 1.3016600e+01 6.1084200e+02
1.5320000e-03 2.4481200e+00 1.3078600e+01 6.5819700e+02
1.0000000e-06 2.5162200e+00 1.3116500e+01 6.4869900e+02
1.2446000e-02 2.0426000e+00 1.2543600e+01 4.8450100e+02
2.8166000e-02 2.0034700e+00 1.2812000e+01 5.6313600e+02
9.4380000e-03 2.0661300e+00 1.3140500e+01 6.2964600e+02
2.0321000e-02 2.0602300e+00 1.3069700e+01 6.1385900e+02
1.5962000e-02 2.0346400e+00 1.2770900e+01 5.1777200e+02
1.7307000e-02 2.0016200e+00 1.2884300e+01 5.5987300e+02
8.2380000e-03 2.2837200e+00 1.3247000e+01 7.2676600e+02
2.3672000e-02 2.0357800e+00 1.2963300e+01 6.0445500e+02
5.1000000e-03 2.0669600e+00 1.2395600e+01 4.1096900e+02
1.9990000e-03 2.3016300e+00 1.2885700e+01 5.7566600e+02
1.0378000e-02 2.2597500e+00 1.3121800e+01 6.6821600e+02
8.1950000e-03 2.1147400e+00 1.2552900e+01 4.8565400e+02
1.2720000e-02 2.0150000e+00 1.2704900e+01 5.1629000e+02
6.0710000e-03 2.1850900e+00 1.2404700e+01 4.5648800e+02
3.5800000e-03 2.1115300e+00 1.3049600e+01 5.8078100e+02
2.0067000e-02 2.0741000e+00 1.2604200e+01 5.6200800e+02
1.5030000e-03 2.1678500e+00 1.2467300e+01 4.6811700e+02
1.6060000e-02 2.1936100e+00 1.3503100e+01 7.7745200e+02
1.2127000e-02 2.1575700e+00 1.2818700e+01 5.7612600e+02
1.2559000e-02 2.0498300e+00 1.2236200e+01 4.2472400e+02
3.5680000e-03 2.0611100e+00 1.2167900e+01 3.8385200e+02
7.4260000e-03 2.3194600e+00 1.3018000e+01 6.7528400e+02
1.7998000e-02 2.1420600e+00 1.3281100e+01 7.0996100e+02
1.4690000e-02 2.1529500e+00 1.3482400e+01 7.2748500e+02
6.9890000e-03 2.1950500e+00 1.2622600e+01 5.3520400e+02
3.7630000e-03 2.0182800e+00 1.2242200e+01 4.0098900e+02
1.3887000e-02 2.2489800e+00 1.3317700e+01 7.5948500e+02
1.6087000e-02 2.0268100e+00 1.3182500e+01 6.3615000e+02
1.2301000e-02 2.1817800e+00 1.3054000e+01 6.3239800e+02
2.0592000e-02 2.0943800e+00 1.3059600e+01 6.3175700e+02
1.0094000e-02 2.1942200e+00 1.2983700e+01 6.0923800e+02
1.1944000e-02 2.2678000e+00 1.3089100e+01 7.0676100e+02
7.9960000e-03 2.2622700e+00 1.3485900e+01 7.8861800e+02
4.2200000e-04 2.5666100e+00 1.3323000e+01 7.4334800e+02
2.8420000e-03 2.5350900e+00 1.3488500e+01 7.8990000e+02
7.7580000e-03 2.2775000e+00 1.3276300e+01 6.9416400e+02
1.5920000e-02 2.1720600e+00 1.3544600e+01 7.7383700e+02
4.8690000e-03 2.2677300e+00 1.2609600e+01 5.2169900e+02
1.7340000e-03 2.5572400e+00 1.3127900e+01 7.5342800e+02
1.8278000e-02 2.1335100e+00 1.2825700e+01 6.1695400e+02
7.3820000e-03 2.3383400e+00 1.3312500e+01 7.1574400e+02
2.0634000e-02 2.0686500e+00 1.2584500e+01 5.4905700e+02
4.2640000e-03 2.0723700e+00 1.2689500e+01 4.9495300e+02
8.3300000e-04 2.5943100e+00 1.3516900e+01 7.9748500e+02
1.9112000e-02 2.0616600e+00 1.3162300e+01 6.2821100e+02
7.8490000e-03 2.0521200e+00 1.2305700e+01 4.2385200e+02
2.0298000e-02 2.0719400e+00 1.2712600e+01 5.8059000e+02
1.0453000e-02 2.1690400e+00 1.3216100e+01 6.6560400e+02
1.0790000e-02 2.3001200e+00 1.3229000e+01 7.8278600e+02
1.2074000e-02 2.2393800e+00 1.3471100e+01 7.5861100e+02
1.1180000e-03 2.5467200e+00 1.3277300e+01 7.8626300e+02
1.5450000e-02 2.0626000e+00 1.2849600e+01 5.4398400e+02
2.1282000e-02 2.0931900e+00 1.2814800e+01 6.1613100e+02
1.2199000e-02 2.1037300e+00 1.2666300e+01 5.3753700e+02
7.4410000e-03 2.0879300e+00 1.2123000e+01 3.8099200e+02
2.8194000e-02 2.0376600e+00 1.3251900e+01 6.8913300e+02
5.1710000e-03 2.2679000e+00 1.3054900e+01 5.9399800e+02
1.2800000e-03 2.5137400e+00 1.2898400e+01 6.2884400e+02
5.4810000e-03 2.2680600e+00 1.2655700e+01 5.5743800e+02
1.2510000e-03 2.2586100e+00 1.2585700e+01 4.6977400e+02
5.6450000e-03 2.3195700e+00 1.3200700e+01 6.9929500e+02
4.1900000e-04 2.6596900e+00 1.3242200e+01 7.8712100e+02
3.2540000e-03 2.2073100e+00 1.2535700e+01 4.7150500e+02
1.8114000e-02 2.0525800e+00 1.2638000e+01 5.3180200e+02
5.5230000e-03 2.3682000e+00 1.2635900e+01 5.8882000e+02
1.3328000e-02 2.1753200e+00 1.2965400e+01 6.3799000e+02
2.4517000e-02 2.0249400e+00 1.3034900e+01 6.3110500e+02
1.9209000e-02 2.0256200e+00 1.3115300e+01 6.1207800e+02
2.5303000e-02 2.0831400e+00 1.3450300e+01 7.8165300e+02
2.3526000e-02 2.0786100e+00 1.3214700e+01 6.6803200e+02
5.9850000e-03 2.3517900e+00 1.3177100e+01 7.0412900e+02
1.8610000e-03 2.4599000e+00 1.3207300e+01 7.2768900e+02
4.0060000e-03 2.1372100e+00 1.2520800e+01 4.9564300e+02
2.0313000e-02 2.0570000e+00 1.2842500e+01 5.8915700e+02
1.2387000e-02 2.2533900e+00 1.3309800e+01 7.1897100e+02
8.8720000e-03 2.2157400e+00 1.2844700e+01 5.9156000e+02
2.4869000e-02 2.0551100e+00 1.3371000e+01 7.2532200e+02
2.3890000e-02 2.0168800e+00 1.2712600e+01 5.6793200e+02
3.0915000e-02 2.0298700e+00 1.3495400e+01 7.6754700e+02
6.3200000e-03 2.3392600e+00 1.2895100e+01 6.4414800e+02
2.2020000e-03 2.1799900e+00 1.2732300e+01 5.2837700e+02
1.4415000e-02 2.1972300e+00 1.3468800e+01 7.5194000e+02
5.3180000e-03 2.3785500e+00 1.3477300e+01 7.3207700e+02
7.0400000e-03 2.2994200e+00 1.2950700e+01 6.1508900e+02
1.8380000e-03 2.0165500e+00 1.1549400e+01 2.8560200e+02
7.9390000e-03 2.2337100e+00 1.2852100e+01 5.7341300e+02
3.0550000e-03 2.5291900e+00 1.3383200e+01 7.8860800e+02
2.1803000e-02 2.0045700e+00 1.3021300e+01 5.8222400e+02
4.6660000e-03 2.0354100e+00 1.2639300e+01 4.6304300e+02
1.8410000e-03 2.4309000e+00 1.3271100e+01 6.8303100e+02
1.0472000e-02 2.0722600e+00 1.2664700e+01 5.1182400e+02
1.5760000e-03 2.4179600e+00 1.3503400e+01 7.7259300e+02
2.6724000e-02 2.0171000e+00 1.3329300e+01 7.0384400e+02
4.5840000e-03 2.1604200e+00 1.2645400e+01 5.2034200e+02
1.2405000e-02 2.0245800e+00 1.2768600e+01 4.9978300e+02
1.3830000e-03 2.4365400e+00 1.2800700e+01 5.8759600e+02
9.5290000e-03 2.3421600e+00 1.3364400e+01 7.4697300e+02
6.0300000e-04 2.6133600e+00 1.3022300e+01 7.1483400e+02
4.1430000e-03 2.4520600e+00 1.3481200e+01 7.7028100e+02
2.2292000e-02 2.0500800e+00 1.2981800e+01 6.2531700e+02
5.1330000e-03 2.3789900e+00 1.3256600e+01 7.1796900e+02
1.5419000e-02 2.0290800e+00 1.2518700e+01 4.6882700e+02
2.2752000e-02 2.0044500e+00 1.2774600e+01 5.3779900e+02
1.5830000e-02 2.1715100e+00 1.2849200e+01 6.2454500e+02
3.4010000e-03 2.2181900e+00 1.3207900e+01 6.4854800e+02
9.5820000e-03 2.0814800e+00 1.2620800e+01 5.2111200e+02
4.3500000e-03 2.4410500e+00 1.3295700e+01 7.7906000e+02
1.0501000e-02 2.2509200e+00 1.3231200e+01 6.8509600e+02
9.2960000e-03 2.2246600e+00 1.3372300e+01 7.1654400e+02
2.8047000e-02 2.0419500e+00 1.3349400e+01 7.2166700e+02
9.9380000e-03 2.1583100e+00 1.2643700e+01 5.0426400e+02
7.9600000e-03 2.1526200e+00 1.2967800e+01 5.5609300e+02
8.3000000e-04 2.3820400e+00 1.2848300e+01 6.1383800e+02
9.1830000e-03 2.2130200e+00 1.2878100e+01 6.0120000e+02
6.7380000e-03 2.3140100e+00 1.2974200e+01 6.3833800e+02
4.9210000e-03 2.2934700e+00 1.3125500e+01 6.5328700e+02
1.3720000e-02 2.0251400e+00 1.2427900e+01 4.5473400e+02
1.5797000e-02 2.1742700e+00 1.2962600e+01 6.3351800e+02
7.3720000e-03 2.3825100e+00 1.3119800e+01 7.2389800e+02
2.3793000e-02 2.0600000e+00 1.3168900e+01 6.6195400e+02
5.3630000e-03 2.0137700e+00 1.1951900e+01 3.3603500e+02
1.3493000e-02 2.1368000e+00 1.2854600e+01 5.9261400e+02
1.9741000e-02 2.1308100e+00 1.3228900e+01 7.2941200e+02
9.5770000e-03 2.1080900e+00 1.3325300e+01 6.7815000e+02
8.2000000e-04 2.3001100e+00 1.2705500e+01 5.3606700e+02
2.6179000e-02 2.0640300e+00 1.3079900e+01 6.7108400e+02
1.0134000e-02 2.0463300e+00 1.2279500e+01 4.3794000e+02
3.9150000e-03 2.4455300e+00 1.3090300e+01 6.8548800e+02
9.9650000e-03 2.0074000e+00 1.2454000e+01 4.1630200e+02
8.0870000e-03 2.2277100e+00 1.2876300e+01 5.8326300e+02
7.7100000e-03 2.2775300e+00 1.2799100e+01 6.1618400e+02
3.3730000e-03 2.0512500e+00 1.2177000e+01 3.7438700e+02
2.4427000e-02 2.0776800e+00 1.3406900e+01 7.3579900e+02
8.6690000e-03 2.0237300e+00 1.2443300e+01 4.3443500e+02
8.1610000e-03 2.0387100e+00 1.2287400e+01 4.1864900e+02
1.2866000e-02 2.2096600e+00 1.3265100e+01 6.9738700e+02
1.0016000e-02 2.3374800e+00 1.3149100e+01 7.5164700e+02
6.5660000e-03 2.1852700e+00 1.3343700e+01 6.8755900e+02
2.0210000e-02 2.1268100e+00 1.3509800e+01 7.9952500e+02
1.9750000e-02 2.0653700e+00 1.2998400e+01 5.9779700e+02
1.9950000e-03 2.3241600e+00 1.2602300e+01 4.9628500e+02
2.0229000e-02 2.1209800e+00 1.3276700e+01 7.0985900e+02
6.9720000e-03 2.1862800e+00 1.2827800e+01 5.4178500e+02
1.5503000e-02 2.1080900e+00 1.3064200e+01 6.0208400e+02
5.0830000e-03 2.2258100e+00 1.2968500e+01 6.0612100e+02
6.7790000e-03 2.0209000e+00 1.2362300e+01 4.2005600e+02
9.8620000e-03 2.1960100e+00 1.2948300e+01 6.4728600e+02
1.8478000e-02 2.0859400e+00 1.2889500e+01 5.7073500e+02
4.9530000e-03 2.3583700e+00 1.2987900e+01 6.5422700e+02
5.5970000e-03 2.2848700e+00 1.2812700e+01 5.6967900e+02
1.2898000e-02 2.1231500e+00 1.3152000e+01 6.5465700e+02
1.5492000e-02 2.2241700e+00 1.3300000e+01 7.6384700e+02
4.4740000e-03 2.3527300e+00 1.2766300e+01 6.2183400e+02
3.5220000e-03 2.2162000e+00 1.2680600e+01 4.8211700e+02
6.4480000e-03 2.2588400e+00 1.3400600e+01 7.2847700e+02
2.2974000e-02 2.0918300e+00 1.3523700e+01 7.6589200e+02
1.4376000e-02 2.0485100e+00 1.2457700e+01 4.4687700e+02
1.2920000e-02 2.1751700e+00 1.3086400e+01 6.5886200e+02
6.4500000e-03 2.0425300e+00 1.2069200e+01 3.8642700e+02
1.4522000e-02 2.1913000e+00 1.3171400e+01 6.7936000e+02
1.2842000e-02 2.1928800e+00 1.2956300e+01 6.0871800e+02
7.9380000e-03 2.2968000e+00 1.3061500e+01 6.5662200e+02
1.6926000e-02 2.2204400e+00 1.3424500e+01 7.8616300e+02
2.5975000e-02 2.0165500e+00 1.3205500e+01 6.6504000e+02
2.1139000e-02 2.0173700e+00 1.2656100e+01 5.1406200e+02
1.6730000e-03 2.5174100e+00 1.3129100e+01 7.2642000e+02
3.4660000e-03 2.2854000e+00 1.2837800e+01 5.7186600e+02
1.3501000e-02 2.1149600e+00 1.2646400e+01 5.2036300e+02
2.5510000e-03 2.4372600e+00 1.3308600e+01 7.0755300e+02
7.4490000e-03 2.0390600e+00 1.2553400e+01 4.5081000e+02
2.1889000e-02 2.0741700e+00 1.2932800e+01 6.3264700e+02
1.5214000e-02 2.0400700e+00 1.2811000e+01 5.2463800e+02
1.2837000e-02 2.0853100e+00 1.2553700e+01 4.9222300e+02
4.1790000e-03 2.2393200e+00 1.2957700e+01 5.6730600e+02
1.9060000e-02 2.0605200e+00 1.2666300e+01 5.6135800e+02
4.1340000e-03 2.0082800e+00 1.2220100e+01 3.8857100e+02
2.6956000e-02 2.0049700e+00 1.3336400e+01 6.7864400e+02
1.2436000e-02 2.2014100e+00 1.2959200e+01 6.5202100e+02
5.6800000e-03 2.1716400e+00 1.3246900e+01 6.6471600e+02
6.2830000e-03 2.4427300e+00 1.3395300e+01 7.8050200e+02
1.4239000e-02 2.1719500e+00 1.3246700e+01 6.7473300e+02
5.2730000e-03 2.0662500e+00 1.2179400e+01 3.8655200e+02
2.0545000e-02 2.0999000e+00 1.3226100e+01 6.7573000e+02
1.9186000e-02 2.1298600e+00 1.3231000e+01 7.3624500e+02
1.7586000e-02 2.1479600e+00 1.3488000e+01 7.4100800e+02
9.9210000e-03 2.1310100e+00 1.3205900e+01 6.3746300e+02
1.0981000e-02 2.0800100e+00 1.2762200e+01 5.1944800e+02
1.6219000e-02 2.0980900e+00 1.3275200e+01 7.0784900e+02
1.0429000e-02 2.0259000e+00 1.2710000e+01 5.3713100e+02
2.4892000e-02 2.0981000e+00 1.3487200e+01 7.9229600e+02
2.4375000e-02 2.0798200e+00 1.3477800e+01 7.7212000e+02
2.0340000e-02 2.1155400e+00 1.3095500e+01 6.7147700e+02
2.1700000e-03 2.4589200e+00 1.2864400e+01 6.6594800e+02
1.6171000e-02 2.1771700e+00 1.3342400e+01 7.4158600e+02
2.7330000e-03 2.4050600e+00 1.3083700e+01 6.6123100e+02
1.7476000e-02 2.0566800e+00 1.3114500e+01 6.1477300e+02
9.0260000e-03 2.1231100e+00 1.2628600e+01 5.0349900e+02
8.5500000e-03 2.2427200e+00 1.2994500e+01 6.1441400e+02
2.7306000e-02 2.0028700e+00 1.2861300e+01 6.2046900e+02
4.1630000e-03 2.3916500e+00 1.3063900e+01 6.4379200e+02
8.1850000e-03 2.4033900e+00 1.3172200e+01 7.7060100e+02
2.8270000e-03 2.4888900e+00 1.3461000e+01 7.6733700e+02
1.8980000e-03 2.5075400e+00 1.3037500e+01 6.7979300e+02
3.3770000e-03 2.3758300e+00 1.3048600e+01 6.5971500e+02
1.9299000e-02 2.1353300e+00 1.3291200e+01 7.1084200e+02
9.5630000e-03 2.1849800e+00 1.2794200e+01 5.6341600e+02
1.7589000e-02 2.1267200e+00 1.3465300e+01 7.2941600e+02
3.2750000e-03 2.1956000e+00 1.2848700e+01 5.5577500e+02
2.0885000e-02 2.1169400e+00 1.3330400e+01 7.1873200e+02
2.5953000e-02 2.0424500e+00 1.3140600e+01 6.4647700e+02
7.4440000e-03 2.2239000e+00 1.2777000e+01 5.8751500e+02
5.3290000e-03 2.1021600e+00 1.1951400e+01 3.5678200e+02
1.3836000e-02 2.1377100e+00 1.3068800e+01 6.1576800e+02
2.7382000e-02 2.0540200e+00 1.3441200e+01 7.4386000e+02
2.4587000e-02 2.0582700e+00 1.3068900e+01 6.3051900e+02
7.3710000e-03 2.3388200e+00 1.3260600e+01 7.4083000e+02
1.4921000e-02 2.0939100e+00 1.3089100e+01 6.5104000e+02
8.3940000e-03 2.2544500e+00 1.3296500e+01 7.0361300e+02
1.5000000e-04 2.1380200e+00 1.2130900e+01 3.7739600e+02
1.8248000e-02 2.1698900e+00 1.3329500e+01 7.9228800e+02
2.1484000e-02 2.1529900e+00 1.3339600e+01 7.9728900e+02
1.5340000e-03 2.2643400e+00 1.2318000e+01 4.6652800e+02
5.7110000e-03 2.4177600e+00 1.3139400e+01 7.2108500e+02
9.1030000e-03 2.2159800e+00 1.2501200e+01 5.3455700e+02
1.0546000e-02 2.1169600e+00 1.2932200e+01 5.6881500e+02
2.0494000e-02 2.0964900e+00 1.3455700e+01 7.4869300e+02
6.4670000e-03 2.3505800e+00 1.3207500e+01 6.8803200e+02
9.6350000e-03 2.0401000e+00 1.2346900e+01 4.0156100e+02
7.1790000e-03 2.1753900e+00 1.2684200e+01 4.9957600e+02
1.6348000e-02 2.0572000e+00 1.2935900e+01 6.0082300e+02
1.9388000e-02 2.1161300e+00 1.2989300e+01 6.6309900e+02
2.1141000e-02 2.0163000e+00 1.2497900e+01 5.0916200e+02
1.5786000e-02 2.0262700e+00 1.2731500e+01 5.1879800e+02
1.8957000e-02 2.1226700e+00 1.3029100e+01 6.4541500e+02
2.0940000e-02 2.0399200e+00 1.2712900e+01 5.1792400e+02
3.5000000e-04 2.4693300e+00 1.3548500e+01 7.6447300e+02
4.8100000e-04 2.5247500e+00 1.3423500e+01 7.9755400e+02
9.1990000e-03 2.1986300e+00 1.2947300e+01 6.0230900e+02
1.1477000e-02 2.2712300e+00 1.3393200e+01 7.9803100e+02
6.1500000e-03 2.0627000e+00 1.2111700e+01 4.0735100e+02
1.0183000e-02 2.0276300e+00 1.2154100e+01 4.0106800e+02
1.9238000e-02 2.1042500e+00 1.2780100e+01 6.1232600e+02
8.2300000e-03 2.1287600e+00 1.2433700e+01 4.3878700e+02
4.1510000e-03 2.0478300e+00 1.2167800e+01 3.8769600e+02
5.0820000e-03 2.3667100e+00 1.3306300e+01 7.0600400e+02
1.0410000e-02 2.2083900e+00 1.3415200e+01 7.4492100e+02
2.5667000e-02 2.0693900e+00 1.3206200e+01 7.2356200e+02
1.4243000e-02 2.0582100e+00 1.2859400e+01 5.3030600e+02
2.4210000e-03 2.1669200e+00 1.2959000e+01 5.7351200e+02
1.6393000e-02 2.0583300e+00 1.2407300e+01 5.0059800e+02
1.1107000e-02 2.0803000e+00 1.2860600e+01 5.7532000e+02
3.0340000e-03 2.1535700e+00 1.2430600e+01 4.7211600e+02
2.1800000e-04 2.5901300e+00 1.3369300e+01 7.5073300e+02
9.8280000e-03 2.1585800e+00 1.2751800e+01 5.4173800e+02
2.1570000e-03 2.2794700e+00 1.2499900e+01 4.7709500e+02
1.1501000e-02 2.0371100e+00 1.2366500e+01 4.3003200e+02
9.7610000e-03 2.2808200e+00 1.3382600e+01 7.7566400e+02
2.4740000e-03 2.1910000e+00 1.2219500e+01 3.8871500e+02
3.6500000e-04 2.3660400e+00 1.2455700e+01 5.1880400e+02
1.5678000e-02 2.1789600e+00 1.3442100e+01 7.5654000e+02
5.0010000e-03 2.4596100e+00 1.3240300e+01 7.5700800e+02
8.7180000e-03 2.1998700e+00 1.3245500e+01 6.7908300e+02
4.9530000e-03 2.2851000e+00 1.2651900e+01 5.5278700e+02
4.1310000e-03 2.2106700e+00 1.2937100e+01 5.7787300e+02
1.2087000e-02 2.0019600e+00 1.2253400e+01 4.0212400e+02
1.9500000e-04 2.0735200e+00 1.2206000e+01 3.8692700e+02
2.0087000e-02 2.1449000e+00 1.3323900e+01 7.1736400e+02
1.4942000e-02 2.0215800e+00 1.2680300e+01 5.1215100e+02
2.2540000e-03 2.1153600e+00 1.2253800e+01 4.1140200e+02
2.6510000e-03 2.2129500e+00 1.2744500e+01 5.4319400e+02
5.7940000e-03 2.1833600e+00 1.3233300e+01 6.4267000e+02
1.6472000e-02 2.0483800e+00 1.2734200e+01 5.2031600e+02
1.1433000e-02 2.2033700e+00 1.2748400e+01 6.0402000e+02
2.6999000e-02 2.0275400e+00 1.3096900e+01 6.4697000e+02
7.6010000e-03 2.0353600e+00 1.2241400e+01 4.2354000e+02
1.9382000e-02 2.1164600e+00 1.3097200e+01 6.4903900e+02
1.6708000e-02 2.1719300e+00 1.3352700e+01 7.0825700e+02
5.9300000e-03 2.2534700e+00 1.3236200e+01 6.8844400e+02
1.7516000e-02 2.0530500e+00 1.2752900e+01 5.4610700e+02
2.2400000e-03 2.0484600e+00 1.2354800e+01 4.1106800e+02
1.7906000e-02 2.1454400e+00 1.2908200e+01 6.3348300e+02
2.4598000e-02 2.0005400e+00 1.2534100e+01 4.9459100e+02
6.5590000e-03 2.1693900e+00 1.3297300e+01 6.6082700e+02
1.9766000e-02 2.0183200e+00 1.3126300e+01 6.0162700e+02
4.5000000e-04 2.2708000e+00 1.2632000e+01 4.9912200e+02
1.8599000e-02 2.0846000e+00 1.3058500e+01 6.3093300e+02
1.5280000e-02 2.0488200e+00 1.2820800e+01 5.5917700e+02
2.8040000e-03 2.3907900e+00 1.3030100e+01 6.2157000e+02
5.2280000e-03 2.1553000e+00 1.2540000e+01 4.4984100e+02
7.6740000e-03 2.1647800e+00 1.2676400e+01 5.1890700e+02
6.9000000e-05 2.0313500e+00 1.1801400e+01 3.3578100e+02
1.3903000e-02 2.1313700e+00 1.2352100e+01 4.9609300e+02
1.2551000e-02 2.0664300e+00 1.2473200e+01 5.0344800e+02
1.9077000e-02 2.1063400e+00 1.3090500e+01 6.3733500e+02
2.8677000e-02 2.0050700e+00 1.3322500e+01 6.9481400e+02
2.4120000e-03 2.4112500e+00 1.3128300e+01 6.7750700e+02
2.0310000e-03 2.0783200e+00 1.2290300e+01 4.2453600e+02
1.0811000e-02 2.0032900e+00 1.2781100e+01 4.8786500e+02
1.7804000e-02 2.0652000e+00 1.3111300e+01 6.1850800e+02
7.9130000e-03 2.1319700e+00 1.2841800e+01 5.7596700e+02
4.5400000e-03 2.4945500e+00 1.3051900e+01 7.2074800e+02
3.7510000e-03 2.1168600e+00 1.2308800e+01 4.2336800e+02
1.1181000e-02 2.1748600e+00 1.3137900e+01 6.3486700e+02
9.4330000e-03 2.1581400e+00 1.3169900e+01 6.5074000e+02
7.5900000e-03 2.0671400e+00 1.2701000e+01 5.2509100e+02
5.4600000e-03 2.2688800e+00 1.2964600e+01 5.8811800e+02
1.4426000e-02 2.1779900e+00 1.3017200e+01 6.3232400e+02
2.2230000e-02 2.0734600e+00 1.3352100e+01 7.1468300e+02
4.8790000e-03 2.1779300e+00 1.2486700e+01 4.9155200e+02
2.2193000e-02 2.0071300e+00 1.2611200e+01 5.4402400e+02
1.5124000e-02 2.1947300e+00 1.3079300e+01 6.5549500e+02
2.1105000e-02 2.0390400e+00 1.2877500e+01 5.9843300e+02
5.0490000e-03 2.3640400e+00 1.3004200e+01 6.3402400e+02
2.8912000e-02 2.0236900e+00 1.3043500e+01 6.7036600e+02
2.1370000e-02 2.0768900e+00 1.2948500e+01 6.1206200e+02
1.0445000e-02 2.1499300e+00 1.2579900e+01 5.3426200e+02
3.9830000e-03 2.1031500e+00 1.2500900e+01 4.4682500e+02
2.9299000e-02 2.0193600e+00 1.3227100e+01 6.6941300e+02
5.4010000e-03 2.2310900e+00 1.2683800e+01 5.4790700e+02
9.4900000e-04 2.4441600e+00 1.3052400e+01 6.5869600e+02
1.1149000e-02 2.0203200e+00 1.2472400e+01 4.5016000e+02
4.2010000e-03 2.4752400e+00 1.3351500e+01 7.6458400e+02
9.5300000e-03 2.2365100e+00 1.3076800e+01 6.5296200e+02
2.7874000e-02 2.0125000e+00 1.2983800e+01 6.1393500e+02
6.1080000e-03 2.0409600e+00 1.2236500e+01 3.9809400e+02
6.6850000e-03 2.3601400e+00 1.3361800e+01 7.4464400e+02
1.3326000e-02 2.0168800e+00 1.3229900e+01 6.4241400e+02
5.4470000e-03 2.2256400e+00 1.2776700e+01 5.3761400e+02
3.0456000e-02 2.0030900e+00 1.3032000e+01 6.3777700e+02
1.1640000e-02 2.1009500e+00 1.2700200e+01 5.2658100e+02
1.5096000e-02 2.1162600e+00 1.2811300e+01 5.6535300e+02
2.4990000e-02 2.0623600e+00 1.3032500e+01 6.3012100e+02
1.2520000e-02 2.0936500e+00 1.2824200e+01 5.4285200e+02
1.1265000e-02 2.0571900e+00 1.2384700e+01 4.3594000e+02
1.3587000e-02 2.2441600e+00 1.3295200e+01 7.5285100e+02
1.7227000e-02 2.1751900e+00 1.3450600e+01 7.5308600e+02
4.4540000e-03 2.2163900e+00 1.3441200e+01 7.1871800e+02
1.2820000e-03 2.1647700e+00 1.3206000e+01 6.4749600e+02
4.6620000e-03 2.1723500e+00 1.2733800e+01 4.9525800e+02
1.2490000e-03 2.3202200e+00 1.2736000e+01 5.3440300e+02
1.0475000e-02 2.2453100e+00 1.2712000e+01 6.1680600e+02
1.5769000e-02 2.0826900e+00 1.3027200e+01 6.0749700e+02
2.7389000e-02 2.0138000e+00 1.3261100e+01 6.6876900e+02
1.6507000e-02 2.1455600e+00 1.3147000e+01 6.7413900e+02
1.0409000e-02 2.1319400e+00 1.2216000e+01 4.5103500e+02
1.2685000e-02 2.2307100e+00 1.3096500e+01 7.1811400e+02
2.5797000e-02 2.0652600e+00 1.3136300e+01 7.0145500e+02
1.8528000e-02 2.0529700e+00 1.3051100e+01 5.8682400e+02
8.3230000e-03 2.1036100e+00 1.2515200e+01 4.7888100e+02
1.5888000e-02 2.2165100e+00 1.3046400e+01 7.1486100e+02
8.0960000e-03 2.1774600e+00 1.2950600e+01 6.0404200e+02
7.0270000e-03 2.0597500e+00 1.2529900e+01 4.6681200e+02
9.1010000e-03 2.2849700e+00 1.3127700e+01 6.7374900e+02
1.7473000e-02 2.0963000e+00 1.2986100e+01 6.2324700e+02
1.7383000e-02 2.0469400e+00 1.2873000e+01 5.6792100e+02
1.8470000e-03 2.5490100e+00 1.2845600e+01 6.5951700e+02
1.1348000e-02 2.0878800e+00 1.3481300e+01 7.2392400e+02
9.7900000e-04 2.6306200e+00 1.3287900e+01 7.8716400e+02
7.1880000e-03 2.3628200e+00 1.3379400e+01 7.9945500e+02
4.5260000e-03 2.4795500e+00 1.2991500e+01 7.1446100e+02
6.3210000e-03 2.3480600e+00 1.3144400e+01 7.2130400e+02
6.7830000e-03 2.0510600e+00 1.2237600e+01 4.2950900e+02
1.7382000e-02 2.0286900e+00 1.2996900e+01 5.8362900e+02
1.1626000e-02 2.0740100e+00 1.2225700e+01 4.3367800e+02
1.6617000e-02 2.0090100e+00 1.3216200e+01 6.2629200e+02
2.0690000e-03 2.4294600e+00 1.2796200e+01 6.3731400e+02
6.3250000e-03 2.4042900e+00 1.3232600e+01 7.3168800e+02
1.3489000e-02 2.2327000e+00 1.3523100e+01 7.7957700e+02
6.9520000e-03 2.1635400e+00 1.2432900e+01 4.8574400e+02
1.0155000e-02 2.0352800e+00 1.2675900e+01 4.7102900e+02
4.0810000e-03 2.2220800e+00 1.3053400e+01 6.0811100e+02
4.0600000e-03 2.2144900e+00 1.2700300e+01 5.3942700e+02
1.1162000e-02 2.2462600e+00 1.3127800e+01 6.6006300e+02
1.3349000e-02 2.2228600e+00 1.3164200e+01 6.9075900e+02
2.2165000e-02 2.0728100e+00 1.3104000e+01 6.4942900e+02
2.9810000e-03 2.1520400e+00 1.2895800e+01 5.6634500e+02
3.7510000e-03 2.2254300e+00 1.2914600e+01 6.0527000e+02
8.8130000e-03 2.1980100e+00 1.2754500e+01 5.4907200e+02
1.0070000e-03 2.2862500e+00 1.2396000e+01 4.9380400e+02
5.2430000e-03 2.1919400e+00 1.3224500e+01 6.3677100e+02
1.2034000e-02 2.1378600e+00 1.3289400e+01 6.7314200e+02
7.4160000e-03 2.0440800e+00 1.2274700e+01 4.2488200e+02
7.2580000e-03 2.0922200e+00 1.2833200e+01 5.4128600e+02
2.2860000e-02 2.0627900e+00 1.2939400e+01 5.9441800e+02
1.6833000e-02 2.0834400e+00 1.3067900e+01 6.1753600e+02
1.3676000e-02 2.1689600e+00 1.2935900e+01 6.1722200e+02
6.7240000e-03 2.1708000e+00 1.2612900e+01 5.1356000e+02
1.2581000e-02 2.0676000e+00 1.2353900e+01 4.6118800e+02
1.2351000e-02 2.0698200e+00 1.2813300e+01 5.4049800e+02
3.6870000e-03 2.3599200e+00 1.3151800e+01 6.6132100e+02
2.0800000e-03 2.0072300e+00 1.1905300e+01 3.1878100e+02
2.7740000e-03 2.3357800e+00 1.3558200e+01 7.7114300e+02
2.1666000e-02 2.0367800e+00 1.2841600e+01 5.5806600e+02
4.9410000e-03 2.2002100e+00 1.3139700e+01 6.2527700e+02
2.3602000e-02 2.0025600e+00 1.2592400e+01 5.1107700e+02
2.5654000e-02 2.0267200e+00 1.2634000e+01 5.8895100e+02
1.3350000e-03 2.3864500e+00 1.2712800e+01 5.5549600e+02
1.6595000e-02 2.1609000e+00 1.2999700e+01 6.3965900e+02
8.3500000e-03 2.1016300e+00 1.2710200e+01 5.2919700e+02
8.4000000e-04 2.2567000e+00 1.3015900e+01 6.2034400e+02
1.8945000e-02 2.1408800e+00 1.3505200e+01 7.6216200e+02
2.0674000e-02 2.0878800e+00 1.3106000e+01 6.6658200e+02
2.0908000e-02 2.0834000e+00 1.3438600e+01 7.3673800e+02
1.4024000e-02 2.1008300e+00 1.2763700e+01 5.4463500e+02
1.1129000e-02 2.2743800e+00 1.3280100e+01 7.4082400e+02
1.2238000e-02 2.2548500e+00 1.2943400e+01 6.9476500e+02
3.3330000e-03 2.1679600e+00 1.2495500e+01 4.4781200e+02
5.4500000e-04 2.5007800e+00 1.3085700e+01 6.4961900e+02
3.4840000e-03 2.3748900e+00 1.3378600e+01 7.2077400e+02
5.6530000e-03 2.3485700e+00 1.3097600e+01 6.4589500e+02
7.5590000e-03 2.3549700e+00 1.3147700e+01 7.1625100e+02
1.0059000e-02 2.1884800e+00 1.2870700e+01 5.7325500e+02
2.3690000e-03 2.3932300e+00 1.3078300e+01 6.6079000e+02
3.4470000e-03 2.3346100e+00 1.2723600e+01 5.4054900e+02
2.6375000e-02 2.0222000e+00 1.2785400e+01 5.6508400e+02
5.1790000e-03 2.4373800e+00 1.3479200e+01 7.9856500e+02
1.1510000e-02 2.1521200e+00 1.3129600e+01 6.8494200e+02
2.6447000e-02 2.0343600e+00 1.3457500e+01 7.1252200e+02
7.7730000e-03 2.3978900e+00 1.3428400e+01 7.8982700e+02
2.1782000e-02 2.0339300e+00 1.3136600e+01 6.4564800e+02
4.1870000e-03 2.1999000e+00 1.2549300e+01 4.7246200e+02
8.2070000e-03 2.2499000e+00 1.3055500e+01 6.5202400e+02
1.6060000e-02 2.2357000e+00 1.3386000e+01 7.7427800e+02
2.7400000e-03 2.3535200e+00 1.3148300e+01 6.8303800e+02
1.6214000e-02 2.1104200e+00 1.2793400e+01 5.7966500e+02
1.3550000e-02 2.0989900e+00 1.2675900e+01 5.4133600e+02
1.3211000e-02 2.0662000e+00 1.2188200e+01 4.2128800e+02
6.3470000e-03 2.4425600e+00 1.3364000e+01 7.8207500e+02
2.4690000e-03 2.3985200e+00 1.3109500e+01 6.2673600e+02
1.9758000e-02 2.0790500e+00 1.2853600e+01 6.0973700e+02
1.1292000e-02 2.2458400e+00 1.2985500e+01 6.4471300e+02
3.3050000e-03 2.2099300e+00 1.2524200e+01 4.6069300e+02
8.0670000e-03 2.0943800e+00 1.2481600e+01 4.5964200e+02
2.7250000e-03 2.5149500e+00 1.3132500e+01 7.6663800e+02
2.2987000e-02 2.0595000e+00 1.2891300e+01 5.8691500e+02
1.8727000e-02 2.0507200e+00 1.2815300e+01 5.6480900e+02
1.1681000e-02 2.0132600e+00 1.2719900e+01 5.0431600e+02
8.2870000e-03 2.1068700e+00 1.2478600e+01 4.4749000e+02
2.3523000e-02 2.1126400e+00 1.3435000e+01 7.5223700e+02
1.9259000e-02 2.0239700e+00 1.2708500e+01 5.4910400e+02
6.1320000e-03 2.2070900e+00 1.2408500e+01 4.7987200e+02
1.3888000e-02 2.0053200e+00 1.2642500e+01 4.8615600e+02
7.1980000e-03 2.2351100e+00 1.2976500e+01 5.9538900e+02
2.9680000e-03 2.1538000e+00 1.2535900e+01 4.6310700e+02
8.5130000e-03 2.2857700e+00 1.3250000e+01 7.2900800e+02
1.3483000e-02 2.2180900e+00 1.3383200e+01 7.3322400e+02
1.6911000e-02 2.0916500e+00 1.2950900e+01 5.9016600e+02
2.0386000e-02 2.1069500e+00 1.3221700e+01 6.7805200e+02
1.1121000e-02 2.2134200e+00 1.3524800e+01 7.5823400e+02
7.0990000e-03 2.3803000e+00 1.3050600e+01 6.8568000e+02
1.2147000e-02 2.2561300e+00 1.3354000e+01 7.8629600e+02
9.3700000e-03 2.1072600e+00 1.2483300e+01 4.6989000e+02
7.3050000e-03 2.1537000e+00 1.3016600e+01 6.1491900e+02
5.2530000e-03 2.2440900e+00 1.3181800e+01 6.5830400e+02
2.1693000e-02 2.0052300e+00 1.2772700e+01 5.4649300e+02
2.2561000e-02 2.0309900e+00 1.3046100e+01 6.1048600e+02
1.5460000e-03 2.3707500e+00 1.2513800e+01 5.1054000e+02
1.0279000e-02 2.0308900e+00 1.2478800e+01 4.3826000e+02
1.7918000e-02 2.1321400e+00 1.3523600e+01 7.4919700e+02
4.5630000e-03 2.3797200e+00 1.3239000e+01 7.0669800e+02
5.8490000e-03 2.0720100e+00 1.2135000e+01 4.0040400e+02
1.7620000e-03 2.4955200e+00 1.3216400e+01 7.0289400e+02
1.2631000e-02 2.2064200e+00 1.3173500e+01 6.6530200e+02
3.3460000e-03 2.2376200e+00 1.3045400e+01 6.3284500e+02
1.4106000e-02 2.2153400e+00 1.3566900e+01 7.9460900e+02
2.3519000e-02 2.1155300e+00 1.3311100e+01 7.5308800e+02
1.6920000e-03 2.2065300e+00 1.2559200e+01 4.6522000e+02
1.4810000e-02 2.2182400e+00 1.3514700e+01 7.7860300e+02
8.3720000e-03 2.2053300e+00 1.2634500e+01 5.1923300e+02
8.6790000e-03 2.0567300e+00 1.2295300e+01 3.9621500e+02
1.6032000e-02 2.0267600e+00 1.2151100e+01 4.2580600e+02
6.0140000e-03 2.3052200e+00 1.3074000e+01 6.4498100e+02
6.6780000e-03 2.1439100e+00 1.2725700e+01 5.1537600e+02
1.4250000e-02 2.0624900e+00 1.2719000e+01 4.9376200e+02
2.0502000e-02 2.1299300e+00 1.3407800e+01 7.3995500e+02
8.5400000e-04 2.5004900e+00 1.3242100e+01 7.1075400e+02
1.2331000e-02 2.1031400e+00 1.2497700e+01 4.8387800e+02
8.6620000e-03 2.0521200e+00 1.2115300e+01 3.7242100e+02
1.0469000e-02 2.1260700e+00 1.2550000e+01 5.1571600e+02
4.7450000e-03 2.0796600e+00 1.2789600e+01 5.0714700e+02
1.8626000e-02 2.0126400e+00 1.2789800e+01 5.1256900e+02
3.9810000e-03 2.4256900e+00 1.3360100e+01 7.5664900e+02
1.0975000e-02 2.2562900e+00 1.3165700e+01 7.1180500e+02
2.7020000e-03 2.2121000e+00 1.2865900e+01 5.1862500e+02
1.0923000e-02 2.0299900e+00 1.3198100e+01 6.0465500e+02
2.1299000e-02 2.0362100e+00 1.2766600e+01 5.7639600e+02
6.9390000e-03 2.1469100e+00 1.2689500e+01 5.2325000e+02
6.6900000e-04 2.3758900e+00 1.2515100e+01 4.9359300e+02
9.5980000e-03 2.1487600e+00 1.2371200e+01 4.5846200e+02
1.5802000e-02 2.0723800e+00 1.3252700e+01 6.4397500e+02
7.1200000e-03 2.3875100e+00 1.3213800e+01 7.4878800e+02
2.1210000e-02 2.0811700e+00 1.2759500e+01 6.0606900e+02
6.9740000e-03 2.3482400e+00 1.3313800e+01 7.7216800e+02
7.5600000e-04 2.2851300e+00 1.2819000e+01 5.6924000e+02
4.9130000e-03 2.1081300e+00 1.2480100e+01 4.7957500e+02
1.2985000e-02 2.1352800e+00 1.3248900e+01 6.7428100e+02
2.1312000e-02 2.0647700e+00 1.2908900e+01 6.1450000e+02
1.5949000e-02 2.1801000e+00 1.3227700e+01 7.3774700e+02
1.6266000e-02 2.0247700e+00 1.2703200e+01 5.2110100e+02
2.0932000e-02 2.0473100e+00 1.3353400e+01 7.1160800e+02
2.2697000e-02 2.0225700e+00 1.2682500e+01 5.5279400e+02
9.8250000e-03 2.1251300e+00 1.2712500e+01 5.5716900e+02
9.0550000e-03 2.0527300e+00 1.2470800e+01 4.5674400e+02
1.5412000e-02 2.1604000e+00 1.2995600e+01 6.2348500e+02
1.6830000e-02 2.1688000e+00 1.3223100e+01 6.9603300e+02
1.2761000e-02 2.1945600e+00 1.3347500e+01 7.3508100e+02
4.6660000e-03 2.3841300e+00 1.2990300e+01 6.3385000e+02
4.6400000e-04 2.3890500e+00 1.2639300e+01 5.5161800e+02
9.3030000e-03 2.3545700e+00 1.3294400e+01 7.8353600e+02
1.7771000e-02 2.1988700e+00 1.3355700e+01 7.8042000e+02
5.7160000e-03 2.3749800e+00 1.3119900e+01 6.7147000e+02
2.6188000e-02 2.0577200e+00 1.3270800e+01 7.0826000e+02
2.1956000e-02 2.0303400e+00 1.3248800e+01 6.6400600e+02
3.1020000e-03 2.3830600e+00 1.3088300e+01 6.3340900e+02
3.5850000e-03 2.3881600e+00 1.2936400e+01 6.2077100e+02
3.1770000e-03 2.1137600e+00 1.1966600e+01 3.4655000e+02
1.2438000e-02 2.1773700e+00 1.2855100e+01 5.8283100e+02
3.2800000e-03 2.0328700e+00 1.2019400e+01 3.5705700e+02
2.1136000e-02 2.0940800e+00 1.3033100e+01 6.3162800e+02
1.7109000e-02 2.0650200e+00 1.2512900e+01 5.1431500e+02
1.8894000e-02 2.1558600e+00 1.3149700e+01 6.9585400e+02
4.1830000e-03 2.1882800e+00 1.2458700e+01 4.6215200e+02
9.1200000e-03 2.2967800e+00 1.3037300e+01 6.6616600e+02
5.1250000e-03 2.0936500e+00 1.2193900e+01 4.0673400e+02
5.2160000e-03 2.3122600e+00 1.3108900e+01 6.4938100e+02
4.5230000e-03 2.1397300e+00 1.2158700e+01 3.9294800e+02
3.7120000e-03 2.3785900e+00 1.2676300e+01 5.9259200e+02
1.0931000e-02 2.2756200e+00 1.3064600e+01 6.5416600e+02
7.5870000e-03 2.3604900e+00 1.3394100e+01 7.6873000e+02
1.8867000e-02 2.1104700e+00 1.3054700e+01 6.2666900e+02
2.2178000e-02 2.0902300e+00 1.2995500e+01 6.4968200e+02
1.1914000e-02 2.1723700e+00 1.2951800e+01 6.1274300e+02
4.1700000e-03 2.2260800e+00 1.3019500e+01 6.0084100e+02
1.7983000e-02 2.0461200e+00 1.2354200e+01 4.7058100e+02
2.3234000e-02 2.0426600e+00 1.3113200e+01 6.2927100e+02
1.2809000e-02 2.0676300e+00 1.2504300e+01 4.5398900e+02
1.9540000e-03 2.3320500e+00 1.2691200e+01 5.2944000e+02
5.3610000e-03 2.3343800e+00 1.3132200e+01 6.9305300e+02
1.4022000e-02 2.2060400e+00 1.3609100e+01 7.9313000e+02
1.0950000e-03 2.5280000e+00 1.3100800e+01 6.7802900e+02
1.8856000e-02 2.1068500e+00 1.2946100e+01 6.0087700e+02
1.3839000e-02 2.0478800e+00 1.2728600e+01 5.2276500e+02
1.7845000e-02 2.0068300e+00 1.2814600e+01 5.4744900e+02
1.6696000e-02 2.2122600e+00 1.3474000e+01 7.7783500e+02
1.7725000e-02 2.1226600e+00 1.3223300e+01 6.8346900e+02
1.6410000e-03 2.4578100e+00 1.3043800e+01 6.3492200e+02
2.9690000e-03 2.0340600e+00 1.2252300e+01 4.0372600e+02
2.0760000e-03 2.2212100e+00 1.2437700e+01 4.5331600e+02
1.6175000e-02 2.0631900e+00 1.3265400e+01 6.8016400e+02
9.8060000e-03 2.0622100e+00 1.2593200e+01 5.1325200e+02
2.4938000e-02 2.0198900e+00 1.3326200e+01 6.9498500e+02
2.6340000e-03 2.4286600e+00 1.3314800e+01 7.3915300e+02
1.8230000e-03 2.0055000e+00 1.1788300e+01 3.0896300e+02
1.3599000e-02 2.1678700e+00 1.2839500e+01 5.9771600e+02
1.2525000e-02 2.0417000e+00 1.2272600e+01 4.1608000e+02
2.1959000e-02 2.0486700e+00 1.2814600e+01 5.8356600e+02
6.1420000e-03 2.2014500e+00 1.2668400e+01 5.3519800e+02
3.2580000e-03 2.2904300e+00 1.3357000e+01 6.9729100e+02
2.8932000e-02 2.0163800e+00 1.2959500e+01 6.3860700e+02
2.4361000e-02 2.0806800e+00 1.3225000e+01 6.8118000e+02
8.1570000e-03 2.0577700e+00 1.2782200e+01 5.1740200e+02
1.6170000e-02 2.1154600e+00 1.2962800e+01 6.2915000e+02
4.2660000e-03 2.3070700e+00 1.2694100e+01 5.5503600e+02
8.4550000e-03 2.2141500e+00 1.3017800e+01 6.2012000e+02
2.2412000e-02 2.0808300e+00 1.3478400e+01 7.5370500e+02
1.9665000e-02 2.0484400e+00 1.3010500e+01 5.8654300e+02
1.0950000e-03 2.2794000e+00 1.2497700e+01 4.9349500e+02
2.8480000e-02 2.0434600e+00 1.3240500e+01 6.8690700e+02
7.7010000e-03 2.0886600e+00 1.3210500e+01 6.2068000e+02
7.7290000e-03 2.1941700e+00 1.2848700e+01 5.5466100e+02
3.7830000e-03 2.4647400e+00 1.3229200e+01 7.5118100e+02
1.5005000e-02 2.1806500e+00 1.2896900e+01 6.1458800e+02
1.1022000e-02 2.0482500e+00 1.2915800e+01 5.3660600e+02
1.5934000e-02 2.0241200e+00 1.2575900e+01 4.9645600e+02
3.6500000e-03 2.0911500e+00 1.2188700e+01 4.0566600e+02
2.1541000e-02 2.1148700e+00 1.3315100e+01 7.0977100e+02
1.0760000e-03 2.5789300e+00 1.3209800e+01 7.5299400e+02
3.1700000e-03 2.0275600e+00 1.2385400e+01 4.1595500e+02
1.7151000e-02 2.0956700e+00 1.2736700e+01 5.5077100e+02
3.7220000e-03 2.0118500e+00 1.1990000e+01 3.2581300e+02
1.4968000e-02 2.1527600e+00 1.3318700e+01 6.7313700e+02
1.0430000e-03 2.1846600e+00 1.3084500e+01 6.0904900e+02
1.5176000e-02 2.2008800e+00 1.3284100e+01 7.2936900e+02
3.7500000e-03 2.0720600e+00 1.2442300e+01 4.5639900e+02
5.5680000e-03 2.4461500e+00 1.3305500e+01 7.6431900e+02
1.9991000e-02 2.1243700e+00 1.3508800e+01 7.8195500e+02
2.0956000e-02 2.0496800e+00 1.3379300e+01 6.8840700e+02
1.9139000e-02 2.0195600e+00 1.2809300e+01 5.6969300e+02
1.2081000e-02 2.0997700e+00 1.2598500e+01 4.9584900e+02
2.1214000e-02 2.0583000e+00 1.2911500e+01 5.9341400e+02
1.1312000e-02 2.1761900e+00 1.2800900e+01 6.2212000e+02
1.6026000e-02 2.1009100e+00 1.2925000e+01 5.8935800e+02
2.2158000e-02 2.1281200e+00 1.3306800e+01 7.4902300e+02
6.3840000e-03 2.1032200e+00 1.2468500e+01 4.8793100e+02
1.2347000e-02 2.0616200e+00 1.2798200e+01 5.0652300e+02
1.0002000e-02 2.3288300e+00 1.3342400e+01 7.9473700e+02
1.0386000e-02 2.0971400e+00 1.2673800e+01 5.5101100e+02
1.7490000e-03 2.4776800e+00 1.3297800e+01 7.6342100e+02
7.6020000e-03 2.0283700e+00 1.2596800e+01 4.6126200e+02
1.3090000e-03 2.1508700e+00 1.2561200e+01 4.9102700e+02
5.7770000e-03 2.4040300e+00 1.3176500e+01 7.7702800e+02
5.8060000e-03 2.2315600e+00 1.2711100e+01 5.4406900e+02
1.9880000e-02 2.0698500e+00 1.2918400e+01 5.9651400e+02
6.8840000e-03 2.4427500e+00 1.3191300e+01 7.6517500e+02
8.0300000e-04 2.1891300e+00 1.2552200e+01 4.9276600e+02
8.6330000e-03 2.1575200e+00 1.2861200e+01 5.4712900e+02
1.9541000e-02 2.1646400e+00 1.3505400e+01 7.9234400e+02
1.6318000e-02 2.0120100e+00 1.2324000e+01 4.2047200e+02
1.6605000e-02 2.0910400e+00 1.2981300e+01 6.1995700e+02
1.8671000e-02 2.0917800e+00 1.2724400e+01 5.6195800e+02
1.6864000e-02 2.1064700e+00 1.3201500e+01 6.7112500e+02
1.6106000e-02 2.0300500e+00 1.2642200e+01 4.9696300e+02
1.6586000e-02 2.1453200e+00 1.3192300e+01 6.9689600e+02
1.9977000e-02 2.0318000e+00 1.3163300e+01 6.2203700e+02
2.5469000e-02 2.0076800e+00 1.2974500e+01 6.0812900e+02
1.3603000e-02 2.2053500e+00 1.3306600e+01 7.0390700e+02
1.6150000e-02 2.1843100e+00 1.3429800e+01 7.6423800e+02
1.6629000e-02 2.1786600e+00 1.3187200e+01 6.8955600e+02
1.0970000e-02 2.0662400e+00 1.2621600e+01 4.8518600e+02
1.3501000e-02 2.0886100e+00 1.2796700e+01 5.4531200e+02
1.2911000e-02 2.2605400e+00 1.3159800e+01 7.1339800e+02
2.0172000e-02 2.0087400e+00 1.3018000e+01 5.8969000e+02
1.8176000e-02 2.0183600e+00 1.2731600e+01 5.2458700e+02
1.2970000e-02 2.0575000e+00 1.2748200e+01 5.4949700e+02
1.2885000e-02 2.2703300e+00 1.3335700e+01 7.4038400e+02
1.2472000e-02 2.1622100e+00 1.3069900e+01 6.3280800e+02
2.8920000e-03 2.0858100e+00 1.2228800e+01 3.7337700e+02
2.2963000e-02 2.0445600e+00 1.3169600e+01 6.3258600e+02
1.2703000e-02 2.1545000e+00 1.2699800e+01 5.5631100e+02
6.0400000e-04 2.5048200e+00 1.2803500e+01 6.0624800e+02
4.6750000e-03 2.3418500e+00 1.2716500e+01 5.7290600e+02
1.8436000e-02 2.1111600e+00 1.2957700e+01 6.2941300e+02
1.8546000e-02 2.0190000e+00 1.2829200e+01 5.4717500e+02
1.3691000e-02 2.0261400e+00 1.2615700e+01 4.9898000e+02
2.5990000e-03 2.4450600e+00 1.2887700e+01 6.3348400e+02
2.4779000e-02 2.0066000e+00 1.2585100e+01 5.3385300e+02
4.4070000e-03 2.1145900e+00 1.2463100e+01 4.4467900e+02
1.4187000e-02 2.1879400e+00 1.3099600e+01 6.6626900e+02
2.4084000e-02 2.0529100e+00 1.3132700e+01 6.5469800e+02
4.2080000e-03 2.1874500e+00 1.2913700e+01 5.8299200e+02
5.0000000e-04 2.2404700e+00 1.2362900e+01 4.2457000e+02
6.3400000e-04 2.2599200e+00 1.2384900e+01 4.6887700e+02
1.0400000e-03 2.0603100e+00 1.2351500e+01 4.1129400e+02
1.6017000e-02 2.1513100e+00 1.2594100e+01 5.5931300e+02
1.4812000e-02 2.0230800e+00 1.2207900e+01 4.3068600e+02
1.0990000e-03 2.4986900e+00 1.3066300e+01 6.6456000e+02
1.8277000e-02 2.1360100e+00 1.2979700e+01 6.3084900e+02
1.4259000e-02 2.0930900e+00 1.3170000e+01 6.2481000e+02
1.1800000e-04 2.5388600e+00 1.3455100e+01 7.8898800e+02
1.8786000e-02 2.1413500e+00 1.3501600e+01 7.6048300e+02
6.4020000e-03 2.1736600e+00 1.3190700e+01 6.5325200e+02
1.6547000e-02 2.0486600e+00 1.2757300e+01 5.5076100e+02
2.7686000e-02 2.0260300e+00 1.3582500e+01 7.8177100e+02
2.1038000e-02 2.1417400e+00 1.3276100e+01 7.5951600e+02
1.9578000e-02 2.0612000e+00 1.2600300e+01 5.4554200e+02
8.0940000e-03 2.1109400e+00 1.3001800e+01 5.8329800e+02
2.8867000e-02 2.0396100e+00 1.3134700e+01 7.0601100e+02
2.0554000e-02 2.0346300e+00 1.2652300e+01 5.1268500e+02
3.9980000e-03 2.0541200e+00 1.2545900e+01 4.4602000e+02
8.3620000e-03 2.1256800e+00 1.2364300e+01 4.5072500e+02
2.4785000e-02 2.0502900e+00 1.2871100e+01 6.2194800e+02
1.5336000e-02 2.0888900e+00 1.2685300e+01 5.2122100e+02
1.6947000e-02 2.1108500e+00 1.2974600e+01 6.0149900e+02
5.9700000e-03 2.0317400e+00 1.2811000e+01 5.1409500e+02
1.8954000e-02 2.1700400e+00 1.3561400e+01 7.7977000e+02
1.4980000e-02 2.1387700e+00 1.3049100e+01 6.4687300e+02
7.8870000e-03 2.2261200e+00 1.2839000e+01 5.9506900e+02
1.8782000e-02 2.1221600e+00 1.3262900e+01 6.8728900e+02
1.6211000e-02 2.0805500e+00 1.2917500e+01 5.8103800e+02
6.9400000e-04 2.4981600e+00 1.3249400e+01 7.0458400e+02
1.2213000e-02 2.0939800e+00 1.3364200e+01 6.9023300e+02
1.2934000e-02 2.0699400e+00 1.2330700e+01 4.3341800e+02
1.5415000e-02 2.0053700e+00 1.2592200e+01 4.6791600e+02
1.6190000e-03 2.2652300e+00 1.2820900e+01 5.1305300e+02
3.8940000e-03 2.3525200e+00 1.2923500e+01 6.1867900e+02
9.4990000e-03 2.1966300e+00 1.2729500e+01 5.5664900e+02
1.5200000e-02 2.2345500e+00 1.3383600e+01 7.4805600e+02
1.1375000e-02 2.2911500e+00 1.3248100e+01 7.4155800e+02
1.7953000e-02 2.0025300e+00 1.2623000e+01 4.7524100e+02
9.3820000e-03 2.3070000e+00 1.3336000e+01 7.3254000e+02
7.5310000e-03 2.0290200e+00 1.2221800e+01 3.9900800e+02
2.9052000e-02 2.0465500e+00 1.3501500e+01 7.7658700e+02
1.0671000e-02 2.0752000e+00 1.2469900e+01 4.4893300e+02
6.7770000e-03 2.3677300e+00 1.3068500e+01 6.8562900e+02
1.2075000e-02 2.0934700e+00 1.2926300e+01 5.6809600e+02
7.4240000e-03 2.3592400e+00 1.3215600e+01 7.3845700e+02
1.4789000e-02 2.1198600e+00 1.3226600e+01 6.6515000e+02
1.2482000e-02 2.2349000e+00 1.3011000e+01 6.9291300e+02
2.7460000e-03 2.1851300e+00 1.2992700e+01 5.9573400e+02
1.0724000e-02 2.2445400e+00 1.2965200e+01 6.3936000e+02
1.2310000e-02 2.2067700e+00 1.3217300e+01 6.8143900e+02
3.4650000e-03 2.3008600e+00 1.3026300e+01 5.8807400e+02
1.8850000e-03 2.1000000e+00 1.2764500e+01 4.9390000e+02
1.6639000e-02 2.0129300e+00 1.2620600e+01 4.7515100e+02
3.1182000e-02 2.0238000e+00 1.3242300e+01 7.2603400e+02
1.4084000e-02 2.1317600e+00 1.2660500e+01 5.8557600e+02
2.4123000e-02 2.0549500e+00 1.3116000e+01 6.6079000e+02
2.6511000e-02 2.0578700e+00 1.3390800e+01 7.4098300e+02
5.1510000e-03 2.2759600e+00 1.3030100e+01 6.5159900e+02
3.6230000e-03 2.3744700e+00 1.3051000e+01 6.3023100e+02
1.5774000e-02 2.0612800e+00 1.2559700e+01 5.2700500e+02
8.3430000e-03 2.0042100e+00 1.1982100e+01 3.4853300e+02
1.1932000e-02 2.1452300e+00 1.2778300e+01 5.6508400e+02
1.2790000e-02 2.1384800e+00 1.2947600e+01 5.8280500e+02
9.9350000e-03 2.0747200e+00 1.2483600e+01 4.4382800e+02
9.9300000e-03 2.2258100e+00 1.3337200e+01 7.2247000e+02
6.1190000e-03 2.3565400e+00 1.2837900e+01 6.1972400e+02
3.7860000e-03 2.0950600e+00 1.2063300e+01 3.8071000e+02
1.9884000e-02 2.0922200e+00 1.3176300e+01 6.8090900e+02
1.7180000e-03 2.4251200e+00 1.2734600e+01 6.0462800e+02
1.1940000e-03 2.3049700e+00 1.2619200e+01 5.3240300e+02
9.6940000e-03 2.0517800e+00 1.2155700e+01 4.2017800e+02
4.6670000e-03 2.0693700e+00 1.2536000e+01 4.4352000e+02
1.0280000e-02 2.0888800e+00 1.2363600e+01 4.2893300e+02
5.9640000e-03 2.1034900e+00 1.3193600e+01 6.2300400e+02
1.8451000e-02 2.0098800e+00 1.2548000e+01 4.9412700e+02
1.3210000e-02 2.0021700e+00 1.2604600e+01 4.6381100e+02
2.0890000e-03 2.3527400e+00 1.2726900e+01 5.6348500e+02
2.4660000e-02 2.0740000e+00 1.3044400e+01 6.8362800e+02
1.8898000e-02 2.1484700e+00 1.3221000e+01 7.1818700e+02
6.7060000e-03 2.1685000e+00 1.2720000e+01 5.2679400e+02
9.7960000e-03 2.2745700e+00 1.3442500e+01 7.5780400e+02
1.0779000e-02 2.2549700e+00 1.2835800e+01 6.1528100e+02
2.6383000e-02 2.0583100e+00 1.3281900e+01 6.8692300e+02
2.5751000e-02 2.0604300e+00 1.3344500e+01 7.2863600e+02
1.2532000e-02 2.0252700e+00 1.2344000e+01 4.1091900e+02
2.8743000e-02 2.0309000e+00 1.3072000e+01 6.8506800e+02
8.0840000e-03 2.2532300e+00 1.3309200e+01 7.5164100e+02
2.3845000e-02 2.1103900e+00 1.3455300e+01 7.5948800e+02
6.6990000e-03 2.1096200e+00 1.2413700e+01 4.6717600e+02
1.1569000e-02 2.1835700e+00 1.3198100e+01 6.6902200e+02
7.5990000e-03 2.1397200e+00 1.2932100e+01 5.8167200e+02
2.6530000e-02 2.0403300e+00 1.3119500e+01 6.6196700e+02
4.2510000e-03 2.0805300e+00 1.2591900e+01 4.9486000e+02
9.8410000e-03 2.2204900e+00 1.2452000e+01 5.3371200e+02
9.6190000e-03 2.0296600e+00 1.2819100e+01 5.3490500e+02
1.0188000e-02 2.1181400e+00 1.3001300e+01 5.9638200e+02
9.8590000e-03 2.2244100e+00 1.3452300e+01 7.4337400e+02
1.9446000e-02 2.1110800e+00 1.3361400e+01 7.0115600e+02
1.3963000e-02 2.1046600e+00 1.2422300e+01 5.0189800e+02
5.9310000e-03 2.2209500e+00 1.2558300e+01 5.0259300e+02
1.3232000e-02 2.1666000e+00 1.3235600e+01 6.9366100e+02
8.1700000e-04 2.3990000e+00 1.2592700e+01 5.3867200e+02
2.4456000e-02 2.0252100e+00 1.2584600e+01 5.4708600e+02
2.3559000e-02 2.1085000e+00 1.3415500e+01 7.4767000e+02
1.6940000e-02 2.0952500e+00 1.3054100e+01 6.0779700e+02
1.1223000e-02 2.1923700e+00 1.2756400e+01 5.8539800e+02
1.3039000e-02 2.0685200e+00 1.2554200e+01 4.8098200e+02
1.6135000e-02 2.1456300e+00 1.2954900e+01 6.2407300e+02
1.4398000e-02 2.1658600e+00 1.3066500e+01 6.8358000e+02
2.3160000e-02 2.0157700e+00 1.2520000e+01 5.2047700e+02
1.5514000e-02 2.1076900e+00 1.2634800e+01 5.5407800e+02
1.3010000e-03 2.2041500e+00 1.2540600e+01 4.8485100e+02
1.2530000e-03 2.2071400e+00 1.2814800e+01 5.3527200e+02
1.8967000e-02 2.1633800e+00 1.3493600e+01 7.9357700e+02
9.0440000e-03 2.2641800e+00 1.3264900e+01 7.0397300e+02
2.4242000e-02 2.0567200e+00 1.3078900e+01 6.1853500e+02
8.4600000e-03 2.2729700e+00 1.2892600e+01 6.4128400e+02
2.0760000e-03 2.1055400e+00 1.2053000e+01 3.7968800e+02
1.1402000e-02 2.1457100e+00 1.2646200e+01 5.5685600e+02
1.4712000e-02 2.1516900e+00 1.3553000e+01 7.8979200e+02
4.8360000e-03 2.1475300e+00 1.2529900e+01 4.7485700e+02
2.2545000e-02 2.0377900e+00 1.2954300e+01 6.1011800e+02
1.0235000e-02 2.2385800e+00 1.3155700e+01 6.5150900e+02
5.9540000e-03 2.4633500e+00 1.3351700e+01 7.8857400e+02
8.0420000e-03 2.2658800e+00 1.3262200e+01 6.8823500e+02
2.0614000e-02 2.0100100e+00 1.2710000e+01 5.4684600e+02
2.2048000e-02 2.0478900e+00 1.2853500e+01 5.8447500e+02
5.8130000e-03 2.0210700e+00 1.2210400e+01 4.0470200e+02
1.3950000e-03 2.3706100e+00 1.3120000e+01 6.8958700e+02
3.1030000e-03 2.4313300e+00 1.2912700e+01 6.5185300e+02
2.6680000e-03 2.4373000e+00 1.3085800e+01 6.3681400e+02
8.6210000e-03 2.1354900e+00 1.2614700e+01 5.2036700e+02
1.0944000e-02 2.1193900e+00 1.2687900e+01 5.0725500e+02
2.9410000e-03 2.4300000e+00 1.2826800e+01 6.3700000e+02
5.8430000e-03 2.4281700e+00 1.3261500e+01 7.6743300e+02
1.6566000e-02 2.1695800e+00 1.3303300e+01 7.2706600e+02
1.8053000e-02 2.1015500e+00 1.3205800e+01 6.6532700e+02
9.2290000e-03 2.2298100e+00 1.2948300e+01 6.3471300e+02
2.1140000e-02 2.0457800e+00 1.2632700e+01 5.3200800e+02
1.4370000e-03 2.4282300e+00 1.3171900e+01 6.7411200e+02
7.4500000e-03 2.1806100e+00 1.2431900e+01 4.8252300e+02
5.6070000e-03 2.2549000e+00 1.3033100e+01 5.9819800e+02
8.5940000e-03 2.3458700e+00 1.3576900e+01 7.8304300e+02
1.0246000e-02 2.0209700e+00 1.2155500e+01 4.2762700e+02
8.0030000e-03 2.3642900e+00 1.3507300e+01 7.9939500e+02
1.8633000e-02 2.1537400e+00 1.3407300e+01 7.4425400e+02
1.2450000e-02 2.1169700e+00 1.3195200e+01 6.5544100e+02
2.5520000e-03 2.3569800e+00 1.3307900e+01 6.7134500e+02
7.8570000e-03 2.1046800e+00 1.2341200e+01 4.1930500e+02
2.1218000e-02 2.0839500e+00 1.2903100e+01 6.1942300e+02
1.4302000e-02 2.1708000e+00 1.3362600e+01 7.3737100e+02
1.9080000e-03 2.4027600e+00 1.3262900e+01 7.0326000e+02
6.2260000e-03 2.0903300e+00 1.2337000e+01 4.2367100e+02
2.4483000e-02 2.0112600e+00 1.3417300e+01 6.8669600e+02
1.3925000e-02 2.0850800e+00 1.2310600e+01 4.7248500e+02
7.8780000e-03 2.2755900e+00 1.3078600e+01 6.5873100e+02
1.0204000e-02 2.2570600e+00 1.2799900e+01 6.1055900e+02
1.4434000e-02 2.1305900e+00 1.2878600e+01 5.8384400e+02
5.5110000e-03 2.0532100e+00 1.2189100e+01 3.6758200e+02
3.5730000e-03 2.4162200e+00 1.3195500e+01 6.9362700e+02
1.3749000e-02 2.1004200e+00 1.3244900e+01 6.4336700e+02
8.9140000e-03 2.3426000e+00 1.3291000e+01 7.2444400e+02
9.9020000e-03 2.2867700e+00 1.3174200e+01 7.2061500e+02
4.1650000e-03 2.3642700e+00 1.3208100e+01 6.7610500e+02
1.8450000e-03 2.2415600e+00 1.2886800e+01 5.6065400e+02
2.3980000e-03 2.5449400e+00 1.3115200e+01 7.1784000e+02
2.9980000e-02 2.0114000e+00 1.3400000e+01 7.2097500e+02
1.1617000e-02 2.1736000e+00 1.2687700e+01 5.4080900e+02
1.0404000e-02 2.0538800e+00 1.2457300e+01 4.5617900e+02
1.1545000e-02 2.2715400e+00 1.3278300e+01 7.6714600e+02
6.9900000e-03 2.1418500e+00 1.3297200e+01 6.6326500e+02
1.6908000e-02 2.0472100e+00 1.3023400e+01 6.0772400e+02
1.0041000e-02 2.0351100e+00 1.2313600e+01 4.0969300e+02
2.3800000e-04 2.2980000e+00 1.2204700e+01 4.1574900e+02
1.1284000e-02 2.1235700e+00 1.2541600e+01 5.1836400e+02
3.6250000e-03 2.0678000e+00 1.2489000e+01 4.6422300e+02
1.7884000e-02 2.1510800e+00 1.3111900e+01 6.6677700e+02
1.4618000e-02 2.1596700e+00 1.3243600e+01 6.7083700e+02
1.0436000e-02 2.1380700e+00 1.2834300e+01 5.5798200e+02
5.7440000e-03 2.1282600e+00 1.2613500e+01 5.2649500e+02
8.5620000e-03 2.1612600e+00 1.2611500e+01 5.1570500e+02
1.0927000e-02 2.1231800e+00 1.3222500e+01 6.5567700e+02
1.0522000e-02 2.0325700e+00 1.2272800e+01 4.0107000e+02
1.1925000e-02 2.1118100e+00 1.3542000e+01 7.5055400e+02
1.5511000e-02 2.0546700e+00 1.2950300e+01 5.6269400e+02
3.8000000e-03 2.1824500e+00 1.2586300e+01 4.9264600e+02
1.6439000e-02 2.2123000e+00 1.3468800e+01 7.8274400e+02
1.6667000e-02 2.0929000e+00 1.2904700e+01 6.0178700e+02
4.1100000e-04 2.5307000e+00 1.3015900e+01 6.6575900e+02
1.0350000e-02 2.2341800e+00 1.3510000e+01 7.8975000e+02
1.1360000e-02 2.2837100e+00 1.3297500e+01 7.6284700e+02
2.4540000e-02 2.0467200e+00 1.2713600e+01 5.8573000e+02
1.3147000e-02 2.0942500e+00 1.3014000e+01 6.0830400e+02
1.5449000e-02 2.0400300e+00 1.2530900e+01 4.8399100e+02
7.5300000e-04 2.1699200e+00 1.2456100e+01 4.6186700e+02
2.4634000e-02 2.0476200e+00 1.2900000e+01 6.0503400e+02
4.4890000e-03 2.1875200e+00 1.2576600e+01 5.0732300e+02
2.2899000e-02 2.0786200e+00 1.3253400e+01 6.6904900e+02
1.3502000e-02 2.1285900e+00 1.2786900e+01 5.5082700e+02
1.7356000e-02 2.1562800e+00 1.3460800e+01 7.3874000e+02
2.4443000e-02 2.0481300e+00 1.3043000e+01 6.1958300e+02
1.3887000e-02 2.2013500e+00 1.3296500e+01 7.4698700e+02
2.5013000e-02 2.0330100e+00 1.3540400e+01 7.5560500e+02
7.7300000e-04 2.3637500e+00 1.2727800e+01 5.7678700e+02
1.7400000e-02 2.0336800e+00 1.2349800e+01 4.6556000e+02
2.5006000e-02 2.0551400e+00 1.3118000e+01 6.6721200e+02
7.3750000e-03 2.2952600e+00 1.2890300e+01 5.9916800e+02
4.7710000e-03 2.4461500e+00 1.3054300e+01 7.3140100e+02
3.6630000e-03 2.2450100e+00 1.2838200e+01 6.0631100e+02
2.2231000e-02 2.1287300e+00 1.3120900e+01 7.1993400e+02
6.4050000e-03 2.0674300e+00 1.2490400e+01 4.5156100e+02
4.1620000e-03 2.2580600e+00 1.3089100e+01 6.3486700e+02
1.1530000e-02 2.1560900e+00 1.2951100e+01 5.9442600e+02
9.0310000e-03 2.0107300e+00 1.2868900e+01 5.0781500e+02
1.7125000e-02 2.0799200e+00 1.2551400e+01 5.3087300e+02
1.2820000e-03 2.4778200e+00 1.3156200e+01 6.7767000e+02
3.9410000e-03 2.4583000e+00 1.3189100e+01 7.2279100e+02
6.7520000e-03 2.0360500e+00 1.2342000e+01 4.0383300e+02
1.8152000e-02 2.0867000e+00 1.3150000e+01 6.3604000e+02
9.5760000e-03 2.2946000e+00 1.3119000e+01 6.7706600e+02
2.6282000e-02 2.0804500e+00 1.3176500e+01 7.2464100e+02
1.8123000e-02 2.1235200e+00 1.3175800e+01 6.9208100e+02
1.0547000e-02 2.1011500e+00 1.2423800e+01 4.7574600e+02
2.6598000e-02 2.0369400e+00 1.3229600e+01 6.7958100e+02
1.1146000e-02 2.3189000e+00 1.3175200e+01 7.5477000e+02
2.1506000e-02 2.0319900e+00 1.3201300e+01 6.5244500e+02
9.2260000e-03 2.2162000e+00 1.2865900e+01 5.9649000e+02
1.5543000e-02 2.0588800e+00 1.3127500e+01 6.2233100e+02
2.0746000e-02 2.0744500e+00 1.2851800e+01 6.1466100e+02
1.1486000e-02 2.1348400e+00 1.3162200e+01 6.0209100e+02
1.0102000e-02 2.0035900e+00 1.1999900e+01 3.5232600e+02
6.3870000e-03 2.3073600e+00 1.3278300e+01 6.7720900e+02
1.2447000e-02 2.0866400e+00 1.2366700e+01 4.4361700e+02
2.3298000e-02 2.0232300e+00 1.2612100e+01 5.2686100e+02
6.7870000e-03 2.2483200e+00 1.2986200e+01 6.2817300e+02
6.2310000e-03 2.1024800e+00 1.2383800e+01 4.3551800e+02
1.3270000e-03 2.3732900e+00 1.2853000e+01 5.6763200e+02
1.8980000e-03 2.1666200e+00 1.2346500e+01 4.2906200e+02
1.0264000e-02 2.1979200e+00 1.3408000e+01 7.2899700e+02
3.6500000e-04 2.1593000e+00 1.2950700e+01 5.6581000e+02
8.5570000e-03 2.0609400e+00 1.2208900e+01 4.0672900e+02
7.0210000e-03 2.2461300e+00 1.2546200e+01 5.5491800e+02
1.0084000e-02 2.0409400e+00 1.2367200e+01 4.0963900e+02
2.0723000e-02 2.0545800e+00 1.2848600e+01 5.5843300e+02
2.5621000e-02 2.0114500e+00 1.3243500e+01 6.6253500e+02
2.2272000e-02 2.0131500e+00 1.2501600e+01 5.2711900e+02
1.8023000e-02 2.0150500e+00 1.3038400e+01 6.1046600e+02
2.1548000e-02 2.0048400e+00 1.2248500e+01 4.4969100e+02
4.6000000e-03 2.0995000e+00 1.2174400e+01 3.7244500e+02
5.4000000e-03 2.4152400e+00 1.3320300e+01 7.3022500e+02
2.8160000e-03 2.0807400e+00 1.2283300e+01 3.9076500e+02
1.9876000e-02 2.0303200e+00 1.2643000e+01 5.1449300e+02
8.2540000e-03 2.2296100e+00 1.3156700e+01 6.5053200e+02
3.5220000e-03 2.4765200e+00 1.3357800e+01 7.6646600e+02
1.3037000e-02 2.2770100e+00 1.3104300e+01 7.5777400e+02
6.7700000e-03 2.3434600e+00 1.3187900e+01 7.0349900e+02
1.3504000e-02 2.1162500e+00 1.2764000e+01 5.4536200e+02
1.0704000e-02 2.1321500e+00 1.2749400e+01 5.6567100e+02
6.8070000e-03 2.1781900e+00 1.2347800e+01 4.6048100e+02
2.8300000e-04 2.5433500e+00 1.2959900e+01 6.4986900e+02
2.1857000e-02 2.0567000e+00 1.3169500e+01 7.0386800e+02
2.9310000e-03 2.2746500e+00 1.3393100e+01 7.0977100e+02
3.9050000e-03 2.0717800e+00 1.2383800e+01 4.3434600e+02
1.6935000e-02 2.0443900e+00 1.2646400e+01 5.1321000e+02
1.2313000e-02 2.0425500e+00 1.2446600e+01 4.4457200e+02
2.2536000e-02 2.1341700e+00 1.3527700e+01 7.9863700e+02
1.3321000e-02 2.2313300e+00 1.3018800e+01 6.8546200e+02
1.8139000e-02 2.1261100e+00 1.3373700e+01 7.3948800e+02
1.0574000e-02 2.0340800e+00 1.2861900e+01 5.2139000e+02
6.0270000e-03 2.0444400e+00 1.2422100e+01 4.3356900e+02
8.7370000e-03 2.0335600e+00 1.2522300e+01 4.8385500e+02
1.3132000e-02 2.1999400e+00 1.2852000e+01 6.1063900e+02
7.9000000e-03 2.0864000e+00 1.2596300e+01 4.8029400e+02
1.0465000e-02 2.2825100e+00 1.3220900e+01 7.0026300e+02
1.9721000e-02 2.0028200e+00 1.2608300e+01 5.2028300e+02
1.9120000e-02 2.0857400e+00 1.2838000e+01 6.0164400e+02
2.7909000e-02 2.0291000e+00 1.3083300e+01 6.6532700e+02
2.5219000e-02 2.0116700e+00 1.2832500e+01 5.4979100e+02
1.4680000e-02 2.2530300e+00 1.3292600e+01 7.6786300e+02
1.0191000e-02 2.1893200e+00 1.2689700e+01 5.6841200e+02
1.2134000e-02 2.0750000e+00 1.3116000e+01 6.1438600e+02
5.7360000e-03 2.0761300e+00 1.2531100e+01 4.4287600e+02
8.4170000e-03 2.1362200e+00 1.2563700e+01 5.0476400e+02
1.9879000e-02 2.0121200e+00 1.2488700e+01 4.9118200e+02
9.8550000e-03 2.0030400e+00 1.2273400e+01 3.8835500e+02
4.3900000e-04 2.5755000e+00 1.2992200e+01 6.5002000e+02
6.8860000e-03 2.1348800e+00 1.2767800e+01 5.0592300e+02
9.8280000e-03 2.2928300e+00 1.3067700e+01 6.6430300e+02
1.5180000e-03 2.5481000e+00 1.3201300e+01 7.3299300e+02
6.5390000e-03 2.1071400e+00 1.2739800e+01 5.1316400e+02
2.1227000e-02 2.0904100e+00 1.3416200e+01 7.0855200e+02
1.8200000e-03 2.2789200e+00 1.2752300e+01 5.2365300e+02
1.7653000e-02 2.1244900e+00 1.2920100e+01 6.2745500e+02
8.7590000e-03 2.1375300e+00 1.3328500e+01 6.7116800e+02
7.6710000e-03 2.1468800e+00 1.2242000e+01 4.4952800e+02
1.2794000e-02 2.2108700e+00 1.2802400e+01 6.2472700e+02
1.0053000e-02 2.0806000e+00 1.2506500e+01 4.7608400e+02
1.6900000e-04 2.1549600e+00 1.2691100e+01 5.1614500e+02
1.3760000e-03 2.2836300e+00 1.2641200e+01 4.9173800e+02
2.0871000e-02 2.0527900e+00 1.3045000e+01 6.5785100e+02
2.7180000e-03 2.1709200e+00 1.2706600e+01 5.0845500e+02
2.2890000e-03 2.1316800e+00 1.2048300e+01 3.6117800e+02
9.5370000e-03 2.1190000e+00 1.2178800e+01 4.1177500e+02
9.9040000e-03 2.0147700e+00 1.2022300e+01 3.7660700e+02
2.3380000e-02 2.0022400e+00 1.2999100e+01 5.9783300e+02
1.5865000e-02 2.1815500e+00 1.3185000e+01 7.0367500e+02
1.3000000e-04 2.2780300e+00 1.2224700e+01 4.2184200e+02
8.0560000e-03 2.0304600e+00 1.2766700e+01 5.2248600e+02
4.9800000e-04 2.4053700e+00 1.2740300e+01 5.3198600e+02
2.0940000e-03 2.4929400e+00 1.3205300e+01 7.3989300e+02
1.3499000e-02 2.2013000e+00 1.3335000e+01 7.2803200e+02
2.8001000e-02 2.0138800e+00 1.3150600e+01 6.3699800e+02
2.7439000e-02 2.0236800e+00 1.3352400e+01 7.3990100e+02
8.2630000e-03 2.2878000e+00 1.3206800e+01 6.9934400e+02
1.0630000e-03 2.1796400e+00 1.2257300e+01 4.1713900e+02
1.2257000e-02 2.2038700e+00 1.3541700e+01 7.6477900e+02
2.4026000e-02 2.0893900e+00 1.3375700e+01 7.3708500e+02
1.4270000e-02 2.1616300e+00 1.3029800e+01 6.2724500e+02
2.0119000e-02 2.1523000e+00 1.3435500e+01 7.8399300e+02
1.0884000e-02 2.1050400e+00 1.3196900e+01 6.5178800e+02
4.6730000e-03 2.1906000e+00 1.2600600e+01 5.1300900e+02
1.2204000e-02 2.0678400e+00 1.2446200e+01 4.8297800e+02
6.8000000e-05 2.6479400e+00 1.3286700e+01 7.6899300e+02
1.4950000e-03 2.4133300e+00 1.2933700e+01 6.1334600e+02
1.3573000e-02 2.1140600e+00 1.2728900e+01 5.7179100e+02
1.6781000e-02 2.1555600e+00 1.3244200e+01 7.0913800e+02
2.5003000e-02 2.0871700e+00 1.3441200e+01 7.4134200e+02
9.3170000e-03 2.1875500e+00 1.2834000e+01 5.8078000e+02
1.0590000e-03 2.4781100e+00 1.2872300e+01 5.9172000e+02
5.1610000e-03 2.3887900e+00 1.3137800e+01 7.1701600e+02
4.0570000e-03 2.1327000e+00 1.2604400e+01 4.5874800e+02
7.7320000e-03 2.0877300e+00 1.2983900e+01 5.7381900e+02
1.7796000e-02 2.0466500e+00 1.3132500e+01 6.1189100e+02
5.7380000e-03 2.3800000e+00 1.3294900e+01 7.6384700e+02
1.4310000e-03 2.6069900e+00 1.3138500e+01 7.4874200e+02
1.0618000e-02 2.0524300e+00 1.2412500e+01 4.5930500e+02
1.6376000e-02 2.1888300e+00 1.3329500e+01 7.3699200e+02
1.0849000e-02 2.1352500e+00 1.2904900e+01 5.9920500e+02
1.7186000e-02 2.0461300e+00 1.3011500e+01 6.0615400e+02
7.6950000e-03 2.2597800e+00 1.3009600e+01 6.2234600e+02
8.0400000e-03 2.2745100e+00 1.3372900e+01 6.8715900e+02
1.0283000e-02 2.1908700e+00 1.3094200e+01 6.2864800e+02
8.5550000e-03 2.2958800e+00 1.3361400e+01 7.5125400e+02
9.4970000e-03 2.2705900e+00 1.2826900e+01 6.4032400e+02
9.5510000e-03 2.3659700e+00 1.3224500e+01 7.5334500e+02
4.7300000e-03 2.1545900e+00 1.2319200e+01 4.2963000e+02
1.8805000e-02 2.1489500e+00 1.3052700e+01 6.6306900e+02
7.0010000e-03 2.2764800e+00 1.2947300e+01 6.1779700e+02
7.0400000e-03 2.3123500e+00 1.2809500e+01 6.2785000e+02
1.7700000e-03 2.5107600e+00 1.2999500e+01 7.0465500e+02
4.2340000e-03 2.2606500e+00 1.3032900e+01 6.3413200e+02
2.1015000e-02 2.0908800e+00 1.3522200e+01 7.5900700e+02
1.4035000e-02 2.1518600e+00 1.3068200e+01 6.1436000e+02
1.0740000e-03 2.2390700e+00 1.2337400e+01 4.5420100e+02
1.2070000e-02 2.2185200e+00 1.3134200e+01 7.0670100e+02
1.5538000e-02 2.1881900e+00 1.2875300e+01 6.3580600e+02
9.1770000e-03 2.0805200e+00 1.2874900e+01 5.8458100e+02
5.2650000e-03 2.3323800e+00 1.2869300e+01 6.0324600e+02
4.8400000e-04 2.1188100e+00 1.2181500e+01 3.9583300e+02
1.1153000e-02 2.1354700e+00 1.2420000e+01 5.1441200e+02
1.3242000e-02 2.0162500e+00 1.2040600e+01 4.0560000e+02
1.8379000e-02 2.0192400e+00 1.2567000e+01 5.3250200e+02
1.7434000e-02 2.1534800e+00 1.2828500e+01 6.4311800e+02
6.4300000e-03 2.3995300e+00 1.3360600e+01 7.5944500e+02
2.9000000e-04 2.3905400e+00 1.2765700e+01 5.4815100e+02
6.6830000e-03 2.3646600e+00 1.3035800e+01 6.7147800e+02
3.0010000e-03 2.1330100e+00 1.2711700e+01 5.1529100e+02
5.5230000e-03 2.3205100e+00 1.2872900e+01 6.3798000e+02
1.5129000e-02 2.1585800e+00 1.3197200e+01 6.7346500e+02
1.2344000e-02 2.1071800e+00 1.2802900e+01 5.3439600e+02
1.1069000e-02 2.0838200e+00 1.2333700e+01 4.8435300e+02
1.1668000e-02 2.0529200e+00 1.2562800e+01 4.6163800e+02
2.7321000e-02 2.0690000e+00 1.3372900e+01 7.6339400e+02
2.9240000e-03 2.4317800e+00 1.3176700e+01 7.0964300e+02
1.1620000e-02 2.0043800e+00 1.1831400e+01 3.4626100e+02
2.5825000e-02 2.0194800e+00 1.2951600e+01 5.8711000e+02
3.9080000e-03 2.4194100e+00 1.3049800e+01 6.6440600e+02
1.2592000e-02 2.0689300e+00 1.2585000e+01 5.0728000e+02
1.5076000e-02 2.0742900e+00 1.2567400e+01 5.2025600e+02
1.8874000e-02 2.0486400e+00 1.3133200e+01 6.3491200e+02
9.0090000e-03 2.0908400e+00 1.2857600e+01 5.4897900e+02
1.9100000e-04 2.3538000e+00 1.2964700e+01 6.2649400e+02
2.9198000e-02 2.0175800e+00 1.3027000e+01 6.2141100e+02
1.9767000e-02 2.0692900e+00 1.2399900e+01 5.1025300e+02
2.4215000e-02 2.0466100e+00 1.3274900e+01 6.6654000e+02
1.2693000e-02 2.1878100e+00 1.2601600e+01 5.7695100e+02
2.3823000e-02 2.0686400e+00 1.3305300e+01 7.0279300e+02
2.1807000e-02 2.0075500e+00 1.3100600e+01 6.0441200e+02
1.9780000e-03 2.4306900e+00 1.2676300e+01 5.9881000e+02
2.2320000e-03 2.4254700e+00 1.2745300e+01 5.9729200e+02
5.0200000e-03 2.3622500e+00 1.3273500e+01 7.0367200e+02
1.3218000e-02 2.0991000e+00 1.2546600e+01 5.0678200e+02
1.7791000e-02 2.0599400e+00 1.3575200e+01 7.7014500e+02
2.1258000e-02 2.0849600e+00 1.2875600e+01 6.1421100e+02
1.9532000e-02 2.0457100e+00 1.2789800e+01 5.5533100e+02
6.4610000e-03 2.2150800e+00 1.2631400e+01 5.0849700e+02
1.0547000e-02 2.2600700e+00 1.3242300e+01 7.0287300e+02
2.1640000e-03 2.3900800e+00 1.2812600e+01 5.7530300e+02
1.1191000e-02 2.2531900e+00 1.3190100e+01 6.9169300e+02
1.2739000e-02 2.2316300e+00 1.3473800e+01 7.8681700e+02
1.7011000e-02 2.1729300e+00 1.3247500e+01 7.3428300e+02
2.0146000e-02 2.0599000e+00 1.2616400e+01 5.1539700e+02
5.6060000e-03 2.2508500e+00 1.2614800e+01 5.5750200e+02
1.7560000e-02 2.0228400e+00 1.2352800e+01 4.3371000e+02
1.0927000e-02 2.2556100e+00 1.3096000e+01 6.9114200e+02
1.5606000e-02 2.0681100e+00 1.2825000e+01 5.8827900e+02
8.5600000e-04 2.2314300e+00 1.2470800e+01 5.0180300e+02
1.7900000e-02 2.2088000e+00 1.3463900e+01 7.9348800e+02
5.5780000e-03 2.4288000e+00 1.3401500e+01 7.9403100e+02
7.0650000e-03 2.2525800e+00 1.2672100e+01 5.3486400e+02
8.6140000e-03 2.2786000e+00 1.3061200e+01 6.7269900e+02
2.5603000e-02 2.0624400e+00 1.3456800e+01 7.7975800e+02
2.9262000e-02 2.0251600e+00 1.3286900e+01 6.9907800e+02
1.5039000e-02 2.0301600e+00 1.2984200e+01 5.7291000e+02
5.0950000e-03 2.2583300e+00 1.2598900e+01 5.2805800e+02
3.1460000e-03 2.3101200e+00 1.2664800e+01 5.1789900e+02
1.0915000e-02 2.2140000e+00 1.2831200e+01 5.8590000e+02
1.5466000e-02 2.0365300e+00 1.2765200e+01 5.6546000e+02
1.4761000e-02 2.1066900e+00 1.3324200e+01 6.7707700e+02
3.4790000e-03 2.0882400e+00 1.2526900e+01 4.6077100e+02
3.5200000e-04 2.6407300e+00 1.3402100e+01 7.9822100e+02
7.6030000e-03 2.1029200e+00 1.3026800e+01 5.8275000e+02
3.4470000e-03 2.1636000e+00 1.2451000e+01 4.4502800e+02
8.7600000e-04 2.4030400e+00 1.3066800e+01 6.2214900e+02
1.1153000e-02 2.1846200e+00 1.3164200e+01 6.5905400e+02
1.4787000e-02 2.0361600e+00 1.2639800e+01 4.9883900e+02
1.7885000e-02 2.0424800e+00 1.2485800e+01 4.9182200e+02
1.8885000e-02 2.0412000e+00 1.3208100e+01 6.3217100e+02
1.5198000e-02 2.1009200e+00 1.2415600e+01 5.0153100e+02
7.5760000e-03 2.1900800e+00 1.2548300e+01 5.0815200e+02
4.7990000e-03 2.1711000e+00 1.2506200e+01 4.6232300e+02
2.8085000e-02 2.0531200e+00 1.3557900e+01 7.9156400e+02
1.7079000e-02 2.1072700e+00 1.3063000e+01 6.2243200e+02
8.5300000e-03 2.0662700e+00 1.2470400e+01 4.5264900e+02
1.1182000e-02 2.1362600e+00 1.2676600e+01 5.4282700e+02
7.8920000e-03 2.3041500e+00 1.3124200e+01 6.8630600e+02
1.7150000e-03 2.2457500e+00 1.2724000e+01 5.2241100e+02
6.0580000e-03 2.0985800e+00 1.2437600e+01 4.5369800e+02
1.2879000e-02 2.0863600e+00 1.2477100e+01 4.7593200e+02
5.1180000e-03 2.2751500e+00 1.3192600e+01 6.7131300e+02
2.8440000e-03 2.0857900e+00 1.2234400e+01 4.0635900e+02
3.6800000e-04 2.4055400e+00 1.2954500e+01 5.9241000e+02
9.6620000e-03 2.2253200e+00 1.3013000e+01 6.2889600e+02
1.3832000e-02 2.1187200e+00 1.2939800e+01 6.2345200e+02
4.3880000e-03 2.4036800e+00 1.2712800e+01 6.1062700e+02
1.2241000e-02 2.1790500e+00 1.3076300e+01 6.5231400e+02
1.4517000e-02 2.0046900e+00 1.2862900e+01 5.0622400e+02
7.8400000e-04 2.3068000e+00 1.2902700e+01 5.5029200e+02
2.1099000e-02 2.1106100e+00 1.3101100e+01 6.4839800e+02
3.9530000e-03 2.0709900e+00 1.2499800e+01 4.7718300e+02
8.9690000e-03 2.2173600e+00 1.2662500e+01 5.3435600e+02
2.5881000e-02 2.0098900e+00 1.2975700e+01 6.2970400e+02
1.4323000e-02 2.0896100e+00 1.2994200e+01 6.1645600e+02
8.0390000e-03 2.1666700e+00 1.2870600e+01 5.6047700e+02
9.0860000e-03 2.3681100e+00 1.3204600e+01 7.6328500e+02
2.0907000e-02 2.0044300e+00 1.2624500e+01 4.9327100e+02
2.0355000e-02 2.0594000e+00 1.3030100e+01 6.3343600e+02
1.6896000e-02 2.1704500e+00 1.3295700e+01 7.7834500e+02
1.7210000e-03 2.3753600e+00 1.2992500e+01 6.3510800e+02
1.3676000e-02 2.1331700e+00 1.3458500e+01 7.2664000e+02
5.8270000e-03 2.1990100e+00 1.2769600e+01 5.4955400e+02
1.4163000e-02 2.0865000e+00 1.2737600e+01 5.2007200e+02
3.7020000e-03 2.0345600e+00 1.2596100e+01 4.6289200e+02
1.4126000e-02 2.1030700e+00 1.2586900e+01 4.9964400e+02
4.3520000e-03 2.1021200e+00 1.2493200e+01 4.7953400e+02
2.9652000e-02 2.0207800e+00 1.3025100e+01 6.6742400e+02
2.8020000e-03 2.4002300e+00 1.3276700e+01 7.2191200e+02
1.2751000e-02 2.0168000e+00 1.2365100e+01 4.2152600e+02
6.4220000e-03 2.1697500e+00 1.3034700e+01 5.9033600e+02
3.2810000e-03 2.2229200e+00 1.2588500e+01 5.2700000e+02
1.7763000e-02 2.1355800e+00 1.2810600e+01 6.3437800e+02
5.7720000e-03 2.2727100e+00 1.2946400e+01 6.1656300e+02
1.5384000e-02 2.0852900e+00 1.2716400e+01 5.2074500e+02
1.4770000e-02 2.2123200e+00 1.3076100e+01 6.8132300e+02
4.2330000e-03 2.1166100e+00 1.2829400e+01 5.3210400e+02
1.0830000e-02 2.0574900e+00 1.2381300e+01 4.6443700e+02
9.4320000e-03 2.1789200e+00 1.2818000e+01 5.8718300e+02
2.4639000e-02 2.0973700e+00 1.3510500e+01 7.7877300e+02
1.1281000e-02 2.2054100e+00 1.3557100e+01 7.7543300e+02
2.4606000e-02 2.0182600e+00 1.2371700e+01 5.1770100e+02
1.4530000e-03 2.3679400e+00 1.3389300e+01 6.9525900e+02
3.4240000e-03 2.1394500e+00 1.2339900e+01 4.4130100e+02
1.3984000e-02 2.0016600e+00 1.2360800e+01 4.1465300e+02
1.4654000e-02 2.2434000e+00 1.3334600e+01 7.7082100e+02
5.6080000e-03 2.3633900e+00 1.3488200e+01 7.5032400e+02
2.1740000e-03 2.3967100e+00 1.2864800e+01 5.8639200e+02
2.5890000e-03 2.0566800e+00 1.1944000e+01 3.5818900e+02
3.4800000e-04 2.3178800e+00 1.2319000e+01 4.8614900e+02
1.5417000e-02 2.0231800e+00 1.2541400e+01 4.5266600e+02
1.3647000e-02 2.0532800e+00 1.3383600e+01 6.8239900e+02
7.2890000e-03 2.2483300e+00 1.2990600e+01 5.8656500e+02
3.4120000e-03 2.0838500e+00 1.2057300e+01 3.8684600e+02
1.5628000e-02 2.2125000e+00 1.3467900e+01 7.5027000e+02
1.2504000e-02 2.0940500e+00 1.2749800e+01 5.2146500e+02
7.5180000e-03 2.0845100e+00 1.2420800e+01 4.4694000e+02
1.8044000e-02 2.1821400e+00 1.3357100e+01 7.6039700e+02
2.2650000e-03 2.1626300e+00 1.2873900e+01 5.3405400e+02
1.0865000e-02 2.2886300e+00 1.3233000e+01 7.1410800e+02
1.0302000e-02 2.1944800e+00 1.2742900e+01 5.4888300e+02
5.2100000e-03 2.3207800e+00 1.2897300e+01 5.9997200e+02
8.9650000e-03 2.3477700e+00 1.3286900e+01 7.5871200e+02
1.1968000e-02 2.0503500e+00 1.2799000e+01 5.5409200e+02
1.1379000e-02 2.0679700e+00 1.2397600e+01 4.5919200e+02
8.2670000e-03 2.3616800e+00 1.3157000e+01 7.2685100e+02
1.3200000e-03 2.4195400e+00 1.2865400e+01 6.1324700e+02
1.9033000e-02 2.1783900e+00 1.3477300e+01 7.9307900e+02
1.4952000e-02 2.1538100e+00 1.2945300e+01 6.3285800e+02
1.4373000e-02 2.0955000e+00 1.2674400e+01 5.6070800e+02
1.1142000e-02 2.2663700e+00 1.3323000e+01 7.2694600e+02
1.1000000e-02 2.1074100e+00 1.2799600e+01 5.1758600e+02
1.9431000e-02 2.0706800e+00 1.3019500e+01 5.9387800e+02
1.2734000e-02 2.2246900e+00 1.3076600e+01 6.5728600e+02
7.1360000e-03 2.1571200e+00 1.2798500e+01 5.8395200e+02
4.2500000e-04 2.4391600e+00 1.3238300e+01 6.6375300e+02
2.5073000e-02 2.0430200e+00 1.2729400e+01 5.9667700e+02
6.4640000e-03 2.2318400e+00 1.3055000e+01 6.2953300e+02
4.8500000e-03 2.1511100e+00 1.2310400e+01 4.4948700e+02
1.9270000e-03 2.0054400e+00 1.1955300e+01 3.4477700e+02
3.2340000e-03 2.2462000e+00 1.3087600e+01 6.1147600e+02
5.7780000e-03 2.0871600e+00 1.2818700e+01 5.2972300e+02
2.5256000e-02 2.0271400e+00 1.3471800e+01 7.2973800e+02
7.3870000e-03 2.3492500e+00 1.3135000e+01 6.8374400e+02
5.2430000e-03 2.1453800e+00 1.2455900e+01 4.7355800e+02
1.2206000e-02 2.1034600e+00 1.2332700e+01 4.5477000e+02
3.1565000e-02 2.0088500e+00 1.3637000e+01 7.9941000e+02
8.4510000e-03 2.0855600e+00 1.2697000e+01 4.9296200e+02
1.6163000e-02 2.1889900e+00 1.3010700e+01 6.9579700e+02
4.2270000e-03 2.0777300e+00 1.2703700e+01 4.9229200e+02
5.1460000e-03 2.3808200e+00 1.2909100e+01 6.6368900e+02
1.6882000e-02 2.1541500e+00 1.2833700e+01 6.1224800e+02
1.1570000e-02 2.0247300e+00 1.2669000e+01 4.7530700e+02
6.1670000e-03 2.0382500e+00 1.2309400e+01 4.0738600e+02
1.2563000e-02 2.1771200e+00 1.2944400e+01 6.2369400e+02
6.9830000e-03 2.4134500e+00 1.3394200e+01 7.7312700e+02
2.9180000e-03 2.4529900e+00 1.3006200e+01 6.7069100e+02
8.1830000e-03 2.0375300e+00 1.2459100e+01 4.6515500e+02
1.8792000e-02 2.0206000e+00 1.2551300e+01 5.0506500e+02
2.7880000e-03 2.0938000e+00 1.2597800e+01 4.3544600e+02
5.3760000e-03 2.0452300e+00 1.2377000e+01 4.0467700e+02
8.2170000e-03 2.3499700e+00 1.3346000e+01 7.9120300e+02
1.7568000e-02 2.1123800e+00 1.3194700e+01 6.5847300e+02
7.2580000e-03 2.3128700e+00 1.3093000e+01 6.5631500e+02
4.8900000e-04 2.2100800e+00 1.2343600e+01 4.4893900e+02
2.4381000e-02 2.0736600e+00 1.3653700e+01 7.9869700e+02
8.8230000e-03 2.0795900e+00 1.2956600e+01 5.5557500e+02
6.4310000e-03 2.1669300e+00 1.2381700e+01 4.9576600e+02
9.6100000e-04 2.3042900e+00 1.3093700e+01 5.8482000e+02
3.4500000e-03 2.1189100e+00 1.2245300e+01 4.0791800e+02
9.9270000e-03 2.2900400e+00 1.3307700e+01 7.5382000e+02
1.0210000e-02 2.0007700e+00 1.2046900e+01 3.9034900e+02
1.4944000e-02 2.1554800e+00 1.3599200e+01 7.9478500e+02
2.2700000e-02 2.0587700e+00 1.2918000e+01 6.1662700e+02
3.7400000e-03 2.2430300e+00 1.2292100e+01 4.5571500e+02
1.1527000e-02 2.0970800e+00 1.2841700e+01 5.4664100e+02
2.0827000e-02 2.1250500e+00 1.3311900e+01 7.4942500e+02
1.3483000e-02 2.0426600e+00 1.2748000e+01 4.9299300e+02
1.0110000e-03 2.2914100e+00 1.2600200e+01 5.1596300e+02
6.3180000e-03 2.3142900e+00 1.3032600e+01 6.2948800e+02
3.0060000e-03 2.1141400e+00 1.2813900e+01 5.1951900e+02
6.6660000e-03 2.4221200e+00 1.3378000e+01 7.7287200e+02
2.4537000e-02 2.0005500e+00 1.2901300e+01 5.8234400e+02
2.0973000e-02 2.0673400e+00 1.3244200e+01 6.7251700e+02
7.5160000e-03 2.2130900e+00 1.2935200e+01 5.6895700e+02
5.7510000e-03 2.0383200e+00 1.2306100e+01 3.9542300e+02
8.5250000e-03 2.2355700e+00 1.2603800e+01 5.4072000e+02
1.8814000e-02 2.1089800e+00 1.3475800e+01 7.4614100e+02
1.5566000e-02 2.2204700e+00 1.3046700e+01 6.9327300e+02
2.3170000e-03 2.2163100e+00 1.3191000e+01 6.4534400e+02
1.9170000e-02 2.0541400e+00 1.2771000e+01 5.5260800e+02
2.7316000e-02 2.0337600e+00 1.3012900e+01 6.5740100e+02
8.4150000e-03 2.3410600e+00 1.3127700e+01 7.1819400e+02
1.4632000e-02 2.0281200e+00 1.2508100e+01 4.7409400e+02
9.6140000e-03 2.2654100e+00 1.3059500e+01 6.6462600e+02
1.8524000e-02 2.1896300e+00 1.3524900e+01 7.9323900e+02
1.2131000e-02 2.2126500e+00 1.2932000e+01 6.3321400e+02
8.1910000e-03 2.0754000e+00 1.3057600e+01 5.7476100e+02
8.4530000e-03 2.0615600e+00 1.2327200e+01 4.5016900e+02
1.9281000e-02 2.0640400e+00 1.3058900e+01 6.0798600e+02
9.1520000e-03 2.3582200e+00 1.3373700e+01 7.9292900e+02
7.0400000e-03 2.1151900e+00 1.2592000e+01 4.8737400e+02
5.1720000e-03 2.2455000e+00 1.2736200e+01 5.4320300e+02
1.6550000e-02 2.2016500e+00 1.3382400e+01 7.6143600e+02
6.0770000e-03 2.0701800e+00 1.2434300e+01 4.6167000e+02
1.0708000e-02 2.1871200e+00 1.3197000e+01 6.6706700e+02
3.4680000e-03 2.2649700e+00 1.2678700e+01 5.2340700e+02
5.3110000e-03 2.1652000e+00 1.3056100e+01 6.1173500e+02
1.5821000e-02 2.1207100e+00 1.2622800e+01 5.6534800e+02
1.2782000e-02 2.0772600e+00 1.2493300e+01 4.6292300e+02
1.5242000e-02 2.1992900e+00 1.3142600e+01 6.9425400e+02
1.5400000e-02 2.0459700e+00 1.3129100e+01 6.1134300e+02
3.5740000e-03 2.1431700e+00 1.2668900e+01 4.9835400e+02
1.9637000e-02 2.0404700e+00 1.2934700e+01 5.9395800e+02
1.4302000e-02 2.0417000e+00 1.3133200e+01 6.2012400e+02
1.0929000e-02 2.0986300e+00 1.2454600e+01 4.8460100e+02
1.9354000e-02 2.1683900e+00 1.3355700e+01 7.6405100e+02
1.8076000e-02 2.0599800e+00 1.3155800e+01 6.2151400e+02
1.1443000e-02 2.1347200e+00 1.2311200e+01 4.8533000e+02
1.5397000e-02 2.1033800e+00 1.2733800e+01 5.2367900e+02
1.8539000e-02 2.0184000e+00 1.2878900e+01 5.8675700e+02
1.6607000e-02 2.1866500e+00 1.3337100e+01 7.5714000e+02
9.1820000e-03 2.2858900e+00 1.2919800e+01 6.4682000e+02
6.2680000e-03 2.2515000e+00 1.2848200e+01 5.8945900e+02
9.2530000e-03 2.1316800e+00 1.2518700e+01 4.8015800e+02
6.4400000e-03 2.3543400e+00 1.3071500e+01 6.6808800e+02
9.7070000e-03 2.1202200e+00 1.2635300e+01 5.0168000e+02
6.2560000e-03 2.1494900e+00 1.2674900e+01 5.1315300e+02
1.7802000e-02 2.0343300e+00 1.2441100e+01 4.7661000e+02
1.3763000e-02 2.0684500e+00 1.2334700e+01 4.4636800e+02
5.1810000e-03 2.4784500e+00 1.3212700e+01 7.8319400e+02
4.3030000e-03 2.3397000e+00 1.3009900e+01 6.3647200e+02
1.7730000e-03 2.1585400e+00 1.2560900e+01 4.3772300e+02
9.3410000e-03 2.1234800e+00 1.2795700e+01 5.6411900e+02
1.8075000e-02 2.0879800e+00 1.3029700e+01 6.4616500e+02
1.8456000e-02 2.1440800e+00 1.3283800e+01 7.0539000e+02
6.0790000e-03 2.0686500e+00 1.2758800e+01 5.2950500e+02
1.9820000e-03 2.3223100e+00 1.2931200e+01 6.1330700e+02
1.0121000e-02 2.1745900e+00 1.2664600e+01 5.4768300e+02
1.3932000e-02 2.0564800e+00 1.2614900e+01 4.9921900e+02
1.5533000e-02 2.2091000e+00 1.3447300e+01 7.6943900e+02
1.2976000e-02 2.1128500e+00 1.3085600e+01 5.9905200e+02
3.8060000e-03 2.0958900e+00 1.2783200e+01 5.3132100e+02
8.6200000e-04 2.2454200e+00 1.2759600e+01 5.6200400e+02
2.8860000e-03 2.2318700e+00 1.3143500e+01 6.3478900e+02
5.1440000e-03 2.3511800e+00 1.2670100e+01 5.7040800e+02
1.2331000e-02 2.2185500e+00 1.3585800e+01 7.8107700e+02
6.2700000e-04 2.1549900e+00 1.1886400e+01 3.3692700e+02
8.8980000e-03 2.0853800e+00 1.2220600e+01 4.5506000e+02
1.6420000e-03 2.3256000e+00 1.2872900e+01 5.9899900e+02
9.3740000e-03 2.2790200e+00 1.3147300e+01 6.7872100e+02
7.2870000e-03 2.2822600e+00 1.3180500e+01 6.8005200e+02
1.6002000e-02 2.1213000e+00 1.2763000e+01 5.6172100e+02
1.6601000e-02 2.0021900e+00 1.2687000e+01 5.0986000e+02
3.8030000e-03 2.3730300e+00 1.3316900e+01 7.3315900e+02
2.5739000e-02 2.0097000e+00 1.2948800e+01 6.1000200e+02
1.8111000e-02 2.1026600e+00 1.2806900e+01 5.6428000e+02
1.7642000e-02 2.0869200e+00 1.3171600e+01 6.6731100e+02
4.4090000e-03 2.3577900e+00 1.3026800e+01 6.2503400e+02
1.7500000e-04 2.3025900e+00 1.3287500e+01 6.8387100e+02
1.1588000e-02 2.0130500e+00 1.2638900e+01 4.9230300e+02
1.8412000e-02 2.0586800e+00 1.2647800e+01 5.1411700e+02
2.3420000e-03 2.2551800e+00 1.2829600e+01 5.6122200e+02
2.0706000e-02 2.0183100e+00 1.2920900e+01 6.0191400e+02
1.8620000e-03 2.0580000e+00 1.1958800e+01 3.2781000e+02
2.2828000e-02 2.0441800e+00 1.3191700e+01 6.8330800e+02
9.8850000e-03 2.2251500e+00 1.2934400e+01 6.1629000e+02
4.1200000e-04 2.3185800e+00 1.2400900e+01 4.4342500e+02
3.2080000e-03 2.0867000e+00 1.2417700e+01 4.4132000e+02
2.9160000e-03 2.2557900e+00 1.3071600e+01 5.8397000e+02
2.2070000e-03 2.0486200e+00 1.2053200e+01 3.8397800e+02
2.2105000e-02 2.0806500e+00 1.3440300e+01 7.4286900e+02
2.9530000e-03 2.5078600e+00 1.2972400e+01 7.0635400e+02
1.7203000e-02 2.1914700e+00 1.3508500e+01 7.9609800e+02
3.1500000e-04 2.1044800e+00 1.2289900e+01 3.9125000e+02
8.8590000e-03 2.0639700e+00 1.2729200e+01 5.0075500e+02
1.2297000e-02 2.0428800e+00 1.2207500e+01 4.0461200e+02
6.4490000e-03 2.2314300e+00 1.2362900e+01 4.7647200e+02
3.3810000e-03 2.2196500e+00 1.2673200e+01 5.0133800e+02
2.1191000e-02 2.0793100e+00 1.2809500e+01 5.9970900e+02
1.1437000e-02 2.1791400e+00 1.2918200e+01 6.1059000e+02
6.0430000e-03 2.2687400e+00 1.2783700e+01 5.5542700e+02
5.8290000e-03 2.2119200e+00 1.2845600e+01 5.7360000e+02
2.5432000e-02 2.0317700e+00 1.3117600e+01 6.3319200e+02
7.3990000e-03 2.0772000e+00 1.2482900e+01 4.7789500e+02
5.6760000e-03 2.3311200e+00 1.3334200e+01 7.2952700e+02
1.0434000e-02 2.1810200e+00 1.3039700e+01 5.9979900e+02
1.5633000e-02 2.1022800e+00 1.3034600e+01 6.1321400e+02
2.2530000e-02 2.1207300e+00 1.3432200e+01 7.6337600e+02
7.2520000e-03 2.3164100e+00 1.3292500e+01 6.9342900e+02
5.9170000e-03 2.2925100e+00 1.2780100e+01 5.7679600e+02
1.7299000e-02 2.0972400e+00 1.2607900e+01 5.3429400e+02
2.7260000e-03 2.3969900e+00 1.2826200e+01 5.7436100e+02
2.2848000e-02 2.0030900e+00 1.3116700e+01 6.1890500e+02
4.1710000e-03 2.3585300e+00 1.3294200e+01 7.0236400e+02
2.4076000e-02 2.0409200e+00 1.2908200e+01 6.2260900e+02
1.3810000e-03 2.1994700e+00 1.2630800e+01 4.8168700e+02
2.6850000e-03 2.2347000e+00 1.2343800e+01 4.7544500e+02
3.4670000e-03 2.2539800e+00 1.2803000e+01 5.5327000e+02
1.9059000e-02 2.0112900e+00 1.2821100e+01 5.2912100e+02
9.6600000e-03 2.0246000e+00 1.2030200e+01 3.9174600e+02
1.8320000e-03 2.0457800e+00 1.2245900e+01 3.8452600e+02
1.4166000e-02 2.0950200e+00 1.2807800e+01 5.7362900e+02
8.8790000e-03 2.0827000e+00 1.2727400e+01 4.7188300e+02
3.0030000e-03 2.1566400e+00 1.2324200e+01 4.1911000e+02
7.5700000e-03 2.4094400e+00 1.3310700e+01 7.6256100e+02
6.0140000e-03 2.0200900e+00 1.2547300e+01 4.3813700e+02
4.3270000e-03 2.3330800e+00 1.3229100e+01 7.0663700e+02
3.2210000e-03 2.1813800e+00 1.2804700e+01 5.4090000e+02
1.8238000e-02 2.0898400e+00 1.2697600e+01 5.8784500e+02
1.3563000e-02 2.0310600e+00 1.2122800e+01 3.9568700e+02
1.6491000e-02 2.2010400e+00 1.3047500e+01 7.1142800e+02
2.3560000e-03 2.3970500e+00 1.2886700e+01 6.3460800e+02
1.1644000e-02 2.2414000e+00 1.3105500e+01 6.5798800e+02
1.5660000e-02 2.1622900e+00 1.3246900e+01 7.1822800e+02
1.2697000e-02 2.2018700e+00 1.3157600e+01 6.6449300e+02
8.4420000e-03 2.0883500e+00 1.2324200e+01 4.3686200e+02
1.5113000e-02 2.0748600e+00 1.2531000e+01 4.9936100e+02
3.1090000e-03 2.2899200e+00 1.2839300e+01 5.5434600e+02
5.6000000e-04 2.1571900e+00 1.2468100e+01 4.4125600e+02
4.9230000e-03 2.2032600e+00 1.2244100e+01 4.4691800e+02
1.1182000e-02 2.2140300e+00 1.3176200e+01 6.7361400e+02
1.4638000e-02 2.0554300e+00 1.2840500e+01 5.3064300e+02
5.5830000e-03 2.2931300e+00 1.3140200e+01 6.2365400e+02
4.0600000e-03 2.3723500e+00 1.2813500e+01 6.1762400e+02
2.3186000e-02 2.0094200e+00 1.3117500e+01 6.4541700e+02
8.9160000e-03 2.1467500e+00 1.2767000e+01 5.5290400e+02
2.0229000e-02 2.1395000e+00 1.3307600e+01 7.5001100e+02
8.5770000e-03 2.1623800e+00 1.2630300e+01 5.0514300e+02
1.2704000e-02 2.1591100e+00 1.2895700e+01 5.6935100e+02
2.4797000e-02 2.0012100e+00 1.3011400e+01 6.0377900e+02
2.0680000e-02 2.0723600e+00 1.3371300e+01 6.8871700e+02
1.7149000e-02 2.0842300e+00 1.2696300e+01 5.2891700e+02
1.1357000e-02 2.1900500e+00 1.2817500e+01 5.8165100e+02
3.0150000e-03 2.4528800e+00 1.3307300e+01 7.2020900e+02
1.2880000e-03 2.2471100e+00 1.2881900e+01 5.6681900e+02
1.7020000e-03 2.3735500e+00 1.2628200e+01 5.4084200e+02
3.3190000e-03 2.2268500e+00 1.2854700e+01 5.4494600e+02
3.0000000e-03 2.2831900e+00 1.2659600e+01 5.4760300e+02
1.7207000e-02 2.1778300e+00 1.3154700e+01 7.0105200e+02
1.4655000e-02 2.1917300e+00 1.3454700e+01 7.7219000e+02
2.0653000e-02 2.1127500e+00 1.3205300e+01 6.6050200e+02
1.8856000e-02 2.0768500e+00 1.2838000e+01 5.7203500e+02
2.3320000e-03 2.3714100e+00 1.2597200e+01 5.6672700e+02
1.5423000e-02 2.1396400e+00 1.2811500e+01 5.8787000e+02
3.2530000e-03 2.3781300e+00 1.3089700e+01 6.7622000e+02
2.3226000e-02 2.0126800e+00 1.2977900e+01 6.0242300e+02
2.7650000e-02 2.0006500e+00 1.3228200e+01 6.7311400e+02
3.1360000e-03 2.3345000e+00 1.3281700e+01 7.0566600e+02
4.1350000e-03 2.1375000e+00 1.2211200e+01 3.9028700e+02
1.1822000e-02 2.2201300e+00 1.3275800e+01 7.2057100e+02
1.1055000e-02 2.0504800e+00 1.2930900e+01 5.7340100e+02
2.0539000e-02 2.1032700e+00 1.2863500e+01 6.1710300e+02
1.8607000e-02 2.1642400e+00 1.3502600e+01 7.9356200e+02
2.3920000e-02 2.0528300e+00 1.3411500e+01 7.1538400e+02
2.4536000e-02 2.0553000e+00 1.3207900e+01 7.0723800e+02
2.2000000e-03 2.4346100e+00 1.3217900e+01 7.0619000e+02
3.4570000e-03 2.0819300e+00 1.2517100e+01 4.4680200e+02
1.7303000e-02 2.1178900e+00 1.2608600e+01 5.4549200e+02
2.3805000e-02 2.0527400e+00 1.3042200e+01 6.6331000e+02
1.1543000e-02 2.1161200e+00 1.2673400e+01 4.9988300e+02
2.8936000e-02 2.0406800e+00 1.3592300e+01 7.7321700e+02
1.8450000e-03 2.1280300e+00 1.2687600e+01 5.0938100e+02
5.3350000e-03 2.0746500e+00 1.2158400e+01 4.0288800e+02
1.5396000e-02 2.0112500e+00 1.3286600e+01 6.5850300e+02
7.2400000e-04 2.3535700e+00 1.3107600e+01 6.2295900e+02
6.4200000e-03 2.2465900e+00 1.2561900e+01 5.6335900e+02
2.1000000e-03 2.1911100e+00 1.2406200e+01 4.2816700e+02
1.1228000e-02 2.0848400e+00 1.2930900e+01 5.2354600e+02
4.0410000e-03 2.2694900e+00 1.2623200e+01 5.0640700e+02
7.8630000e-03 2.1116100e+00 1.2691200e+01 5.2904300e+02
1.9765000e-02 2.0682200e+00 1.3020500e+01 6.0668400e+02
5.6150000e-03 2.2148500e+00 1.2963300e+01 5.6478300e+02
3.5810000e-03 2.2181700e+00 1.2460100e+01 4.5734200e+02
9.6100000e-03 2.1637900e+00 1.2897900e+01 5.6857300e+02
1.8867000e-02 2.0355600e+00 1.3021800e+01 6.0845400e+02
1.0092000e-02 2.2328000e+00 1.3058100e+01 6.5286700e+02
1.7740000e-02 2.0893500e+00 1.3356100e+01 6.8987000e+02
3.3680000e-03 2.3192900e+00 1.3025100e+01 6.1407800e+02
5.3210000e-03 2.4080400e+00 1.3234400e+01 7.3911500e+02
1.9994000e-02 2.0153000e+00 1.2728900e+01 5.2825600e+02
2.2989000e-02 2.0634000e+00 1.3201100e+01 6.8922300e+02
2.0999000e-02 2.0488200e+00 1.3073800e+01 6.5383200e+02
9.1580000e-03 2.2031800e+00 1.3168600e+01 6.9544500e+02
1.3460000e-02 2.1615400e+00 1.3049600e+01 6.6082000e+02
1.3750000e-02 2.0114400e+00 1.2373200e+01 4.4731500e+02
6.8320000e-03 2.1119200e+00 1.2419800e+01 4.2167300e+02
1.5767000e-02 2.0169800e+00 1.2403100e+01 4.6473300e+02
1.1879000e-02 2.0389800e+00 1.2128500e+01 3.9433400e+02
2.2573000e-02 2.1114500e+00 1.3158200e+01 7.1745200e+02
9.9210000e-03 2.2924600e+00 1.2757600e+01 6.2957300e+02
1.0500000e-04 2.0742700e+00 1.2403600e+01 4.3080600e+02
2.9300000e-04 2.0882500e+00 1.1700100e+01 3.0562200e+02
9.6400000e-03 2.2376500e+00 1.3249900e+01 6.8099300e+02
1.1585000e-02 2.1249800e+00 1.2984200e+01 6.0447400e+02
1.3093000e-02 2.1280800e+00 1.3339300e+01 7.0550800e+02
1.0361000e-02 2.0378800e+00 1.2537900e+01 4.7840800e+02
8.2510000e-03 2.3473900e+00 1.3094400e+01 7.3327000e+02
1.9620000e-03 2.2145500e+00 1.2740400e+01 5.2827000e+02
1.3100000e-03 2.5280000e+00 1.3222400e+01 7.2994400e+02
1.9298000e-02 2.0701400e+00 1.3006200e+01 6.1305800e+02
1.0144000e-02 2.1243500e+00 1.2906900e+01 5.8476200e+02
1.0278000e-02 2.1286600e+00 1.2912600e+01 6.0244100e+02
9.9250000e-03 2.1249400e+00 1.2653200e+01 4.9396300e+02
8.5870000e-03 2.2572500e+00 1.3094400e+01 6.2575700e+02
2.5457000e-02 2.0845100e+00 1.3188900e+01 7.3442400e+02
3.0223000e-02 2.0067600e+00 1.3240700e+01 6.8356400e+02
5.5890000e-03 2.0527900e+00 1.2616500e+01 4.3765800e+02
1.7398000e-02 2.1208500e+00 1.2807800e+01 6.1418500e+02
1.7285000e-02 2.0970200e+00 1.3050300e+01 6.2713900e+02
1.9400000e-04 2.4019600e+00 1.3241300e+01 6.7798000e+02
3.7110000e-03 2.4512000e+00 1.3101400e+01 6.9599500e+02
1.7542000e-02 2.0102300e+00 1.2423100e+01 4.6279400e+02
2.0628000e-02 2.0938600e+00 1.3350100e+01 7.0567800e+02
1.4275000e-02 2.0535200e+00 1.2629700e+01 5.2907200e+02
2.1489000e-02 2.0583600e+00 1.2966400e+01 6.1139900e+02
7.0200000e-03 2.1633300e+00 1.3239500e+01 6.4421000e+02
8.3780000e-03 2.3171900e+00 1.3419600e+01 7.9883000e+02
1.9530000e-02 2.1145600e+00 1.3084900e+01 6.4825900e+02
1.5905000e-02 2.1466200e+00 1.3346000e+01 6.9589200e+02
2.5136000e-02 2.0112300e+00 1.2877600e+01 5.9064300e+02
7.0590000e-03 2.1412700e+00 1.2382600e+01 4.6692400e+02
1.3977000e-02 2.2195100e+00 1.3272900e+01 7.2262600e+02
5.0400000e-03 2.4875400e+00 1.3421200e+01 7.9582400e+02
9.2470000e-03 2.2420700e+00 1.2638100e+01 5.7617500e+02
1.2692000e-02 2.2188300e+00 1.2924400e+01 6.4496200e+02
1.3232000e-02 2.2045100e+00 1.3228500e+01 6.8266500e+02
9.3300000e-03 2.2875300e+00 1.3433700e+01 7.3343500e+02
1.6838000e-02 2.0936800e+00 1.2655800e+01 5.4727400e+02
8.3750000e-03 2.2706700e+00 1.2846700e+01 6.1381200e+02
2.0305000e-02 2.1271600e+00 1.3403900e+01 7.6264900e+02
1.0225000e-02 2.2619900e+00 1.2802100e+01 6.4762700e+02
1.6087000e-02 2.2001200e+00 1.2926500e+01 6.7450900e+02
5.7460000e-03 2.3481500e+00 1.3029300e+01 6.3067300e+02
1.4285000e-02 2.0259500e+00 1.2561200e+01 5.1433300e+02
3.2287000e-02 2.0001500e+00 1.3468900e+01 7.5121400e+02
2.0088000e-02 2.1706400e+00 1.3453200e+01 7.9277400e+02
7.0160000e-03 2.2791900e+00 1.2902200e+01 6.3160300e+02
2.2881000e-02 2.0178500e+00 1.2880100e+01 5.7414500e+02
1.5729000e-02 2.0231900e+00 1.2772600e+01 5.4563500e+02
1.4494000e-02 2.1473900e+00 1.2532500e+01 5.3504800e+02
1.5095000e-02 2.1548300e+00 1.2723100e+01 6.0396300e+02
8.9560000e-03 2.2240600e+00 1.3025700e+01 6.5899800e+02
5.8970000e-03 2.3274800e+00 1.3078600e+01 6.7849600e+02
1.6112000e-02 2.1962700e+00 1.3053400e+01 7.0891800e+02
1.3140000e-02 2.2184000e+00 1.3240400e+01 7.0456400e+02
6.0350000e-03 2.0049700e+00 1.2514700e+01 4.5147300e+02
4.9330000e-03 2.2083100e+00 1.3142100e+01 6.4740800e+02
2.2121000e-02 2.0588800e+00 1.3138100e+01 6.5286100e+02
1.3227000e-02 2.2001900e+00 1.3577300e+01 7.9027000e+02
4.9900000e-03 2.4205100e+00 1.3278300e+01 7.2713100e+02
5.5100000e-04 2.4182600e+00 1.2789500e+01 5.4890000e+02
6.3630000e-03 2.2363900e+00 1.3249100e+01 6.9250600e+02
4.6840000e-03 2.0392600e+00 1.2382600e+01 4.2870400e+02
1.3621000e-02 2.1339600e+00 1.2741000e+01 5.6441200e+02
2.7280000e-03 2.3492600e+00 1.3213400e+01 6.2871000e+02
2.2033000e-02 2.0056900e+00 1.2436100e+01 5.1827900e+02
3.2163000e-02 2.0030400e+00 1.3575400e+01 7.7797500e+02
2.2783000e-02 2.0949200e+00 1.3355300e+01 7.4611600e+02
6.6990000e-03 2.3120900e+00 1.2938500e+01 6.1495000e+02
1.1091000e-02 2.2252000e+00 1.2703300e+01 5.7905700e+02
1.8599000e-02 2.0044100e+00 1.3027100e+01 5.6899200e+02
1.9895000e-02 2.1041500e+00 1.3398300e+01 7.0016300e+02
2.3278000e-02 2.1005800e+00 1.3049000e+01 6.7724300e+02
4.1850000e-03 2.0902400e+00 1.2217500e+01 4.1987600e+02
4.7780000e-03 2.3720200e+00 1.3399100e+01 7.5996500e+02
6.5280000e-03 2.0746000e+00 1.3101400e+01 5.8150900e+02
1.9486000e-02 2.0123500e+00 1.2474300e+01 4.9101400e+02
7.0480000e-03 2.2088000e+00 1.3230500e+01 6.4175000e+02
2.9480000e-03 2.3709500e+00 1.2746800e+01 5.6399800e+02
8.9570000e-03 2.1277900e+00 1.2333000e+01 4.4171300e+02
3.0088000e-02 2.0007000e+00 1.3191400e+01 6.6187000e+02
2.2129000e-02 2.0432600e+00 1.2765000e+01 5.6217900e+02
9.8450000e-03 2.0938400e+00 1.2517700e+01 5.0239900e+02
5.9270000e-03 2.0083400e+00 1.2273800e+01 3.9382100e+02
1.0415000e-02 2.2129400e+00 1.3233400e+01 6.8020800e+02
4.4470000e-03 2.0985300e+00 1.1938700e+01 3.3580400e+02
2.5218000e-02 2.0400700e+00 1.3086300e+01 6.6434900e+02
5.1970000e-03 2.1457200e+00 1.2340900e+01 4.5933700e+02
2.0294000e-02 2.1236200e+00 1.3140300e+01 6.8605700e+02
1.7690000e-02 2.0659600e+00 1.2981400e+01 5.7999400e+02
1.1072000e-02 2.2713300e+00 1.3404400e+01 7.3783600e+02
2.4989000e-02 2.0225800e+00 1.3136300e+01 6.2224100e+02
3.8450000e-03 2.0885000e+00 1.2706700e+01 5.0046400e+02
9.8500000e-03 2.0956600e+00 1.3018700e+01 6.1016500e+02
7.2020000e-03 2.1825200e+00 1.3175900e+01 6.1495200e+02
1.6272000e-02 2.1303700e+00 1.3068500e+01 6.2446300e+02
2.2418000e-02 2.0020300e+00 1.2973000e+01 5.8078800e+02
1.2710000e-02 2.2568400e+00 1.3268200e+01 7.4616400e+02
1.8019000e-02 2.1221700e+00 1.3010500e+01 6.3518600e+02
1.9690000e-02 2.1666700e+00 1.3417600e+01 7.7647900e+02
8.9580000e-03 2.1929500e+00 1.3002100e+01 6.3573600e+02
1.0571000e-02 2.2181900e+00 1.3288500e+01 7.0512200e+02
2.6603000e-02 2.0546100e+00 1.3079900e+01 6.8632400e+02
8.6090000e-03 2.2479100e+00 1.3101200e+01 6.6227400e+02
7.5930000e-03 2.0375600e+00 1.2857400e+01 5.2928100e+02
6.1400000e-04 2.0050300e+00 1.1700800e+01 2.8614300e+02
2.4970000e-02 2.0169000e+00 1.2610700e+01 5.5277400e+02
5.4590000e-03 2.0947500e+00 1.2365900e+01 4.2817400e+02
8.7270000e-03 2.2307700e+00 1.2894200e+01 5.7899700e+02
1.8913000e-02 2.1265400e+00 1.2908900e+01 6.4187500e+02
2.4359000e-02 2.0117500e+00 1.2981900e+01 6.2399200e+02
1.2588000e-02 2.1687500e+00 1.2994700e+01 6.1649300e+02
8.1000000e-05 2.5787000e+00 1.3003000e+01 7.1889900e+02
7.5000000e-04 2.3147300e+00 1.3123900e+01 6.0194300e+02
5.8880000e-03 2.3188800e+00 1.3001000e+01 6.7795300e+02
1.3347000e-02 2.0938300e+00 1.3227400e+01 6.5605100e+02
5.4960000e-03 2.3210600e+00 1.2830100e+01 6.2227500e+02
1.7190000e-03 2.5151700e+00 1.3182300e+01 7.0620000e+02
1.3820000e-03 2.3969900e+00 1.3257900e+01 6.9994200e+02
1.7861000e-02 2.1930000e+00 1.3326800e+01 7.4777700e+02
1.1148000e-02 2.1977300e+00 1.2732000e+01 5.7629100e+02
2.1004000e-02 2.0668000e+00 1.2754800e+01 5.7595800e+02
5.7730000e-03 2.1134500e+00 1.2785200e+01 5.5256000e+02
1.1808000e-02 2.2324800e+00 1.3193400e+01 7.1470700e+02
1.8403000e-02 2.1024400e+00 1.2807000e+01 6.0176900e+02
1.5958000e-02 2.1062800e+00 1.2862900e+01 5.7505200e+02
3.6110000e-03 2.0911700e+00 1.2197500e+01 3.8147200e+02
8.2350000e-03 2.0654500e+00 1.3174500e+01 6.2386600e+02
4.5200000e-04 2.5748200e+00 1.3382100e+01 7.4187300e+02
1.0451000e-02 2.3290300e+00 1.3124600e+01 7.6606200e+02
4.5240000e-03 2.0594900e+00 1.2039600e+01 3.4451000e+02
2.2667000e-02 2.0528200e+00 1.2892600e+01 5.9202900e+02
1.4597000e-02 2.0511200e+00 1.2821800e+01 5.5878300e+02
1.3831000e-02 2.0757800e+00 1.2964300e+01 5.9372100e+02
5.3500000e-04 2.3433300e+00 1.2840500e+01 5.6548400e+02
1.5228000e-02 2.2140100e+00 1.3294100e+01 7.1863500e+02
9.3060000e-03 2.3321700e+00 1.2977100e+01 7.0153400e+02
3.7100000e-03 2.4456100e+00 1.3306300e+01 7.5532900e+02
4.8620000e-03 2.3151700e+00 1.3349100e+01 7.2930300e+02
1.1133000e-02 2.0634500e+00 1.2337300e+01 4.4334000e+02
2.1750000e-02 2.0251800e+00 1.2701500e+01 5.4268700e+02
4.4390000e-03 2.4835100e+00 1.3356700e+01 7.7777500e+02
5.2140000e-03 2.3203000e+00 1.3042800e+01 6.8147200e+02
1.2176000e-02 2.0920700e+00 1.2732400e+01 5.4608100e+02
9.5150000e-03 2.1431100e+00 1.2394700e+01 4.7452800e+02
1.7760000e-03 2.2544000e+00 1.2287500e+01 4.5711000e+02
3.5690000e-03 2.2268100e+00 1.2876000e+01 5.9530700e+02
6.6400000e-03 2.1257900e+00 1.2695100e+01 5.2214700e+02
7.3790000e-03 2.1967600e+00 1.2841700e+01 5.6529900e+02
5.8640000e-03 2.1869600e+00 1.2771400e+01 5.1104300e+02
5.2360000e-03 2.2691700e+00 1.3259600e+01 6.6302000e+02
6.5500000e-03 2.2303300e+00 1.2739400e+01 5.5807900e+02
1.8613000e-02 2.1733300e+00 1.3301000e+01 7.5558600e+02
2.1155000e-02 2.0770200e+00 1.3044600e+01 6.5238200e+02
6.7360000e-03 2.2422600e+00 1.3094700e+01 6.3083900e+02
2.3710000e-03 2.4252600e+00 1.3066300e+01 6.7469400e+02
2.0244000e-02 2.0363600e+00 1.2547900e+01 5.0258900e+02
2.2585000e-02 2.0840500e+00 1.3251600e+01 6.8319900e+02
1.3013000e-02 2.1264800e+00 1.2542700e+01 5.0210900e+02
4.7860000e-03 2.0780100e+00 1.1808400e+01 3.2501400e+02
1.6750000e-03 2.4729300e+00 1.2928400e+01 6.2430700e+02
3.1270000e-03 2.0619300e+00 1.2522500e+01 4.4334000e+02
1.7487000e-02 2.1765100e+00 1.3356000e+01 7.4068900e+02
3.0980000e-03 2.2040400e+00 1.2740500e+01 5.5899900e+02
1.7915000e-02 2.2020100e+00 1.3152300e+01 7.4844100e+02
5.8700000e-03 2.4174000e+00 1.3331400e+01 7.4471100e+02
6.6870000e-03 2.2620300e+00 1.3287600e+01 6.6704200e+02
2.8280000e-02 2.0088700e+00 1.3257100e+01 6.8626300e+02
1.8943000e-02 2.0806500e+00 1.2929700e+01 5.8419700e+02
2.5587000e-02 2.0091800e+00 1.2906700e+01 6.1411400e+02
2.1168000e-02 2.0443900e+00 1.2852300e+01 5.7047200e+02
9.5220000e-03 2.2695500e+00 1.3262300e+01 7.1663700e+02
1.9643000e-02 2.0875100e+00 1.2904700e+01 6.1094200e+02
1.7847000e-02 2.0430100e+00 1.2488000e+01 4.7546900e+02
6.2540000e-03 2.1589500e+00 1.3336200e+01 6.8947700e+02
1.5392000e-02 2.1704200e+00 1.3046100e+01 6.2897100e+02
1.6821000e-02 2.1193000e+00 1.2512000e+01 5.3041200e+02
3.9170000e-03 2.4300700e+00 1.3203900e+01 6.8723300e+02
2.4116000e-02 2.0475000e+00 1.3224900e+01 6.5261900e+02
1.1863000e-02 2.0340700e+00 1.2256600e+01 4.3204200e+02
1.7470000e-03 2.4325700e+00 1.2891500e+01 6.3341800e+02
4.3730000e-03 2.1355600e+00 1.3257800e+01 6.4479900e+02
9.5360000e-03 2.3122800e+00 1.3185600e+01 7.2038000e+02
7.9520000e-03 2.0071000e+00 1.2254100e+01 4.0992100e+02
1.7319000e-02 2.0515800e+00 1.3253500e+01 6.4967000e+02
2.7744000e-02 2.0069800e+00 1.3295800e+01 6.8461700e+02
1.2848000e-02 2.1241800e+00 1.2732300e+01 5.4336700e+02
1.0336000e-02 2.1621800e+00 1.2584600e+01 4.9967900e+02
5.4300000e-03 2.1093900e+00 1.2735500e+01 4.7277300e+02
3.0187000e-02 2.0087000e+00 1.3151100e+01 6.3899200e+02
2.2536000e-02 2.0738200e+00 1.2971700e+01 6.1811300e+02
7.6900000e-04 2.5818800e+00 1.3378500e+01 7.4447800e+02
1.8900000e-04 2.2061200e+00 1.2309400e+01 3.9076800e+02
9.8630000e-03 2.2286000e+00 1.3248600e+01 7.0037900e+02
5.7260000e-03 2.4047600e+00 1.3248200e+01 7.1064300e+02
2.5686000e-02 2.0522800e+00 1.3178000e+01 6.6143500e+02
1.1320000e-03 2.4586700e+00 1.3183900e+01 6.7602400e+02
7.8900000e-03 2.0307700e+00 1.2758700e+01 5.2180700e+02
1.4704000e-02 2.0520500e+00 1.2773600e+01 5.2638000e+02
6.5430000e-03 2.0072800e+00 1.2332400e+01 4.1080400e+02
3.1318000e-02 2.0151600e+00 1.3197300e+01 7.0001000e+02
1.0396000e-02 2.2853500e+00 1.3189900e+01 6.7942600e+02
9.0680000e-03 2.0701600e+00 1.2791300e+01 5.3417500e+02
6.2980000e-03 2.2200000e+00 1.2383900e+01 4.6545300e+02
2.5458000e-02 2.0795700e+00 1.3261900e+01 7.2487000e+02
1.5528000e-02 2.0141500e+00 1.2054300e+01 4.0188800e+02
1.4098000e-02 2.0358900e+00 1.2710400e+01 5.0311400e+02
5.4600000e-04 2.5295700e+00 1.3311900e+01 7.7385500e+02
2.2710000e-03 2.1968100e+00 1.2630000e+01 4.8261100e+02
4.3410000e-03 2.1730200e+00 1.2999900e+01 5.8616000e+02
1.1922000e-02 2.2209300e+00 1.3514100e+01 7.5308300e+02
2.8610000e-03 2.1092900e+00 1.2263800e+01 3.9808800e+02
2.4480000e-02 2.0988000e+00 1.3519300e+01 7.7489200e+02
2.9624000e-02 2.0271500e+00 1.3595800e+01 7.8226800e+02
1.6201000e-02 2.1621700e+00 1.3032100e+01 6.2143100e+02
1.6927000e-02 2.1443700e+00 1.3026100e+01 6.6677000e+02
6.4480000e-03 2.1680300e+00 1.3110100e+01 6.4720000e+02
1.3976000e-02 2.2263100e+00 1.3274600e+01 7.5762600e+02
1.2631000e-02 2.0307600e+00 1.3145400e+01 6.2048500e+02
1.9400000e-04 2.2330600e+00 1.2653200e+01 5.2708300e+02
1.5021000e-02 2.1813600e+00 1.3525400e+01 7.9347100e+02
1.0884000e-02 2.2216000e+00 1.2888900e+01 6.1314800e+02
1.6102000e-02 2.0204700e+00 1.2628600e+01 5.0982300e+02
2.0930000e-02 2.0511000e+00 1.2987200e+01 6.4274400e+02
3.9760000e-03 2.2915500e+00 1.2812400e+01 5.6664700e+02
1.9340000e-02 2.0888900e+00 1.3095300e+01 6.5554800e+02
9.1310000e-03 2.1328400e+00 1.2476000e+01 4.7218800e+02
2.5361000e-02 2.0692900e+00 1.3021500e+01 6.6809600e+02
1.4058000e-02 2.1399100e+00 1.2657600e+01 5.6213800e+02
1.1942000e-02 2.0193800e+00 1.2801500e+01 5.2725800e+02
2.8110000e-03 2.3349100e+00 1.2987500e+01 6.2285700e+02
7.2680000e-03 2.2888200e+00 1.3111200e+01 6.6841800e+02
1.3734000e-02 2.0354200e+00 1.2220100e+01 4.2587300e+02
1.8669000e-02 2.0940500e+00 1.3116300e+01 6.5180900e+02
2.3937000e-02 2.0366000e+00 1.3006300e+01 6.0730100e+02
6.4410000e-03 2.1385600e+00 1.2827900e+01 5.2988800e+02
7.8050000e-03 2.0582000e+00 1.2618200e+01 4.7590600e+02
1.2117000e-02 2.0764200e+00 1.2542200e+01 4.8987400e+02
5.9800000e-04 2.3796400e+00 1.3378400e+01 7.2001100e+02
1.1229000e-02 2.1242000e+00 1.2739300e+01 5.2789000e+02
2.3450000e-03 2.0423900e+00 1.2525400e+01 4.5313200e+02
2.8170000e-03 2.4744200e+00 1.3293600e+01 7.3118100e+02
7.1890000e-03 2.1011800e+00 1.2551700e+01 4.7069100e+02
3.3490000e-03 2.2333500e+00 1.2410900e+01 4.6609300e+02
1.3044000e-02 2.2259100e+00 1.3105500e+01 7.0985800e+02
1.1921000e-02 2.0376600e+00 1.2331000e+01 4.2580400e+02
2.2197000e-02 2.1243500e+00 1.3230600e+01 7.6361400e+02
1.9030000e-03 2.2599000e+00 1.3137500e+01 6.4510700e+02
7.5530000e-03 2.2262900e+00 1.3133900e+01 6.1671100e+02
2.7510000e-03 2.3283000e+00 1.2791300e+01 5.7523700e+02
6.0100000e-04 2.2235600e+00 1.2888700e+01 5.5679400e+02
1.0654000e-02 2.1959100e+00 1.2544900e+01 5.4427600e+02
1.8061000e-02 2.0385500e+00 1.2976600e+01 5.5969700e+02
5.0960000e-03 2.3065700e+00 1.2663600e+01 5.5344400e+02
2.0345000e-02 2.0472900e+00 1.2376700e+01 5.0282300e+02
1.1120000e-02 2.2392900e+00 1.2841700e+01 6.3774100e+02
3.9720000e-03 2.0899400e+00 1.2301900e+01 4.1722800e+02
6.9460000e-03 2.0103200e+00 1.2271800e+01 4.2657400e+02
2.4511000e-02 2.0420800e+00 1.3413300e+01 7.2552300e+02
6.2280000e-03 2.0577500e+00 1.2086800e+01 3.7098000e+02
1.7181000e-02 2.1358800e+00 1.2951900e+01 6.0852600e+02
1.2513000e-02 2.1061300e+00 1.3155800e+01 6.3092400e+02
6.5290000e-03 2.0858100e+00 1.2452200e+01 4.7089900e+02
6.9350000e-03 2.1482800e+00 1.2729500e+01 5.2063800e+02
6.8900000e-04 2.4458500e+00 1.3331700e+01 7.5321800e+02
1.2394000e-02 2.2623200e+00 1.3071400e+01 6.8164900e+02
1.5630000e-02 2.0831100e+00 1.2578900e+01 5.1617300e+02
1.0012000e-02 2.1558100e+00 1.2497300e+01 4.8189900e+02
2.6990000e-03 2.3096200e+00 1.2677800e+01 5.3665300e+02
1.0896000e-02 2.2747500e+00 1.3307300e+01 7.4143500e+02
8.7220000e-03 2.3470800e+00 1.3449400e+01 7.8527900e+02
1.2142000e-02 2.2477900e+00 1.3037100e+01 6.8265200e+02
1.5550000e-03 2.5270900e+00 1.3059200e+01 7.1817400e+02
1.7903000e-02 2.0106700e+00 1.2777300e+01 5.3793400e+02
9.6100000e-03 2.1830000e+00 1.2546700e+01 5.3016600e+02
1.5530000e-02 2.1034300e+00 1.3214400e+01 6.7405900e+02
5.7310000e-03 2.3379700e+00 1.3484200e+01 7.6634300e+02
1.3028000e-02 2.0289900e+00 1.2593500e+01 4.7395800e+02
8.0160000e-03 2.1891400e+00 1.2893300e+01 5.9728600e+02
1.0468000e-02 2.1053600e+00 1.2272500e+01 4.7837700e+02
1.6097000e-02 2.0892300e+00 1.2647700e+01 5.3304400e+02
2.7247000e-02 2.0049700e+00 1.2899200e+01 5.8486300e+02
2.4580000e-03 2.2310900e+00 1.2592400e+01 4.9433600e+02
1.1064000e-02 2.0408300e+00 1.2596400e+01 5.1031700e+02
2.0820000e-03 2.2426100e+00 1.2574400e+01 5.1248100e+02
1.2000000e-04 2.2888200e+00 1.3010300e+01 6.4114300e+02
2.6263000e-02 2.0236700e+00 1.3053600e+01 6.3594700e+02
5.6260000e-03 2.0262800e+00 1.2481400e+01 4.0995400e+02
4.0590000e-03 2.4967700e+00 1.3097400e+01 7.1840200e+02
1.5341000e-02 2.0329400e+00 1.3115600e+01 6.1313700e+02
2.4021000e-02 2.0431900e+00 1.2940400e+01 6.0637100e+02
1.7800000e-02 2.1857500e+00 1.3161400e+01 7.2910500e+02
3.7320000e-03 2.4933500e+00 1.3211900e+01 7.2737100e+02
1.3399000e-02 2.2338500e+00 1.3438100e+01 7.8014800e+02
4.7610000e-03 2.0418200e+00 1.2398600e+01 4.2789900e+02
1.2407000e-02 2.0437100e+00 1.2685300e+01 4.7548600e+02
7.0330000e-03 2.0373600e+00 1.2107900e+01 3.8063900e+02
4.8920000e-03 2.0125300e+00 1.2214100e+01 3.7135500e+02
1.3182000e-02 2.1579400e+00 1.3013600e+01 6.4990300e+02
1.9061000e-02 2.0198700e+00 1.2803200e+01 5.3648400e+02
7.3350000e-03 2.1053000e+00 1.2624300e+01 4.9947900e+02
3.1491000e-02 2.0144600e+00 1.3196900e+01 7.1483700e+02
4.4040000e-03 2.2854000e+00 1.2633000e+01 5.7073400e+02
2.1949000e-02 2.0947500e+00 1.3027500e+01 6.5705300e+02
1.5678000e-02 2.0080200e+00 1.2673200e+01 4.9971000e+02
2.0243000e-02 2.1034100e+00 1.3306300e+01 7.4605000e+02
1.0248000e-02 2.2592000e+00 1.3491900e+01 7.6802600e+02
1.0550000e-03 2.4802700e+00 1.3307600e+01 7.2035400e+02
4.8650000e-03 2.0279500e+00 1.2280700e+01 4.1230700e+02
5.1710000e-03 2.1840300e+00 1.2663900e+01 5.0678500e+02
5.4100000e-04 2.3308800e+00 1.2879200e+01 5.7688200e+02
1.1079000e-02 2.0015900e+00 1.2225500e+01 3.9718300e+02
6.1270000e-03 2.0919600e+00 1.2199300e+01 4.2997100e+02
6.0680000e-03 2.1556100e+00 1.2559000e+01 5.0766100e+02
4.6730000e-03 2.0228000e+00 1.2391600e+01 4.0084700e+02
2.8740000e-03 2.1432000e+00 1.2128900e+01 3.7769400e+02
1.6862000e-02 2.2202000e+00 1.3403900e+01 7.7170200e+02
3.5620000e-03 2.1676600e+00 1.2253900e+01 4.1633600e+02
1.2149000e-02 2.0967000e+00 1.2905700e+01 5.4667100e+02
1.6986000e-02 2.1340200e+00 1.3444500e+01 7.1345100e+02
1.2549000e-02 2.2456400e+00 1.3508100e+01 7.6462300e+02
2.2975000e-02 2.0165300e+00 1.3059100e+01 6.0584100e+02
1.5122000e-02 2.0076800e+00 1.2582000e+01 4.8470300e+02
8.0170000e-03 2.3227400e+00 1.3234000e+01 6.9181700e+02
1.9741000e-02 2.0763800e+00 1.2893800e+01 5.8125500e+02
1.0307000e-02 2.2774200e+00 1.3089400e+01 6.7575700e+02
1.2474000e-02 2.2376800e+00 1.3054400e+01 6.6609100e+02
5.6600000e-04 2.3978800e+00 1.2484000e+01 5.3483700e+02
2.0934000e-02 2.0347000e+00 1.3320000e+01 6.8798700e+02
6.9550000e-03 2.0369900e+00 1.2798800e+01 5.3116600e+02
1.0436000e-02 2.0915200e+00 1.2271600e+01 4.7450700e+02
1.0491000e-02 2.0169600e+00 1.2149800e+01 3.9383400e+02
3.1941000e-02 2.0003000e+00 1.3216400e+01 6.9829600e+02
2.8782000e-02 2.0010000e+00 1.3172500e+01 6.4694000e+02
1.4594000e-02 2.1850200e+00 1.3017700e+01 6.6766300e+02
5.5350000e-03 2.2337100e+00 1.2764700e+01 5.4340100e+02
2.9243000e-02 2.0108300e+00 1.3359500e+01 7.0674300e+02
2.0158000e-02 2.0710700e+00 1.3494900e+01 7.4463800e+02
1.6636000e-02 2.0868400e+00 1.2971300e+01 5.8067600e+02
9.9710000e-03 2.3147900e+00 1.3451400e+01 7.9202400e+02
1.0974000e-02 2.1810800e+00 1.3003600e+01 6.4258400e+02
5.2250000e-03 2.2550900e+00 1.2924200e+01 5.9561900e+02
5.9490000e-03 2.2989700e+00 1.3103000e+01 6.7004500e+02
1.5463000e-02 2.0111300e+00 1.2439700e+01 4.5934700e+02
8.6000000e-04 2.2942000e+00 1.2316100e+01 4.4272300e+02
7.7550000e-03 2.1937900e+00 1.3032500e+01 6.4990500e+02
4.9270000e-03 2.0618000e+00 1.2290000e+01 3.9609900e+02
1.6997000e-02 2.0904000e+00 1.3503000e+01 7.3630600e+02
1.8909000e-02 2.0705600e+00 1.2768000e+01 5.5079300e+02
1.7740000e-03 2.5397900e+00 1.2997000e+01 7.0791300e+02
1.5472000e-02 2.2219300e+00 1.3282700e+01 7.6363100e+02
8.2660000e-03 2.3544300e+00 1.3217600e+01 7.2510200e+02
2.2240000e-03 2.2062400e+00 1.3038700e+01 6.2676400e+02
1.6770000e-02 2.1422900e+00 1.3107000e+01 6.3668600e+02
1.4510000e-03 2.3716400e+00 1.2900600e+01 5.8963900e+02
2.7577000e-02 2.0233000e+00 1.3067200e+01 6.3774400e+02
1.9643000e-02 2.1239800e+00 1.3125400e+01 6.5719500e+02
4.1320000e-03 2.3336000e+00 1.3118700e+01 7.0239800e+02
1.0208000e-02 2.0489200e+00 1.2877300e+01 5.6746300e+02
1.0853000e-02 2.1960500e+00 1.3263300e+01 7.0129600e+02
2.1830000e-02 2.0944000e+00 1.3017900e+01 6.4993300e+02
1.6292000e-02 2.2178200e+00 1.3260800e+01 7.4779100e+02
1.6255000e-02 2.1344500e+00 1.2982200e+01 6.5490100e+02
3.9570000e-03 2.0077800e+00 1.2159200e+01 3.6343400e+02
3.1420000e-03 2.2812300e+00 1.3155800e+01 6.8816400e+02
1.5016000e-02 2.0735300e+00 1.2514900e+01 5.3424500e+02
2.5331000e-02 2.0893700e+00 1.3428000e+01 7.7805800e+02
3.7830000e-03 2.3031400e+00 1.3255700e+01 6.6845400e+02
1.0620000e-03 2.1426600e+00 1.2586900e+01 4.7879000e+02
1.8102000e-02 2.0385400e+00 1.3157000e+01 6.1770400e+02
6.6020000e-03 2.3930100e+00 1.3229600e+01 7.2136800e+02
1.0143000e-02 2.2734400e+00 1.2839500e+01 6.2187400e+02
8.8720000e-03 2.2117400e+00 1.3192700e+01 6.7223300e+02
1.6083000e-02 2.0703900e+00 1.3033700e+01 6.1463100e+02
1.0867000e-02 2.1110000e+00 1.2538300e+01 4.8363900e+02
9.4200000e-04 2.2862000e+00 1.2918700e+01 5.8953000e+02
2.3480000e-03 2.1572000e+00 1.2778500e+01 5.2248300e+02
4.6780000e-03 2.2272900e+00 1.2693000e+01 5.2680900e+02
1.0796000e-02 2.0654300e+00 1.3147500e+01 6.2210800e+02
1.3246000e-02 2.1243100e+00 1.3047000e+01 6.1086800e+02
7.6880000e-03 2.0299000e+00 1.2314400e+01 4.1780100e+02
1.1434000e-02 2.0730900e+00 1.2802600e+01 5.4607300e+02
6.8110000e-03 2.2916500e+00 1.2827000e+01 5.9530200e+02
1.7076000e-02 2.0588800e+00 1.3004100e+01 6.1449400e+02
1.3376000e-02 2.1585300e+00 1.2945000e+01 5.9349200e+02
1.0288000e-02 2.0881600e+00 1.2457600e+01 4.5457500e+02
1.9456000e-02 2.0023300e+00 1.2461500e+01 4.8949500e+02
4.2000000e-05 2.5204500e+00 1.2921100e+01 6.3726700e+02
9.7430000e-03 2.3610000e+00 1.3227300e+01 7.5884700e+02
7.6500000e-04 2.5119000e+00 1.3250000e+01 7.3900800e+02
1.0778000e-02 2.2214400e+00 1.3246800e+01 6.9942800e+02
1.9179000e-02 2.0113600e+00 1.2515100e+01 4.8091400e+02
2.1424000e-02 2.0195700e+00 1.2737400e+01 5.6252800e+02
8.0900000e-04 2.3628100e+00 1.3242800e+01 6.8214800e+02
5.5600000e-04 2.4819400e+00 1.3041100e+01 6.3396700e+02
2.5278000e-02 2.0518600e+00 1.3303000e+01 7.1198400e+02
4.6110000e-03 2.3720300e+00 1.2866300e+01 6.2511800e+02
1.6860000e-02 2.0580900e+00 1.2965900e+01 5.9123600e+02
1.2249000e-02 2.2040500e+00 1.2944300e+01 6.3333300e+02
2.5973000e-02 2.0011800e+00 1.2739800e+01 5.6262400e+02
2.0497000e-02 2.0681600e+00 1.2910700e+01 5.9880800e+02
4.0490000e-03 2.2089600e+00 1.2608500e+01 4.8036900e+02
6.1280000e-03 2.3225500e+00 1.2895100e+01 6.1432200e+02
3.2470000e-03 2.2160400e+00 1.2657900e+01 5.1755000e+02
9.9590000e-03 2.2465100e+00 1.3238300e+01 7.3150100e+02
1.1465000e-02 2.1621000e+00 1.2973700e+01 6.1767200e+02
4.8900000e-04 2.2607600e+00 1.2447700e+01 4.6743600e+02
1.1526000e-02 2.1883000e+00 1.3280200e+01 7.0956000e+02
1.8399000e-02 2.0776800e+00 1.2550500e+01 5.1517400e+02
1.1102000e-02 2.3141400e+00 1.3219300e+01 7.4973800e+02
1.2712000e-02 2.1529600e+00 1.3055200e+01 6.3283400e+02
1.2650000e-03 2.2895900e+00 1.2304800e+01 4.7427800e+02
1.5530000e-03 2.5643300e+00 1.3049200e+01 7.2623700e+02
7.9800000e-04 2.0721000e+00 1.1938100e+01 3.4772800e+02
1.6273000e-02 2.0453100e+00 1.2696700e+01 5.1366900e+02
1.2190000e-02 2.1164900e+00 1.2731500e+01 5.4180600e+02
9.3910000e-03 2.3419300e+00 1.3277900e+01 7.7521100e+02
2.5134000e-02 2.0324700e+00 1.3178000e+01 6.6465600e+02
1.4871000e-02 2.0944600e+00 1.3124800e+01 6.6503000e+02
8.9500000e-04 2.1483000e+00 1.2050700e+01 3.6323900e+02
1.8236000e-02 2.1038800e+00 1.3025500e+01 6.6960900e+02
3.8610000e-03 2.3471100e+00 1.3018800e+01 6.6276700e+02
1.2263000e-02 2.0403000e+00 1.2199600e+01 4.2731900e+02
1.2771000e-02 2.1431000e+00 1.3068500e+01 5.9211300e+02
6.2500000e-03 2.2824000e+00 1.2945400e+01 6.2164900e+02
7.9670000e-03 2.1222900e+00 1.2386800e+01 4.3979200e+02
1.3202000e-02 2.1392600e+00 1.2683400e+01 5.4393600e+02
2.0410000e-02 2.0555900e+00 1.3006600e+01 6.1600700e+02
2.9157000e-02 2.0186200e+00 1.3229200e+01 6.9246700e+02
2.0331000e-02 2.1055700e+00 1.3074800e+01 6.4415900e+02
1.8461000e-02 2.0094500e+00 1.2584400e+01 4.7884800e+02
2.6816000e-02 2.0245600e+00 1.3236500e+01 6.9540600e+02
1.2963000e-02 2.0693500e+00 1.3149400e+01 6.2951800e+02
5.2970000e-03 2.1020700e+00 1.2292600e+01 4.1794200e+02
5.1150000e-03 2.1032100e+00 1.3008600e+01 5.8828600e+02
1.8371000e-02 2.0716200e+00 1.2851500e+01 5.9160200e+02
9.6960000e-03 2.0132400e+00 1.2577600e+01 4.6812600e+02
1.9798000e-02 2.0193000e+00 1.2980700e+01 5.5751900e+02
2.4737000e-02 2.0228900e+00 1.2848400e+01 5.6411600e+02
5.2520000e-03 2.3456200e+00 1.3093600e+01 6.5805600e+02
4.2040000e-03 2.3761800e+00 1.3028500e+01 6.7069100e+02
1.2540000e-02 2.2480000e+00 1.3144500e+01 7.0429700e+02
4.4100000e-04 2.2884100e+00 1.2597900e+01 4.9975600e+02
1.0601000e-02 2.0243100e+00 1.2296000e+01 4.4947900e+02
9.0150000e-03 2.0551800e+00 1.2312600e+01 4.1717500e+02
5.9220000e-03 2.3624800e+00 1.3103000e+01 6.6128000e+02
8.7670000e-03 2.3425400e+00 1.3270200e+01 7.3418500e+02
2.1006000e-02 2.0066100e+00 1.2503400e+01 4.7850700e+02
7.2950000e-03 2.3725700e+00 1.3298800e+01 7.8100600e+02
2.0673000e-02 2.0133500e+00 1.3099300e+01 5.9843600e+02
1.3881000e-02 2.1003900e+00 1.2986800e+01 6.1491000e+02
1.7149000e-02 2.1075700e+00 1.3392900e+01 7.0478900e+02
2.3575000e-02 2.0054700e+00 1.2752800e+01 5.2934100e+02
2.7600000e-04 2.2429600e+00 1.2225300e+01 4.2452800e+02
1.8474000e-02 2.1579700e+00 1.3268700e+01 7.2688200e+02
5.6040000e-03 2.0248100e+00 1.2351400e+01 3.9704800e+02
1.3268000e-02 2.1636800e+00 1.3126900e+01 6.8275200e+02
1.9865000e-02 2.1389600e+00 1.3062500e+01 6.6009600e+02
9.5400000e-04 2.1745800e+00 1.2201200e+01 4.2954300e+02
1.3365000e-02 2.0721200e+00 1.2645900e+01 5.0282800e+02
1.7690000e-02 2.0477000e+00 1.3263100e+01 6.7306900e+02
2.4453000e-02 2.0333200e+00 1.3297200e+01 6.8462100e+02
1.2802000e-02 2.1776400e+00 1.2830800e+01 5.8537600e+02
1.1520000e-02 2.1187300e+00 1.3079500e+01 6.1310700e+02
7.7510000e-03 2.3456800e+00 1.3176900e+01 7.1894900e+02
1.8736000e-02 2.1585300e+00 1.3326200e+01 7.8599400e+02
1.7911000e-02 2.1491400e+00 1.3463200e+01 7.5611300e+02
6.0450000e-03 2.2907800e+00 1.2838000e+01 5.8757800e+02
2.1430000e-03 2.5610200e+00 1.3341000e+01 7.8879200e+02
1.9091000e-02 2.1100800e+00 1.3167400e+01 6.4481500e+02
2.4298000e-02 2.0181200e+00 1.2800900e+01 5.4169300e+02
5.6600000e-03 2.1776900e+00 1.2954600e+01 6.0747800e+02
1.4935000e-02 2.0743700e+00 1.2633200e+01 4.9481700e+02
6.9720000e-03 2.1071000e+00 1.2580100e+01 4.8381000e+02
7.6820000e-03 2.3530600e+00 1.3384400e+01 7.9237900e+02
1.3237000e-02 2.1199100e+00 1.3090700e+01 5.9944400e+02
2.5723000e-02 2.0200300e+00 1.3073200e+01 6.3035700e+02
1.5423000e-02 2.1064100e+00 1.2568900e+01 5.1707400e+02
7.4050000e-03 2.3058000e+00 1.3025500e+01 6.9573400e+02
1.3014000e-02 2.0749600e+00 1.2921900e+01 5.6816900e+02
1.3626000e-02 2.2122500e+00 1.3520400e+01 7.8567600e+02
2.2458000e-02 2.0235900e+00 1.3056600e+01 5.9700800e+02
1.4665000e-02 2.1156300e+00 1.3231200e+01 6.6854300e+02
6.9650000e-03 2.3820400e+00 1.3381900e+01 7.8075800e+02
1.8382000e-02 2.0652200e+00 1.2607900e+01 5.1355500e+02
1.2752000e-02 2.0406800e+00 1.2287100e+01 4.3224100e+02
1.1974000e-02 2.2301300e+00 1.3355000e+01 7.3429400e+02
1.1713000e-02 2.1291000e+00 1.2577800e+01 5.3437000e+02
3.3870000e-03 2.1358900e+00 1.2706400e+01 5.1799200e+02
2.0264000e-02 2.0001600e+00 1.2634900e+01 5.1079100e+02
2.1150000e-03 2.4160100e+00 1.2890000e+01 6.0905900e+02
5.3970000e-03 2.2024100e+00 1.2537200e+01 4.8584100e+02
3.6750000e-03 2.1754600e+00 1.2725100e+01 5.1951900e+02
5.0270000e-03 2.2608800e+00 1.3347000e+01 6.6974100e+02
5.2970000e-03 2.3830700e+00 1.3359300e+01 7.2231100e+02
5.7840000e-03 2.1847000e+00 1.2511600e+01 4.9497500e+02
1.9633000e-02 2.0265800e+00 1.2898600e+01 5.8091000e+02
3.9010000e-03 2.1377400e+00 1.2032200e+01 3.6824000e+02
5.9580000e-03 2.1682100e+00 1.2679400e+01 5.4539800e+02
1.7668000e-02 2.0073400e+00 1.2885200e+01 5.5160600e+02
1.0221000e-02 2.1755100e+00 1.2720100e+01 5.4826600e+02
4.6310000e-03 2.1609300e+00 1.2630100e+01 4.8243500e+02
7.8850000e-03 2.3970800e+00 1.3181100e+01 7.4255800e+02
1.5121000e-02 2.1248200e+00 1.3045100e+01 6.1891400e+02
4.2200000e-04 2.0184200e+00 1.2180500e+01 3.6161500e+02
3.8690000e-03 2.3062800e+00 1.2778000e+01 5.5065000e+02
3.2710000e-03 2.5052200e+00 1.3167800e+01 7.1792300e+02
1.7309000e-02 2.1363700e+00 1.3048400e+01 6.4501000e+02
1.0334000e-02 2.0801600e+00 1.2751900e+01 5.3386600e+02
2.4580000e-03 2.2398800e+00 1.2215000e+01 4.5041800e+02
3.4470000e-03 2.2095700e+00 1.2886100e+01 5.5221600e+02
7.5250000e-03 2.1682600e+00 1.2933100e+01 5.4514700e+02
9.3800000e-04 2.1646700e+00 1.2429300e+01 4.5681000e+02
1.6150000e-03 2.3429400e+00 1.2813800e+01 5.6016100e+02
6.7180000e-03 2.1875000e+00 1.2466200e+01 4.6348400e+02
5.8100000e-04 2.3623300e+00 1.3342000e+01 6.9728700e+02
4.2670000e-03 2.0974700e+00 1.2639300e+01 4.6058600e+02
9.9800000e-04 2.1877900e+00 1.2061000e+01 3.5678200e+02
9.0000000e-03 2.0351400e+00 1.3116900e+01 5.9993400e+02
1.3902000e-02 2.1787400e+00 1.2943700e+01 6.5040200e+02
1.8874000e-02 2.1348400e+00 1.3223600e+01 6.8827000e+02
1.2518000e-02 2.1174000e+00 1.2551600e+01 4.9994100e+02
7.5290000e-03 2.3319000e+00 1.2937200e+01 6.3460300e+02
1.1242000e-02 2.0785200e+00 1.2275400e+01 4.1503900e+02
8.9290000e-03 2.2526500e+00 1.3063300e+01 6.5263400e+02
1.3445000e-02 2.1663900e+00 1.3109300e+01 6.5778400e+02
6.4970000e-03 2.1772400e+00 1.3272400e+01 6.8072000e+02
3.0065000e-02 2.0207700e+00 1.3160700e+01 6.9443100e+02
5.7070000e-03 2.3050900e+00 1.3323400e+01 7.0447300e+02
3.6350000e-03 2.0310900e+00 1.2302100e+01 4.1306700e+02
1.0285000e-02 2.0141100e+00 1.2258800e+01 3.8434500e+02
1.8945000e-02 2.0121400e+00 1.2438700e+01 4.7075700e+02
2.6656000e-02 2.0349100e+00 1.3234200e+01 6.6364900e+02
2.1569000e-02 2.0315700e+00 1.3029900e+01 6.1602100e+02
7.1850000e-03 2.1602400e+00 1.2745400e+01 5.3879000e+02
1.3150000e-03 2.5221800e+00 1.3333400e+01 7.2525200e+02
3.0050000e-03 2.4922800e+00 1.3280100e+01 7.4934500e+02
2.1736000e-02 2.0467300e+00 1.3047000e+01 6.2586700e+02
6.7100000e-04 2.2362400e+00 1.2786200e+01 5.6622800e+02
1.2021000e-02 2.0828200e+00 1.2273500e+01 4.2800300e+02
1.7227000e-02 2.0025400e+00 1.2508900e+01 4.6735300e+02
6.9820000e-03 2.3344600e+00 1.3183800e+01 7.0991600e+02
7.3190000e-03 2.1055200e+00 1.2303800e+01 4.1668600e+02
2.0340000e-03 2.5326900e+00 1.3244300e+01 7.4839300e+02
1.6046000e-02 2.1832600e+00 1.3047800e+01 6.8274300e+02
2.0936000e-02 2.1412900e+00 1.3453500e+01 7.8159700e+02
1.9982000e-02 2.0013800e+00 1.2885400e+01 5.4899100e+02
2.0454000e-02 2.1097900e+00 1.3097400e+01 6.7123300e+02
8.2730000e-03 2.0705800e+00 1.2478100e+01 4.6439600e+02
1.4599000e-02 2.2237800e+00 1.3534100e+01 7.9475800e+02
1.5996000e-02 2.1190400e+00 1.3359600e+01 6.9896600e+02
5.3890000e-03 2.2614200e+00 1.2860900e+01 5.5623700e+02
9.3260000e-03 2.1437000e+00 1.2187100e+01 4.4135000e+02
5.1320000e-03 2.2965300e+00 1.2866300e+01 5.7147100e+02
1.9762000e-02 2.0701700e+00 1.2980700e+01 6.0543200e+02
1.7280000e-03 2.2115900e+00 1.2138500e+01 4.2578300e+02
1.4199000e-02 2.0745900e+00 1.2784400e+01 5.5794300e+02
1.7700000e-03 2.1650100e+00 1.2633100e+01 4.7227900e+02
3.5820000e-03 2.0797900e+00 1.2780800e+01 5.1468200e+02
1.5924000e-02 2.0944100e+00 1.2998300e+01 5.9651900e+02
6.7210000e-03 2.1497200e+00 1.2722200e+01 5.0351700e+02
1.6278000e-02 2.1935200e+00 1.3327300e+01 7.6155800e+02
7.5930000e-03 2.0712900e+00 1.2850300e+01 5.1253900e+02
7.0450000e-03 2.4207100e+00 1.3385100e+01 7.6230800e+02
6.6350000e-03 2.3789700e+00 1.3081200e+01 7.3040000e+02
1.4961000e-02 2.1554200e+00 1.3540100e+01 7.9017100e+02
1.1749000e-02 2.2720300e+00 1.3372100e+01 7.9277300e+02
6.3560000e-03 2.1983800e+00 1.2834200e+01 5.6443000e+02
3.0150000e-03 2.2405900e+00 1.2898300e+01 5.6255900e+02
8.8280000e-03 2.2212700e+00 1.3079000e+01 6.8287600e+02
1.5846000e-02 2.1363700e+00 1.3088900e+01 6.6104100e+02
1.5695000e-02 2.0730400e+00 1.2904400e+01 5.8156900e+02
8.0600000e-03 2.1100300e+00 1.2413100e+01 4.4762200e+02
2.5011000e-02 2.0128600e+00 1.2800900e+01 5.3946000e+02
2.6483000e-02 2.0751700e+00 1.3397400e+01 7.4011300e+02
7.3650000e-03 2.2022300e+00 1.2700900e+01 5.2163900e+02
9.6250000e-03 2.0027700e+00 1.2234500e+01 4.1703100e+02
6.5200000e-03 2.0607000e+00 1.2399700e+01 4.4489700e+02
2.1240000e-02 2.0144700e+00 1.2765000e+01 5.2219300e+02
2.3932000e-02 2.0145100e+00 1.3435000e+01 7.1272900e+02
6.1650000e-03 2.2547600e+00 1.2794600e+01 5.6883500e+02
1.2629000e-02 2.2259100e+00 1.2910800e+01 6.3712100e+02
8.6800000e-03 2.2999700e+00 1.3090900e+01 6.8913400e+02
1.5180000e-02 2.1362600e+00 1.3127400e+01 6.4277100e+02
2.4224000e-02 2.0574300e+00 1.3176300e+01 6.6038500e+02
7.5050000e-03 2.0229200e+00 1.2737400e+01 4.9093700e+02
8.6400000e-03 2.1109000e+00 1.2723000e+01 5.1813100e+02
8.0180000e-03 2.0713500e+00 1.2162100e+01 3.8817500e+02
1.3596000e-02 2.1030700e+00 1.2608900e+01 5.1379700e+02
9.4700000e-03 2.3463700e+00 1.3170500e+01 7.3679200e+02
1.8495000e-02 2.1049100e+00 1.2861100e+01 5.7504300e+02
3.1100000e-03 2.2128800e+00 1.2855900e+01 5.6455200e+02
1.2468000e-02 2.2247800e+00 1.3191900e+01 6.9675000e+02
2.5580000e-02 2.0000400e+00 1.2891000e+01 5.7810200e+02
6.5750000e-03 2.1913900e+00 1.2571300e+01 4.8939200e+02
4.6370000e-03 2.3508100e+00 1.2849900e+01 6.1122100e+02
1.2147000e-02 2.1918500e+00 1.3026400e+01 6.1867500e+02
1.7554000e-02 2.0009100e+00 1.2784100e+01 5.5969100e+02
3.9360000e-03 2.3537900e+00 1.3036200e+01 6.5161700e+02
1.6644000e-02 2.1415300e+00 1.2538500e+01 5.5950400e+02
1.0779000e-02 2.0590500e+00 1.2342900e+01 4.4818000e+02
2.1000000e-05 2.4023600e+00 1.2746800e+01 5.4991900e+02
5.5220000e-03 2.0967400e+00 1.2522900e+01 4.8755700e+02
1.0037000e-02 2.0096500e+00 1.2189200e+01 3.8145100e+02
1.5580000e-02 2.0009900e+00 1.2641400e+01 4.9845600e+02
1.4722000e-02 2.0029500e+00 1.3095900e+01 6.0697900e+02
8.7220000e-03 2.0868500e+00 1.3038200e+01 6.0753000e+02
2.9388000e-02 2.0054600e+00 1.3286800e+01 7.0696500e+02
8.3250000e-03 2.1854700e+00 1.2850900e+01 5.6619000e+02
5.2120000e-03 2.3049300e+00 1.3058900e+01 6.1591400e+02
1.5116000e-02 2.1229300e+00 1.3396400e+01 7.2538000e+02
1.1561000e-02 2.1428500e+00 1.3048500e+01 6.1775400e+02
3.8280000e-03 2.3807600e+00 1.3036300e+01 6.4960200e+02
1.0411000e-02 2.0277200e+00 1.2705500e+01 4.9538200e+02
2.0238000e-02 2.0912200e+00 1.2663800e+01 5.6496100e+02
1.6946000e-02 2.1365400e+00 1.3068600e+01 6.6373600e+02
2.4625000e-02 2.0789500e+00 1.3446900e+01 7.4775500e+02
4.7890000e-03 2.1068400e+00 1.2398900e+01 4.4080900e+02
1.6561000e-02 2.0931600e+00 1.2768500e+01 5.5803900e+02
1.2404000e-02 2.2912200e+00 1.3333400e+01 7.8596700e+02
4.0540000e-03 2.2208500e+00 1.3054600e+01 5.9670600e+02
2.1224000e-02 2.0452200e+00 1.2914900e+01 5.7271500e+02
7.4470000e-03 2.1622700e+00 1.2705900e+01 5.1838900e+02
5.7410000e-03 2.1818700e+00 1.3022000e+01 5.9130700e+02
2.7248000e-02 2.0360800e+00 1.2954300e+01 6.6187000e+02
1.3099000e-02 2.1904400e+00 1.2986200e+01 6.3634700e+02
5.8970000e-03 2.1118800e+00 1.2505900e+01 4.7933100e+02
1.5724000e-02 2.1773100e+00 1.3330700e+01 7.1722500e+02
5.7290000e-03 2.1292500e+00 1.2294800e+01 4.0602300e+02
1.3010000e-03 2.3236300e+00 1.2891700e+01 5.6534900e+02
1.3070000e-03 2.4189200e+00 1.2577000e+01 5.3366100e+02
1.5970000e-03 2.5440900e+00 1.3040500e+01 7.1919800e+02
1.9701000e-02 2.1312700e+00 1.3111400e+01 6.8023900e+02
2.3657000e-02 2.0784100e+00 1.3277000e+01 7.1135200e+02
3.3260000e-03 2.3136900e+00 1.3015500e+01 6.4521300e+02
2.8399000e-02 2.0257400e+00 1.3312000e+01 6.9395300e+02
1.3036000e-02 2.0397900e+00 1.2554100e+01 4.5759200e+02
4.1400000e-03 2.2147100e+00 1.2275900e+01 4.3244000e+02
6.7010000e-03 2.2412300e+00 1.2761500e+01 5.5600100e+02
1.3799000e-02 2.2448900e+00 1.3231500e+01 7.5804600e+02
2.2882000e-02 2.0124500e+00 1.3137500e+01 6.0595000e+02
1.7814000e-02 2.0620700e+00 1.2754200e+01 5.4200000e+02
2.0513000e-02 2.0691700e+00 1.2891100e+01 6.2875500e+02
1.7478000e-02 2.1795600e+00 1.3297100e+01 7.5652600e+02
1.1034000e-02 2.0981200e+00 1.2476900e+01 4.9548200e+02
7.5010000e-03 2.0752300e+00 1.2188000e+01 4.0330700e+02
2.1745000e-02 2.0850800e+00 1.3026800e+01 6.7208000e+02
2.9363000e-02 2.0248700e+00 1.3306600e+01 7.0316700e+02
3.6750000e-03 2.1586100e+00 1.2737400e+01 4.9531800e+02
1.4030000e-03 2.1562400e+00 1.2672700e+01 5.0290000e+02
8.8290000e-03 2.0718900e+00 1.2179600e+01 4.1091800e+02
1.6094000e-02 2.1152800e+00 1.3071500e+01 6.0605100e+02
1.1464000e-02 2.1728900e+00 1.2901500e+01 5.8821600e+02
2.8240000e-03 2.4845300e+00 1.3243400e+01 7.0103900e+02
1.7574000e-02 2.1619500e+00 1.3236500e+01 6.9369200e+02
3.3090000e-03 2.4608400e+00 1.3261600e+01 7.3520500e+02
1.0386000e-02 2.0582100e+00 1.2318700e+01 4.6390700e+02
7.9440000e-03 2.0534000e+00 1.2797800e+01 5.2797800e+02
1.4786000e-02 2.0381600e+00 1.2529000e+01 4.5418900e+02
5.7450000e-03 2.1626700e+00 1.2376600e+01 4.3349100e+02
2.5710000e-03 2.2036300e+00 1.2797000e+01 5.6565900e+02
5.6540000e-03 2.2094000e+00 1.2937600e+01 5.9806700e+02
1.1632000e-02 2.2648800e+00 1.3095700e+01 6.7374600e+02
5.7880000e-03 2.3235400e+00 1.2818600e+01 5.9662800e+02
7.1980000e-03 2.3914100e+00 1.3387900e+01 7.9168600e+02
6.6520000e-03 2.1084500e+00 1.2504700e+01 4.4673700e+02
8.1560000e-03 2.2101900e+00 1.2789700e+01 5.9520900e+02
3.2630000e-03 2.0808800e+00 1.2234400e+01 4.3198800e+02
2.3770000e-03 2.0716400e+00 1.2778600e+01 5.0256800e+02
1.2320000e-03 2.4406800e+00 1.2987700e+01 6.3054500e+02
6.2260000e-03 2.2738300e+00 1.2678700e+01 5.6491600e+02
8.9160000e-03 2.0531700e+00 1.2765600e+01 5.0568400e+02
1.7042000e-02 2.0667900e+00 1.2896300e+01 5.9023600e+02
1.3953000e-02 2.0468200e+00 1.3286000e+01 6.5275100e+02
2.0640000e-03 2.0891600e+00 1.2290800e+01 4.3213200e+02
9.8410000e-03 2.0097000e+00 1.2208100e+01 4.1338500e+02
2.5933000e-02 2.0197500e+00 1.3264400e+01 6.8496300e+02
1.1822000e-02 2.0800700e+00 1.3144400e+01 6.0930500e+02
5.7590000e-03 2.1387200e+00 1.2642400e+01 5.0175300e+02
1.3306000e-02 2.0593800e+00 1.2926100e+01 5.8496700e+02
1.7845000e-02 2.1231500e+00 1.3120800e+01 6.6721300e+02
3.8410000e-03 2.1922900e+00 1.2809000e+01 5.7440000e+02
1.4699000e-02 2.0778300e+00 1.2991800e+01 5.8649300e+02
6.3470000e-03 2.3333200e+00 1.3527000e+01 7.7106500e+02
7.1530000e-03 2.2921200e+00 1.2957600e+01 6.6564000e+02
2.5137000e-02 2.0309500e+00 1.3554900e+01 7.6525700e+02
1.1141000e-02 2.0568100e+00 1.2555200e+01 5.0539300e+02
1.1750000e-02 2.0124400e+00 1.2436300e+01 4.5896700e+02
2.7200000e-03 2.2381000e+00 1.2995100e+01 5.9638000e+02
1.1440000e-02 2.2427700e+00 1.3405000e+01 7.6139600e+02
2.2146000e-02 2.0879600e+00 1.2821000e+01 6.1184500e+02
2.8930000e-03 2.3943300e+00 1.3014000e+01 6.3157500e+02
6.2040000e-03 2.1697200e+00 1.2381400e+01 4.7898400e+02
2.2247000e-02 2.0292500e+00 1.3126100e+01 6.3695200e+02
3.5540000e-03 2.2119900e+00 1.2911800e+01 5.6077900e+02
2.0720000e-03 2.5533500e+00 1.3442200e+01 7.7281600e+02
1.4850000e-03 2.4799100e+00 1.3202500e+01 6.7865100e+02
1.0409000e-02 2.1114100e+00 1.3190500e+01 6.3383500e+02
4.7000000e-04 2.5523500e+00 1.3098600e+01 7.1148000e+02
8.4300000e-04 2.4720000e+00 1.3247000e+01 6.8673500e+02
2.1273000e-02 2.1368000e+00 1.3557700e+01 7.9535600e+02
9.7400000e-03 2.2493200e+00 1.3010000e+01 6.3716600e+02
1.9547000e-02 2.0591800e+00 1.2882600e+01 5.8187600e+02
2.2662000e-02 2.0086300e+00 1.2948400e+01 5.7710800e+02
1.4917000e-02 2.1086000e+00 1.2871900e+01 6.0963100e+02
1.9910000e-03 2.2764400e+00 1.2418900e+01 4.4540100e+02
4.1030000e-03 2.2928600e+00 1.2509900e+01 5.5034200e+02
9.4500000e-03 2.2126000e+00 1.2698000e+01 5.8329200e+02
1.1139000e-02 2.0464100e+00 1.2983800e+01 5.5464000e+02
2.9250000e-02 2.0469600e+00 1.3347100e+01 7.4171400e+02
4.7950000e-03 2.2063100e+00 1.2679600e+01 5.1481300e+02
3.6200000e-03 2.2356400e+00 1.3150500e+01 6.3749800e+02
1.3313000e-02 2.1265700e+00 1.3470500e+01 7.3023400e+02
1.3736000e-02 2.1983000e+00 1.3549600e+01 7.9148300e+02
9.7100000e-03 2.1396100e+00 1.2981300e+01 6.1355900e+02
1.6718000e-02 2.0370200e+00 1.2882200e+01 5.7017900e+02
6.3920000e-03 2.3190000e+00 1.3338400e+01 7.7112700e+02
1.5202000e-02 2.0573600e+00 1.2837800e+01 5.7131100e+02
2.7045000e-02 2.0011500e+00 1.2828200e+01 5.7237400e+02
3.3600000e-03 2.4164700e+00 1.3476100e+01 7.6764500e+02
8.1820000e-03 2.0167900e+00 1.2574000e+01 4.4404900e+02
6.5860000e-03 2.3436400e+00 1.3595900e+01 7.8429100e+02
1.3959000e-02 2.1878100e+00 1.3205700e+01 6.7819900e+02
5.6730000e-03 2.4687000e+00 1.3389600e+01 7.9790300e+02
1.9552000e-02 2.1054500e+00 1.3047500e+01 6.4183900e+02
6.3700000e-03 2.1255300e+00 1.2706700e+01 5.0548000e+02
2.8400000e-04 2.1280100e+00 1.2516200e+01 4.6976600e+02
1.1202000e-02 2.0504100e+00 1.2907800e+01 5.6110500e+02
1.7079000e-02 2.0661700e+00 1.2284300e+01 4.6421900e+02
1.6620000e-03 2.0444400e+00 1.1883000e+01 3.1097800e+02
1.4957000e-02 2.0843000e+00 1.2405900e+01 4.6695400e+02
2.7158000e-02 2.0448300e+00 1.3074400e+01 6.8676600e+02
1.5424000e-02 2.0382200e+00 1.3222700e+01 6.5049400e+02
6.7920000e-03 2.0318400e+00 1.2606100e+01 4.7366600e+02
1.3804000e-02 2.1929000e+00 1.3370300e+01 7.3968200e+02
6.8110000e-03 2.0724800e+00 1.2626900e+01 4.8724800e+02
1.1650000e-02 2.0623700e+00 1.2238800e+01 4.1081900e+02
3.5180000e-03 2.3757500e+00 1.3039600e+01 6.3364700e+02
1.4124000e-02 2.0777100e+00 1.2550200e+01 5.0160500e+02
1.4400000e-04 2.5724800e+00 1.2954100e+01 6.7586200e+02
5.0970000e-03 2.1930800e+00 1.2607300e+01 5.0126000e+02
1.7574000e-02 2.0441000e+00 1.3082400e+01 6.2682400e+02
2.1853000e-02 2.1360300e+00 1.3487800e+01 7.6619400e+02
1.9150000e-03 2.3515100e+00 1.2729700e+01 5.3403700e+02
4.4000000e-03 2.0985800e+00 1.2580300e+01 4.5350100e+02
1.2287000e-02 2.1626700e+00 1.2836900e+01 6.0152400e+02
2.1680000e-03 2.4061300e+00 1.3417200e+01 7.5905500e+02
1.8973000e-02 2.1330700e+00 1.3163900e+01 6.8418000e+02
4.6700000e-03 2.0025300e+00 1.2398400e+01 3.9211800e+02
1.3780000e-03 2.2878500e+00 1.2515200e+01 4.9002800e+02
4.3320000e-03 2.1597500e+00 1.2342500e+01 4.5807500e+02
1.1222000e-02 2.2923500e+00 1.3102200e+01 7.1780500e+02
6.1330000e-03 2.2963100e+00 1.2752000e+01 6.0233500e+02
2.0198000e-02 2.1029700e+00 1.3165000e+01 6.5281100e+02
8.6210000e-03 2.2097100e+00 1.3516300e+01 7.5807300e+02
9.0160000e-03 2.2544500e+00 1.3235200e+01 6.5621500e+02
8.8660000e-03 2.2903400e+00 1.3003300e+01 6.7589000e+02
2.4011000e-02 2.0506600e+00 1.3067300e+01 6.4596700e+02
1.4643000e-02 2.0253800e+00 1.2561100e+01 4.9522200e+02
1.3831000e-02 2.0976900e+00 1.2687700e+01 5.4839400e+02
2.1883000e-02 2.0342200e+00 1.3213200e+01 6.6549000e+02
2.0222000e-02 2.0396700e+00 1.2749400e+01 5.3753000e+02
6.9750000e-03 2.4062900e+00 1.3303100e+01 7.5835900e+02
2.5746000e-02 2.0254900e+00 1.2662200e+01 5.7372900e+02
1.3663000e-02 2.2476400e+00 1.3207900e+01 7.4206500e+02
4.4510000e-03 2.0181000e+00 1.2701400e+01 4.8615000e+02
1.4346000e-02 2.1025400e+00 1.2820600e+01 5.3535300e+02
8.6790000e-03 2.1784800e+00 1.2804800e+01 5.4778600e+02
7.3700000e-04 2.5240200e+00 1.3110600e+01 6.9287600e+02
8.3500000e-04 2.4472800e+00 1.3245300e+01 6.6295300e+02
1.0603000e-02 2.0660400e+00 1.2348200e+01 4.3099500e+02
3.6950000e-03 2.2031400e+00 1.2417400e+01 4.4248200e+02
2.4774000e-02 2.0086600e+00 1.2497900e+01 5.3497300e+02
9.8000000e-03 2.1479600e+00 1.2597700e+01 5.1453800e+02
9.7500000e-03 2.2452300e+00 1.2653300e+01 6.1237500e+02
2.4470000e-02 2.0854100e+00 1.3335200e+01 7.2564000e+02
5.8960000e-03 2.2481500e+00 1.3237500e+01 6.8070100e+02
1.0814000e-02 2.1713700e+00 1.2866100e+01 6.0521500e+02
1.9009000e-02 2.1397500e+00 1.2816000e+01 6.2737100e+02
2.2990000e-03 2.3239700e+00 1.2861800e+01 5.7716800e+02
1.9788000e-02 2.0306400e+00 1.2840400e+01 5.6503600e+02
5.9800000e-04 2.2010200e+00 1.2339500e+01 3.9950500e+02
1.0283000e-02 2.1453700e+00 1.3010700e+01 6.1005700e+02
1.4582000e-02 2.2073900e+00 1.3221500e+01 7.5549500e+02
1.8624000e-02 2.1096300e+00 1.3038100e+01 6.4695800e+02
5.7900000e-03 2.0100000e+00 1.2590000e+01 4.6123800e+02
6.2780000e-03 2.0307400e+00 1.2230700e+01 4.0305400e+02
1.7026000e-02 2.0474000e+00 1.2533900e+01 4.7152800e+02
3.2820000e-03 2.2927700e+00 1.2969400e+01 6.2630300e+02
9.8100000e-04 2.1821800e+00 1.2239300e+01 4.1636800e+02
1.3629000e-02 2.2175800e+00 1.3405400e+01 7.3101100e+02
4.1330000e-03 2.0861600e+00 1.2280500e+01 3.8894200e+02
1.1313000e-02 2.0822300e+00 1.2439500e+01 4.7630900e+02
3.3980000e-03 2.4708800e+00 1.3144000e+01 7.1102700e+02
2.3064000e-02 2.1023000e+00 1.3166200e+01 6.9303400e+02
2.0620000e-03 2.2674400e+00 1.2794800e+01 5.7851500e+02
1.4054000e-02 2.2184400e+00 1.3379300e+01 7.3750800e+02
1.6587000e-02 2.1603400e+00 1.2996900e+01 6.3783600e+02
5.7300000e-04 2.4446300e+00 1.3057000e+01 6.2980100e+02
1.5574000e-02 2.0787100e+00 1.3002500e+01 6.3202400e+02
1.3670000e-03 2.4779800e+00 1.3248100e+01 7.1592900e+02
7.9330000e-03 2.1564300e+00 1.2934900e+01 5.9383200e+02
2.6303000e-02 2.0062700e+00 1.3023700e+01 6.2247400e+02
2.4591000e-02 2.0681700e+00 1.3322200e+01 7.3722900e+02
4.7390000e-03 2.2086500e+00 1.2969600e+01 5.9773200e+02
2.2350000e-02 2.0503400e+00 1.2583100e+01 5.6723300e+02
1.5098000e-02 2.0440600e+00 1.3267100e+01 6.7476700e+02
1.3833000e-02 2.1650500e+00 1.3231600e+01 6.7344100e+02
6.7980000e-03 2.2368800e+00 1.2731100e+01 5.6272800e+02
8.1140000e-03 2.0449100e+00 1.2705500e+01 5.2457100e+02
2.0072000e-02 2.0859000e+00 1.2700300e+01 5.8932200e+02
5.0430000e-03 2.0160100e+00 1.2479800e+01 4.4932600e+02
2.6289000e-02 2.0179300e+00 1.3176100e+01 6.4429700e+02
8.7340000e-03 2.1492100e+00 1.3048500e+01 6.1713800e+02
6.3300000e-04 2.0040400e+00 1.2332100e+01 4.0891800e+02
6.6770000e-03 2.1182100e+00 1.3010900e+01 6.0643300e+02
5.5890000e-03 2.0915200e+00 1.2092600e+01 3.6488600e+02
9.1600000e-03 2.1198500e+00 1.2166900e+01 4.3133400e+02
1.4651000e-02 2.1799400e+00 1.3366200e+01 7.2726400e+02
1.0820000e-03 2.4176900e+00 1.3312300e+01 7.3077200e+02
2.5314000e-02 2.0462800e+00 1.3085200e+01 6.4552400e+02
2.5000000e-05 2.2356500e+00 1.2733700e+01 5.2933100e+02
1.3825000e-02 2.0001900e+00 1.2486000e+01 4.3748100e+02
1.1896000e-02 2.1471100e+00 1.3243100e+01 6.3327500e+02
2.8214000e-02 2.0221800e+00 1.3504800e+01 7.1974800e+02
1.0410000e-03 2.3980400e+00 1.3354100e+01 7.1272900e+02
1.9194000e-02 2.0409500e+00 1.2632000e+01 5.1423500e+02
2.9270000e-03 2.4136100e+00 1.3273700e+01 7.0721100e+02
1.2450000e-03 2.2512700e+00 1.2657300e+01 4.9594300e+02
8.5860000e-03 2.2525100e+00 1.3415500e+01 7.1984500e+02
6.1390000e-03 2.3707800e+00 1.3271300e+01 7.5923600e+02
1.5962000e-02 2.1029800e+00 1.2707200e+01 5.4375000e+02
2.0634000e-02 2.0417000e+00 1.2748600e+01 5.8372000e+02
7.3440000e-03 2.1909100e+00 1.2834800e+01 5.8105800e+02
1.6234000e-02 2.0858900e+00 1.2800100e+01 5.4408500e+02
1.3443000e-02 2.1954300e+00 1.2870300e+01 6.0183700e+02
1.2840000e-03 2.5049900e+00 1.2835900e+01 6.2658200e+02
2.1124000e-02 2.0373900e+00 1.2561600e+01 5.0334700e+02
1.0257000e-02 2.2511200e+00 1.2844100e+01 6.0603100e+02
1.3193000e-02 2.1978500e+00 1.3380200e+01 7.3202700e+02
8.1870000e-03 2.1658600e+00 1.2593700e+01 4.8841200e+02
6.8260000e-03 2.0225600e+00 1.2141500e+01 3.9570500e+02
5.9510000e-03 2.3072500e+00 1.2819400e+01 6.0442400e+02
3.1849000e-02 2.0154600e+00 1.3514500e+01 7.7276600e+02
2.8851000e-02 2.0059900e+00 1.3040500e+01 6.6115200e+02
1.6221000e-02 2.0950000e+00 1.2733800e+01 5.5578000e+02
1.1531000e-02 2.2031900e+00 1.3237800e+01 6.9516500e+02
2.0272000e-02 2.0194800e+00 1.2475900e+01 4.9775000e+02
1.0894000e-02 2.0632500e+00 1.2664900e+01 5.1334800e+02
1.3589000e-02 2.0183400e+00 1.2549800e+01 4.6392800e+02
2.1308000e-02 2.1399300e+00 1.3427500e+01 7.4060600e+02
1.9370000e-03 2.3714000e+00 1.2648800e+01 5.5325500e+02
5.8270000e-03 2.1854700e+00 1.3008800e+01 6.1835400e+02
1.0336000e-02 2.1112700e+00 1.2645700e+01 4.9008600e+02
1.5902000e-02 2.0266100e+00 1.2776900e+01 5.1308500e+02
1.9530000e-03 2.4063600e+00 1.3112400e+01 6.2766800e+02
1.2723000e-02 2.3049800e+00 1.3273100e+01 7.9316300e+02
1.2976000e-02 2.1920100e+00 1.2837400e+01 6.1550800e+02
4.0400000e-03 2.1264500e+00 1.2582700e+01 4.7215300e+02
3.8500000e-04 2.0742200e+00 1.2594700e+01 4.8289400e+02
3.0912000e-02 2.0149100e+00 1.3202500e+01 6.9428400e+02
1.3400000e-04 2.3062900e+00 1.2689000e+01 5.2639700e+02
1.6190000e-02 2.0006700e+00 1.2502100e+01 4.4766700e+02
2.7492000e-02 2.0641600e+00 1.3516800e+01 7.6798400e+02
1.9401000e-02 2.0029000e+00 1.2466500e+01 4.7994000e+02
1.0724000e-02 2.2499600e+00 1.3464200e+01 7.6136700e+02
1.4126000e-02 2.1779800e+00 1.3466000e+01 7.5936300e+02
9.6270000e-03 2.1709100e+00 1.2838600e+01 6.0251600e+02
1.0024000e-02 2.0885700e+00 1.2394100e+01 4.5066000e+02
6.6190000e-03 2.2522700e+00 1.2951000e+01 6.1763100e+02
3.7730000e-03 2.4815900e+00 1.3343000e+01 7.8655200e+02
1.0265000e-02 2.0610000e+00 1.2856100e+01 5.7653200e+02
2.8320000e-03 2.0822300e+00 1.2658100e+01 4.8713500e+02
3.5850000e-03 2.1487500e+00 1.2296600e+01 3.9295700e+02
7.3830000e-03 2.3662100e+00 1.3354200e+01 7.9211700e+02
6.2100000e-04 2.2244200e+00 1.2419700e+01 4.4680900e+02
6.6900000e-03 2.1398700e+00 1.2854100e+01 5.3456300e+02
6.0420000e-03 2.0182900e+00 1.2167200e+01 3.6517300e+02
1.3323000e-02 2.1067800e+00 1.2710000e+01 5.3499800e+02
1.6610000e-03 2.1265100e+00 1.2879800e+01 5.5472800e+02
1.1840000e-03 2.3857800e+00 1.3161400e+01 6.3395200e+02
1.0234000e-02 2.1870100e+00 1.3437800e+01 7.1852000e+02
1.2376000e-02 2.2003900e+00 1.3101600e+01 6.5604000e+02
1.3320000e-03 2.1849400e+00 1.2975200e+01 5.5673200e+02
7.6110000e-03 2.2712700e+00 1.2921200e+01 6.2651300e+02
1.4000000e-02 2.2323900e+00 1.3057400e+01 6.9950500e+02
1.3440000e-02 2.1836700e+00 1.3066400e+01 6.3824000e+02
1.3641000e-02 2.2402100e+00 1.3216300e+01 7.0176400e+02
2.2746000e-02 2.0437500e+00 1.2983600e+01 6.2613200e+02
5.4530000e-03 2.2956700e+00 1.3009600e+01 6.1734600e+02
2.2548000e-02 2.0468700e+00 1.2706200e+01 5.6531300e+02
1.9499000e-02 2.1013900e+00 1.2845400e+01 6.0627400e+02
7.3530000e-03 2.0849800e+00 1.2680800e+01 4.9735300e+02
1.0774000e-02 2.2245800e+00 1.2645700e+01 5.7201500e+02
2.0724000e-02 2.1134200e+00 1.3459600e+01 7.5161900e+02
1.0478000e-02 2.2941500e+00 1.3102700e+01 7.0938000e+02
7.5820000e-03 2.2691500e+00 1.3143400e+01 6.7386800e+02
7.3670000e-03 2.2029400e+00 1.2731100e+01 5.5550300e+02
1.6030000e-02 2.1704300e+00 1.3292200e+01 7.0542200e+02
6.2900000e-04 2.2663100e+00 1.3005600e+01 6.1348500e+02
8.0910000e-03 2.1615500e+00 1.2620700e+01 5.2555700e+02
2.1102000e-02 2.0510000e+00 1.2930000e+01 5.8691000e+02
1.0862000e-02 2.0986000e+00 1.3073700e+01 5.9224400e+02
1.3240000e-02 2.0952400e+00 1.2793200e+01 5.3090300e+02
2.2760000e-02 2.0930300e+00 1.3212100e+01 7.2225600e+02
2.2660000e-03 2.2927400e+00 1.2562500e+01 4.9612300e+02
1.0916000e-02 2.1753900e+00 1.3112100e+01 6.3535200e+02
8.6160000e-03 2.2879500e+00 1.3067100e+01 6.4819500e+02
1.4422000e-02 2.2048700e+00 1.2921400e+01 6.5083100e+02
5.1080000e-03 2.1582900e+00 1.3234000e+01 6.6090100e+02
1.9020000e-02 2.0181400e+00 1.3024700e+01 5.9710100e+02
1.5122000e-02 2.1525400e+00 1.3463000e+01 7.1127100e+02
1.6919000e-02 2.1256100e+00 1.3436600e+01 7.3786800e+02
1.6558000e-02 2.0014800e+00 1.2462700e+01 4.5206900e+02
4.0240000e-03 2.3828600e+00 1.2870200e+01 6.3941800e+02
3.4600000e-03 2.2814800e+00 1.3014300e+01 5.7149200e+02
2.1826000e-02 2.0734200e+00 1.3133100e+01 6.3100700e+02
3.7420000e-03 2.4989700e+00 1.3438600e+01 7.9425500e+02
1.6063000e-02 2.1790300e+00 1.2905800e+01 6.3036400e+02
1.2459000e-02 2.0308500e+00 1.2546800e+01 4.8787800e+02
1.3314000e-02 2.1304000e+00 1.2801600e+01 5.5921700e+02
1.6830000e-03 2.5638400e+00 1.3117700e+01 7.4945600e+02
4.0510000e-03 2.4556900e+00 1.3017200e+01 7.2916700e+02
6.3000000e-03 2.3059700e+00 1.3120500e+01 6.6905400e+02
2.3928000e-02 2.0232400e+00 1.3060700e+01 6.1988000e+02
2.0665000e-02 2.0451400e+00 1.2418700e+01 5.0856700e+02
8.1490000e-03 2.0206500e+00 1.2343200e+01 4.2746500e+02
1.9087000e-02 2.1430900e+00 1.3028200e+01 6.8953300e+02
8.5380000e-03 2.1322500e+00 1.2901600e+01 5.5785200e+02
2.4970000e-03 2.4526900e+00 1.2885100e+01 6.3937700e+02
2.3509000e-02 2.0842400e+00 1.3390900e+01 7.3128400e+02
5.3340000e-03 2.0275700e+00 1.2517200e+01 4.4914700e+02
1.0682000e-02 2.1868200e+00 1.2821500e+01 6.0536400e+02
8.6790000e-03 2.1125000e+00 1.2469700e+01 4.7779500e+02
2.1611000e-02 2.0631500e+00 1.2934500e+01 5.9737800e+02
1.4760000e-02 2.2371100e+00 1.3230900e+01 7.5284600e+02
1.9833000e-02 2.0133900e+00 1.2990700e+01 5.8948000e+02
1.0486000e-02 2.0147500e+00 1.2521900e+01 4.6220800e+02
4.0700000e-03 2.3509200e+00 1.2771400e+01 6.1489800e+02
2.0613000e-02 2.1023900e+00 1.2982300e+01 6.6301100e+02
2.0016000e-02 2.0297600e+00 1.2662300e+01 5.3332100e+02
1.4130000e-02 2.1153700e+00 1.2638300e+01 5.3360100e+02
1.2753000e-02 2.2546300e+00 1.3329400e+01 7.3819700e+02
8.1220000e-03 2.2172600e+00 1.3153200e+01 6.5631100e+02
9.8730000e-03 2.0659100e+00 1.2512900e+01 4.7829400e+02
1.6210000e-02 2.2049300e+00 1.3536400e+01 7.8383400e+02
7.0460000e-03 2.2037500e+00 1.3362800e+01 6.8865900e+02
1.3327000e-02 2.2779600e+00 1.3266100e+01 7.6102600e+02
7.9940000e-03 2.2696800e+00 1.3066600e+01 6.5960000e+02
1.6892000e-02 2.1097200e+00 1.2909300e+01 6.0519700e+02
1.4462000e-02 2.1914100e+00 1.3109800e+01 7.0448900e+02
1.0890000e-02 2.1768100e+00 1.3284700e+01 7.1377400e+02
5.6430000e-03 2.3870900e+00 1.2733200e+01 6.5365700e+02
4.0200000e-04 2.1523100e+00 1.2623500e+01 4.6558900e+02
8.4370000e-03 2.2106400e+00 1.2926800e+01 5.9646100e+02
1.1710000e-02 2.3014000e+00 1.3342100e+01 7.6644400e+02
1.1213000e-02 2.2241600e+00 1.3002800e+01 6.2177100e+02
6.7730000e-03 2.4294900e+00 1.3223400e+01 7.7502800e+02
1.5861000e-02 2.0852700e+00 1.2811800e+01 5.4245900e+02
1.7334000e-02 2.0285900e+00 1.2846900e+01 5.5537900e+02
1.4260000e-03 2.4187000e+00 1.3287000e+01 7.1171400e+02
1.5036000e-02 2.1227100e+00 1.2922400e+01 6.0926400e+02
8.9060000e-03 2.3526500e+00 1.3443700e+01 7.8023100e+02
4.0000000e-06 2.5874400e+00 1.3336000e+01 7.5820000e+02
1.2163000e-02 2.1178100e+00 1.2666600e+01 5.1713300e+02
1.7598000e-02 2.1570800e+00 1.3063600e+01 6.5304400e+02
7.9320000e-03 2.2265300e+00 1.2783600e+01 5.7503500e+02
1.7636000e-02 2.0237600e+00 1.2561900e+01 4.9741700e+02
1.0934000e-02 2.0786300e+00 1.2824300e+01 5.2222900e+02
9.4290000e-03 2.1611200e+00 1.2809800e+01 5.5562500e+02
1.1630000e-02 2.2245500e+00 1.3044400e+01 6.4836500e+02
1.5727000e-02 2.1858000e+00 1.3513200e+01 7.6893600e+02
2.7920000e-03 2.3189300e+00 1.2959900e+01 5.8092000e+02
7.5080000e-03 2.3243600e+00 1.3441300e+01 7.3815800e+02
1.1860000e-03 2.2904300e+00 1.3062900e+01 6.2039500e+02
2.1750000e-02 2.0273200e+00 1.2753500e+01 5.4526200e+02
8.0730000e-03 2.0617500e+00 1.3001900e+01 5.5243300e+02
2.3801000e-02 2.0095900e+00 1.2724900e+01 5.5407500e+02
1.3693000e-02 2.0090900e+00 1.2366100e+01 4.2836900e+02
3.0480000e-03 2.1197500e+00 1.2754100e+01 4.9923600e+02
1.8543000e-02 2.0934600e+00 1.3240700e+01 6.6007200e+02
3.8670000e-03 2.0794100e+00 1.1915100e+01 3.3472800e+02
1.3014000e-02 2.0920200e+00 1.2587500e+01 5.0261000e+02
5.8140000e-03 2.1296200e+00 1.2612700e+01 5.1555200e+02
1.1551000e-02 2.1758900e+00 1.3027600e+01 6.2837500e+02
1.8935000e-02 2.0344500e+00 1.2781500e+01 5.5360500e+02
2.0824000e-02 2.0794400e+00 1.3083600e+01 6.6275500e+02
2.7910000e-02 2.0172100e+00 1.2998700e+01 6.2171400e+02
1.5747000e-02 2.0467400e+00 1.3389500e+01 6.8787400e+02
2.4915000e-02 2.0128000e+00 1.2683400e+01 5.7786100e+02
1.8712000e-02 2.0811300e+00 1.2600700e+01 5.5617800e+02
1.1506000e-02 2.2414500e+00 1.2828500e+01 6.2448100e+02
6.5270000e-03 2.2979800e+00 1.2859300e+01 6.1593500e+02
3.9370000e-03 2.2886600e+00 1.2952000e+01 5.9686600e+02
1.8167000e-02 2.1414500e+00 1.2903400e+01 6.3025100e+02
2.7202000e-02 2.0319500e+00 1.3363800e+01 7.0799900e+02
2.8810000e-03 2.2277200e+00 1.2999800e+01 5.8888100e+02
9.7940000e-03 2.0775600e+00 1.2621000e+01 5.1302400e+02
1.2484000e-02 2.1631900e+00 1.3035200e+01 6.1913300e+02
1.4897000e-02 2.0326300e+00 1.2712900e+01 5.0467000e+02
1.5710000e-03 2.0049100e+00 1.1690400e+01 3.0142000e+02
2.5986000e-02 2.0324300e+00 1.2646800e+01 5.7008700e+02
5.5080000e-03 2.3694300e+00 1.3588800e+01 7.9348900e+02
4.7670000e-03 2.2377600e+00 1.2592500e+01 5.3767900e+02
1.8288000e-02 2.0536900e+00 1.3423400e+01 7.2206300e+02
5.7640000e-03 2.3900800e+00 1.3020300e+01 6.7859700e+02
4.7180000e-03 2.3734700e+00 1.3363700e+01 7.8488400e+02
1.3880000e-02 2.1077600e+00 1.2686400e+01 5.1129500e+02
1.1278000e-02 2.1537600e+00 1.2375200e+01 5.1293300e+02
6.0290000e-03 2.0634600e+00 1.2523100e+01 4.6257600e+02
6.9300000e-04 2.3189700e+00 1.2849200e+01 5.3170800e+02
9.9500000e-04 2.4090200e+00 1.2951500e+01 6.1950200e+02
5.6360000e-03 2.2623600e+00 1.2754300e+01 5.6976000e+02
3.1850000e-03 2.3229800e+00 1.2844200e+01 5.8453300e+02
6.1670000e-03 2.2609000e+00 1.2949800e+01 6.3682400e+02
2.3231000e-02 2.0640200e+00 1.2814700e+01 5.8865000e+02
4.5000000e-03 2.2936300e+00 1.2733600e+01 5.4306700e+02
1.0408000e-02 2.0368000e+00 1.2554000e+01 5.0219200e+02
2.7489000e-02 2.0024100e+00 1.2976200e+01 6.0270400e+02
1.8974000e-02 2.1511600e+00 1.3056700e+01 6.7405300e+02
7.6550000e-03 2.4086200e+00 1.3236300e+01 7.8598000e+02
5.9290000e-03 2.3231100e+00 1.3064100e+01 6.6113100e+02
1.1430000e-03 2.6050500e+00 1.3246900e+01 7.9213600e+02
1.1357000e-02 2.2044400e+00 1.3003400e+01 6.0437400e+02
8.1100000e-03 2.0266200e+00 1.2084700e+01 3.5855300e+02
1.7171000e-02 2.1514500e+00 1.3367100e+01 7.2283100e+02
2.0025000e-02 2.1599100e+00 1.3285100e+01 7.4234600e+02
7.8440000e-03 2.1715200e+00 1.2960100e+01 6.2326300e+02
1.6933000e-02 2.0296000e+00 1.2449800e+01 4.7707600e+02
8.0470000e-03 2.0584000e+00 1.2313400e+01 4.4240800e+02
1.9410000e-03 2.5971900e+00 1.3052400e+01 7.5656200e+02
1.0917000e-02 2.0625800e+00 1.2654000e+01 4.8837300e+02
1.9040000e-02 2.1007800e+00 1.2820000e+01 6.1872200e+02
3.6330000e-03 2.0807500e+00 1.1749100e+01 3.1576100e+02
7.4660000e-03 2.2013200e+00 1.3399200e+01 7.1273900e+02
3.0270000e-03 2.2434100e+00 1.2972100e+01 6.0872900e+02
1.0549000e-02 2.0134400e+00 1.2478900e+01 4.7932500e+02
7.9570000e-03 2.1696100e+00 1.2720800e+01 5.6339200e+02
1.2243000e-02 2.1152200e+00 1.2739600e+01 5.1214100e+02
4.5610000e-03 2.3139700e+00 1.3293400e+01 7.1250800e+02
2.2707000e-02 2.0647900e+00 1.2999400e+01 6.1645300e+02
1.7837000e-02 2.1248400e+00 1.3079700e+01 6.9739100e+02
6.5220000e-03 2.0198200e+00 1.2445600e+01 4.4429400e+02
1.3440000e-03 2.4072700e+00 1.2953300e+01 5.9969800e+02
4.4930000e-03 2.1807700e+00 1.2744200e+01 5.1927300e+02
1.9940000e-02 2.0754800e+00 1.3399200e+01 6.9697000e+02
4.0350000e-03 2.3079700e+00 1.3146400e+01 6.7995400e+02
1.3104000e-02 2.0625500e+00 1.2552400e+01 4.6457900e+02
2.5793000e-02 2.0232200e+00 1.3112200e+01 6.6253600e+02
1.7458000e-02 2.0704600e+00 1.3243000e+01 6.3701300e+02
9.2130000e-03 2.0723400e+00 1.2571300e+01 4.6843700e+02
3.1650000e-03 2.1863500e+00 1.2498600e+01 4.4834100e+02
4.0510000e-03 2.3474900e+00 1.3010300e+01 6.7990500e+02


==> anc/Fig7/Correlation_matrix_Fig7.csv <==
,$n_0$,$E_{sat}$,$K$,$J$,$L$,$\frac{m^*}{m_N}$,$\zeta$,$M_{\rm max}$,$R_{1.4M_{\odot}}$,$\bar{\Lambda}_{1.4M_{\odot}}$,$R_{2M_{\odot}}$,$\bar{\Lambda}_{2M_{\odot}}$
$n_0$,1.0,0.021617748029970945,0.04405208125807437,0.04017737424877117,0.08805592050971829,0.18420813752786183,0.1777400225393783,0.06082865739188317,0.5441390537471732,0.42585454633317077,0.23085621466853104,0.12579413181929286
$E_{sat}$,0.021617748029970945,1.0,0.0045975511680468855,0.02447266432845575,0.003218097914071922,0.03832869111966367,0.047605885440326706,0.026207423571787895,0.00888282870202058,0.014146176586200033,0.000592451684770855,0.0030449353243092976
$K$,0.04405208125807437,0.00459755116804689,1.0,0.016361963457685178,0.012416463461731989,0.057911903347545125,0.04664628129111103,0.06591876345818738,0.21650457531142292,0.2475801126551698,0.0972373974077615,0.06440146251908743
$J$,0.040177374248771165,0.02447266432845575,0.016361963457685175,1.0,0.06110225018718637,0.060367042124839836,0.021025263930719386,0.01104618218063856,0.007786742171393526,0.028042355685551194,0.01566454787606415,0.01384929298439323
$L$,0.08805592050971829,0.003218097914071927,0.01241646346173199,0.06110225018718637,1.0,0.11811389010025539,0.09076837620373562,0.04954812530269723,0.3560138826106353,0.1689618308976227,0.09122672140524246,0.010704045076897277
$\frac{m^*}{m_N}$,0.1842081375278618,0.03832869111966368,0.057911903347545146,0.060367042124839836,0.1181138901002554,1.0,0.5934364895864828,0.2359310661130935,0.5060964636602284,0.6396206040775189,0.5756505177198177,0.5582101958115638
$\zeta$,0.17774002253937826,0.04760588544032672,0.04664628129111103,0.021025263930719382,0.09076837620373562,0.5934364895864828,1.0,0.5730417277700974,0.3131124163679104,0.31108903119171744,0.052101041826011704,0.16374693987117991
$M_{\rm max}$,0.06082865739188317,0.026207423571787892,0.06591876345818738,0.011046182180638565,0.04954812530269721,0.2359310661130935,0.5730417277700974,1.0,0.36235319024547763,0.4654689647161592,0.7767931930523169,0.8609652790592577
$R_{1.4M_{\odot}}$,0.5441390537471732,0.008882828702020574,0.21650457531142292,0.007786742171393529,0.3560138826106353,0.5060964636602284,0.3131124163679104,0.36235319024547763,1.0,0.9561364558695123,0.8077294304864499,0.7010105533756829
$\bar{\Lambda}_{1.4M_{\odot}}$,0.42585454633317077,0.01414617658620004,0.2475801126551698,0.02804235568555119,0.16896183089762265,0.6396206040775189,0.31108903119171744,0.4654689647161592,0.9561364558695123,1.0,0.880717563148842,0.8183001476615048
$R_{2M_{\odot}}$,0.23085621466853104,0.0005924516847708486,0.09723739740776147,0.01566454787606415,0.09122672140524246,0.5756505177198177,0.052101041826011704,0.776793193052317,0.8077294304864499,0.880717563148842,1.0,0.9667056740477148
$\bar{\Lambda}_{2M_{\odot}}$,0.1257941318192929,0.0030449353243092976,0.06440146251908742,0.013849292984393233,0.010704045076897274,0.5582101958115638,0.16374693987117991,0.8609652790592577,0.701010553375683,0.8183001476615048,0.9667056740477148,1.0


==> anc/Fig7/matrix_plot.py <==
import seaborn as sns

import numpy as np
import matplotlib.pyplot as plt

from matplotlib.ticker import (MultipleLocator, FormatStrFormatter,
                               AutoMinorLocator)


import pandas as pd
#%matplotlib notebook

plt.rcParams['font.family'] = 'serif'
plt.rc('text', usetex=True)

matrix=pd.read_csv('Correlation_matrix_Fig7.csv',index_col=[0])
fig=plt.figure(figsize=(6,5),constrained_layout=False)
#W=corrdata[:,12]
sns.set(font_scale=1.4)
sns.heatmap(xf,cmap='RdBu_r',annot=True,fmt=".2f",annot_kws={"size":11},
            linewidth=0.5, linecolor='w', square=True,cbar_kws={"shrink": 0.7},alpha=0.95)
fig.tight_layout()
fig.savefig("correlation_zeta_0.03.png",dpi=700,bbox_inches='tight')


==> anc/Fig8/posterior_uniform_zeta.dat <==
#r'$n_0$', r'$E_{sat}$', r'$K$',r'$J$',r'$L$',r'$\frac{m^*}{m_N}$',r'$\zeta$',r'$M_{\rm max}$',r'$R_{1.4M_{\odot}}$',r'${\Lambda}_{1.4M_{\odot}}$',r'$R_{2M_{\odot}}$',r'${\Lambda}_{2M_{\odot}}$',S.Weight
1.66359e-01 -1.59737e+01 2.96311e+02 3.28606e+01 5.17242e+01 6.51451e-01 1.46580e-02 2.04527e+00 1.24709e+01 4.87047e+02 1.17469e+01 2.57830e+01 6.97494e-01
1.53110e-01 -1.60381e+01 2.35829e+02 3.08518e+01 6.13702e+01 6.51428e-01 9.83000e-03 2.17909e+00 1.29844e+01 5.94216e+02 1.25699e+01 4.46716e+01 5.84431e-01
1.50951e-01 -1.59843e+01 2.35955e+02 3.02315e+01 6.49734e+01 5.94310e-01 1.41840e-02 2.21432e+00 1.34067e+01 7.43103e+02 1.31147e+01 6.26785e+01 3.65802e-01
1.66415e-01 -1.59701e+01 2.94201e+02 3.20478e+01 5.66597e+01 6.59066e-01 4.35100e-03 2.23544e+00 1.26918e+01 5.43245e+02 1.24571e+01 4.44078e+01 6.63520e-01
1.64708e-01 -1.60335e+01 2.99431e+02 3.39923e+01 6.84552e+01 5.91855e-01 5.58000e-03 2.37576e+00 1.32336e+01 7.12337e+02 1.32341e+01 7.22321e+01 4.07834e-01
1.59529e-01 -1.60311e+01 2.86911e+02 3.17858e+01 4.77915e+01 6.33165e-01 4.96600e-03 2.32762e+00 1.29058e+01 6.38215e+02 1.28995e+01 6.14426e+01 5.16640e-01
1.45272e-01 -1.59587e+01 2.54919e+02 2.98081e+01 5.61264e+01 6.79078e-01 8.49000e-04 2.42262e+00 1.32860e+01 7.06077e+02 1.31807e+01 6.77512e+01 4.16641e-01
1.60468e-01 -1.59918e+01 2.63826e+02 2.99309e+01 5.17672e+01 6.10092e-01 1.50190e-02 2.13671e+00 1.28204e+01 5.97787e+02 1.24732e+01 4.42919e+01 5.78888e-01
1.42411e-01 -1.59920e+01 2.42455e+02 3.27849e+01 5.76615e+01 6.99851e-01 1.40280e-02 2.03771e+00 1.29070e+01 5.46818e+02 1.18746e+01 2.54201e+01 5.83789e-01
1.42756e-01 -1.60411e+01 2.98223e+02 3.28186e+01 5.80595e+01 6.49552e-01 1.29710e-02 2.17930e+00 1.34424e+01 7.58856e+02 1.30353e+01 5.87568e+01 3.45154e-01
1.51083e-01 -1.59820e+01 2.13700e+02 2.85951e+01 4.73648e+01 7.36125e-01 2.38700e-03 2.09706e+00 1.21928e+01 3.89119e+02 1.14523e+01 2.06040e+01 8.77800e-01
1.55068e-01 -1.60154e+01 2.29849e+02 3.02868e+01 4.31480e+01 6.46774e-01 1.07670e-02 2.16302e+00 1.26349e+01 5.43844e+02 1.23427e+01 4.14810e+01 6.62595e-01
1.65526e-01 -1.60293e+01 2.07703e+02 3.29094e+01 4.53595e+01 6.39457e-01 1.36960e-02 2.06783e+00 1.21921e+01 4.25698e+02 1.16631e+01 2.55517e+01 8.32632e-01
1.49905e-01 -1.60034e+01 2.05253e+02 3.30996e+01 6.00595e+01 6.36853e-01 4.12600e-03 2.38502e+00 1.31427e+01 6.47809e+02 1.30806e+01 6.42691e+01 5.02086e-01
1.50976e-01 -1.59933e+01 2.18036e+02 3.13893e+01 5.15085e+01 6.09069e-01 1.11780e-02 2.24881e+00 1.30917e+01 6.69531e+02 1.29535e+01 6.04054e+01 4.69580e-01
1.52593e-01 -1.59721e+01 2.90589e+02 3.17535e+01 4.37032e+01 6.96433e-01 2.06100e-03 2.27459e+00 1.27943e+01 5.83428e+02 1.26095e+01 4.94631e+01 6.01199e-01
1.65872e-01 -1.60052e+01 2.06521e+02 3.35772e+01 6.69727e+01 7.35247e-01 1.81900e-03 2.00157e+00 1.17325e+01 2.76815e+02 1.02715e+01 7.08995e+00 5.69913e-01
1.43431e-01 -1.59709e+01 2.35431e+02 3.20061e+01 5.16252e+01 5.50865e-01 3.29690e-02 2.00116e+00 1.31093e+01 6.88009e+02 1.18732e+01 2.53820e+01 2.56853e-01
1.57233e-01 -1.59834e+01 2.30271e+02 2.83016e+01 5.11501e+01 5.80491e-01 1.55280e-02 2.18946e+00 1.29478e+01 6.69316e+02 1.27880e+01 5.64305e+01 4.69899e-01
1.50086e-01 -1.60239e+01 2.33431e+02 3.09489e+01 6.35325e+01 7.30060e-01 8.49700e-03 2.00917e+00 1.25655e+01 4.46303e+02 1.11703e+01 1.45704e+01 5.26933e-01
1.65218e-01 -1.59866e+01 2.92791e+02 3.17362e+01 5.75195e+01 6.52798e-01 7.32200e-03 2.18526e+00 1.27276e+01 5.50059e+02 1.24047e+01 4.21503e+01 6.53001e-01
1.65688e-01 -1.59709e+01 2.40057e+02 2.97250e+01 5.05855e+01 6.26455e-01 2.01740e-02 2.00515e+00 1.23915e+01 4.68953e+02 1.13422e+01 1.83128e+01 4.77816e-01
1.47371e-01 -1.59966e+01 2.28773e+02 3.13029e+01 4.00275e+01 6.97748e-01 7.79000e-03 2.13293e+00 1.25202e+01 4.93248e+02 1.20586e+01 3.31542e+01 7.39117e-01
1.49694e-01 -1.60309e+01 2.71237e+02 2.97622e+01 4.79275e+01 6.20357e-01 6.61500e-03 2.36750e+00 1.32844e+01 7.65029e+02 1.33222e+01 7.78694e+01 3.37234e-01
1.67479e-01 -1.60149e+01 2.60972e+02 2.88733e+01 6.90006e+01 6.32170e-01 1.60800e-02 2.05447e+00 1.27613e+01 5.32002e+02 1.19538e+01 2.83750e+01 6.62201e-01
1.69481e-01 -1.59592e+01 2.41313e+02 3.31343e+01 6.96804e+01 6.33071e-01 5.11500e-03 2.25344e+00 1.27457e+01 5.30841e+02 1.25015e+01 4.45962e+01 6.82567e-01
1.50291e-01 -1.59521e+01 2.79025e+02 3.00205e+01 6.79032e+01 6.55235e-01 1.26330e-02 2.14118e+00 1.33177e+01 6.92287e+02 1.27328e+01 4.73009e+01 4.36327e-01
1.50410e-01 -1.59844e+01 2.34040e+02 3.35182e+01 6.86249e+01 7.25575e-01 4.28100e-03 2.09471e+00 1.26795e+01 4.68577e+02 1.17920e+01 2.44853e+01 7.74829e-01
1.65963e-01 -1.59655e+01 2.74432e+02 3.07237e+01 4.54533e+01 6.56366e-01 5.94000e-03 2.20465e+00 1.24905e+01 5.13738e+02 1.22848e+01 4.11127e+01 7.08552e-01
1.67621e-01 -1.59555e+01 2.86905e+02 2.93068e+01 4.18034e+01 6.99441e-01 4.21000e-04 2.21671e+00 1.22825e+01 4.61106e+02 1.20277e+01 3.47850e+01 7.85361e-01
1.44684e-01 -1.60159e+01 2.42622e+02 3.17393e+01 4.76542e+01 6.66749e-01 2.43800e-03 2.40117e+00 1.31354e+01 6.77353e+02 1.31036e+01 6.68294e+01 4.58049e-01
1.56623e-01 -1.59822e+01 2.87630e+02 3.39641e+01 6.48220e+01 5.92863e-01 1.77150e-02 2.12640e+00 1.31672e+01 6.70727e+02 1.27029e+01 4.83046e+01 4.67810e-01
1.47144e-01 -1.60328e+01 2.60344e+02 3.11078e+01 6.66927e+01 6.52576e-01 1.55000e-03 2.46928e+00 1.35491e+01 7.86403e+02 1.34777e+01 7.92535e+01 3.10589e-01
1.66592e-01 -1.60499e+01 2.93389e+02 2.95859e+01 5.25845e+01 5.92382e-01 2.19100e-03 2.50228e+00 1.30257e+01 7.15264e+02 1.32565e+01 8.05542e+01 4.03742e-01
1.44370e-01 -1.60224e+01 2.14369e+02 2.85033e+01 4.10225e+01 7.41876e-01 4.75800e-03 2.06864e+00 1.22755e+01 4.14490e+02 1.14567e+01 2.04678e+01 8.47149e-01
1.49886e-01 -1.59785e+01 2.25924e+02 3.17855e+01 4.40255e+01 6.39379e-01 2.60000e-05 2.57186e+00 1.30727e+01 6.91505e+02 1.32622e+01 7.80884e+01 4.37455e-01
1.68483e-01 -1.60430e+01 2.55681e+02 2.90668e+01 4.09571e+01 6.94247e-01 1.65000e-04 2.22704e+00 1.21563e+01 4.29659e+02 1.19188e+01 3.25876e+01 8.27943e-01
1.52666e-01 -1.60288e+01 2.46177e+02 2.93012e+01 6.72211e+01 6.49911e-01 4.71600e-03 2.32372e+00 1.32922e+01 6.91245e+02 1.30703e+01 6.16918e+01 4.37830e-01
1.42165e-01 -1.59907e+01 2.22554e+02 3.26765e+01 4.84491e+01 5.96762e-01 2.57430e-02 2.03940e+00 1.30736e+01 6.52594e+02 1.22696e+01 3.51408e+01 4.44439e-01
1.66699e-01 -1.59967e+01 2.05302e+02 3.10396e+01 4.70154e+01 5.94302e-01 1.65180e-02 2.10376e+00 1.23618e+01 5.07016e+02 1.20542e+01 3.56136e+01 7.18656e-01
1.62892e-01 -1.60320e+01 2.84680e+02 3.12909e+01 5.53356e+01 5.93685e-01 2.44810e-02 2.00935e+00 1.27010e+01 5.54412e+02 1.16939e+01 2.35348e+01 4.23685e-01
1.45846e-01 -1.60488e+01 2.69869e+02 3.24777e+01 4.01481e+01 6.27524e-01 4.70500e-03 2.43169e+00 1.32489e+01 7.74970e+02 1.33938e+01 8.38787e+01 3.24690e-01
1.43040e-01 -1.60341e+01 2.65475e+02 3.26231e+01 4.09021e+01 7.15330e-01 1.47480e-02 2.00713e+00 1.26477e+01 5.16737e+02 1.14579e+01 1.91094e+01 4.47247e-01
1.59097e-01 -1.59868e+01 2.77079e+02 3.07153e+01 6.97149e+01 7.07035e-01 4.30100e-03 2.13236e+00 1.28535e+01 5.41480e+02 1.21504e+01 3.25026e+01 6.66238e-01
1.58416e-01 -1.60424e+01 2.93926e+02 2.89023e+01 5.19740e+01 5.75001e-01 2.79940e-02 2.00785e+00 1.27244e+01 6.11183e+02 1.17701e+01 2.57619e+01 3.58251e-01
1.45740e-01 -1.60385e+01 2.16353e+02 2.98042e+01 6.44460e+01 6.72130e-01 5.85500e-03 2.25789e+00 1.31626e+01 6.27124e+02 1.27972e+01 5.07648e+01 5.33588e-01
1.48572e-01 -1.59757e+01 2.25095e+02 2.99717e+01 6.01357e+01 7.25557e-01 7.07100e-03 2.05290e+00 1.25751e+01 4.54281e+02 1.15687e+01 2.08013e+01 7.68616e-01
1.53185e-01 -1.60353e+01 2.23649e+02 3.14826e+01 6.27574e+01 6.13856e-01 1.14440e-02 2.22233e+00 1.31729e+01 6.61719e+02 1.29012e+01 5.58597e+01 4.81192e-01
1.54018e-01 -1.60120e+01 2.75123e+02 3.01969e+01 6.73703e+01 5.61174e-01 2.63550e-02 2.05403e+00 1.33172e+01 7.08827e+02 1.25238e+01 4.05188e+01 4.00853e-01
1.65684e-01 -1.59658e+01 2.99176e+02 3.06591e+01 4.93779e+01 6.34131e-01 1.48600e-02 2.08210e+00 1.25709e+01 5.31868e+02 1.20605e+01 3.34198e+01 6.80995e-01
1.63429e-01 -1.59831e+01 2.59753e+02 3.37337e+01 5.86251e+01 7.18274e-01 3.47300e-03 2.07750e+00 1.22717e+01 4.04723e+02 1.14912e+01 2.09413e+01 8.59363e-01
1.55664e-01 -1.59513e+01 2.00743e+02 3.25428e+01 6.82750e+01 6.07014e-01 1.74790e-02 2.10157e+00 1.30123e+01 5.87229e+02 1.24112e+01 3.87595e+01 5.95289e-01
1.57870e-01 -1.60109e+01 2.48663e+02 3.31375e+01 5.09572e+01 7.38271e-01 3.77500e-03 2.03424e+00 1.21493e+01 3.80414e+02 1.11490e+01 1.57847e+01 7.66460e-01
1.50460e-01 -1.59941e+01 2.06731e+02 3.07461e+01 6.50575e+01 5.57895e-01 2.06130e-02 2.14726e+00 1.34093e+01 7.40960e+02 1.29917e+01 5.70192e+01 3.68658e-01
1.61514e-01 -1.59568e+01 2.84439e+02 3.20174e+01 6.50505e+01 6.75468e-01 1.53470e-02 2.00610e+00 1.26760e+01 5.01329e+02 1.14066e+01 1.79087e+01 4.55066e-01
1.66108e-01 -1.60449e+01 2.03728e+02 2.93041e+01 6.46676e+01 6.80472e-01 4.63600e-03 2.14397e+00 1.22993e+01 4.04763e+02 1.17622e+01 2.62019e+01 8.59314e-01
1.52039e-01 -1.60290e+01 2.70193e+02 3.11892e+01 6.94693e+01 5.86384e-01 2.43770e-02 2.05343e+00 1.33257e+01 6.98047e+02 1.24788e+01 3.87811e+01 4.14779e-01
1.56046e-01 -1.60144e+01 2.38422e+02 3.02877e+01 5.48419e+01 6.56032e-01 8.40300e-03 2.18820e+00 1.28000e+01 5.57174e+02 1.24555e+01 4.28592e+01 6.41988e-01
1.55147e-01 -1.60246e+01 2.58325e+02 3.18057e+01 6.88741e+01 6.20208e-01 1.39800e-02 2.15366e+00 1.32036e+01 6.60032e+02 1.27302e+01 4.83728e+01 4.83712e-01
1.60681e-01 -1.60462e+01 2.65190e+02 2.91925e+01 5.33589e+01 7.03537e-01 8.48900e-03 2.05407e+00 1.24413e+01 4.57591e+02 1.16161e+01 2.28213e+01 7.67577e-01
1.47204e-01 -1.60360e+01 2.12811e+02 3.30584e+01 6.30597e+01 5.50637e-01 2.43070e-02 2.10336e+00 1.33908e+01 7.37276e+02 1.28488e+01 5.13970e+01 3.73593e-01
1.41845e-01 -1.59520e+01 2.43088e+02 2.84148e+01 5.36480e+01 5.65104e-01 2.70330e-02 2.07406e+00 1.34250e+01 7.76811e+02 1.27711e+01 4.88050e+01 3.22396e-01
1.43244e-01 -1.60035e+01 2.84635e+02 2.94139e+01 4.05506e+01 6.22011e-01 1.27940e-02 2.23928e+00 1.32398e+01 7.81910e+02 1.31497e+01 7.03254e+01 3.16088e-01
1.50065e-01 -1.60430e+01 2.13973e+02 3.02559e+01 5.21248e+01 5.83706e-01 8.48600e-03 2.38170e+00 1.33590e+01 7.85797e+02 1.34406e+01 8.33490e+01 3.11327e-01
1.58874e-01 -1.60444e+01 2.80514e+02 3.24111e+01 6.35276e+01 6.52814e-01 1.26990e-02 2.10136e+00 1.28816e+01 5.68641e+02 1.22667e+01 3.59201e+01 6.24191e-01
1.45119e-01 -1.60209e+01 2.33440e+02 3.26946e+01 5.17526e+01 6.58979e-01 1.59520e-02 2.07830e+00 1.29030e+01 5.74050e+02 1.22200e+01 3.44023e+01 6.15783e-01
1.57924e-01 -1.60345e+01 2.31988e+02 3.06955e+01 5.22636e+01 6.67964e-01 5.23100e-03 2.22133e+00 1.26323e+01 5.15141e+02 1.23521e+01 4.09609e+01 7.06435e-01
1.54116e-01 -1.59531e+01 2.37668e+02 3.23569e+01 5.42459e+01 5.62036e-01 1.03410e-02 2.34763e+00 1.33112e+01 7.82704e+02 1.33939e+01 8.20350e+01 3.15113e-01
1.62550e-01 -1.60356e+01 2.00701e+02 2.88246e+01 5.75435e+01 6.79606e-01 9.16200e-03 2.07031e+00 1.22376e+01 3.97172e+02 1.15261e+01 2.17151e+01 8.68409e-01
1.58386e-01 -1.59821e+01 2.12447e+02 3.20635e+01 6.72553e+01 7.29863e-01 1.95400e-03 2.07131e+00 1.21784e+01 3.57881e+02 1.12227e+01 1.63867e+01 9.11513e-01
1.40373e-01 -1.60464e+01 2.73571e+02 3.24616e+01 5.66794e+01 7.33678e-01 8.41200e-03 2.08156e+00 1.30517e+01 5.93991e+02 1.21991e+01 3.24373e+01 5.84780e-01
1.44439e-01 -1.60219e+01 2.08662e+02 3.22702e+01 4.17489e+01 7.09207e-01 1.17270e-02 2.02944e+00 1.23132e+01 4.23067e+02 1.13869e+01 1.90420e+01 6.92532e-01
1.60226e-01 -1.59591e+01 2.41016e+02 3.32688e+01 6.21035e+01 6.76819e-01 4.80000e-03 2.18828e+00 1.26266e+01 4.91381e+02 1.22068e+01 3.58069e+01 7.41866e-01
1.58867e-01 -1.59806e+01 2.82222e+02 3.12013e+01 5.39067e+01 5.56500e-01 1.45180e-02 2.24132e+00 1.30825e+01 7.35865e+02 1.30628e+01 6.85383e+01 3.75493e-01
1.55763e-01 -1.60404e+01 2.82965e+02 2.89547e+01 5.06703e+01 6.10276e-01 1.85020e-02 2.10012e+00 1.29397e+01 6.37119e+02 1.24662e+01 4.30084e+01 5.18308e-01
1.53501e-01 -1.59837e+01 2.57835e+02 3.10123e+01 4.85449e+01 5.98443e-01 2.09850e-02 2.07784e+00 1.28757e+01 6.21092e+02 1.23475e+01 3.96925e+01 5.42854e-01
1.48675e-01 -1.60157e+01 2.05302e+02 3.12142e+01 4.82483e+01 6.00047e-01 2.61440e-02 2.01035e+00 1.27987e+01 5.72028e+02 1.17792e+01 2.46873e+01 4.11402e-01
1.52078e-01 -1.60136e+01 2.81158e+02 3.18190e+01 4.53478e+01 7.11697e-01 5.58800e-03 2.13743e+00 1.26397e+01 5.23357e+02 1.21541e+01 3.49647e+01 6.93983e-01
1.64480e-01 -1.59839e+01 2.29130e+02 3.18404e+01 5.33127e+01 6.73539e-01 7.66300e-03 2.11084e+00 1.23014e+01 4.27882e+02 1.17818e+01 2.71597e+01 8.30256e-01
1.41094e-01 -1.60330e+01 2.19554e+02 3.04946e+01 5.33132e+01 7.08433e-01 5.15400e-03 2.19195e+00 1.28702e+01 5.45963e+02 1.23825e+01 3.90303e+01 6.59328e-01
1.59943e-01 -1.60134e+01 2.89103e+02 3.11837e+01 4.07783e+01 7.15340e-01 8.65300e-03 2.03648e+00 1.22819e+01 4.43877e+02 1.14610e+01 2.09360e+01 7.11166e-01
1.66616e-01 -1.60105e+01 2.82085e+02 3.02104e+01 6.33643e+01 5.77567e-01 3.44300e-03 2.48498e+00 1.32491e+01 7.48994e+02 1.34067e+01 8.33756e+01 3.58008e-01
1.49084e-01 -1.60470e+01 2.32917e+02 3.21808e+01 6.70028e+01 6.03044e-01 2.40420e-02 2.03642e+00 1.32079e+01 6.44915e+02 1.22427e+01 3.26027e+01 4.44977e-01
1.56496e-01 -1.60496e+01 2.04594e+02 2.98620e+01 5.72437e+01 6.03455e-01 8.90100e-03 2.29323e+00 1.30761e+01 6.55603e+02 1.29868e+01 6.18287e+01 4.90347e-01
1.46138e-01 -1.59599e+01 2.73528e+02 2.85597e+01 4.52384e+01 6.16915e-01 2.55080e-02 2.02120e+00 1.29751e+01 6.49442e+02 1.20513e+01 3.04297e+01 3.80123e-01
1.68110e-01 -1.59950e+01 2.08994e+02 3.11297e+01 4.40037e+01 6.04855e-01 7.42000e-04 2.51218e+00 1.25845e+01 5.89866e+02 1.28526e+01 6.61336e+01 5.91190e-01
1.46245e-01 -1.59557e+01 2.70911e+02 3.39012e+01 6.58352e+01 7.36850e-01 7.22000e-03 2.05352e+00 1.29271e+01 5.41619e+02 1.18682e+01 2.50640e+01 6.45582e-01
1.65584e-01 -1.60301e+01 2.10047e+02 3.30085e+01 6.31829e+01 6.90418e-01 8.43400e-03 2.03274e+00 1.20916e+01 3.56205e+02 1.11565e+01 1.58676e+01 7.78673e-01
1.61395e-01 -1.59598e+01 2.56797e+02 3.29050e+01 5.56687e+01 6.25332e-01 3.76800e-03 2.36796e+00 1.29373e+01 6.23133e+02 1.29344e+01 6.16878e+01 5.39715e-01
1.43944e-01 -1.60251e+01 2.82850e+02 3.06089e+01 4.09283e+01 7.00417e-01 1.35460e-02 2.06570e+00 1.28481e+01 5.86016e+02 1.21363e+01 3.30744e+01 5.95909e-01
1.50364e-01 -1.60096e+01 2.16812e+02 3.27613e+01 6.08259e+01 7.09707e-01 1.09070e-02 2.01223e+00 1.24395e+01 4.19301e+02 1.12049e+01 1.53815e+01 5.73543e-01
1.64396e-01 -1.60080e+01 2.47942e+02 3.27229e+01 4.81793e+01 5.86775e-01 1.87190e-02 2.08882e+00 1.25272e+01 5.47005e+02 1.21474e+01 3.69732e+01 6.57720e-01
1.61952e-01 -1.59875e+01 2.45508e+02 3.02482e+01 6.50202e+01 6.72653e-01 2.86100e-03 2.25109e+00 1.27674e+01 5.32313e+02 1.24315e+01 4.18573e+01 6.80314e-01
1.65409e-01 -1.59814e+01 2.01825e+02 3.08229e+01 5.38918e+01 5.93441e-01 2.13970e-02 2.03310e+00 1.24950e+01 4.94233e+02 1.17605e+01 2.59395e+01 6.30932e-01
1.51618e-01 -1.60454e+01 2.00917e+02 2.82211e+01 4.84023e+01 6.81060e-01 9.92700e-03 2.10734e+00 1.24721e+01 4.62960e+02 1.19120e+01 2.91707e+01 7.82760e-01
1.54884e-01 -1.60072e+01 2.18658e+02 3.29771e+01 6.49656e+01 5.98283e-01 1.62710e-02 2.14221e+00 1.31049e+01 6.31975e+02 1.26635e+01 4.69119e+01 5.26160e-01
1.62592e-01 -1.60065e+01 2.98423e+02 2.91536e+01 6.68315e+01 5.99862e-01 2.16590e-02 2.04766e+00 1.30191e+01 6.20328e+02 1.22084e+01 3.35311e+01 5.13740e-01
1.60872e-01 -1.59628e+01 2.76385e+02 3.00944e+01 4.34289e+01 6.37652e-01 8.47300e-03 2.21796e+00 1.26786e+01 5.82463e+02 1.25445e+01 4.93062e+01 6.02701e-01
1.59170e-01 -1.59517e+01 2.13437e+02 2.98117e+01 6.10602e+01 5.89314e-01 2.58070e-02 2.00260e+00 1.28068e+01 5.48702e+02 1.15870e+01 2.05479e+01 3.88910e-01
1.69193e-01 -1.59948e+01 2.78313e+02 2.89751e+01 5.99804e+01 5.69089e-01 2.93100e-03 2.51567e+00 1.31483e+01 7.44698e+02 1.33832e+01 8.54625e+01 3.63684e-01
1.44963e-01 -1.60046e+01 2.17201e+02 2.96702e+01 6.25975e+01 7.13494e-01 8.83000e-03 2.07105e+00 1.27711e+01 4.97067e+02 1.18364e+01 2.50716e+01 7.33476e-01
1.64101e-01 -1.59811e+01 2.63733e+02 3.22384e+01 5.98755e+01 6.81730e-01 4.04800e-03 2.18024e+00 1.25645e+01 4.86824e+02 1.21433e+01 3.47477e+01 7.48542e-01
1.53398e-01 -1.59759e+01 2.23381e+02 3.39167e+01 5.76904e+01 5.54702e-01 2.69020e-02 2.04151e+00 1.29970e+01 6.30211e+02 1.22545e+01 3.52525e+01 4.81811e-01
1.67864e-01 -1.59892e+01 2.29734e+02 2.91351e+01 6.26778e+01 6.85957e-01 6.66300e-03 2.08322e+00 1.23061e+01 4.12595e+02 1.15858e+01 2.25961e+01 8.49692e-01
1.63314e-01 -1.59909e+01 2.34262e+02 3.08826e+01 4.52324e+01 6.02144e-01 2.64100e-03 2.46842e+00 1.28099e+01 6.51269e+02 1.30371e+01 7.19546e+01 4.96864e-01
1.65443e-01 -1.60387e+01 2.90425e+02 3.30460e+01 5.72969e+01 6.29800e-01 1.76170e-02 2.03946e+00 1.26155e+01 5.15736e+02 1.18358e+01 2.68342e+01 6.33905e-01
1.55462e-01 -1.60149e+01 2.60558e+02 2.99343e+01 6.93819e+01 6.28555e-01 3.88300e-03 2.39666e+00 1.34085e+01 7.45469e+02 1.33158e+01 7.28372e+01 3.62662e-01
1.69121e-01 -1.59886e+01 2.37605e+02 3.00850e+01 4.94235e+01 6.94190e-01 1.77100e-03 2.16649e+00 1.21195e+01 3.96444e+02 1.17115e+01 2.68134e+01 8.69269e-01
1.58594e-01 -1.59529e+01 2.24818e+02 2.89412e+01 5.20007e+01 6.33687e-01 4.94300e-03 2.32700e+00 1.28765e+01 6.04725e+02 1.28181e+01 5.71025e+01 5.68129e-01
1.48674e-01 -1.59707e+01 2.63819e+02 2.91524e+01 4.78818e+01 5.88293e-01 2.59260e-02 2.04143e+00 1.29691e+01 6.63963e+02 1.22527e+01 3.63007e+01 4.35110e-01
1.53985e-01 -1.59743e+01 2.64786e+02 3.04254e+01 6.80450e+01 5.86600e-01 1.42180e-02 2.21808e+00 1.34482e+01 7.62269e+02 1.31674e+01 6.48101e+01 3.40764e-01
1.60635e-01 -1.59988e+01 2.88898e+02 2.88863e+01 4.89184e+01 6.09988e-01 2.32150e-02 2.01698e+00 1.26344e+01 5.61222e+02 1.17594e+01 2.56847e+01 4.60389e-01
1.60204e-01 -1.60335e+01 2.54616e+02 3.36705e+01 5.53260e+01 6.75355e-01 1.84000e-03 2.28281e+00 1.26507e+01 5.17231e+02 1.24361e+01 4.35790e+01 7.03276e-01
1.52997e-01 -1.60013e+01 2.18603e+02 2.83005e+01 5.71013e+01 5.95468e-01 9.52200e-03 2.31656e+00 1.33010e+01 7.39055e+02 1.32429e+01 7.18149e+01 3.71206e-01
1.48953e-01 -1.59943e+01 2.45202e+02 3.37355e+01 4.83665e+01 5.92260e-01 1.25050e-02 2.25778e+00 1.31909e+01 7.27336e+02 1.31202e+01 6.81259e+01 3.87071e-01
1.48446e-01 -1.60500e+01 2.23635e+02 3.18704e+01 5.11610e+01 6.31502e-01 8.42900e-03 2.28104e+00 1.30941e+01 6.61154e+02 1.29677e+01 6.06933e+01 4.82036e-01
1.58674e-01 -1.60305e+01 2.71938e+02 3.29157e+01 5.05893e+01 6.39705e-01 2.29000e-03 2.40018e+00 1.29356e+01 6.34463e+02 1.29687e+01 6.38444e+01 5.22359e-01
1.55294e-01 -1.59717e+01 2.83683e+02 3.15352e+01 5.19667e+01 6.00639e-01 3.92900e-03 2.47480e+00 1.33094e+01 7.82417e+02 1.34767e+01 8.72544e+01 3.15465e-01
1.48757e-01 -1.59508e+01 2.54629e+02 3.08734e+01 6.81827e+01 6.57911e-01 1.26160e-02 2.13343e+00 1.32495e+01 6.58086e+02 1.26273e+01 4.38899e+01 4.86624e-01
1.46008e-01 -1.59535e+01 2.04243e+02 2.89789e+01 5.72943e+01 6.28941e-01 8.68400e-03 2.29578e+00 1.32871e+01 7.03960e+02 1.31237e+01 6.47462e+01 4.19639e-01
1.53032e-01 -1.60174e+01 2.97581e+02 3.26341e+01 5.63215e+01 6.75171e-01 1.79960e-02 2.00704e+00 1.28168e+01 5.52608e+02 1.15977e+01 2.07731e+01 4.11794e-01
1.66161e-01 -1.60137e+01 2.58335e+02 2.86344e+01 4.54527e+01 7.02721e-01 5.90000e-04 2.19862e+00 1.22526e+01 4.37274e+02 1.19090e+01 3.12070e+01 8.17911e-01
1.48315e-01 -1.59646e+01 2.43442e+02 2.98285e+01 5.33829e+01 5.82210e-01 2.84330e-02 2.01339e+00 1.30654e+01 6.48168e+02 1.20219e+01 2.86799e+01 3.47179e-01
1.59915e-01 -1.60262e+01 2.41543e+02 3.33558e+01 5.94287e+01 6.24759e-01 1.19310e-02 2.15847e+00 1.28254e+01 5.64182e+02 1.24574e+01 4.26592e+01 6.31118e-01
1.58079e-01 -1.59814e+01 2.03609e+02 2.81130e+01 4.94840e+01 6.31088e-01 1.81880e-02 2.04879e+00 1.25441e+01 4.98726e+02 1.18394e+01 2.73519e+01 6.94227e-01
1.51537e-01 -1.60071e+01 2.35244e+02 3.19900e+01 6.20383e+01 6.88967e-01 1.15770e-02 2.05920e+00 1.27223e+01 4.99440e+02 1.18443e+01 2.57083e+01 7.20248e-01
1.54634e-01 -1.60482e+01 2.40171e+02 2.88364e+01 5.55410e+01 6.30955e-01 1.67110e-02 2.09057e+00 1.28987e+01 5.85853e+02 1.23018e+01 3.70995e+01 5.97429e-01
1.45537e-01 -1.59926e+01 2.71984e+02 2.91161e+01 5.03379e+01 7.31610e-01 1.55500e-03 2.20966e+00 1.29167e+01 5.82891e+02 1.24671e+01 4.20421e+01 6.02034e-01
1.51413e-01 -1.59520e+01 2.59964e+02 3.15637e+01 5.55514e+01 5.63858e-01 1.73440e-02 2.19764e+00 1.33043e+01 7.60184e+02 1.31077e+01 6.55501e+01 3.43442e-01
1.52056e-01 -1.60405e+01 2.52498e+02 3.30593e+01 5.07419e+01 6.23576e-01 6.94600e-03 2.32481e+00 1.31088e+01 6.82810e+02 1.30757e+01 6.63866e+01 4.50065e-01
1.59649e-01 -1.60062e+01 2.26428e+02 2.97903e+01 6.52748e+01 5.72425e-01 9.64900e-03 2.32502e+00 1.33237e+01 7.39785e+02 1.32788e+01 7.30902e+01 3.70229e-01
1.53481e-01 -1.59517e+01 2.35564e+02 2.88409e+01 6.67006e+01 7.32206e-01 5.28600e-03 2.04547e+00 1.26390e+01 4.65898e+02 1.14899e+01 1.91710e+01 7.26660e-01
1.52208e-01 -1.59894e+01 2.06065e+02 2.92161e+01 6.29654e+01 6.56557e-01 1.48460e-02 2.07163e+00 1.28114e+01 5.26091e+02 1.20376e+01 2.97391e+01 6.89820e-01
1.57115e-01 -1.60015e+01 2.72163e+02 2.97903e+01 4.04594e+01 6.72016e-01 8.06000e-03 2.16434e+00 1.25826e+01 5.39830e+02 1.22833e+01 4.02827e+01 6.68777e-01
1.58440e-01 -1.59855e+01 2.72051e+02 3.34900e+01 6.05075e+01 6.42575e-01 1.79920e-02 2.03251e+00 1.27595e+01 5.34958e+02 1.18512e+01 2.60749e+01 5.75505e-01
1.59386e-01 -1.60312e+01 2.58476e+02 3.10573e+01 4.15500e+01 6.55013e-01 5.96600e-03 2.23859e+00 1.25946e+01 5.47414e+02 1.24617e+01 4.66149e+01 6.57088e-01
1.58029e-01 -1.59783e+01 2.24677e+02 3.00350e+01 4.58364e+01 6.14176e-01 1.68010e-02 2.10117e+00 1.26206e+01 5.51377e+02 1.22100e+01 3.75891e+01 6.50964e-01
1.45227e-01 -1.59657e+01 2.42359e+02 3.10928e+01 6.01842e+01 7.41829e-01 6.43300e-03 2.04414e+00 1.27169e+01 4.87524e+02 1.16132e+01 2.10234e+01 6.92287e-01
1.47138e-01 -1.59647e+01 2.71572e+02 2.88579e+01 5.17332e+01 6.87719e-01 1.55030e-02 2.04300e+00 1.29220e+01 5.82953e+02 1.20092e+01 2.89086e+01 5.53619e-01
1.56543e-01 -1.60421e+01 2.82934e+02 3.20875e+01 6.70750e+01 7.12656e-01 2.18100e-03 2.17925e+00 1.28728e+01 5.50265e+02 1.22979e+01 3.65679e+01 6.52683e-01
1.44694e-01 -1.60129e+01 2.75797e+02 2.96354e+01 4.69454e+01 7.33791e-01 8.10000e-05 2.25100e+00 1.29096e+01 5.89162e+02 1.25520e+01 4.52935e+01 5.92284e-01
1.47595e-01 -1.60092e+01 2.37429e+02 3.07799e+01 4.42488e+01 6.75817e-01 1.19180e-02 2.10933e+00 1.27132e+01 5.43222e+02 1.21896e+01 3.54264e+01 6.63555e-01
1.48322e-01 -1.60196e+01 2.78299e+02 3.12152e+01 6.41431e+01 5.74476e-01 2.56410e-02 2.06231e+00 1.33994e+01 7.38670e+02 1.26343e+01 4.35030e+01 3.69208e-01
1.50132e-01 -1.59570e+01 2.79376e+02 3.33383e+01 6.89682e+01 6.02112e-01 1.53710e-02 2.17987e+00 1.34712e+01 7.56687e+02 1.30732e+01 5.96876e+01 3.47961e-01
1.56509e-01 -1.60093e+01 2.18034e+02 3.14903e+01 6.18565e+01 5.72324e-01 1.63740e-02 2.18035e+00 1.31647e+01 6.77967e+02 1.28826e+01 5.57937e+01 4.57148e-01
1.66122e-01 -1.60368e+01 2.94227e+02 3.06584e+01 6.03935e+01 6.12838e-01 2.05070e-02 2.02853e+00 1.27226e+01 5.44597e+02 1.18539e+01 2.66548e+01 5.42947e-01
1.63174e-01 -1.59591e+01 2.97756e+02 2.80543e+01 4.70667e+01 6.10231e-01 1.36820e-02 2.16160e+00 1.26852e+01 6.16084e+02 1.25010e+01 4.85296e+01 5.50569e-01
1.62500e-01 -1.60133e+01 2.23127e+02 3.03135e+01 4.03702e+01 6.41979e-01 8.45400e-03 2.18872e+00 1.23750e+01 4.98076e+02 1.22045e+01 3.99488e+01 7.31980e-01
1.46164e-01 -1.60031e+01 2.76772e+02 2.98821e+01 5.82998e+01 6.81936e-01 1.84170e-02 2.01487e+00 1.30507e+01 6.05023e+02 1.18404e+01 2.42750e+01 4.00482e-01
1.41538e-01 -1.59971e+01 2.38256e+02 3.18498e+01 5.27094e+01 6.62049e-01 4.57400e-03 2.35840e+00 1.33057e+01 7.13548e+02 1.31946e+01 6.81882e+01 4.06139e-01
1.46055e-01 -1.59656e+01 2.06723e+02 3.32364e+01 5.66263e+01 6.76672e-01 1.43050e-02 2.05453e+00 1.26858e+01 4.90564e+02 1.18489e+01 2.59685e+01 7.22931e-01
1.67262e-01 -1.60384e+01 2.98804e+02 3.04611e+01 5.86521e+01 6.47556e-01 8.93400e-03 2.15695e+00 1.27175e+01 5.48711e+02 1.23374e+01 4.00488e+01 6.55084e-01
1.51436e-01 -1.59672e+01 2.61900e+02 3.34588e+01 6.33559e+01 5.93047e-01 2.54490e-02 2.02483e+00 1.31173e+01 6.37300e+02 1.21285e+01 3.05705e+01 4.09871e-01
1.59089e-01 -1.60292e+01 2.60680e+02 2.97715e+01 6.39197e+01 5.60106e-01 2.00250e-02 2.13248e+00 1.32036e+01 6.95353e+02 1.27958e+01 5.18960e+01 4.31919e-01
1.61490e-01 -1.59598e+01 2.42007e+02 3.05058e+01 5.18841e+01 5.81749e-01 2.04250e-02 2.08320e+00 1.27171e+01 5.82256e+02 1.22571e+01 3.83447e+01 6.03022e-01
1.63865e-01 -1.59947e+01 2.92548e+02 3.09875e+01 5.28608e+01 6.52777e-01 1.26270e-02 2.08921e+00 1.26210e+01 5.24757e+02 1.20665e+01 3.27661e+01 6.91851e-01
1.52340e-01 -1.59766e+01 2.32302e+02 3.35878e+01 6.09703e+01 6.83911e-01 1.42660e-02 2.01926e+00 1.26135e+01 4.71123e+02 1.15060e+01 1.96000e+01 5.73892e-01
1.61973e-01 -1.59853e+01 2.15857e+02 3.10908e+01 4.68658e+01 7.02411e-01 2.45000e-04 2.21689e+00 1.21108e+01 3.89954e+02 1.17775e+01 2.83250e+01 8.76839e-01
1.65601e-01 -1.60470e+01 2.12574e+02 2.97309e+01 6.27600e+01 6.52659e-01 7.50300e-03 2.16339e+00 1.25347e+01 4.73075e+02 1.21156e+01 3.39765e+01 7.68421e-01
1.50376e-01 -1.60433e+01 2.09122e+02 3.05419e+01 5.56036e+01 5.88439e-01 1.09510e-02 2.29953e+00 1.33077e+01 7.42461e+02 1.32462e+01 7.19095e+01 3.66656e-01
1.44926e-01 -1.59752e+01 2.45877e+02 3.03516e+01 5.41003e+01 6.62106e-01 1.33970e-02 2.12652e+00 1.30802e+01 6.29120e+02 1.25333e+01 4.27483e+01 5.30530e-01
1.47103e-01 -1.60377e+01 2.10388e+02 3.38910e+01 5.76301e+01 5.64430e-01 2.03480e-02 2.14738e+00 1.32936e+01 7.23951e+02 1.29358e+01 5.66463e+01 3.91713e-01
1.47707e-01 -1.60071e+01 2.95871e+02 3.37954e+01 5.41233e+01 6.85101e-01 8.41300e-03 2.17095e+00 1.30675e+01 6.33678e+02 1.26399e+01 4.68386e+01 5.23558e-01
1.63028e-01 -1.60247e+01 2.67024e+02 2.95602e+01 5.56210e+01 5.53679e-01 2.69530e-02 2.02840e+00 1.26555e+01 5.97385e+02 1.19635e+01 3.10104e+01 4.75108e-01
1.62517e-01 -1.60213e+01 2.57900e+02 3.04921e+01 4.06939e+01 6.80977e-01 1.16820e-02 2.04285e+00 1.22237e+01 4.37554e+02 1.15063e+01 2.21927e+01 7.51213e-01
1.61154e-01 -1.60308e+01 2.38750e+02 2.86203e+01 5.78117e+01 6.64725e-01 1.07930e-02 2.09678e+00 1.26028e+01 4.95314e+02 1.19874e+01 3.02543e+01 7.36068e-01
1.68176e-01 -1.59508e+01 2.00466e+02 2.95137e+01 5.72904e+01 6.36363e-01 1.32510e-02 2.07609e+00 1.23585e+01 4.40459e+02 1.17679e+01 2.64826e+01 8.13661e-01
1.64410e-01 -1.60051e+01 2.01836e+02 3.04463e+01 5.48345e+01 6.60139e-01 1.95800e-03 2.29928e+00 1.24284e+01 4.61555e+02 1.22756e+01 4.01493e+01 7.84732e-01
1.45548e-01 -1.60487e+01 2.64564e+02 2.94292e+01 6.56673e+01 6.35115e-01 1.04350e-02 2.24978e+00 1.35668e+01 7.92025e+02 1.32564e+01 6.71436e+01 3.03786e-01
1.58492e-01 -1.60054e+01 2.21888e+02 2.89193e+01 6.45127e+01 6.82497e-01 4.61500e-03 2.18712e+00 1.26808e+01 4.97076e+02 1.21952e+01 3.48888e+01 7.33463e-01
1.60052e-01 -1.60072e+01 2.48905e+02 3.05786e+01 5.50349e+01 7.08126e-01 8.22700e-03 2.03772e+00 1.23416e+01 4.24118e+02 1.14010e+01 1.91114e+01 7.40976e-01
1.41396e-01 -1.59689e+01 2.88069e+02 3.21981e+01 4.53091e+01 6.40156e-01 2.05790e-02 2.06845e+00 1.31567e+01 6.87353e+02 1.24807e+01 4.11349e+01 4.43337e-01
1.58814e-01 -1.60193e+01 2.98366e+02 3.31852e+01 6.90261e+01 5.77048e-01 1.04090e-02 2.29971e+00 1.34182e+01 7.72088e+02 1.33242e+01 7.40051e+01 3.28300e-01
1.56383e-01 -1.60184e+01 2.24243e+02 3.38808e+01 4.97307e+01 6.34884e-01 5.10300e-03 2.32074e+00 1.28088e+01 5.83126e+02 1.27652e+01 5.55534e+01 6.01669e-01
1.63361e-01 -1.59676e+01 2.41658e+02 2.87049e+01 4.47038e+01 6.32552e-01 1.60730e-02 2.06650e+00 1.24060e+01 4.97898e+02 1.18690e+01 2.96603e+01 7.31215e-01
1.48215e-01 -1.60120e+01 2.22655e+02 2.83326e+01 6.20332e+01 6.95012e-01 2.21000e-04 2.35224e+00 1.30163e+01 5.90746e+02 1.27248e+01 4.97190e+01 5.89823e-01
1.53901e-01 -1.60223e+01 2.19033e+02 3.38622e+01 6.89449e+01 5.71517e-01 2.29930e-02 2.07475e+00 1.31981e+01 6.50829e+02 1.25093e+01 4.05556e+01 4.97528e-01
1.57972e-01 -1.59713e+01 2.21088e+02 2.85656e+01 5.57909e+01 6.37255e-01 1.71640e-02 2.05559e+00 1.26826e+01 5.19316e+02 1.19425e+01 2.87013e+01 6.83629e-01
1.47909e-01 -1.59648e+01 2.67522e+02 3.31886e+01 4.64998e+01 6.20442e-01 9.47000e-03 2.28679e+00 1.31905e+01 7.23694e+02 1.31317e+01 6.85559e+01 3.92067e-01
1.43755e-01 -1.60407e+01 2.82483e+02 3.34606e+01 4.65243e+01 7.44532e-01 5.85300e-03 2.08498e+00 1.27372e+01 5.29558e+02 1.19981e+01 2.96942e+01 6.84529e-01
1.67818e-01 -1.59986e+01 2.08359e+02 3.10135e+01 5.36527e+01 6.68487e-01 2.43000e-04 2.30892e+00 1.22800e+01 4.29068e+02 1.21260e+01 3.67382e+01 8.28713e-01
1.66028e-01 -1.60464e+01 2.93522e+02 3.04182e+01 5.99372e+01 6.65001e-01 2.15200e-03 2.28606e+00 1.27843e+01 5.64621e+02 1.25803e+01 4.78935e+01 6.30435e-01
1.55862e-01 -1.60181e+01 2.19588e+02 3.01796e+01 6.40691e+01 6.36545e-01 7.13400e-03 2.26514e+00 1.30401e+01 6.14759e+02 1.28009e+01 5.30000e+01 5.52613e-01
1.64663e-01 -1.59679e+01 2.94699e+02 3.09732e+01 5.68630e+01 6.34024e-01 2.05440e-02 2.00028e+00 1.26135e+01 5.13535e+02 1.13184e+01 1.69962e+01 4.05737e-01
1.52148e-01 -1.59960e+01 2.35075e+02 3.04017e+01 5.40112e+01 5.56969e-01 1.83610e-02 2.18580e+00 1.32090e+01 7.41486e+02 1.30190e+01 6.30931e+01 3.67956e-01
1.68628e-01 -1.59642e+01 2.27674e+02 3.28699e+01 6.67201e+01 7.41649e-01 3.89000e-04 2.00488e+00 1.18570e+01 3.03328e+02 1.04000e+01 7.96258e+00 5.89208e-01
1.56970e-01 -1.60160e+01 2.85371e+02 3.13323e+01 5.73823e+01 6.96289e-01 7.37600e-03 2.11583e+00 1.27413e+01 5.32362e+02 1.21372e+01 3.33175e+01 6.80239e-01
1.54202e-01 -1.59955e+01 2.58320e+02 3.14672e+01 4.15983e+01 6.35806e-01 1.88480e-02 2.04907e+00 1.25960e+01 5.43974e+02 1.19471e+01 3.03037e+01 6.29912e-01
1.43142e-01 -1.60201e+01 2.67532e+02 3.18978e+01 5.66874e+01 6.56460e-01 8.90100e-03 2.24672e+00 1.33698e+01 7.30207e+02 1.30900e+01 6.20313e+01 3.83155e-01
1.45084e-01 -1.59552e+01 2.31252e+02 2.94219e+01 5.18614e+01 6.24155e-01 1.74700e-02 2.12384e+00 1.31591e+01 6.70026e+02 1.26702e+01 4.72550e+01 4.68847e-01
1.68284e-01 -1.60038e+01 2.07187e+02 3.18645e+01 6.78265e+01 6.76552e-01 9.58000e-04 2.24368e+00 1.23340e+01 4.12933e+02 1.19820e+01 3.13471e+01 8.49271e-01
1.46673e-01 -1.60077e+01 2.23681e+02 3.33149e+01 4.50165e+01 6.23454e-01 2.90200e-03 2.50134e+00 1.32209e+01 7.38418e+02 1.33926e+01 8.31068e+01 3.72061e-01
1.67894e-01 -1.59746e+01 2.70648e+02 3.22474e+01 6.01219e+01 6.33616e-01 1.46370e-02 2.06735e+00 1.25796e+01 4.99461e+02 1.19271e+01 2.90861e+01 7.29337e-01
1.52495e-01 -1.60098e+01 2.44092e+02 3.14130e+01 5.70920e+01 6.17509e-01 4.02900e-03 2.43739e+00 1.33054e+01 7.40176e+02 1.33582e+01 7.81469e+01 3.69705e-01
1.57422e-01 -1.60373e+01 2.29047e+02 2.82038e+01 5.88369e+01 5.79944e-01 2.72070e-02 2.00773e+00 1.29104e+01 5.89642e+02 1.17971e+01 2.43116e+01 3.79042e-01
1.54036e-01 -1.59923e+01 2.30754e+02 3.28939e+01 6.19446e+01 6.14755e-01 1.48100e-03 2.54080e+00 1.33437e+01 7.38714e+02 1.34532e+01 8.24957e+01 3.71663e-01
1.42172e-01 -1.60362e+01 2.24429e+02 3.17990e+01 6.81044e+01 6.09957e-01 1.39130e-02 2.22444e+00 1.36452e+01 7.98192e+02 1.32904e+01 6.69851e+01 2.96423e-01
1.47951e-01 -1.60390e+01 2.44390e+02 3.31491e+01 4.06161e+01 6.24950e-01 1.76720e-02 2.10285e+00 1.28066e+01 6.05328e+02 1.23823e+01 4.15710e+01 5.67194e-01
1.48075e-01 -1.60195e+01 2.18394e+02 3.19037e+01 6.37738e+01 6.42612e-01 1.10440e-02 2.19092e+00 1.31543e+01 6.32796e+02 1.27465e+01 4.91235e+01 5.24905e-01
1.65217e-01 -1.60118e+01 2.79804e+02 3.27181e+01 6.00789e+01 6.16063e-01 1.45590e-02 2.11187e+00 1.27716e+01 5.59457e+02 1.23017e+01 3.83216e+01 6.38450e-01
1.67227e-01 -1.60315e+01 2.34429e+02 3.11806e+01 5.83164e+01 6.22074e-01 4.98100e-03 2.30389e+00 1.27503e+01 5.60709e+02 1.26652e+01 5.18211e+01 6.36507e-01
1.48685e-01 -1.60276e+01 2.09782e+02 3.00299e+01 5.68720e+01 6.51508e-01 1.59980e-02 2.07684e+00 1.28545e+01 5.50062e+02 1.21475e+01 3.25213e+01 6.52997e-01
1.44013e-01 -1.60485e+01 2.06943e+02 2.89927e+01 4.69160e+01 6.95085e-01 5.93700e-03 2.19722e+00 1.26930e+01 5.18526e+02 1.23085e+01 3.86853e+01 7.01315e-01
1.40492e-01 -1.59766e+01 2.17821e+02 3.19043e+01 6.92236e+01 6.70856e-01 1.11630e-02 2.15854e+00 1.33324e+01 6.56482e+02 1.27088e+01 4.52510e+01 4.89027e-01
1.55116e-01 -1.60207e+01 2.29264e+02 3.07591e+01 5.32601e+01 6.70621e-01 1.43890e-02 2.04078e+00 1.25353e+01 4.75487e+02 1.16847e+01 2.36466e+01 6.93552e-01
1.44757e-01 -1.60100e+01 2.25668e+02 3.25280e+01 6.13373e+01 5.73295e-01 1.74850e-02 2.20032e+00 1.35338e+01 7.96071e+02 1.32458e+01 6.75634e+01 2.98943e-01
1.43898e-01 -1.60231e+01 2.11762e+02 3.17668e+01 6.68101e+01 6.51397e-01 5.67000e-04 2.53843e+00 1.34927e+01 7.46112e+02 1.34613e+01 7.83158e+01 3.61810e-01
1.45243e-01 -1.60470e+01 2.38698e+02 3.06697e+01 4.86688e+01 5.85574e-01 1.61980e-02 2.21037e+00 1.33050e+01 7.66625e+02 1.31322e+01 6.70062e+01 3.35203e-01
1.55577e-01 -1.60186e+01 2.35895e+02 2.86919e+01 6.80893e+01 6.09292e-01 1.87460e-02 2.09140e+00 1.31607e+01 6.42051e+02 1.24886e+01 4.03061e+01 5.10808e-01
1.54695e-01 -1.60310e+01 2.42644e+02 3.30764e+01 6.30296e+01 6.35588e-01 1.91670e-02 2.03496e+00 1.28584e+01 5.49224e+02 1.19324e+01 2.71554e+01 5.68284e-01
1.46770e-01 -1.60281e+01 2.14170e+02 3.29850e+01 5.16574e+01 6.01994e-01 1.82600e-02 2.13025e+00 1.30750e+01 6.52847e+02 1.26675e+01 4.82342e+01 4.94488e-01
1.69397e-01 -1.59751e+01 2.92822e+02 3.04855e+01 5.82948e+01 6.48512e-01 1.38080e-02 2.05613e+00 1.25365e+01 4.94838e+02 1.18255e+01 2.70497e+01 7.20681e-01
1.52213e-01 -1.60183e+01 2.44686e+02 3.21988e+01 5.17240e+01 5.89154e-01 2.64930e-02 2.01316e+00 1.28618e+01 5.95169e+02 1.18765e+01 2.65570e+01 4.02325e-01
1.69220e-01 -1.59603e+01 2.54121e+02 2.93429e+01 5.82752e+01 6.56660e-01 1.26620e-02 2.05089e+00 1.24138e+01 4.55494e+02 1.16557e+01 2.38087e+01 7.60612e-01
1.67448e-01 -1.60180e+01 2.30044e+02 3.32268e+01 5.28077e+01 5.81515e-01 1.08750e-02 2.23436e+00 1.27142e+01 5.83838e+02 1.26515e+01 5.29076e+01 6.00562e-01
1.53772e-01 -1.60000e+01 2.42521e+02 3.19498e+01 5.47652e+01 5.88435e-01 2.69300e-02 2.00434e+00 1.28676e+01 5.85276e+02 1.17184e+01 2.30098e+01 3.64773e-01
1.68478e-01 -1.60068e+01 2.46969e+02 3.07862e+01 6.13526e+01 6.43200e-01 1.14370e-02 2.09877e+00 1.25354e+01 4.82848e+02 1.19770e+01 3.04888e+01 7.54335e-01
1.50831e-01 -1.60355e+01 2.94488e+02 3.16845e+01 5.89108e+01 5.98059e-01 2.00610e-02 2.10647e+00 1.32579e+01 7.09950e+02 1.27276e+01 4.86014e+01 4.11182e-01
1.59093e-01 -1.60134e+01 2.43452e+02 2.88807e+01 4.75665e+01 6.04560e-01 1.17290e-02 2.21841e+00 1.28263e+01 6.30517e+02 1.27160e+01 5.47763e+01 5.28390e-01
1.65562e-01 -1.60499e+01 2.30736e+02 3.33577e+01 5.02613e+01 6.08235e-01 3.91500e-03 2.38153e+00 1.27465e+01 5.89284e+02 1.28353e+01 6.06037e+01 5.92094e-01
1.63489e-01 -1.60079e+01 2.08719e+02 2.95903e+01 5.00049e+01 5.76799e-01 9.84000e-03 2.29302e+00 1.27471e+01 6.42287e+02 1.28355e+01 6.28121e+01 5.10449e-01
1.46525e-01 -1.59933e+01 2.82802e+02 2.94880e+01 5.97501e+01 5.84699e-01 2.37470e-02 2.08591e+00 1.34300e+01 7.61585e+02 1.27856e+01 4.89166e+01 3.41641e-01
1.42885e-01 -1.60062e+01 2.39243e+02 3.08698e+01 5.23827e+01 6.49658e-01 5.00200e-03 2.37427e+00 1.33511e+01 7.40171e+02 1.32866e+01 7.27574e+01 3.69713e-01
1.64969e-01 -1.59663e+01 2.49276e+02 3.33604e+01 5.85195e+01 6.65156e-01 2.47500e-03 2.26505e+00 1.25788e+01 4.96875e+02 1.23494e+01 4.12139e+01 7.33759e-01
1.60792e-01 -1.59768e+01 2.67974e+02 2.93015e+01 5.49769e+01 6.78553e-01 2.27600e-03 2.26803e+00 1.27396e+01 5.48985e+02 1.24950e+01 4.50909e+01 6.54662e-01
1.56237e-01 -1.59724e+01 2.93681e+02 3.13153e+01 5.53039e+01 7.29176e-01 5.34100e-03 2.07438e+00 1.26060e+01 4.92466e+02 1.18077e+01 2.59386e+01 7.40269e-01
1.68336e-01 -1.59947e+01 2.04603e+02 2.97044e+01 6.45186e+01 6.10323e-01 1.25680e-02 2.14183e+00 1.26815e+01 5.19154e+02 1.22767e+01 3.78423e+01 7.00364e-01
1.63199e-01 -1.59866e+01 2.67162e+02 3.04280e+01 6.05591e+01 5.50744e-01 9.17500e-03 2.36569e+00 1.32553e+01 7.69144e+02 1.33626e+01 8.14020e+01 3.32011e-01
1.56101e-01 -1.59574e+01 2.31932e+02 2.87693e+01 6.56272e+01 6.91556e-01 6.32000e-04 2.29252e+00 1.28565e+01 5.44699e+02 1.24901e+01 4.27440e+01 6.61278e-01
1.64011e-01 -1.60226e+01 2.78834e+02 2.85999e+01 5.61535e+01 5.62590e-01 1.50850e-02 2.20599e+00 1.29490e+01 6.87017e+02 1.28540e+01 6.00073e+01 4.43947e-01
1.46729e-01 -1.59503e+01 2.73584e+02 3.10465e+01 5.24084e+01 6.71752e-01 1.26530e-02 2.11976e+00 1.30397e+01 6.26631e+02 1.24893e+01 4.18835e+01 5.34344e-01
1.58095e-01 -1.60040e+01 2.13754e+02 3.24972e+01 5.11240e+01 6.03788e-01 1.45470e-02 2.15306e+00 1.27656e+01 5.73504e+02 1.24742e+01 4.45753e+01 6.16633e-01
1.51043e-01 -1.59706e+01 2.25611e+02 2.84696e+01 4.91072e+01 5.85991e-01 2.17850e-02 2.09297e+00 1.29618e+01 6.53999e+02 1.24952e+01 4.40565e+01 4.92756e-01
1.65171e-01 -1.60219e+01 2.17069e+02 3.21107e+01 5.47172e+01 6.44431e-01 2.71400e-03 2.31970e+00 1.25664e+01 5.05416e+02 1.24779e+01 4.62795e+01 7.21051e-01
1.44898e-01 -1.59976e+01 2.98397e+02 3.35102e+01 6.78748e+01 7.45312e-01 9.31100e-03 2.02688e+00 1.31139e+01 5.97661e+02 1.18442e+01 2.37870e+01 4.67791e-01
1.47504e-01 -1.60231e+01 2.03323e+02 3.35497e+01 4.61795e+01 5.97318e-01 1.54740e-02 2.18558e+00 1.30098e+01 6.57611e+02 1.28040e+01 5.52493e+01 4.87335e-01
1.48641e-01 -1.60449e+01 2.51074e+02 2.95328e+01 6.25277e+01 5.83850e-01 2.44240e-02 2.06632e+00 1.33313e+01 7.11208e+02 1.25836e+01 4.22927e+01 4.08780e-01
1.52659e-01 -1.59625e+01 2.02025e+02 3.09654e+01 4.21197e+01 6.63760e-01 1.02100e-02 2.13748e+00 1.24480e+01 4.80027e+02 1.20718e+01 3.41481e+01 7.58422e-01
1.41999e-01 -1.60448e+01 2.00414e+02 2.97892e+01 4.04452e+01 6.10914e-01 1.42430e-02 2.21818e+00 1.30809e+01 7.05915e+02 1.29516e+01 6.19129e+01 4.16872e-01
1.41119e-01 -1.60360e+01 2.72195e+02 2.90887e+01 4.20051e+01 6.36601e-01 2.18790e-02 2.05906e+00 1.30941e+01 6.82889e+02 1.23993e+01 3.93973e+01 4.43812e-01
1.53302e-01 -1.60161e+01 2.75234e+02 2.97539e+01 5.51823e+01 6.10598e-01 1.17030e-02 2.23531e+00 1.32271e+01 7.17471e+02 1.30415e+01 6.28449e+01 4.00671e-01
1.49550e-01 -1.60314e+01 2.33397e+02 2.87595e+01 4.09226e+01 6.66742e-01 1.36290e-02 2.09347e+00 1.26466e+01 5.38292e+02 1.21115e+01 3.39954e+01 6.71143e-01
1.45277e-01 -1.60222e+01 2.12589e+02 3.05731e+01 6.76228e+01 6.88201e-01 6.19600e-03 2.19878e+00 1.30520e+01 5.75954e+02 1.25134e+01 4.11645e+01 6.12823e-01
1.56016e-01 -1.60222e+01 2.23650e+02 3.02300e+01 5.91719e+01 6.54911e-01 9.11000e-03 2.17091e+00 1.27948e+01 5.43411e+02 1.23837e+01 4.01465e+01 6.63263e-01
1.46187e-01 -1.60194e+01 2.67679e+02 3.31730e+01 5.68432e+01 5.63683e-01 2.18600e-02 2.13321e+00 1.33977e+01 7.72416e+02 1.29952e+01 5.83808e+01 3.27888e-01
1.57309e-01 -1.59879e+01 2.19625e+02 2.88661e+01 6.06087e+01 6.76362e-01 1.36980e-02 2.02961e+00 1.25382e+01 4.59896e+02 1.15386e+01 2.05776e+01 6.52650e-01
1.60181e-01 -1.59970e+01 2.35322e+02 3.16571e+01 5.82132e+01 7.18894e-01 3.67700e-03 2.08050e+00 1.22572e+01 3.96849e+02 1.14657e+01 2.04531e+01 8.68791e-01
1.61763e-01 -1.59571e+01 2.52377e+02 2.93393e+01 4.98947e+01 6.26989e-01 6.83000e-03 2.27625e+00 1.28124e+01 6.01994e+02 1.27294e+01 5.46390e+01 5.72361e-01
1.44010e-01 -1.59723e+01 2.36492e+02 3.17719e+01 4.84872e+01 7.32645e-01 7.54700e-03 2.05627e+00 1.25593e+01 4.69012e+02 1.16643e+01 2.29515e+01 7.57639e-01
1.52189e-01 -1.59592e+01 2.49414e+02 3.13658e+01 6.14848e+01 6.23819e-01 8.83000e-03 2.27354e+00 1.32570e+01 6.98188e+02 1.30667e+01 6.25938e+01 4.27858e-01
1.65053e-01 -1.60364e+01 2.90867e+02 3.25586e+01 6.28454e+01 6.28552e-01 8.28100e-03 2.21731e+00 1.29056e+01 5.97387e+02 1.26500e+01 4.92075e+01 5.79508e-01
1.65709e-01 -1.60298e+01 2.08856e+02 3.09909e+01 4.26646e+01 6.32172e-01 2.61600e-03 2.36153e+00 1.24469e+01 5.18587e+02 1.25211e+01 5.10782e+01 7.01223e-01
1.59107e-01 -1.60466e+01 2.08193e+02 3.24986e+01 4.70761e+01 5.92371e-01 1.97970e-02 2.07666e+00 1.25673e+01 5.40297e+02 1.21074e+01 3.49867e+01 6.68059e-01
1.49942e-01 -1.60386e+01 2.39402e+02 3.12042e+01 4.99240e+01 6.41916e-01 9.05100e-03 2.23724e+00 1.30025e+01 6.34868e+02 1.28006e+01 5.45159e+01 5.21741e-01
1.68021e-01 -1.59810e+01 2.09008e+02 3.36181e+01 5.68539e+01 6.46688e-01 1.39900e-03 2.33697e+00 1.24492e+01 4.70206e+02 1.23694e+01 4.32558e+01 7.72515e-01
1.51681e-01 -1.60197e+01 2.06779e+02 2.98459e+01 5.29701e+01 5.99050e-01 1.18670e-02 2.25136e+00 1.31376e+01 6.85695e+02 1.30062e+01 6.22814e+01 4.45866e-01
1.45953e-01 -1.59818e+01 2.50241e+02 3.16042e+01 6.67784e+01 7.36435e-01 2.85700e-03 2.13181e+00 1.29572e+01 5.48224e+02 1.21447e+01 3.12740e+01 6.55837e-01
1.40183e-01 -1.59900e+01 2.77921e+02 3.07747e+01 5.46860e+01 5.74687e-01 3.03870e-02 2.02369e+00 1.34196e+01 7.62498e+02 1.24090e+01 3.65939e+01 2.66176e-01
1.43503e-01 -1.59827e+01 2.67811e+02 3.28672e+01 5.21892e+01 6.54238e-01 1.30310e-02 2.15721e+00 1.31901e+01 6.76882e+02 1.27634e+01 5.03938e+01 4.58741e-01
1.54626e-01 -1.59725e+01 2.07905e+02 2.99485e+01 4.11459e+01 6.23493e-01 2.13760e-02 2.02442e+00 1.24213e+01 5.04783e+02 1.16616e+01 2.47137e+01 5.68814e-01
1.62297e-01 -1.60426e+01 2.59056e+02 3.17683e+01 4.74537e+01 5.92991e-01 8.59800e-03 2.29866e+00 1.28307e+01 6.46764e+02 1.28848e+01 6.31060e+01 5.03666e-01
1.44711e-01 -1.60177e+01 2.73439e+02 3.37799e+01 4.86064e+01 6.31401e-01 2.49960e-02 2.00125e+00 1.29493e+01 6.11540e+02 1.16564e+01 2.15001e+01 3.24108e-01
1.62718e-01 -1.60088e+01 2.33345e+02 3.06012e+01 4.11338e+01 6.64356e-01 1.54740e-02 2.01018e+00 1.21516e+01 4.19593e+02 1.12043e+01 1.70858e+01 5.57646e-01
1.60383e-01 -1.59758e+01 2.20440e+02 3.15581e+01 6.46907e+01 6.07148e-01 1.86420e-02 2.07009e+00 1.28436e+01 5.53955e+02 1.21648e+01 3.31850e+01 6.46975e-01
1.46158e-01 -1.59599e+01 2.87172e+02 3.24892e+01 5.50182e+01 6.44935e-01 2.13560e-02 2.03157e+00 1.30918e+01 6.38561e+02 1.21357e+01 3.10851e+01 4.35635e-01
1.43663e-01 -1.59566e+01 2.93790e+02 2.87027e+01 5.85130e+01 6.81816e-01 1.33520e-02 2.11428e+00 1.33420e+01 7.10875e+02 1.26850e+01 4.56371e+01 4.09883e-01
1.51209e-01 -1.60220e+01 2.68426e+02 3.27527e+01 5.13734e+01 5.80507e-01 2.05390e-02 2.11590e+00 1.30845e+01 6.85685e+02 1.26862e+01 4.96930e+01 4.45881e-01
1.42552e-01 -1.59692e+01 2.18275e+02 3.05639e+01 4.38383e+01 6.37568e-01 1.68680e-02 2.11585e+00 1.29759e+01 6.26005e+02 1.25076e+01 4.35275e+01 5.35305e-01
1.54603e-01 -1.60128e+01 2.40903e+02 2.98361e+01 5.00431e+01 5.95080e-01 1.09250e-02 2.27309e+00 1.30956e+01 7.02239e+02 1.30477e+01 6.60809e+01 4.22083e-01
1.69593e-01 -1.60132e+01 2.44487e+02 3.13170e+01 4.62253e+01 6.10597e-01 9.87300e-03 2.19575e+00 1.24401e+01 5.24078e+02 1.23244e+01 4.37823e+01 6.92886e-01
1.66171e-01 -1.59817e+01 2.33904e+02 3.15740e+01 5.81596e+01 5.87881e-01 2.00400e-03 2.51559e+00 1.30577e+01 6.83822e+02 1.32449e+01 7.71340e+01 4.48590e-01
1.57846e-01 -1.60180e+01 2.31479e+02 3.14119e+01 6.92977e+01 6.78022e-01 1.28040e-02 2.03577e+00 1.26703e+01 4.80366e+02 1.16418e+01 2.17636e+01 6.62554e-01
1.61884e-01 -1.59699e+01 2.10119e+02 2.88590e+01 6.27107e+01 5.93731e-01 1.81350e-02 2.09956e+00 1.28892e+01 5.78761e+02 1.23541e+01 3.86338e+01 6.08457e-01
1.45125e-01 -1.59812e+01 2.68751e+02 3.04953e+01 6.71590e+01 6.05011e-01 2.25980e-02 2.07715e+00 1.35011e+01 7.54867e+02 1.27248e+01 4.53418e+01 3.50324e-01
1.43611e-01 -1.60464e+01 2.07195e+02 2.84050e+01 6.02292e+01 7.16698e-01 4.20300e-03 2.16617e+00 1.27660e+01 4.99894e+02 1.21265e+01 3.20090e+01 7.29282e-01
1.58007e-01 -1.60265e+01 2.60882e+02 3.21007e+01 5.93191e+01 5.76736e-01 6.25900e-03 2.42597e+00 1.33490e+01 7.77910e+02 1.34655e+01 8.48370e+01 3.21030e-01
1.68955e-01 -1.59583e+01 2.19804e+02 3.18260e+01 6.69642e+01 6.19713e-01 1.56500e-02 2.06405e+00 1.25755e+01 4.80826e+02 1.18846e+01 2.77021e+01 7.54196e-01
1.62362e-01 -1.60270e+01 2.58112e+02 3.32835e+01 4.30481e+01 6.28766e-01 1.83200e-03 2.42618e+00 1.27287e+01 6.01851e+02 1.28626e+01 6.29500e+01 5.72583e-01
1.68173e-01 -1.59958e+01 2.37909e+02 3.22320e+01 4.94518e+01 6.70117e-01 1.28100e-03 2.26800e+00 1.23075e+01 4.47732e+02 1.21324e+01 3.71195e+01 8.03835e-01
1.57128e-01 -1.59907e+01 2.96064e+02 2.96046e+01 6.86958e+01 7.12635e-01 8.56100e-03 2.06099e+00 1.29440e+01 5.69793e+02 1.19785e+01 2.77970e+01 6.16629e-01
1.51837e-01 -1.59714e+01 2.11672e+02 3.13412e+01 5.35253e+01 6.70156e-01 2.37300e-03 2.33345e+00 1.27815e+01 5.46155e+02 1.26337e+01 4.93750e+01 6.59032e-01
1.41474e-01 -1.60294e+01 2.12255e+02 3.26417e+01 5.39063e+01 6.31800e-01 9.11100e-03 2.29509e+00 1.33262e+01 7.18552e+02 1.31794e+01 6.70229e+01 3.99171e-01
1.68659e-01 -1.60418e+01 2.55090e+02 2.88685e+01 4.33067e+01 6.22852e-01 6.10000e-05 2.49073e+00 1.25805e+01 5.97695e+02 1.28101e+01 6.44961e+01 5.79030e-01
1.45231e-01 -1.60038e+01 2.83987e+02 2.98884e+01 6.72776e+01 7.46803e-01 1.39100e-03 2.15908e+00 1.32307e+01 6.44049e+02 1.24660e+01 3.87592e+01 5.07776e-01
1.51695e-01 -1.60135e+01 2.26104e+02 2.97888e+01 6.24379e+01 7.21216e-01 2.08300e-03 2.15867e+00 1.26230e+01 4.70369e+02 1.19632e+01 2.89159e+01 7.72283e-01
1.49579e-01 -1.60010e+01 2.94746e+02 2.94486e+01 6.33942e+01 7.23906e-01 2.37100e-03 2.19534e+00 1.31411e+01 6.35881e+02 1.25859e+01 4.37588e+01 5.20196e-01
1.62814e-01 -1.59790e+01 2.68499e+02 3.23163e+01 5.24117e+01 6.90842e-01 1.85000e-04 2.27257e+00 1.25245e+01 4.92003e+02 1.22807e+01 3.97190e+01 7.40950e-01
1.41986e-01 -1.59547e+01 2.34439e+02 2.87052e+01 6.11587e+01 6.44070e-01 1.96730e-02 2.06780e+00 1.32995e+01 6.76572e+02 1.24571e+01 3.81022e+01 4.58941e-01
1.68762e-01 -1.60267e+01 2.33626e+02 3.12051e+01 4.30018e+01 6.38883e-01 4.75500e-03 2.25846e+00 1.23457e+01 4.89495e+02 1.22859e+01 4.30108e+01 7.44634e-01
1.47494e-01 -1.59940e+01 2.03875e+02 2.93739e+01 5.33821e+01 6.45940e-01 7.80600e-03 2.26840e+00 1.30386e+01 6.26362e+02 1.28416e+01 5.51379e+01 5.34757e-01
1.54115e-01 -1.60415e+01 2.35627e+02 3.11451e+01 5.12900e+01 7.31173e-01 2.39400e-03 2.10506e+00 1.23104e+01 4.15253e+02 1.16068e+01 2.30429e+01 8.46373e-01
1.43256e-01 -1.59552e+01 2.05182e+02 2.85146e+01 6.04276e+01 6.76667e-01 8.85700e-03 2.18351e+00 1.30572e+01 5.93945e+02 1.25633e+01 4.32097e+01 5.84852e-01
1.48734e-01 -1.59946e+01 2.86960e+02 3.22779e+01 5.98382e+01 7.22004e-01 2.73500e-03 2.18926e+00 1.29945e+01 5.90997e+02 1.24730e+01 4.11825e+01 5.89432e-01
1.65109e-01 -1.60257e+01 2.37812e+02 3.07641e+01 6.16540e+01 5.85312e-01 1.14420e-02 2.22995e+00 1.29742e+01 6.28750e+02 1.28087e+01 5.52650e+01 5.31096e-01
1.59829e-01 -1.59708e+01 2.14378e+02 3.28977e+01 4.80706e+01 6.60752e-01 1.43110e-02 2.03610e+00 1.22675e+01 4.24306e+02 1.14927e+01 2.12937e+01 7.31701e-01
1.62839e-01 -1.60346e+01 2.12085e+02 3.26490e+01 4.49471e+01 6.18356e-01 1.14530e-02 2.16720e+00 1.24726e+01 5.11859e+02 1.22647e+01 4.06638e+01 7.11384e-01
1.49214e-01 -1.59674e+01 2.85005e+02 3.31081e+01 5.85438e+01 6.74230e-01 6.61900e-03 2.22794e+00 1.31483e+01 6.54256e+02 1.28179e+01 5.27229e+01 4.92369e-01
1.67446e-01 -1.60198e+01 2.55310e+02 3.20587e+01 5.83474e+01 6.35662e-01 8.59800e-03 2.17703e+00 1.26279e+01 5.18953e+02 1.23132e+01 3.98651e+01 7.00668e-01
1.55957e-01 -1.60227e+01 2.36390e+02 2.95878e+01 4.73449e+01 6.43712e-01 9.91000e-03 2.18680e+00 1.27492e+01 5.67980e+02 1.24801e+01 4.49604e+01 6.25218e-01
1.67690e-01 -1.60313e+01 2.82896e+02 2.83306e+01 4.66837e+01 6.29895e-01 1.38660e-02 2.10098e+00 1.24646e+01 5.25859e+02 1.20713e+01 3.50980e+01 6.90173e-01
1.64776e-01 -1.60414e+01 2.29825e+02 3.25459e+01 6.95855e+01 5.94007e-01 1.94670e-02 2.06322e+00 1.28462e+01 5.52034e+02 1.21374e+01 3.23673e+01 6.46527e-01
1.63647e-01 -1.60282e+01 2.31665e+02 3.05639e+01 5.38200e+01 6.10060e-01 2.05050e-02 2.03038e+00 1.25578e+01 5.05092e+02 1.17598e+01 2.55052e+01 6.02567e-01
1.41875e-01 -1.60087e+01 2.80094e+02 2.88352e+01 5.77212e+01 6.93466e-01 1.83320e-02 2.01763e+00 1.31973e+01 6.47797e+02 1.19698e+01 2.62879e+01 3.66500e-01
1.67093e-01 -1.60304e+01 2.00620e+02 2.86114e+01 5.83690e+01 6.79135e-01 3.70500e-03 2.16837e+00 1.21993e+01 3.94449e+02 1.17710e+01 2.72367e+01 8.71615e-01
1.69744e-01 -1.59700e+01 2.06588e+02 3.00220e+01 6.96248e+01 6.25931e-01 3.41300e-03 2.32542e+00 1.27722e+01 5.40481e+02 1.26296e+01 4.91459e+01 6.67776e-01
1.64245e-01 -1.60058e+01 2.21287e+02 2.84980e+01 4.97710e+01 5.88144e-01 1.89830e-02 2.08909e+00 1.25061e+01 5.51116e+02 1.21294e+01 3.68777e+01 6.51367e-01
1.48132e-01 -1.60156e+01 2.51690e+02 2.98643e+01 4.78581e+01 6.73366e-01 2.41500e-03 2.36143e+00 1.30427e+01 6.48572e+02 1.29553e+01 6.09634e+01 5.00933e-01
1.54834e-01 -1.59995e+01 2.45883e+02 2.93774e+01 6.41847e+01 6.82491e-01 1.37180e-02 2.03446e+00 1.27776e+01 5.17939e+02 1.17404e+01 2.33659e+01 6.07433e-01
1.47070e-01 -1.59997e+01 2.57826e+02 3.15127e+01 5.62382e+01 5.93041e-01 1.47490e-02 2.22086e+00 1.34110e+01 7.73602e+02 1.31929e+01 6.74036e+01 3.26401e-01
1.61561e-01 -1.60315e+01 2.72366e+02 2.98486e+01 4.22601e+01 7.18486e-01 2.24800e-03 2.13383e+00 1.22718e+01 4.40852e+02 1.17874e+01 2.79669e+01 8.13134e-01
1.57856e-01 -1.60309e+01 2.40775e+02 2.83025e+01 5.05730e+01 7.05425e-01 1.05450e-02 2.01868e+00 1.23377e+01 4.29191e+02 1.12758e+01 1.71590e+01 6.12389e-01
1.52099e-01 -1.59781e+01 2.95767e+02 3.29252e+01 4.78609e+01 6.01884e-01 8.59000e-03 2.33350e+00 1.32316e+01 7.60135e+02 1.32788e+01 7.68855e+01 3.43505e-01
1.45802e-01 -1.59669e+01 2.84057e+02 3.30756e+01 6.76681e+01 6.92328e-01 7.12800e-03 2.18629e+00 1.33285e+01 6.82382e+02 1.27918e+01 4.90409e+01 4.50690e-01
1.65148e-01 -1.60072e+01 2.48217e+02 3.16422e+01 5.26871e+01 6.24070e-01 1.62610e-02 2.06616e+00 1.25234e+01 4.99684e+02 1.19272e+01 2.97393e+01 7.28360e-01
1.48796e-01 -1.60451e+01 2.66538e+02 2.96815e+01 4.74069e+01 7.16999e-01 2.90200e-03 2.20002e+00 1.27782e+01 5.53337e+02 1.23753e+01 4.04657e+01 6.47932e-01
1.60278e-01 -1.60130e+01 2.06991e+02 3.28084e+01 5.96515e+01 6.51532e-01 4.23800e-03 2.27394e+00 1.26477e+01 5.05888e+02 1.24488e+01 4.36566e+01 7.20345e-01
1.52679e-01 -1.59614e+01 2.24907e+02 3.08841e+01 5.25695e+01 6.41790e-01 1.63880e-02 2.07562e+00 1.27530e+01 5.42372e+02 1.21136e+01 3.27235e+01 6.64865e-01
1.40239e-01 -1.60147e+01 2.53851e+02 3.27555e+01 5.56615e+01 6.46468e-01 6.36100e-03 2.35379e+00 1.35201e+01 7.89302e+02 1.34130e+01 7.65658e+01 3.07070e-01
1.49586e-01 -1.59657e+01 2.98068e+02 3.14502e+01 6.20128e+01 6.63456e-01 2.37000e-04 2.48018e+00 1.34475e+01 7.71854e+02 1.34145e+01 7.82377e+01 3.28594e-01
1.61958e-01 -1.59695e+01 2.69395e+02 2.97321e+01 5.04206e+01 6.04206e-01 1.38460e-02 2.16485e+00 1.28010e+01 6.09135e+02 1.25604e+01 4.82277e+01 5.61303e-01
1.57992e-01 -1.60343e+01 2.94668e+02 3.09807e+01 4.36539e+01 7.39485e-01 1.14100e-03 2.11690e+00 1.23658e+01 4.55769e+02 1.17829e+01 2.71441e+01 7.92793e-01
1.48177e-01 -1.59668e+01 2.88021e+02 2.99252e+01 6.50765e+01 7.16839e-01 1.41460e-02 2.00605e+00 1.30626e+01 5.95092e+02 1.16080e+01 1.97624e+01 3.64631e-01
1.64249e-01 -1.59597e+01 2.17647e+02 3.01689e+01 5.39902e+01 6.70909e-01 1.47100e-03 2.28282e+00 1.24273e+01 4.61817e+02 1.22262e+01 3.86002e+01 7.84365e-01
1.63265e-01 -1.59570e+01 2.74856e+02 2.92439e+01 5.40103e+01 6.30476e-01 6.99900e-03 2.25933e+00 1.28683e+01 6.08610e+02 1.27289e+01 5.36001e+01 5.62114e-01
1.58147e-01 -1.60206e+01 2.92413e+02 2.96078e+01 6.39836e+01 7.09599e-01 1.00650e-02 2.03702e+00 1.27769e+01 5.28205e+02 1.17354e+01 2.34456e+01 6.06009e-01
1.50882e-01 -1.59734e+01 2.62704e+02 3.04328e+01 4.74151e+01 6.03279e-01 5.15700e-03 2.44928e+00 1.33175e+01 7.95791e+02 1.34805e+01 8.78673e+01 2.99277e-01
1.61258e-01 -1.59730e+01 2.03105e+02 2.81036e+01 5.31935e+01 6.13289e-01 3.84500e-03 2.40440e+00 1.29228e+01 6.29847e+02 1.29847e+01 6.47664e+01 5.29416e-01
1.46046e-01 -1.60322e+01 2.15511e+02 3.26334e+01 5.86388e+01 5.88512e-01 1.24430e-02 2.27789e+00 1.34507e+01 7.75607e+02 1.33234e+01 7.31342e+01 3.23895e-01
1.66299e-01 -1.59970e+01 2.06948e+02 2.97621e+01 6.40958e+01 5.66625e-01 5.23300e-03 2.44003e+00 1.31819e+01 7.10449e+02 1.33035e+01 7.77571e+01 4.10481e-01
1.69943e-01 -1.60065e+01 2.70154e+02 3.17438e+01 6.52843e+01 5.82780e-01 2.32120e-02 2.01688e+00 1.26987e+01 5.31868e+02 1.17478e+01 2.43368e+01 4.92584e-01
1.48672e-01 -1.59509e+01 2.49227e+02 3.30806e+01 5.99922e+01 6.99497e-01 1.25320e-02 2.03605e+00 1.27677e+01 5.11214e+02 1.17424e+01 2.33782e+01 6.24078e-01
1.48970e-01 -1.59588e+01 2.40927e+02 3.28523e+01 4.40980e+01 6.03041e-01 1.20840e-02 2.24906e+00 1.30678e+01 6.98947e+02 1.30015e+01 6.44423e+01 4.26773e-01
1.62169e-01 -1.60303e+01 2.23226e+02 3.32845e+01 5.84857e+01 5.77423e-01 1.66280e-02 2.14311e+00 1.28660e+01 5.96415e+02 1.25443e+01 4.59195e+01 5.81016e-01
1.52241e-01 -1.60241e+01 2.23976e+02 3.10443e+01 6.15278e+01 5.74650e-01 2.75220e-02 2.01873e+00 1.30751e+01 6.26850e+02 1.20586e+01 2.91224e+01 3.94923e-01
1.68666e-01 -1.60258e+01 2.90195e+02 3.35540e+01 6.92669e+01 6.54637e-01 1.30400e-02 2.05115e+00 1.26375e+01 4.96272e+02 1.18089e+01 2.56877e+01 7.05292e-01
1.47066e-01 -1.59976e+01 2.81414e+02 3.14770e+01 5.83552e+01 6.82808e-01 1.69150e-02 2.02891e+00 1.30153e+01 5.97187e+02 1.19615e+01 2.70823e+01 4.77668e-01
1.42523e-01 -1.59818e+01 2.43456e+02 3.01257e+01 4.27457e+01 7.39426e-01 9.88400e-03 2.01708e+00 1.25339e+01 4.74813e+02 1.13989e+01 1.84263e+01 5.55372e-01
1.67430e-01 -1.60044e+01 2.85935e+02 2.96978e+01 4.32040e+01 7.00771e-01 6.31800e-03 2.07777e+00 1.22004e+01 4.31290e+02 1.16046e+01 2.43452e+01 8.25810e-01
1.54832e-01 -1.60152e+01 2.47307e+02 3.25945e+01 5.14402e+01 5.87386e-01 1.87320e-02 2.12098e+00 1.29420e+01 6.35345e+02 1.25662e+01 4.64559e+01 5.21013e-01
1.57545e-01 -1.60187e+01 2.56167e+02 3.00479e+01 5.24311e+01 7.13952e-01 3.87100e-03 2.12456e+00 1.24729e+01 4.63312e+02 1.18773e+01 2.83495e+01 7.82265e-01
1.56762e-01 -1.59991e+01 2.43806e+02 2.95951e+01 6.61492e+01 6.48719e-01 1.29020e-02 2.11191e+00 1.29600e+01 5.79233e+02 1.23355e+01 3.70948e+01 6.07723e-01
1.58936e-01 -1.59812e+01 2.53187e+02 3.09014e+01 6.09032e+01 6.16051e-01 1.79170e-02 2.07854e+00 1.28957e+01 5.80752e+02 1.22571e+01 3.56936e+01 6.05361e-01
1.55197e-01 -1.60055e+01 2.48274e+02 2.90623e+01 6.24749e+01 6.63662e-01 5.97400e-03 2.23582e+00 1.30139e+01 6.06695e+02 1.26756e+01 4.83781e+01 5.65077e-01
1.46944e-01 -1.60361e+01 2.66019e+02 3.39304e+01 5.29876e+01 6.73211e-01 2.33200e-03 2.36726e+00 1.31447e+01 6.66155e+02 1.30393e+01 6.29691e+01 4.74586e-01
1.41000e-01 -1.60279e+01 2.66128e+02 3.35105e+01 4.90923e+01 7.02389e-01 8.76200e-03 2.14600e+00 1.30166e+01 6.10842e+02 1.25027e+01 4.23001e+01 5.58663e-01
1.43109e-01 -1.60447e+01 2.08516e+02 2.84075e+01 4.56100e+01 6.67472e-01 1.53200e-03 2.44812e+00 1.30786e+01 6.58197e+02 1.30832e+01 6.66161e+01 4.86457e-01
1.61594e-01 -1.60176e+01 2.09859e+02 2.83961e+01 6.81526e+01 6.29087e-01 1.00000e-06 2.51622e+00 1.31165e+01 6.48699e+02 1.31261e+01 6.72453e+01 5.00742e-01
1.54266e-01 -1.60245e+01 2.49795e+02 2.93489e+01 4.93987e+01 6.90652e-01 1.24460e-02 2.04260e+00 1.25436e+01 4.84501e+02 1.16850e+01 2.37490e+01 6.89846e-01
1.58657e-01 -1.60202e+01 2.06080e+02 3.23548e+01 5.96987e+01 5.62057e-01 2.81660e-02 2.00347e+00 1.28120e+01 5.63136e+02 1.16729e+01 2.22653e+01 3.80696e-01
1.41677e-01 -1.59756e+01 2.97571e+02 3.08040e+01 5.77016e+01 7.38620e-01 9.43800e-03 2.06613e+00 1.31405e+01 6.29646e+02 1.22198e+01 3.26036e+01 5.28813e-01
1.41684e-01 -1.60467e+01 2.10972e+02 3.15563e+01 5.46063e+01 6.36423e-01 2.03210e-02 2.06023e+00 1.30697e+01 6.13859e+02 1.22839e+01 3.48514e+01 5.47966e-01
1.57075e-01 -1.59718e+01 2.42211e+02 3.14887e+01 6.60036e+01 6.58662e-01 1.59620e-02 2.03464e+00 1.27709e+01 5.17772e+02 1.17912e+01 2.44231e+01 6.08543e-01
1.42366e-01 -1.60226e+01 2.66457e+02 3.21439e+01 5.10371e+01 7.01087e-01 1.73070e-02 2.00162e+00 1.28843e+01 5.59873e+02 1.14703e+01 1.82254e+01 3.72903e-01
1.46165e-01 -1.60450e+01 2.76728e+02 3.18459e+01 4.89703e+01 6.42469e-01 8.23800e-03 2.28372e+00 1.32470e+01 7.26766e+02 1.31256e+01 6.68285e+01 3.87852e-01
1.59848e-01 -1.59809e+01 2.68458e+02 3.03853e+01 6.27782e+01 5.88729e-01 2.36720e-02 2.03578e+00 1.29633e+01 6.04455e+02 1.21117e+01 3.13220e+01 4.97041e-01
1.45575e-01 -1.59613e+01 2.16182e+02 3.38623e+01 5.58862e+01 7.34504e-01 5.10000e-03 2.06696e+00 1.23956e+01 4.10969e+02 1.14923e+01 2.00947e+01 8.50806e-01
1.54302e-01 -1.59792e+01 2.61646e+02 3.34328e+01 5.72313e+01 6.80484e-01 1.99900e-03 2.30163e+00 1.28857e+01 5.75666e+02 1.26620e+01 4.93492e+01 6.13270e-01
1.56545e-01 -1.60052e+01 2.27226e+02 3.10023e+01 5.94990e+01 6.01300e-01 1.03780e-02 2.25975e+00 1.31218e+01 6.68216e+02 1.29733e+01 6.04783e+01 4.71528e-01
1.64286e-01 -1.59573e+01 2.64022e+02 3.13831e+01 5.87175e+01 6.72561e-01 8.19500e-03 2.11474e+00 1.25529e+01 4.85654e+02 1.19986e+01 3.09132e+01 7.50251e-01
1.45772e-01 -1.60200e+01 2.62289e+02 2.98427e+01 4.85442e+01 7.20910e-01 1.27200e-02 2.01500e+00 1.27049e+01 5.16290e+02 1.15411e+01 2.01635e+01 4.97975e-01
1.58563e-01 -1.60279e+01 2.04006e+02 2.98931e+01 4.94370e+01 6.70015e-01 6.07100e-03 2.18509e+00 1.24047e+01 4.56488e+02 1.20801e+01 3.43451e+01 7.91797e-01
1.45491e-01 -1.60410e+01 2.75936e+02 3.23633e+01 6.62945e+01 7.43549e-01 3.58000e-03 2.11153e+00 1.30496e+01 5.80781e+02 1.21910e+01 3.20336e+01 6.05317e-01
1.62600e-01 -1.59714e+01 2.42829e+02 2.96088e+01 4.98626e+01 5.90581e-01 2.00670e-02 2.07410e+00 1.26042e+01 5.62008e+02 1.21305e+01 3.56703e+01 6.34492e-01
1.65276e-01 -1.60477e+01 2.81024e+02 3.02297e+01 5.65521e+01 7.06721e-01 1.50300e-03 2.16785e+00 1.24673e+01 4.68117e+02 1.19830e+01 3.11876e+01 7.75483e-01
1.47902e-01 -1.60386e+01 2.68555e+02 3.39917e+01 6.55725e+01 5.89067e-01 1.60600e-02 2.19361e+00 1.35031e+01 7.77452e+02 1.31716e+01 6.41211e+01 3.21599e-01
1.61091e-01 -1.59940e+01 2.63047e+02 3.27931e+01 5.67683e+01 6.23345e-01 1.21270e-02 2.15757e+00 1.28187e+01 5.76126e+02 1.24750e+01 4.37307e+01 6.12555e-01
1.68816e-01 -1.59764e+01 2.46870e+02 3.30127e+01 5.07218e+01 6.54483e-01 1.25590e-02 2.04983e+00 1.22362e+01 4.24724e+02 1.15544e+01 2.27926e+01 7.96273e-01
1.57618e-01 -1.60345e+01 2.31089e+02 3.00220e+01 5.14663e+01 7.30174e-01 3.56800e-03 2.06111e+00 1.21679e+01 3.83852e+02 1.13071e+01 1.81746e+01 8.75812e-01
1.53749e-01 -1.60475e+01 2.50742e+02 3.18486e+01 4.60916e+01 6.17377e-01 7.42600e-03 2.31946e+00 1.30180e+01 6.75284e+02 1.30246e+01 6.60376e+01 4.61090e-01
1.59124e-01 -1.60173e+01 2.80637e+02 2.82975e+01 6.73788e+01 5.81485e-01 1.79980e-02 2.14206e+00 1.32811e+01 7.09961e+02 1.28421e+01 5.26325e+01 4.11166e-01
1.42196e-01 -1.59639e+01 2.21613e+02 2.89247e+01 6.79277e+01 6.41843e-01 1.46900e-02 2.15295e+00 1.34824e+01 7.27485e+02 1.28947e+01 5.12480e+01 3.86867e-01
1.59847e-01 -1.59772e+01 2.72109e+02 3.29568e+01 4.66064e+01 6.60408e-01 6.98900e-03 2.19505e+00 1.26226e+01 5.35204e+02 1.23695e+01 4.23574e+01 6.75884e-01
1.61189e-01 -1.60304e+01 2.62841e+02 2.88000e+01 5.45754e+01 7.42832e-01 3.76300e-03 2.01828e+00 1.22422e+01 4.00989e+02 1.10568e+01 1.42513e+01 6.35475e-01
1.59494e-01 -1.59952e+01 2.84151e+02 3.00690e+01 6.24907e+01 5.60518e-01 1.38870e-02 2.24898e+00 1.33177e+01 7.59485e+02 1.32019e+01 6.99382e+01 3.44343e-01
1.41532e-01 -1.60310e+01 2.87146e+02 3.21747e+01 6.00798e+01 7.04076e-01 1.60870e-02 2.02681e+00 1.31825e+01 6.36150e+02 1.20333e+01 2.76757e+01 4.19600e-01
1.45209e-01 -1.60485e+01 2.21187e+02 3.17354e+01 5.12915e+01 6.41545e-01 1.23010e-02 2.18178e+00 1.30540e+01 6.32398e+02 1.27144e+01 4.98558e+01 5.25514e-01
1.55336e-01 -1.59663e+01 2.30530e+02 3.32724e+01 6.20640e+01 5.81405e-01 2.05920e-02 2.09438e+00 1.30596e+01 6.31757e+02 1.25101e+01 4.23111e+01 5.26493e-01
1.43218e-01 -1.59540e+01 2.27322e+02 3.38529e+01 4.83371e+01 6.60510e-01 1.00940e-02 2.19422e+00 1.29837e+01 6.09238e+02 1.26609e+01 4.84518e+01 5.61143e-01
1.58373e-01 -1.59653e+01 2.58707e+02 3.17412e+01 5.30961e+01 5.74492e-01 1.19440e-02 2.26780e+00 1.30891e+01 7.06761e+02 1.30630e+01 6.72487e+01 4.15675e-01
1.43290e-01 -1.59849e+01 2.97608e+02 2.80936e+01 5.49011e+01 6.67101e-01 7.99600e-03 2.26227e+00 1.34859e+01 7.88618e+02 1.32320e+01 6.79523e+01 3.07898e-01
1.62642e-01 -1.59618e+01 2.88033e+02 3.37020e+01 6.76566e+01 6.04869e-01 4.22000e-04 2.56661e+00 1.33230e+01 7.43348e+02 1.34546e+01 8.35008e+01 3.65476e-01
1.52901e-01 -1.59612e+01 2.22448e+02 3.35224e+01 6.49591e+01 5.96954e-01 2.84200e-03 2.53509e+00 1.34885e+01 7.89900e+02 1.36113e+01 8.95661e+01 3.06347e-01
1.55693e-01 -1.59539e+01 2.75518e+02 3.38263e+01 6.84339e+01 6.25887e-01 7.75800e-03 2.27750e+00 1.32763e+01 6.94164e+02 1.30605e+01 6.16688e+01 4.33626e-01
1.40818e-01 -1.59913e+01 2.52085e+02 3.31962e+01 6.25150e+01 6.20094e-01 1.59200e-02 2.17206e+00 1.35446e+01 7.73837e+02 1.31011e+01 5.97960e+01 3.26107e-01
1.56532e-01 -1.59811e+01 2.11751e+02 3.04410e+01 4.73176e+01 6.57395e-01 4.86900e-03 2.26773e+00 1.26096e+01 5.21699e+02 1.24594e+01 4.53515e+01 6.96502e-01
1.55085e-01 -1.60360e+01 2.58312e+02 3.13678e+01 4.35661e+01 6.06042e-01 1.73400e-03 2.55724e+00 1.31279e+01 7.53428e+02 1.34080e+01 8.84241e+01 3.52198e-01
1.61785e-01 -1.60147e+01 2.42911e+02 3.19356e+01 5.37328e+01 5.68793e-01 1.82780e-02 2.13351e+00 1.28257e+01 6.16954e+02 1.25382e+01 4.71044e+01 5.49227e-01
1.58771e-01 -1.59957e+01 2.47767e+02 3.32169e+01 6.95365e+01 5.95773e-01 7.38200e-03 2.33834e+00 1.33125e+01 7.15744e+02 1.32288e+01 6.97823e+01 4.03075e-01
1.61437e-01 -1.59640e+01 2.10619e+02 2.88613e+01 4.99688e+01 5.89386e-01 2.06340e-02 2.06865e+00 1.25845e+01 5.49057e+02 1.20812e+01 3.42152e+01 6.54414e-01
1.57949e-01 -1.59928e+01 2.72569e+02 2.98738e+01 6.58402e+01 7.28942e-01 4.26400e-03 2.07237e+00 1.26895e+01 4.94953e+02 1.17489e+01 2.39852e+01 7.36602e-01
1.53169e-01 -1.60172e+01 2.24651e+02 2.98856e+01 6.66838e+01 6.12623e-01 8.33000e-04 2.59431e+00 1.35169e+01 7.97485e+02 1.36280e+01 8.99749e+01 2.97262e-01
1.43895e-01 -1.60119e+01 2.33832e+02 3.25450e+01 6.17384e+01 6.43267e-01 1.91120e-02 2.06166e+00 1.31623e+01 6.28211e+02 1.23210e+01 3.49925e+01 5.27692e-01
1.66420e-01 -1.59633e+01 2.60263e+02 3.01056e+01 5.62056e+01 6.96053e-01 7.84900e-03 2.05212e+00 1.23057e+01 4.23852e+02 1.14863e+01 2.08955e+01 8.05358e-01
1.65528e-01 -1.60281e+01 2.94746e+02 3.10191e+01 5.42163e+01 5.85758e-01 2.02980e-02 2.07194e+00 1.27126e+01 5.80590e+02 1.21983e+01 3.65493e+01 6.05612e-01
1.46854e-01 -1.60050e+01 2.80625e+02 3.38673e+01 6.09499e+01 6.66147e-01 1.04530e-02 2.16904e+00 1.32161e+01 6.65604e+02 1.27510e+01 4.90947e+01 4.75406e-01
1.47431e-01 -1.59995e+01 2.88610e+02 3.25822e+01 4.28418e+01 6.00714e-01 1.07900e-02 2.30012e+00 1.32290e+01 7.82786e+02 1.32675e+01 7.72696e+01 3.15011e-01
1.42203e-01 -1.60345e+01 2.22771e+02 2.95360e+01 5.94224e+01 6.25531e-01 1.20740e-02 2.23938e+00 1.34711e+01 7.58611e+02 1.31867e+01 6.50304e+01 3.45470e-01
1.52870e-01 -1.59826e+01 2.87911e+02 2.88529e+01 4.62962e+01 6.27212e-01 1.11800e-03 2.54672e+00 1.32773e+01 7.86263e+02 1.34835e+01 8.91344e+01 3.10760e-01
1.59187e-01 -1.60160e+01 2.41166e+02 2.98460e+01 6.73382e+01 6.46098e-01 1.54500e-02 2.06260e+00 1.28496e+01 5.43984e+02 1.20380e+01 2.96740e+01 6.58230e-01
1.67927e-01 -1.59849e+01 2.87618e+02 2.97425e+01 5.94950e+01 5.55237e-01 2.12820e-02 2.09319e+00 1.28148e+01 6.16131e+02 1.23975e+01 4.22282e+01 5.50496e-01
1.53993e-01 -1.59532e+01 2.67839e+02 3.34148e+01 4.61419e+01 6.64498e-01 1.21990e-02 2.10373e+00 1.26663e+01 5.37537e+02 1.21631e+01 3.51603e+01 6.72301e-01
1.56772e-01 -1.60200e+01 2.03050e+02 3.34895e+01 4.82708e+01 6.92886e-01 7.44100e-03 2.08793e+00 1.21230e+01 3.80992e+02 1.15272e+01 2.24179e+01 8.86997e-01
1.46566e-01 -1.59975e+01 2.29393e+02 3.33608e+01 6.07870e+01 5.61702e-01 2.81940e-02 2.03766e+00 1.32519e+01 6.89133e+02 1.23873e+01 3.68487e+01 3.91006e-01
1.42876e-01 -1.59592e+01 2.06799e+02 3.11367e+01 5.98982e+01 6.79478e-01 5.17100e-03 2.26790e+00 1.30549e+01 5.93998e+02 1.27271e+01 4.91050e+01 5.84770e-01
1.67151e-01 -1.59563e+01 2.22465e+02 3.39694e+01 5.60217e+01 5.95902e-01 1.28000e-03 2.51374e+00 1.28984e+01 6.28844e+02 1.30835e+01 7.06253e+01 5.30952e-01
1.62122e-01 -1.60318e+01 2.55778e+02 3.11473e+01 4.62229e+01 6.42680e-01 5.48100e-03 2.26806e+00 1.26557e+01 5.57438e+02 1.25600e+01 4.95003e+01 6.41579e-01
1.49622e-01 -1.60271e+01 2.00127e+02 2.80360e+01 5.72259e+01 7.04446e-01 1.25100e-03 2.25861e+00 1.25857e+01 4.69774e+02 1.21967e+01 3.55213e+01 7.73129e-01
1.40982e-01 -1.60467e+01 2.43869e+02 3.10261e+01 4.56347e+01 6.66422e-01 5.64500e-03 2.31957e+00 1.32007e+01 6.99295e+02 1.30852e+01 6.50153e+01 4.26276e-01
1.59788e-01 -1.59590e+01 2.51481e+02 3.05038e+01 5.12426e+01 5.85678e-01 4.19000e-04 2.65969e+00 1.32422e+01 7.87121e+02 1.35724e+01 9.67794e+01 3.09716e-01
1.66261e-01 -1.59700e+01 2.37495e+02 3.09897e+01 6.41973e+01 6.73640e-01 3.25400e-03 2.20731e+00 1.25357e+01 4.71505e+02 1.21455e+01 3.47976e+01 7.70664e-01
1.59589e-01 -1.59512e+01 2.50051e+02 2.94576e+01 5.02484e+01 6.30007e-01 1.81140e-02 2.05258e+00 1.26380e+01 5.31802e+02 1.19515e+01 2.96724e+01 6.57780e-01
1.68297e-01 -1.60235e+01 2.08919e+02 3.35383e+01 4.76100e+01 5.85053e-01 5.52300e-03 2.36820e+00 1.26359e+01 5.88820e+02 1.27968e+01 6.17260e+01 5.92816e-01
1.43734e-01 -1.60324e+01 2.27322e+02 3.19988e+01 4.12846e+01 6.38513e-01 1.33280e-02 2.17532e+00 1.29654e+01 6.37990e+02 1.26895e+01 5.08568e+01 5.16982e-01
1.46292e-01 -1.59776e+01 2.59949e+02 3.26106e+01 5.20173e+01 6.14734e-01 2.45170e-02 2.02494e+00 1.30349e+01 6.31105e+02 1.20864e+01 3.03299e+01 4.17829e-01
1.45388e-01 -1.60482e+01 2.62877e+02 3.28178e+01 6.32805e+01 6.64226e-01 1.92090e-02 2.02562e+00 1.31153e+01 6.12078e+02 1.20023e+01 2.72453e+01 4.44098e-01
1.43093e-01 -1.59959e+01 2.67211e+02 2.83130e+01 5.48083e+01 5.77620e-01 2.53030e-02 2.08314e+00 1.34503e+01 7.81653e+02 1.28173e+01 5.02117e+01 3.16404e-01
1.56113e-01 -1.60309e+01 2.38973e+02 3.32878e+01 6.89822e+01 5.59909e-01 2.35260e-02 2.07861e+00 1.32147e+01 6.68032e+02 1.25649e+01 4.25049e+01 4.71801e-01
1.66958e-01 -1.59635e+01 2.91139e+02 2.82383e+01 6.57892e+01 5.96983e-01 5.98500e-03 2.35179e+00 1.31771e+01 7.04129e+02 1.31512e+01 6.91613e+01 4.19401e-01
1.41590e-01 -1.60365e+01 2.44763e+02 3.04115e+01 4.03291e+01 6.64923e-01 1.86100e-03 2.45990e+00 1.32073e+01 7.27689e+02 1.32783e+01 7.62914e+01 3.86590e-01
1.52296e-01 -1.59783e+01 2.64708e+02 2.90695e+01 4.18727e+01 7.22155e-01 4.00600e-03 2.13721e+00 1.25208e+01 4.95643e+02 1.20208e+01 3.21798e+01 7.35582e-01
1.58976e-01 -1.59642e+01 2.80442e+02 3.04292e+01 5.44360e+01 6.10242e-01 2.03130e-02 2.05700e+00 1.28425e+01 5.89157e+02 1.21656e+01 3.39805e+01 5.80913e-01
1.50055e-01 -1.60157e+01 2.09572e+02 3.19727e+01 6.03199e+01 5.92994e-01 1.23870e-02 2.25339e+00 1.33098e+01 7.18971e+02 1.31341e+01 6.51870e+01 3.98589e-01
1.63977e-01 -1.60107e+01 2.68526e+02 2.96291e+01 5.66363e+01 6.26838e-01 8.87200e-03 2.21574e+00 1.28447e+01 5.91560e+02 1.26194e+01 4.90892e+01 5.88558e-01
1.41461e-01 -1.59736e+01 2.62220e+02 3.35676e+01 5.88019e+01 5.99344e-01 2.48690e-02 2.05511e+00 1.33710e+01 7.25322e+02 1.25570e+01 4.11229e+01 3.80034e-01
1.54959e-01 -1.59553e+01 2.47512e+02 2.81810e+01 4.78264e+01 6.12237e-01 2.38900e-02 2.01688e+00 1.27126e+01 5.67932e+02 1.17946e+01 2.58003e+01 4.52292e-01
1.43328e-01 -1.59661e+01 2.64150e+02 3.18504e+01 6.34658e+01 5.52372e-01 3.09150e-02 2.02987e+00 1.34954e+01 7.67547e+02 1.25073e+01 3.85723e+01 2.77657e-01
1.69618e-01 -1.59975e+01 2.79407e+02 3.05394e+01 5.61591e+01 5.89273e-01 6.32000e-03 2.33926e+00 1.28951e+01 6.44148e+02 1.29480e+01 6.43219e+01 5.07627e-01
1.51577e-01 -1.59733e+01 2.74595e+02 3.18870e+01 5.33030e+01 7.22019e-01 2.20200e-03 2.17999e+00 1.27323e+01 5.28377e+02 1.22450e+01 3.64295e+01 6.86332e-01
1.45246e-01 -1.59963e+01 2.26253e+02 2.88626e+01 6.34551e+01 6.15217e-01 1.44150e-02 2.19723e+00 1.34688e+01 7.51940e+02 1.30893e+01 6.03435e+01 3.54143e-01
1.40921e-01 -1.59678e+01 2.04278e+02 3.35184e+01 6.54227e+01 6.43741e-01 5.31800e-03 2.37855e+00 1.34773e+01 7.32077e+02 1.33337e+01 7.11971e+01 3.80614e-01
1.60543e-01 -1.60252e+01 2.19358e+02 3.06564e+01 5.83614e+01 6.13916e-01 7.04000e-03 2.29942e+00 1.29507e+01 6.15089e+02 1.28579e+01 5.74642e+01 5.52104e-01
1.68921e-01 -1.59860e+01 2.15815e+02 2.88555e+01 4.04769e+01 7.32781e-01 1.83800e-03 2.01655e+00 1.15494e+01 2.85602e+02 1.05186e+01 9.89179e+00 6.99092e-01
1.63995e-01 -1.60162e+01 2.48641e+02 3.37535e+01 6.31204e+01 6.22832e-01 7.93900e-03 2.23371e+00 1.28521e+01 5.73413e+02 1.26287e+01 4.86433e+01 6.16774e-01
1.65293e-01 -1.59987e+01 2.94200e+02 3.30271e+01 6.75375e+01 5.67636e-01 3.05500e-03 2.52919e+00 1.33832e+01 7.88608e+02 1.35705e+01 9.08636e+01 3.07910e-01
1.45381e-01 -1.60423e+01 2.23271e+02 2.84581e+01 6.11199e+01 6.54448e-01 2.18030e-02 2.00457e+00 1.30213e+01 5.82224e+02 1.16558e+01 2.06876e+01 3.68940e-01
1.50278e-01 -1.60162e+01 2.55279e+02 3.35260e+01 6.56998e+01 7.46287e-01 4.66600e-03 2.03541e+00 1.26393e+01 4.63043e+02 1.14467e+01 1.83947e+01 6.82214e-01
1.43242e-01 -1.60024e+01 2.20976e+02 3.19400e+01 5.82757e+01 6.66007e-01 1.84100e-03 2.43090e+00 1.32711e+01 6.83031e+02 1.31817e+01 6.72058e+01 4.49743e-01
1.56235e-01 -1.59730e+01 2.64766e+02 2.92718e+01 5.47084e+01 6.90770e-01 1.04720e-02 2.07226e+00 1.26647e+01 5.11824e+02 1.19183e+01 2.82079e+01 7.11436e-01
1.48325e-01 -1.60367e+01 2.82912e+02 3.09488e+01 6.68735e+01 6.66105e-01 1.57600e-03 2.41796e+00 1.35034e+01 7.72593e+02 1.33646e+01 7.37707e+01 3.27666e-01
1.40144e-01 -1.60076e+01 2.64149e+02 3.18517e+01 5.76290e+01 6.15808e-01 2.67240e-02 2.01710e+00 1.33293e+01 7.03844e+02 1.21913e+01 3.08884e+01 3.04471e-01
1.57214e-01 -1.60103e+01 2.96575e+02 3.39399e+01 5.11109e+01 7.01232e-01 4.58400e-03 2.16042e+00 1.26454e+01 5.20342e+02 1.22114e+01 3.64768e+01 6.98563e-01
1.45194e-01 -1.59981e+01 2.21321e+02 2.89370e+01 6.12097e+01 7.09104e-01 1.24050e-02 2.02458e+00 1.27686e+01 4.99783e+02 1.15760e+01 2.01393e+01 5.75644e-01
1.60265e-01 -1.60093e+01 2.29804e+02 3.37682e+01 5.07540e+01 6.34042e-01 1.38300e-03 2.43654e+00 1.28007e+01 5.87596e+02 1.28718e+01 6.07830e+01 5.94718e-01
1.57991e-01 -1.59811e+01 2.19923e+02 3.38251e+01 6.67917e+01 5.64486e-01 9.52900e-03 2.34216e+00 1.33644e+01 7.46973e+02 1.33499e+01 7.60831e+01 3.60672e-01
1.61148e-01 -1.60305e+01 2.31852e+02 3.22972e+01 4.70253e+01 5.91610e-01 6.03000e-04 2.61336e+00 1.30223e+01 7.14834e+02 1.33417e+01 8.60509e+01 4.04342e-01
1.47869e-01 -1.60322e+01 2.07448e+02 2.95991e+01 6.34987e+01 6.20807e-01 4.14300e-03 2.45206e+00 1.34812e+01 7.70281e+02 1.34777e+01 8.07027e+01 3.30575e-01
1.42314e-01 -1.60159e+01 2.35965e+02 3.31590e+01 4.54466e+01 6.24198e-01 2.22920e-02 2.05008e+00 1.29818e+01 6.25317e+02 1.22418e+01 3.50329e+01 5.12479e-01
1.52918e-01 -1.59545e+01 2.54503e+02 3.13441e+01 5.73184e+01 6.24112e-01 5.13300e-03 2.37899e+00 1.32566e+01 7.17969e+02 1.32389e+01 7.20824e+01 3.99980e-01
1.45388e-01 -1.60011e+01 2.13267e+02 3.38615e+01 4.63251e+01 6.82216e-01 1.54190e-02 2.02908e+00 1.25187e+01 4.68827e+02 1.16009e+01 2.20084e+01 6.39051e-01
1.66883e-01 -1.59857e+01 2.87419e+02 3.38317e+01 6.96414e+01 6.01963e-01 2.27520e-02 2.00445e+00 1.27746e+01 5.37799e+02 1.15763e+01 2.04793e+01 4.10306e-01
1.63151e-01 -1.60254e+01 2.35806e+02 3.07893e+01 5.45251e+01 5.71053e-01 1.58300e-02 2.17151e+00 1.28492e+01 6.24545e+02 1.26518e+01 5.13304e+01 5.37546e-01
1.51252e-01 -1.60456e+01 2.97603e+02 3.32551e+01 6.99762e+01 7.02721e-01 3.40100e-03 2.21819e+00 1.32079e+01 6.48548e+02 1.27149e+01 4.74721e+01 5.00969e-01
1.50090e-01 -1.59692e+01 2.86628e+02 3.39257e+01 4.24695e+01 7.07237e-01 9.58200e-03 2.08148e+00 1.26208e+01 5.21112e+02 1.19926e+01 3.07229e+01 6.97395e-01
1.46864e-01 -1.59970e+01 2.74516e+02 3.27107e+01 4.36619e+01 6.26418e-01 4.35000e-03 2.44105e+00 1.32957e+01 7.79060e+02 1.34275e+01 8.44473e+01 3.19606e-01
1.60326e-01 -1.59949e+01 2.30472e+02 2.82871e+01 6.89125e+01 5.98814e-01 1.05010e-02 2.25092e+00 1.32312e+01 6.85096e+02 1.30009e+01 5.97089e+01 4.46737e-01
1.50325e-01 -1.59676e+01 2.81797e+02 3.25239e+01 6.81655e+01 6.46241e-01 9.29600e-03 2.22466e+00 1.33723e+01 7.16544e+02 1.30116e+01 5.79825e+01 4.01960e-01
1.45312e-01 -1.60324e+01 2.54805e+02 3.34546e+01 6.19082e+01 5.65225e-01 2.80470e-02 2.04195e+00 1.33494e+01 7.21667e+02 1.24883e+01 3.91802e+01 3.60763e-01
1.55637e-01 -1.60059e+01 2.06285e+02 3.35340e+01 5.60212e+01 6.49256e-01 9.93800e-03 2.15831e+00 1.26437e+01 5.04264e+02 1.22573e+01 3.74000e+01 7.22773e-01
1.50208e-01 -1.59787e+01 2.25909e+02 3.20867e+01 6.93513e+01 6.80945e-01 7.96000e-03 2.15262e+00 1.29678e+01 5.56093e+02 1.23559e+01 3.70348e+01 6.43664e-01
1.52154e-01 -1.59755e+01 2.61490e+02 2.92130e+01 4.12128e+01 6.77899e-01 8.30000e-04 2.38204e+00 1.28483e+01 6.13838e+02 1.28264e+01 5.85955e+01 5.54034e-01
1.46703e-01 -1.59723e+01 2.31119e+02 3.20587e+01 4.39443e+01 6.56394e-01 9.18300e-03 2.21302e+00 1.28781e+01 6.01200e+02 1.26446e+01 4.97098e+01 5.73593e-01
1.50252e-01 -1.59710e+01 2.26830e+02 3.36554e+01 4.69806e+01 6.32396e-01 6.73800e-03 2.31401e+00 1.29742e+01 6.38338e+02 1.29334e+01 6.12807e+01 5.16453e-01
1.47959e-01 -1.60036e+01 2.52490e+02 3.10334e+01 5.51940e+01 6.68047e-01 4.92100e-03 2.29347e+00 1.31255e+01 6.53287e+02 1.29161e+01 5.73369e+01 4.93826e-01
1.64694e-01 -1.60441e+01 2.59731e+02 3.06716e+01 5.63398e+01 6.69012e-01 1.37200e-02 2.02514e+00 1.24279e+01 4.54734e+02 1.14838e+01 2.03444e+01 6.30412e-01
1.65755e-01 -1.60441e+01 2.42375e+02 3.10724e+01 6.15979e+01 5.63676e-01 1.57970e-02 2.17427e+00 1.29626e+01 6.33518e+02 1.27206e+01 5.19820e+01 5.23802e-01
1.68095e-01 -1.60136e+01 2.53521e+02 2.83358e+01 6.12129e+01 5.59441e-01 7.37200e-03 2.38251e+00 1.31198e+01 7.23898e+02 1.32387e+01 7.66686e+01 3.91786e-01
1.40373e-01 -1.59869e+01 2.00181e+02 3.09392e+01 5.21612e+01 6.06199e-01 2.37930e-02 2.06000e+00 1.31689e+01 6.61954e+02 1.24271e+01 3.86844e+01 4.75353e-01
1.54643e-01 -1.60306e+01 2.06062e+02 2.87337e+01 4.83765e+01 7.34370e-01 5.36300e-03 2.01377e+00 1.19519e+01 3.36035e+02 1.07900e+01 1.16551e+01 6.48540e-01
1.54643e-01 -1.59592e+01 2.58812e+02 3.11461e+01 5.00599e+01 6.36137e-01 1.34930e-02 2.13680e+00 1.28546e+01 5.92614e+02 1.24570e+01 4.29604e+01 5.86920e-01
1.45821e-01 -1.59843e+01 2.57812e+02 2.92449e+01 4.89284e+01 5.96923e-01 1.97410e-02 2.13081e+00 1.32289e+01 7.29412e+02 1.28337e+01 5.39342e+01 3.84238e-01
1.40770e-01 -1.60339e+01 2.92370e+02 3.27719e+01 6.33599e+01 7.17592e-01 9.57700e-03 2.10809e+00 1.33253e+01 6.78150e+02 1.25512e+01 4.06975e+01 4.56879e-01
1.66247e-01 -1.59925e+01 2.67160e+02 2.88685e+01 6.03861e+01 6.72292e-01 8.20000e-04 2.30011e+00 1.27055e+01 5.36067e+02 1.24807e+01 4.47980e+01 6.74559e-01
1.51558e-01 -1.60200e+01 2.24752e+02 3.09930e+01 5.54776e+01 5.53522e-01 2.61790e-02 2.06403e+00 1.30799e+01 6.71084e+02 1.24672e+01 4.15021e+01 4.65375e-01
1.69787e-01 -1.60053e+01 2.84682e+02 3.00208e+01 5.06458e+01 6.80806e-01 1.01340e-02 2.04633e+00 1.22795e+01 4.37940e+02 1.15263e+01 2.21051e+01 7.66136e-01
1.62078e-01 -1.59807e+01 2.30609e+02 3.20398e+01 5.75488e+01 5.92971e-01 3.91500e-03 2.44553e+00 1.30903e+01 6.85488e+02 1.32123e+01 7.43028e+01 4.46167e-01
1.44429e-01 -1.59711e+01 2.03076e+02 2.90406e+01 5.87017e+01 7.26656e-01 9.96500e-03 2.00740e+00 1.24540e+01 4.16302e+02 1.10761e+01 1.35950e+01 5.38933e-01
1.61780e-01 -1.59975e+01 2.51289e+02 3.21710e+01 6.07268e+01 6.30229e-01 8.08700e-03 2.22771e+00 1.28763e+01 5.83263e+02 1.26361e+01 4.87957e+01 6.01457e-01
1.66464e-01 -1.59666e+01 2.70271e+02 2.90642e+01 5.15465e+01 6.07699e-01 7.71000e-03 2.27753e+00 1.27991e+01 6.16184e+02 1.27653e+01 5.70876e+01 5.50415e-01
1.64419e-01 -1.59901e+01 2.45003e+02 3.38441e+01 6.29789e+01 7.22195e-01 3.37300e-03 2.05125e+00 1.21770e+01 3.74387e+02 1.12314e+01 1.67584e+01 8.58887e-01
1.51159e-01 -1.59949e+01 2.83586e+02 3.34778e+01 6.93301e+01 5.66186e-01 2.44270e-02 2.07768e+00 1.34069e+01 7.35799e+02 1.27157e+01 4.61249e+01 3.75582e-01
1.63845e-01 -1.60283e+01 2.63333e+02 3.27800e+01 6.66510e+01 7.03664e-01 8.66900e-03 2.02373e+00 1.24433e+01 4.34435e+02 1.13310e+01 1.74219e+01 6.42651e-01
1.63871e-01 -1.59735e+01 2.59103e+02 3.08532e+01 5.41900e+01 7.03047e-01 8.16100e-03 2.03871e+00 1.22874e+01 4.18649e+02 1.13901e+01 1.92318e+01 7.52584e-01
1.59493e-01 -1.60080e+01 2.60691e+02 3.00822e+01 6.92720e+01 5.94624e-01 1.28660e-02 2.20966e+00 1.32651e+01 6.97387e+02 1.29675e+01 5.78494e+01 4.29003e-01
1.61830e-01 -1.60091e+01 2.72971e+02 3.09935e+01 5.60089e+01 5.56320e-01 1.00160e-02 2.33748e+00 1.31491e+01 7.51647e+02 1.32553e+01 7.78212e+01 3.54526e-01
1.43450e-01 -1.60472e+01 2.76849e+02 3.15070e+01 6.55739e+01 7.02626e-01 6.56600e-03 2.18527e+00 1.33437e+01 6.87559e+02 1.27817e+01 4.85251e+01 4.43161e-01
1.42019e-01 -1.59816e+01 2.88658e+02 2.94211e+01 5.50207e+01 6.07088e-01 2.02100e-02 2.12681e+00 1.35098e+01 7.99525e+02 1.30091e+01 5.73010e+01 2.94845e-01
1.50872e-01 -1.60209e+01 2.17823e+02 2.92702e+01 5.90907e+01 6.22494e-01 1.97500e-02 2.06537e+00 1.29984e+01 5.97797e+02 1.22564e+01 3.46676e+01 5.77449e-01
1.61984e-01 -1.59988e+01 2.03551e+02 3.10201e+01 5.95159e+01 6.56545e-01 1.99500e-03 2.32416e+00 1.26023e+01 4.96285e+02 1.24530e+01 4.43261e+01 7.34633e-01
1.51972e-01 -1.60232e+01 2.53637e+02 2.99072e+01 6.08520e+01 5.81989e-01 2.02290e-02 2.12098e+00 1.32767e+01 7.09859e+02 1.27926e+01 5.07271e+01 4.11310e-01
1.51136e-01 -1.60370e+01 2.33946e+02 3.36567e+01 5.89348e+01 6.75617e-01 6.97200e-03 2.18628e+00 1.28278e+01 5.41785e+02 1.24063e+01 4.02935e+01 6.65769e-01
1.46737e-01 -1.59716e+01 2.19990e+02 3.32697e+01 6.16690e+01 6.41807e-01 1.55030e-02 2.10809e+00 1.30642e+01 6.02084e+02 1.24478e+01 3.95136e+01 5.72221e-01
1.42712e-01 -1.60223e+01 2.45389e+02 2.96026e+01 4.72954e+01 7.00476e-01 5.08300e-03 2.22581e+00 1.29685e+01 6.06121e+02 1.26282e+01 4.74655e+01 5.65967e-01
1.47413e-01 -1.60365e+01 2.35362e+02 3.19460e+01 4.92751e+01 7.41974e-01 6.77900e-03 2.02090e+00 1.23623e+01 4.20056e+02 1.12223e+01 1.60979e+01 6.37178e-01
1.49037e-01 -1.59720e+01 2.78332e+02 2.88624e+01 4.14588e+01 6.61153e-01 9.86200e-03 2.19601e+00 1.29483e+01 6.47286e+02 1.27050e+01 5.21399e+01 5.02877e-01
1.65378e-01 -1.59813e+01 2.38771e+02 3.25870e+01 6.91252e+01 5.88646e-01 1.84780e-02 2.08594e+00 1.28895e+01 5.70735e+02 1.22911e+01 3.65243e+01 6.20937e-01
1.66129e-01 -1.59708e+01 2.68625e+02 2.85674e+01 5.75680e+01 6.08159e-01 4.95300e-03 2.35837e+00 1.29879e+01 6.54227e+02 1.30002e+01 6.48222e+01 4.92413e-01
1.65344e-01 -1.59620e+01 2.37988e+02 3.14622e+01 6.07229e+01 6.26128e-01 5.59700e-03 2.28487e+00 1.28127e+01 5.69679e+02 1.26747e+01 5.11434e+01 6.22578e-01
1.42983e-01 -1.59581e+01 2.63438e+02 2.94046e+01 5.24380e+01 6.76402e-01 1.28980e-02 2.12315e+00 1.31520e+01 6.54657e+02 1.25749e+01 4.36216e+01 4.91766e-01
1.53347e-01 -1.59892e+01 2.91453e+02 3.39895e+01 5.63925e+01 5.64728e-01 1.54920e-02 2.22417e+00 1.33000e+01 7.63847e+02 1.31685e+01 6.88553e+01 3.38744e-01
1.63182e-01 -1.60142e+01 2.64279e+02 2.94782e+01 4.53668e+01 6.22239e-01 4.47400e-03 2.35273e+00 1.27663e+01 6.21834e+02 1.28413e+01 6.17590e+01 5.41713e-01
1.56951e-01 -1.60100e+01 2.08020e+02 3.15081e+01 6.98691e+01 6.82144e-01 3.52200e-03 2.21620e+00 1.26806e+01 4.82117e+02 1.22233e+01 3.52772e+01 7.55395e-01
1.48501e-01 -1.60392e+01 2.82445e+02 3.03319e+01 6.61773e+01 6.67283e-01 6.44800e-03 2.25884e+00 1.34006e+01 7.28477e+02 1.30638e+01 6.00872e+01 3.85513e-01
1.42073e-01 -1.59881e+01 2.55572e+02 3.33538e+01 6.43449e+01 5.91113e-01 2.29740e-02 2.09183e+00 1.35237e+01 7.65892e+02 1.28463e+01 4.95787e+01 3.36135e-01
1.68592e-01 -1.60333e+01 2.21406e+02 3.26784e+01 6.66017e+01 6.38119e-01 1.43760e-02 2.04851e+00 1.24577e+01 4.46877e+02 1.16734e+01 2.35926e+01 7.63437e-01
1.48033e-01 -1.59935e+01 2.51068e+02 3.03196e+01 5.00886e+01 6.37094e-01 1.29200e-02 2.17517e+00 1.30864e+01 6.58862e+02 1.27533e+01 5.15410e+01 4.85462e-01
1.66941e-01 -1.59779e+01 2.60964e+02 3.13332e+01 4.59541e+01 7.07751e-01 6.45000e-03 2.04253e+00 1.20692e+01 3.86427e+02 1.12664e+01 1.82192e+01 8.07791e-01
1.54914e-01 -1.60380e+01 2.46608e+02 3.29890e+01 6.08103e+01 5.91415e-01 1.45220e-02 2.19130e+00 1.31714e+01 6.79360e+02 1.28954e+01 5.62225e+01 4.55106e-01
1.69836e-01 -1.59581e+01 2.61000e+02 3.38848e+01 6.98382e+01 5.75932e-01 1.28420e-02 2.19288e+00 1.29563e+01 6.08718e+02 1.27002e+01 5.04785e+01 5.61947e-01
1.48675e-01 -1.59592e+01 2.14167e+02 3.12885e+01 4.96036e+01 6.30053e-01 7.93800e-03 2.29680e+00 1.30615e+01 6.56622e+02 1.29722e+01 6.15434e+01 4.88817e-01
1.45318e-01 -1.60182e+01 2.02260e+02 3.04317e+01 5.44573e+01 5.67493e-01 1.69260e-02 2.22044e+00 1.34245e+01 7.86163e+02 1.32414e+01 6.99516e+01 3.10881e-01
1.51299e-01 -1.59884e+01 2.98914e+02 3.37575e+01 6.61387e+01 5.99146e-01 2.59750e-02 2.01655e+00 1.32055e+01 6.65040e+02 1.21002e+01 2.93736e+01 3.43094e-01
1.66708e-01 -1.59559e+01 2.62500e+02 3.27590e+01 6.32485e+01 6.06504e-01 2.11390e-02 2.01737e+00 1.26561e+01 5.14062e+02 1.16879e+01 2.32228e+01 5.15219e-01
1.55993e-01 -1.60191e+01 2.79551e+02 3.32893e+01 4.65821e+01 6.16892e-01 1.67300e-03 2.51741e+00 1.31291e+01 7.26420e+02 1.33327e+01 8.20655e+01 3.88326e-01
1.52455e-01 -1.60473e+01 2.39651e+02 3.05318e+01 5.20111e+01 6.75045e-01 3.46600e-03 2.28540e+00 1.28378e+01 5.71866e+02 1.26307e+01 4.90002e+01 6.19178e-01
1.54463e-01 -1.59650e+01 2.07376e+02 3.04217e+01 4.98566e+01 6.42538e-01 1.35010e-02 2.11496e+00 1.26464e+01 5.20363e+02 1.21807e+01 3.55228e+01 6.98531e-01
1.47858e-01 -1.59704e+01 2.25407e+02 3.09948e+01 6.05437e+01 6.46383e-01 2.55100e-03 2.43726e+00 1.33086e+01 7.07553e+02 1.32629e+01 7.13626e+01 4.14557e-01
1.57030e-01 -1.60090e+01 2.53634e+02 3.36812e+01 6.69522e+01 7.15614e-01 7.44900e-03 2.03906e+00 1.25534e+01 4.50810e+02 1.14922e+01 1.95484e+01 7.16419e-01
1.57367e-01 -1.60347e+01 2.70987e+02 2.94595e+01 5.38158e+01 5.86282e-01 2.18890e-02 2.07417e+00 1.29328e+01 6.32647e+02 1.23713e+01 3.98267e+01 5.25134e-01
1.49928e-01 -1.59848e+01 2.36005e+02 3.23243e+01 6.13094e+01 6.74065e-01 1.52140e-02 2.04007e+00 1.28110e+01 5.24638e+02 1.18491e+01 2.53955e+01 6.24411e-01
1.56331e-01 -1.59829e+01 2.25041e+02 3.00160e+01 5.01904e+01 6.60338e-01 1.28370e-02 2.08531e+00 1.25537e+01 4.92223e+02 1.19575e+01 2.99957e+01 7.40627e-01
1.53727e-01 -1.60287e+01 2.38247e+02 3.26086e+01 6.80567e+01 6.77687e-01 4.17900e-03 2.23932e+00 1.29577e+01 5.67306e+02 1.25577e+01 4.39466e+01 6.26266e-01
1.58531e-01 -1.60189e+01 2.68132e+02 2.99955e+01 4.70238e+01 6.20405e-01 1.90600e-02 2.06052e+00 1.26663e+01 5.61358e+02 1.20687e+01 3.30225e+01 6.28978e-01
1.65519e-01 -1.60207e+01 2.57681e+02 2.91699e+01 6.14322e+01 7.34404e-01 4.13400e-03 2.00828e+00 1.22201e+01 3.88571e+02 1.08768e+01 1.20144e+01 5.67296e-01
1.42997e-01 -1.59789e+01 2.34988e+02 2.97132e+01 6.54465e+01 6.16405e-01 2.69560e-02 2.00497e+00 1.33364e+01 6.78644e+02 1.19459e+01 2.49064e+01 2.80738e-01
1.58808e-01 -1.60484e+01 2.72682e+02 2.88985e+01 5.11390e+01 6.08308e-01 1.24360e-02 2.20141e+00 1.29592e+01 6.52021e+02 1.27686e+01 5.47181e+01 4.95732e-01
1.40474e-01 -1.59838e+01 2.88028e+02 3.25301e+01 5.78444e+01 7.23242e-01 5.68000e-03 2.17164e+00 1.32469e+01 6.64716e+02 1.26887e+01 4.62612e+01 4.76727e-01
1.62957e-01 -1.60032e+01 2.46146e+02 3.32149e+01 6.82938e+01 5.54549e-01 6.28300e-03 2.44273e+00 1.33953e+01 7.80502e+02 1.35160e+01 8.64157e+01 3.17823e-01
1.47902e-01 -1.60097e+01 2.11194e+02 2.86851e+01 6.17153e+01 6.23118e-01 1.42390e-02 2.17195e+00 1.32467e+01 6.74733e+02 1.28245e+01 5.15862e+01 4.61900e-01
1.55112e-01 -1.60476e+01 2.21636e+02 3.14995e+01 4.99660e+01 7.20214e-01 5.27300e-03 2.06625e+00 1.21794e+01 3.86552e+02 1.13871e+01 1.94747e+01 8.79315e-01
1.57667e-01 -1.59747e+01 2.49049e+02 2.86479e+01 6.80463e+01 5.81796e-01 2.05450e-02 2.09990e+00 1.32261e+01 6.75730e+02 1.26313e+01 4.48156e+01 4.60433e-01
1.45028e-01 -1.60401e+01 2.75783e+02 2.90435e+01 4.72933e+01 6.08203e-01 1.91860e-02 2.12986e+00 1.32310e+01 7.36245e+02 1.28319e+01 5.40087e+01 3.74982e-01
1.40457e-01 -1.60247e+01 2.20008e+02 3.27110e+01 6.33768e+01 6.14190e-01 1.75860e-02 2.14796e+00 1.34880e+01 7.41008e+02 1.29736e+01 5.45938e+01 3.68594e-01
1.48092e-01 -1.60330e+01 2.75519e+02 3.38091e+01 6.91452e+01 6.83723e-01 9.92100e-03 2.13101e+00 1.32059e+01 6.37463e+02 1.25394e+01 4.11749e+01 5.17785e-01
1.55256e-01 -1.60034e+01 2.48937e+02 3.13019e+01 6.29457e+01 6.80345e-01 1.09810e-02 2.08001e+00 1.27622e+01 5.19448e+02 1.19990e+01 2.92239e+01 6.99918e-01
1.42837e-01 -1.59547e+01 2.98541e+02 2.90922e+01 5.16436e+01 6.67122e-01 1.62190e-02 2.09809e+00 1.32752e+01 7.07849e+02 1.26398e+01 4.50856e+01 4.14140e-01
1.44414e-01 -1.60259e+01 2.91876e+02 2.90279e+01 4.11447e+01 7.45470e-01 1.04290e-02 2.02590e+00 1.27100e+01 5.37131e+02 1.16985e+01 2.33753e+01 5.38292e-01
1.41972e-01 -1.59535e+01 2.69330e+02 3.35507e+01 5.75918e+01 5.64200e-01 2.48920e-02 2.09810e+00 1.34872e+01 7.92296e+02 1.29290e+01 5.41881e+01 3.03460e-01
1.45520e-01 -1.60125e+01 2.77983e+02 2.87333e+01 6.07721e+01 5.85849e-01 2.43750e-02 2.07982e+00 1.34778e+01 7.72120e+02 1.27830e+01 4.81930e+01 3.28260e-01
1.51422e-01 -1.60123e+01 2.31883e+02 3.00721e+01 5.34386e+01 5.83491e-01 2.03400e-02 2.11554e+00 1.30955e+01 6.71477e+02 1.26599e+01 4.80698e+01 4.66702e-01
1.60312e-01 -1.59788e+01 2.61597e+02 2.98236e+01 4.31278e+01 6.20867e-01 2.17000e-03 2.45892e+00 1.28644e+01 6.65948e+02 1.30561e+01 7.19604e+01 4.74895e-01
1.48785e-01 -1.59961e+01 2.67938e+02 3.09943e+01 5.75697e+01 5.99477e-01 1.61710e-02 2.17717e+00 1.33424e+01 7.41586e+02 1.30140e+01 5.95622e+01 3.67822e-01
1.48780e-01 -1.59924e+01 2.28814e+02 2.98390e+01 4.96204e+01 6.53666e-01 2.73300e-03 2.40506e+00 1.30837e+01 6.61231e+02 1.30686e+01 6.58881e+01 4.81920e-01
1.43730e-01 -1.59626e+01 2.53023e+02 3.38599e+01 6.04506e+01 6.61897e-01 1.74760e-02 2.05668e+00 1.31145e+01 6.14773e+02 1.22377e+01 3.30600e+01 5.41452e-01
1.42511e-01 -1.59969e+01 2.18956e+02 3.28671e+01 4.35432e+01 6.98302e-01 9.02600e-03 2.12311e+00 1.26286e+01 5.03499e+02 1.20984e+01 3.30407e+01 7.23914e-01
1.55947e-01 -1.59730e+01 2.23854e+02 2.95754e+01 5.87978e+01 6.31804e-01 8.55000e-03 2.24272e+00 1.29945e+01 6.14414e+02 1.27627e+01 5.23967e+01 5.53145e-01
1.48404e-01 -1.59747e+01 2.65530e+02 2.94301e+01 4.58597e+01 6.05287e-01 2.73060e-02 2.00287e+00 1.28613e+01 6.20469e+02 1.17119e+01 2.33924e+01 3.24192e-01
1.66774e-01 -1.59846e+01 2.37454e+02 3.30535e+01 6.85382e+01 5.98124e-01 4.16300e-03 2.39165e+00 1.30639e+01 6.43792e+02 1.30605e+01 6.51961e+01 5.08166e-01
1.55864e-01 -1.60074e+01 2.01225e+02 2.94989e+01 5.16755e+01 5.63917e-01 8.18500e-03 2.40339e+00 1.31722e+01 7.70601e+02 1.33634e+01 8.45559e+01 3.30171e-01
1.49688e-01 -1.60390e+01 2.25421e+02 3.10537e+01 6.34366e+01 6.22187e-01 2.82700e-03 2.48889e+00 1.34610e+01 7.67337e+02 1.34953e+01 8.23618e+01 3.34299e-01
1.64549e-01 -1.59756e+01 2.45889e+02 3.21714e+01 5.55456e+01 5.96084e-01 1.89800e-03 2.50754e+00 1.30375e+01 6.79793e+02 1.32193e+01 7.61786e+01 4.54474e-01
1.53631e-01 -1.60030e+01 2.69864e+02 3.34062e+01 5.08292e+01 6.44932e-01 3.37700e-03 2.37583e+00 1.30486e+01 6.59715e+02 1.30389e+01 6.52726e+01 4.84186e-01
1.42801e-01 -1.60459e+01 2.15292e+02 3.24834e+01 5.48555e+01 5.97376e-01 1.92990e-02 2.13533e+00 1.32912e+01 7.10842e+02 1.28508e+01 5.27709e+01 4.09930e-01
1.46371e-01 -1.60366e+01 2.16827e+02 3.18699e+01 4.57159e+01 6.63336e-01 9.56300e-03 2.18498e+00 1.27942e+01 5.63416e+02 1.24775e+01 4.38977e+01 6.32306e-01
1.44134e-01 -1.59847e+01 2.40412e+02 3.14985e+01 6.76424e+01 6.22039e-01 1.75890e-02 2.12672e+00 1.34653e+01 7.29416e+02 1.28547e+01 5.00658e+01 3.84232e-01
1.56778e-01 -1.59806e+01 2.92352e+02 3.36329e+01 6.21633e+01 6.99522e-01 3.27500e-03 2.19560e+00 1.28487e+01 5.55775e+02 1.23979e+01 4.01103e+01 6.44156e-01
1.44734e-01 -1.59829e+01 2.24679e+02 3.17073e+01 5.81907e+01 5.89155e-01 2.08850e-02 2.11694e+00 1.33304e+01 7.18732e+02 1.28168e+01 5.08620e+01 3.98921e-01
1.55250e-01 -1.60413e+01 2.32244e+02 3.04242e+01 6.51880e+01 5.67313e-01 2.59530e-02 2.04245e+00 1.31406e+01 6.46477e+02 1.23025e+01 3.50675e+01 4.62040e-01
1.51887e-01 -1.60052e+01 2.61209e+02 3.24359e+01 4.14630e+01 6.60971e-01 7.44400e-03 2.22390e+00 1.27770e+01 5.87515e+02 1.25915e+01 4.92526e+01 5.94844e-01
1.66690e-01 -1.59784e+01 2.06993e+02 3.09727e+01 4.74563e+01 6.88226e-01 5.32900e-03 2.10216e+00 1.19514e+01 3.56782e+02 1.14307e+01 2.15708e+01 9.12616e-01
1.45372e-01 -1.60036e+01 2.27790e+02 3.36846e+01 5.70400e+01 6.45857e-01 1.38360e-02 2.13771e+00 1.30688e+01 6.15768e+02 1.25705e+01 4.38215e+01 5.51056e-01
1.49018e-01 -1.60111e+01 2.67093e+02 3.16270e+01 6.80301e+01 5.58687e-01 2.73820e-02 2.05402e+00 1.34412e+01 7.43860e+02 1.26177e+01 4.23986e+01 3.54258e-01
1.63771e-01 -1.59626e+01 2.35100e+02 2.83351e+01 6.85814e+01 5.53812e-01 2.45870e-02 2.05827e+00 1.30689e+01 6.30519e+02 1.23491e+01 3.70540e+01 5.20107e-01
1.51899e-01 -1.59890e+01 2.82990e+02 3.31874e+01 5.28781e+01 6.14586e-01 7.37100e-03 2.33882e+00 1.32606e+01 7.40830e+02 1.32523e+01 7.36326e+01 3.68832e-01
1.44436e-01 -1.59611e+01 2.90075e+02 3.05925e+01 4.85189e+01 6.73913e-01 1.49210e-02 2.09391e+00 1.30891e+01 6.51040e+02 1.24687e+01 4.09986e+01 4.97209e-01
1.44252e-01 -1.60089e+01 2.48952e+02 3.09508e+01 5.67048e+01 6.54783e-01 8.39400e-03 2.25445e+00 1.32965e+01 7.03613e+02 1.30292e+01 6.00974e+01 4.20132e-01
1.60854e-01 -1.60325e+01 2.22539e+02 2.88698e+01 5.31310e+01 7.24915e-01 1.50000e-04 2.13802e+00 1.21309e+01 3.77396e+02 1.15069e+01 2.19243e+01 8.90973e-01
1.43108e-01 -1.59855e+01 2.99044e+02 3.23370e+01 4.61125e+01 5.94521e-01 1.82480e-02 2.16989e+00 1.33295e+01 7.92288e+02 1.30794e+01 6.45915e+01 3.03469e-01
1.44820e-01 -1.60441e+01 2.66018e+02 3.13310e+01 5.08929e+01 5.59570e-01 2.14840e-02 2.15299e+00 1.33396e+01 7.97289e+02 1.30628e+01 6.36941e+01 2.97494e-01
1.66213e-01 -1.60406e+01 2.46924e+02 3.00554e+01 4.27813e+01 6.74716e-01 1.53400e-03 2.26434e+00 1.23180e+01 4.66528e+02 1.21694e+01 3.87802e+01 7.77732e-01
1.67704e-01 -1.59915e+01 2.93499e+02 3.34257e+01 6.10747e+01 5.64924e-01 5.71100e-03 2.41776e+00 1.31394e+01 7.21085e+02 1.32856e+01 7.85462e+01 3.95664e-01
1.68624e-01 -1.60202e+01 2.44330e+02 3.18533e+01 4.68263e+01 6.10791e-01 9.10300e-03 2.21598e+00 1.25012e+01 5.34557e+02 1.24084e+01 4.60255e+01 6.76876e-01
1.57694e-01 -1.59900e+01 2.63691e+02 3.15646e+01 6.82937e+01 6.64907e-01 1.05460e-02 2.11696e+00 1.29322e+01 5.68815e+02 1.22952e+01 3.60596e+01 6.23921e-01
1.47974e-01 -1.60046e+01 2.84324e+02 2.97864e+01 6.61708e+01 6.09731e-01 2.04940e-02 2.09649e+00 1.34557e+01 7.48693e+02 1.27821e+01 4.80342e+01 3.58403e-01
1.55033e-01 -1.59662e+01 2.06307e+02 2.82501e+01 6.07487e+01 6.13574e-01 6.46700e-03 2.35058e+00 1.32075e+01 6.88032e+02 1.31405e+01 6.71022e+01 4.42475e-01
1.60681e-01 -1.59667e+01 2.06548e+02 3.07912e+01 6.74474e+01 6.89199e-01 9.63500e-03 2.04010e+00 1.23469e+01 4.01561e+02 1.13784e+01 1.83404e+01 7.78994e-01
1.47567e-01 -1.59893e+01 2.06423e+02 3.32776e+01 5.51903e+01 6.82107e-01 7.17900e-03 2.17539e+00 1.26842e+01 4.99576e+02 1.22519e+01 3.65219e+01 7.29755e-01
1.42001e-01 -1.59809e+01 2.70252e+02 3.27883e+01 4.49750e+01 6.80264e-01 1.63480e-02 2.05720e+00 1.29359e+01 6.00823e+02 1.21662e+01 3.30669e+01 5.63480e-01
1.47010e-01 -1.59734e+01 2.30094e+02 2.95627e+01 4.48470e+01 6.04424e-01 1.93880e-02 2.11613e+00 1.29893e+01 6.63099e+02 1.25937e+01 4.73915e+01 4.79135e-01
1.67615e-01 -1.59684e+01 2.77512e+02 2.96148e+01 5.21646e+01 6.11571e-01 2.11410e-02 2.01630e+00 1.24979e+01 5.09162e+02 1.16145e+01 2.30625e+01 5.13830e-01
1.40961e-01 -1.59749e+01 2.20719e+02 2.94145e+01 4.73409e+01 6.95039e-01 1.57860e-02 2.02627e+00 1.27315e+01 5.18798e+02 1.17018e+01 2.29867e+01 5.62768e-01
1.63718e-01 -1.59851e+01 2.95049e+02 3.38145e+01 6.43456e+01 5.65003e-01 1.89570e-02 2.12267e+00 1.30291e+01 6.45415e+02 1.26277e+01 4.73877e+01 5.05708e-01
1.62887e-01 -1.59641e+01 2.06761e+02 3.38125e+01 6.46191e+01 5.95042e-01 2.09400e-02 2.03992e+00 1.27129e+01 5.17924e+02 1.19189e+01 2.77418e+01 6.32955e-01
1.43716e-01 -1.59914e+01 2.36074e+02 2.90817e+01 6.84140e+01 6.74266e-01 3.50000e-04 2.46933e+00 1.35485e+01 7.64473e+02 1.33778e+01 7.29399e+01 3.37944e-01
1.43006e-01 -1.60001e+01 2.87651e+02 3.22998e+01 4.74698e+01 6.62915e-01 4.81000e-04 2.52475e+00 1.34235e+01 7.97554e+02 1.35198e+01 8.65331e+01 2.97180e-01
1.58570e-01 -1.59739e+01 2.74149e+02 3.31739e+01 6.01339e+01 6.39361e-01 9.19900e-03 2.19863e+00 1.29473e+01 6.02309e+02 1.26370e+01 4.80487e+01 5.71872e-01
1.46558e-01 -1.59783e+01 2.96549e+02 3.09024e+01 4.94146e+01 6.11679e-01 1.14770e-02 2.27123e+00 1.33932e+01 7.98031e+02 1.33000e+01 7.44778e+01 2.96613e-01
1.69457e-01 -1.60087e+01 2.76929e+02 2.95425e+01 4.43262e+01 7.02208e-01 6.15000e-03 2.06270e+00 1.21117e+01 4.07351e+02 1.14426e+01 2.14084e+01 8.50940e-01
1.63501e-01 -1.60071e+01 2.46191e+02 3.16575e+01 4.67443e+01 6.92358e-01 1.01830e-02 2.02763e+00 1.21541e+01 4.01068e+02 1.12726e+01 1.79289e+01 7.02921e-01
1.64031e-01 -1.59905e+01 2.87732e+02 3.02545e+01 5.36708e+01 5.78643e-01 1.92380e-02 2.10425e+00 1.27801e+01 6.12326e+02 1.24044e+01 4.29667e+01 5.56369e-01
1.58365e-01 -1.59815e+01 2.02320e+02 3.31715e+01 5.93428e+01 6.69558e-01 8.23000e-03 2.12876e+00 1.24337e+01 4.38787e+02 1.19254e+01 2.93475e+01 8.15896e-01
1.65729e-01 -1.60353e+01 2.64628e+02 3.30227e+01 5.59782e+01 7.20806e-01 4.15100e-03 2.04783e+00 1.21678e+01 3.87696e+02 1.12777e+01 1.77402e+01 8.31190e-01
1.46305e-01 -1.59923e+01 2.31588e+02 3.35342e+01 5.89630e+01 6.40720e-01 5.08200e-03 2.36671e+00 1.33063e+01 7.06004e+02 1.32156e+01 6.88886e+01 4.16745e-01
1.43496e-01 -1.59628e+01 2.84172e+02 3.10501e+01 5.87184e+01 6.59989e-01 1.04100e-02 2.20839e+00 1.34152e+01 7.44921e+02 1.30462e+01 5.94554e+01 3.63387e-01
1.47069e-01 -1.59762e+01 2.85687e+02 3.28156e+01 5.28765e+01 5.68227e-01 2.56670e-02 2.06939e+00 1.32062e+01 7.23562e+02 1.26042e+01 4.53364e+01 3.92232e-01
1.50220e-01 -1.59680e+01 2.20557e+02 3.07698e+01 6.52748e+01 6.71377e-01 1.42430e-02 2.05821e+00 1.28594e+01 5.30306e+02 1.19660e+01 2.76135e+01 6.72567e-01
1.45073e-01 -1.59875e+01 2.67261e+02 3.06539e+01 5.78649e+01 7.35818e-01 2.42100e-03 2.16692e+00 1.29590e+01 5.73512e+02 1.23433e+01 3.72514e+01 6.16620e-01
1.67355e-01 -1.60327e+01 2.73552e+02 2.93941e+01 4.68064e+01 6.28773e-01 1.63930e-02 2.05833e+00 1.24073e+01 5.00598e+02 1.18390e+01 2.89317e+01 7.16941e-01
1.41606e-01 -1.60243e+01 2.76015e+02 3.32268e+01 4.36382e+01 7.13077e-01 1.11070e-02 2.08030e+00 1.28606e+01 5.75320e+02 1.21699e+01 3.36109e+01 6.13809e-01
1.59881e-01 -1.60449e+01 2.64608e+02 2.81835e+01 4.64119e+01 7.09767e-01 3.03400e-03 2.15357e+00 1.24306e+01 4.72116e+02 1.19708e+01 3.14403e+01 7.69792e-01
1.41974e-01 -1.59832e+01 2.18013e+02 3.25011e+01 5.13474e+01 6.48541e-01 2.18000e-04 2.59013e+00 1.33693e+01 7.50733e+02 1.34910e+01 8.44246e+01 3.55724e-01
1.67453e-01 -1.59984e+01 2.52949e+02 2.92677e+01 6.44060e+01 6.34422e-01 9.82800e-03 2.15858e+00 1.27518e+01 5.41738e+02 1.23419e+01 3.94477e+01 6.65840e-01
1.65369e-01 -1.60267e+01 2.15377e+02 2.89736e+01 5.73302e+01 6.63552e-01 2.15700e-03 2.27947e+00 1.24999e+01 4.77095e+02 1.22871e+01 3.98370e+01 7.62653e-01
1.62168e-01 -1.59587e+01 2.33462e+02 3.05320e+01 5.72740e+01 6.80202e-01 1.15010e-02 2.03711e+00 1.23665e+01 4.30032e+02 1.14745e+01 2.02818e+01 7.30835e-01
1.44798e-01 -1.59857e+01 2.79722e+02 3.04238e+01 4.97241e+01 6.31176e-01 9.76100e-03 2.28082e+00 1.33826e+01 7.75664e+02 1.32595e+01 7.17991e+01 3.23823e-01
1.66852e-01 -1.60480e+01 2.01563e+02 3.19635e+01 6.42082e+01 6.80467e-01 2.47400e-03 2.19100e+00 1.22195e+01 3.88715e+02 1.18060e+01 2.76642e+01 8.78263e-01
1.64264e-01 -1.60112e+01 2.47744e+02 3.00359e+01 4.04196e+01 6.61896e-01 3.65000e-04 2.36604e+00 1.24557e+01 5.18804e+02 1.24718e+01 4.88851e+01 7.00894e-01
1.49032e-01 -1.60324e+01 2.59383e+02 2.90944e+01 6.34470e+01 6.05413e-01 1.56780e-02 2.17896e+00 1.34421e+01 7.56540e+02 1.30533e+01 5.94809e+01 3.48151e-01
1.60970e-01 -1.60310e+01 2.63058e+02 3.21403e+01 5.65578e+01 5.74634e-01 5.00100e-03 2.45961e+00 1.32403e+01 7.57008e+02 1.34198e+01 8.49978e+01 3.47544e-01
1.43989e-01 -1.60381e+01 2.72490e+02 3.21882e+01 5.70889e+01 6.76161e-01 8.71800e-03 2.19987e+00 1.32455e+01 6.79083e+02 1.28437e+01 5.25371e+01 4.55512e-01
1.65980e-01 -1.59905e+01 2.64378e+02 3.30617e+01 5.00957e+01 6.32754e-01 4.95300e-03 2.28510e+00 1.26519e+01 5.52787e+02 1.25835e+01 5.03445e+01 6.48782e-01
1.58399e-01 -1.60019e+01 2.85191e+02 3.27089e+01 6.67076e+01 6.83540e-01 4.13100e-03 2.21067e+00 1.29371e+01 5.77873e+02 1.25122e+01 4.30656e+01 6.09839e-01
1.45449e-01 -1.59931e+01 2.08825e+02 3.20941e+01 4.39362e+01 7.15418e-01 1.20870e-02 2.00196e+00 1.22534e+01 4.02124e+02 1.09629e+01 1.29580e+01 5.06970e-01
1.59750e-01 -1.60373e+01 2.47069e+02 3.03965e+01 5.61369e+01 7.44762e-01 1.95000e-04 2.07352e+00 1.22060e+01 3.86927e+02 1.13081e+01 1.79884e+01 8.80308e-01
1.56521e-01 -1.60430e+01 2.39983e+02 3.23646e+01 6.85281e+01 5.51439e-01 2.00870e-02 2.14490e+00 1.33239e+01 7.17364e+02 1.29206e+01 5.51364e+01 4.00819e-01
1.50843e-01 -1.60183e+01 2.67342e+02 3.31192e+01 5.21824e+01 6.88756e-01 1.49420e-02 2.02158e+00 1.26803e+01 5.12151e+02 1.16455e+01 2.22012e+01 5.43203e-01
1.55989e-01 -1.59614e+01 2.28841e+02 2.80457e+01 4.77542e+01 7.27080e-01 2.25400e-03 2.11536e+00 1.22538e+01 4.11402e+02 1.16073e+01 2.35089e+01 8.51173e-01
1.52001e-01 -1.59689e+01 2.59304e+02 2.84470e+01 4.95897e+01 7.08580e-01 2.65100e-03 2.21295e+00 1.27445e+01 5.43194e+02 1.23631e+01 4.03378e+01 6.63598e-01
1.43056e-01 -1.59840e+01 2.49599e+02 3.01332e+01 6.51039e+01 7.06563e-01 5.79400e-03 2.18336e+00 1.32333e+01 6.42670e+02 1.26336e+01 4.40188e+01 5.09868e-01
1.49335e-01 -1.60251e+01 2.23931e+02 3.26352e+01 5.46050e+01 6.59682e-01 1.64720e-02 2.04838e+00 1.27342e+01 5.20316e+02 1.19103e+01 2.74082e+01 6.62108e-01
1.55388e-01 -1.59747e+01 2.33291e+02 2.95889e+01 4.27978e+01 6.22034e-01 1.14330e-02 2.20337e+00 1.27484e+01 6.04020e+02 1.26035e+01 5.09133e+01 5.69220e-01
1.60677e-01 -1.60454e+01 2.91622e+02 2.96820e+01 6.64916e+01 5.62758e-01 2.69990e-02 2.02754e+00 1.30969e+01 6.46970e+02 1.21748e+01 3.21500e+01 4.09262e-01
1.63000e-01 -1.60060e+01 2.91235e+02 3.35011e+01 4.62223e+01 7.14336e-01 7.60100e-03 2.03536e+00 1.22414e+01 4.23540e+02 1.13847e+01 1.95491e+01 7.28312e-01
1.64749e-01 -1.59796e+01 2.62869e+02 2.96829e+01 6.86375e+01 5.66184e-01 1.93820e-02 2.11646e+00 1.30972e+01 6.49039e+02 1.26204e+01 4.59779e+01 5.00228e-01
1.52758e-01 -1.59771e+01 2.06431e+02 3.00786e+01 6.86185e+01 5.83704e-01 1.67080e-02 2.17193e+00 1.33527e+01 7.08257e+02 1.29534e+01 5.56189e+01 4.13565e-01
1.49166e-01 -1.59884e+01 2.78878e+02 2.86233e+01 5.83864e+01 6.74481e-01 5.93000e-03 2.25347e+00 1.32362e+01 6.88444e+02 1.29332e+01 5.67656e+01 4.41879e-01
1.66920e-01 -1.59932e+01 2.85506e+02 2.93933e+01 6.31920e+01 6.23713e-01 1.75160e-02 2.05305e+00 1.27529e+01 5.46107e+02 1.20015e+01 2.98851e+01 6.37724e-01
1.65949e-01 -1.59953e+01 2.67405e+02 3.20560e+01 6.82948e+01 7.31306e-01 2.24000e-03 2.04846e+00 1.23548e+01 4.11068e+02 1.12991e+01 1.72154e+01 8.07420e-01
1.66870e-01 -1.60360e+01 2.57234e+02 2.94868e+01 6.01848e+01 5.58060e-01 1.79060e-02 2.14544e+00 1.29082e+01 6.33483e+02 1.26256e+01 4.93266e+01 5.23855e-01
1.65180e-01 -1.59532e+01 2.04602e+02 3.07814e+01 5.67071e+01 5.86868e-01 2.45980e-02 2.00054e+00 1.25341e+01 4.94591e+02 1.13483e+01 1.77275e+01 4.23678e-01
1.40898e-01 -1.59957e+01 2.59569e+02 3.15487e+01 6.47296e+01 7.10574e-01 6.55900e-03 2.16939e+00 1.32973e+01 6.60827e+02 1.26670e+01 4.45564e+01 4.82523e-01
1.43854e-01 -1.59772e+01 2.23778e+02 2.86971e+01 6.54101e+01 6.65578e-01 1.97660e-02 2.01832e+00 1.31263e+01 6.01627e+02 1.18841e+01 2.44918e+01 4.21658e-01
1.50288e-01 -1.59906e+01 2.24079e+02 2.93066e+01 5.20869e+01 7.09087e-01 4.50000e-04 2.27080e+00 1.26320e+01 4.99122e+02 1.22963e+01 3.87052e+01 7.30429e-01
1.40927e-01 -1.60305e+01 2.21968e+02 3.06008e+01 4.89049e+01 6.42377e-01 1.85990e-02 2.08460e+00 1.30585e+01 6.30933e+02 1.24180e+01 3.93655e+01 5.27754e-01
1.52042e-01 -1.59652e+01 2.74654e+02 2.99033e+01 5.27411e+01 6.74998e-01 1.52800e-02 2.04882e+00 1.28208e+01 5.59177e+02 1.19854e+01 2.89993e+01 6.06819e-01
1.52741e-01 -1.59805e+01 2.04838e+02 2.88388e+01 5.82158e+01 6.47663e-01 2.80400e-03 2.39079e+00 1.30301e+01 6.21570e+02 1.29552e+01 6.01670e+01 5.42119e-01
1.47722e-01 -1.59545e+01 2.01567e+02 3.20034e+01 5.84671e+01 7.03054e-01 5.22800e-03 2.15530e+00 1.25400e+01 4.49841e+02 1.19856e+01 2.98771e+01 8.00955e-01
1.54958e-01 -1.59571e+01 2.41797e+02 3.27634e+01 5.30618e+01 6.72091e-01 7.67400e-03 2.16478e+00 1.26764e+01 5.18907e+02 1.22704e+01 3.77535e+01 7.00739e-01
1.69644e-01 -1.60045e+01 2.61442e+02 2.86503e+01 4.19151e+01 7.45003e-01 6.90000e-05 2.03135e+00 1.18014e+01 3.35781e+02 1.08407e+01 1.29763e+01 7.85583e-01
1.66271e-01 -1.60060e+01 2.01827e+02 3.16889e+01 4.52148e+01 6.05087e-01 1.39030e-02 2.13137e+00 1.23521e+01 4.96093e+02 1.21074e+01 3.71056e+01 7.34917e-01
1.58513e-01 -1.60000e+01 2.77937e+02 2.95004e+01 4.13663e+01 6.76127e-01 1.25510e-02 2.06643e+00 1.24732e+01 5.03448e+02 1.18618e+01 2.88028e+01 7.22932e-01
1.57622e-01 -1.60014e+01 2.42727e+02 3.15743e+01 6.50294e+01 5.88079e-01 1.90770e-02 2.10634e+00 1.30905e+01 6.37335e+02 1.25562e+01 4.35230e+01 5.17980e-01
1.45317e-01 -1.59926e+01 2.76283e+02 3.36428e+01 6.49069e+01 5.92733e-01 2.86770e-02 2.00507e+00 1.33225e+01 6.94814e+02 1.20088e+01 2.65305e+01 2.66695e-01
1.51827e-01 -1.60475e+01 2.50946e+02 3.01285e+01 5.24842e+01 6.50029e-01 2.41200e-03 2.41125e+00 1.31283e+01 6.77507e+02 1.31156e+01 6.76822e+01 4.57823e-01
1.52087e-01 -1.60322e+01 2.60078e+02 3.21137e+01 4.32366e+01 7.49161e-01 2.03100e-03 2.07832e+00 1.22903e+01 4.24536e+02 1.15331e+01 2.19387e+01 8.34581e-01
1.46732e-01 -1.59605e+01 2.23719e+02 2.98698e+01 6.84903e+01 7.23246e-01 1.08110e-02 2.00329e+00 1.27811e+01 4.87865e+02 1.11884e+01 1.41532e+01 4.48217e-01
1.52326e-01 -1.60395e+01 2.44415e+02 2.86466e+01 6.65924e+01 6.41220e-01 1.78040e-02 2.06520e+00 1.31113e+01 6.18508e+02 1.22737e+01 3.41645e+01 5.45388e-01
1.44206e-01 -1.59526e+01 2.62473e+02 2.89305e+01 4.32544e+01 7.11685e-01 7.91300e-03 2.13197e+00 1.28418e+01 5.75967e+02 1.23169e+01 3.82035e+01 6.12802e-01
1.63049e-01 -1.59514e+01 2.05390e+02 3.36945e+01 5.24901e+01 5.59310e-01 4.54000e-03 2.49455e+00 1.30519e+01 7.20748e+02 1.33299e+01 8.44522e+01 3.96130e-01
1.47954e-01 -1.60168e+01 2.15977e+02 2.93276e+01 4.36492e+01 7.28145e-01 3.75100e-03 2.11686e+00 1.23088e+01 4.23368e+02 1.16867e+01 2.48886e+01 8.36082e-01
1.49781e-01 -1.60167e+01 2.50756e+02 3.38603e+01 6.30440e+01 6.46239e-01 1.11810e-02 2.17486e+00 1.31379e+01 6.34867e+02 1.27068e+01 4.80147e+01 5.21742e-01
1.52445e-01 -1.59758e+01 2.74743e+02 2.81527e+01 6.44199e+01 6.72828e-01 9.43300e-03 2.15814e+00 1.31699e+01 6.50740e+02 1.26280e+01 4.50886e+01 4.97662e-01
1.43608e-01 -1.59874e+01 2.82174e+02 3.38248e+01 4.39999e+01 7.40262e-01 7.59000e-03 2.06714e+00 1.27010e+01 5.25091e+02 1.19216e+01 2.81445e+01 6.90694e-01
1.53041e-01 -1.60403e+01 2.25104e+02 3.14376e+01 6.11216e+01 6.57417e-01 5.46000e-03 2.26888e+00 1.29646e+01 5.88118e+02 1.27073e+01 4.99396e+01 5.93907e-01
1.65761e-01 -1.60418e+01 2.37641e+02 2.85943e+01 6.52251e+01 5.80594e-01 1.44260e-02 2.17799e+00 1.30172e+01 6.32324e+02 1.27187e+01 5.07328e+01 5.25627e-01
1.46205e-01 -1.59890e+01 2.65345e+02 3.02399e+01 6.16277e+01 6.08086e-01 2.22300e-02 2.07346e+00 1.33521e+01 7.14683e+02 1.26100e+01 4.29457e+01 4.04554e-01
1.58331e-01 -1.60494e+01 2.61487e+02 3.20978e+01 4.47512e+01 6.87619e-01 4.87900e-03 2.17793e+00 1.24867e+01 4.91552e+02 1.21494e+01 3.62057e+01 7.41613e-01
1.54316e-01 -1.59625e+01 2.66090e+02 2.93162e+01 4.35147e+01 6.36512e-01 2.21930e-02 2.00713e+00 1.26112e+01 5.44024e+02 1.15751e+01 2.18181e+01 4.20753e-01
1.66880e-01 -1.59523e+01 2.51441e+02 3.32400e+01 6.86205e+01 5.54088e-01 1.51240e-02 2.19473e+00 1.30793e+01 6.55495e+02 1.28528e+01 5.56535e+01 4.90508e-01
1.48417e-01 -1.60383e+01 2.69515e+02 3.22362e+01 4.64911e+01 6.34639e-01 2.11050e-02 2.03904e+00 1.28775e+01 5.98433e+02 1.20782e+01 3.13702e+01 5.17676e-01
1.63692e-01 -1.59985e+01 2.37928e+02 3.37661e+01 6.20319e+01 6.03583e-01 5.04900e-03 2.36404e+00 1.30042e+01 6.34024e+02 1.29998e+01 6.34263e+01 5.23030e-01
1.49003e-01 -1.59930e+01 2.53941e+02 2.93969e+01 5.20930e+01 5.68563e-01 2.89120e-02 2.02369e+00 1.30435e+01 6.70366e+02 1.21650e+01 3.29308e+01 3.66147e-01
1.67205e-01 -1.60105e+01 2.97351e+02 3.24697e+01 6.71466e+01 5.64996e-01 2.13700e-02 2.07689e+00 1.29485e+01 6.12062e+02 1.23681e+01 3.89890e+01 5.56777e-01
1.59786e-01 -1.60496e+01 2.50199e+02 2.88905e+01 4.44986e+01 6.49352e-01 1.04450e-02 2.14993e+00 1.25799e+01 5.34262e+02 1.22579e+01 3.93341e+01 6.77327e-01
1.45967e-01 -1.60198e+01 2.28575e+02 3.29234e+01 5.27471e+01 7.33598e-01 3.98300e-03 2.10315e+00 1.25009e+01 4.46825e+02 1.17570e+01 2.49869e+01 8.05068e-01
1.48295e-01 -1.60333e+01 2.13951e+02 2.99778e+01 6.21275e+01 5.65784e-01 2.92990e-02 2.01936e+00 1.32271e+01 6.69413e+02 1.21797e+01 3.11457e+01 3.49973e-01
1.64968e-01 -1.60078e+01 2.69748e+02 2.88034e+01 5.30909e+01 6.54204e-01 5.40100e-03 2.23109e+00 1.26838e+01 5.47907e+02 1.24608e+01 4.48617e+01 6.56326e-01
1.64863e-01 -1.60385e+01 2.78944e+02 2.88929e+01 6.13229e+01 6.32342e-01 9.49000e-04 2.44416e+00 1.30524e+01 6.58696e+02 1.30673e+01 6.65600e+01 4.85710e-01
1.41100e-01 -1.60010e+01 2.22910e+02 3.29613e+01 4.47775e+01 7.24711e-01 1.11490e-02 2.02032e+00 1.24724e+01 4.50160e+02 1.13864e+01 1.83092e+01 6.03026e-01
1.66444e-01 -1.59571e+01 2.44026e+02 2.84768e+01 6.93644e+01 5.69997e-01 4.20100e-03 2.47524e+00 1.33515e+01 7.64584e+02 1.34641e+01 8.39724e+01 3.37802e-01
1.59498e-01 -1.59784e+01 2.71476e+02 3.04023e+01 6.04931e+01 6.19270e-01 9.53000e-03 2.23651e+00 1.30768e+01 6.52962e+02 1.28618e+01 5.60833e+01 4.94316e-01
1.60947e-01 -1.60063e+01 2.59250e+02 2.81177e+01 6.30674e+01 5.64814e-01 2.78740e-02 2.01250e+00 1.29838e+01 6.13935e+02 1.19331e+01 2.69210e+01 3.78968e-01
1.61504e-01 -1.59674e+01 2.42010e+02 3.02976e+01 5.56086e+01 7.16387e-01 6.10800e-03 2.04096e+00 1.22365e+01 3.98094e+02 1.12926e+01 1.76729e+01 7.87296e-01
1.54792e-01 -1.60411e+01 2.53462e+02 3.13025e+01 6.39498e+01 6.06995e-01 6.68500e-03 2.36014e+00 1.33618e+01 7.44644e+02 1.33103e+01 7.38793e+01 3.63755e-01
1.41694e-01 -1.60105e+01 2.79718e+02 2.83656e+01 6.26535e+01 7.31620e-01 1.33260e-02 2.01688e+00 1.32299e+01 6.42414e+02 1.18714e+01 2.39430e+01 3.69084e-01
1.61304e-01 -1.60256e+01 2.39000e+02 3.13685e+01 6.38218e+01 6.57302e-01 5.44700e-03 2.22564e+00 1.27767e+01 5.37614e+02 1.24521e+01 4.25473e+01 6.72183e-01
1.48335e-01 -1.60065e+01 2.22247e+02 3.09363e+01 5.41080e+01 5.65686e-01 3.04560e-02 2.00309e+00 1.30320e+01 6.37777e+02 1.18366e+01 2.46810e+01 3.09436e-01
1.61225e-01 -1.59788e+01 2.59615e+02 2.95645e+01 5.81481e+01 6.57734e-01 1.16400e-02 2.10095e+00 1.27002e+01 5.26581e+02 1.21141e+01 3.30730e+01 6.89073e-01
1.59195e-01 -1.59663e+01 2.34114e+02 3.04474e+01 5.66293e+01 6.19710e-01 1.50960e-02 2.11626e+00 1.28113e+01 5.65353e+02 1.23410e+01 3.91066e+01 6.29299e-01
1.52907e-01 -1.59881e+01 2.00386e+02 3.39747e+01 5.95798e+01 5.58710e-01 2.49900e-02 2.06236e+00 1.30325e+01 6.30121e+02 1.23862e+01 3.86884e+01 5.25465e-01
1.60927e-01 -1.59619e+01 2.57638e+02 3.12678e+01 6.68881e+01 6.52019e-01 1.25200e-02 2.09365e+00 1.28242e+01 5.42852e+02 1.21553e+01 3.29685e+01 6.64125e-01
1.68579e-01 -1.60395e+01 2.27788e+02 2.82813e+01 6.20755e+01 6.62849e-01 1.12650e-02 2.05719e+00 1.23847e+01 4.35940e+02 1.16115e+01 2.28349e+01 8.04387e-01
1.50705e-01 -1.60456e+01 2.66379e+02 3.32746e+01 5.41478e+01 5.83596e-01 1.35870e-02 2.24416e+00 1.32952e+01 7.52851e+02 1.31750e+01 6.89235e+01 3.52951e-01
1.44100e-01 -1.59874e+01 2.27224e+02 3.29508e+01 6.10622e+01 5.93467e-01 1.72270e-02 2.17519e+00 1.34506e+01 7.53086e+02 1.30772e+01 6.02149e+01 3.52645e-01
1.45269e-01 -1.60042e+01 2.66682e+02 2.84343e+01 6.94832e+01 7.06108e-01 4.45400e-03 2.21639e+00 1.34412e+01 7.18718e+02 1.28690e+01 5.08930e+01 3.98940e-01
1.46882e-01 -1.60278e+01 2.95567e+02 2.87588e+01 6.45957e+01 7.45611e-01 1.28200e-03 2.16477e+00 1.32060e+01 6.47496e+02 1.24951e+01 4.00864e+01 5.02558e-01
1.40487e-01 -1.60338e+01 2.07126e+02 3.13470e+01 5.57423e+01 7.16248e-01 4.66200e-03 2.17235e+00 1.27338e+01 4.95258e+02 1.21666e+01 3.33335e+01 7.36152e-01
1.52854e-01 -1.60450e+01 2.28720e+02 3.14800e+01 5.32363e+01 6.83997e-01 1.24900e-03 2.32022e+00 1.27360e+01 5.34403e+02 1.25393e+01 4.62835e+01 6.77112e-01
1.62617e-01 -1.59521e+01 2.40132e+02 2.99518e+01 4.69835e+01 5.96091e-01 1.04750e-02 2.24531e+00 1.27120e+01 6.16806e+02 1.26972e+01 5.61770e+01 5.49455e-01
1.59762e-01 -1.59774e+01 2.78966e+02 2.95471e+01 6.83089e+01 6.36942e-01 1.57690e-02 2.08269e+00 1.30272e+01 6.07497e+02 1.23119e+01 3.61072e+01 5.63837e-01
1.50000e-01 -1.60162e+01 2.56071e+02 3.14518e+01 6.78284e+01 5.89058e-01 2.73890e-02 2.01380e+00 1.32611e+01 6.68769e+02 1.20893e+01 2.86001e+01 3.27569e-01
1.57203e-01 -1.60230e+01 2.63969e+02 2.81476e+01 6.04311e+01 5.98783e-01 1.65070e-02 2.14556e+00 1.31470e+01 6.74139e+02 1.27414e+01 5.02844e+01 4.62774e-01
1.68234e-01 -1.59669e+01 2.04939e+02 2.84167e+01 4.44983e+01 6.37155e-01 1.04090e-02 2.13194e+00 1.22160e+01 4.51035e+02 1.19152e+01 3.22132e+01 7.99319e-01
1.51008e-01 -1.60359e+01 2.92088e+02 3.28481e+01 4.50626e+01 6.04741e-01 1.26850e-02 2.23071e+00 1.30965e+01 7.18114e+02 1.30033e+01 6.44470e+01 3.99778e-01
1.44674e-01 -1.59834e+01 2.24273e+02 2.82592e+01 4.91147e+01 5.77782e-01 2.57970e-02 2.06526e+00 1.31363e+01 7.01455e+02 1.25131e+01 4.28506e+01 4.22108e-01
1.41794e-01 -1.59801e+01 2.10865e+02 3.20914e+01 5.99415e+01 6.54843e-01 1.85280e-02 2.05297e+00 1.30511e+01 5.86824e+02 1.21592e+01 3.12227e+01 5.76407e-01
1.46007e-01 -1.60351e+01 2.24071e+02 3.07696e+01 4.29760e+01 7.06051e-01 8.32300e-03 2.10361e+00 1.25152e+01 4.78881e+02 1.19186e+01 2.92102e+01 7.60078e-01
1.56012e-01 -1.60097e+01 2.21579e+02 2.91563e+01 5.29006e+01 5.60398e-01 1.58880e-02 2.21651e+00 1.30464e+01 7.14861e+02 1.29666e+01 6.38599e+01 4.04305e-01
1.55752e-01 -1.60343e+01 2.96250e+02 3.19296e+01 5.71698e+01 6.69082e-01 8.09600e-03 2.17746e+00 1.29506e+01 6.04042e+02 1.25598e+01 4.52169e+01 5.69187e-01
1.58664e-01 -1.59775e+01 2.66640e+02 3.03365e+01 5.83385e+01 7.13784e-01 7.02700e-03 2.05975e+00 1.25299e+01 4.66812e+02 1.16610e+01 2.31086e+01 7.68013e-01
1.45854e-01 -1.59794e+01 2.08811e+02 3.20425e+01 4.97602e+01 6.26920e-01 9.10100e-03 2.28497e+00 1.31277e+01 6.73749e+02 1.30199e+01 6.27437e+01 4.63350e-01
1.57563e-01 -1.60192e+01 2.97431e+02 3.24806e+01 5.83962e+01 6.15484e-01 1.74730e-02 2.09630e+00 1.29861e+01 6.23247e+02 1.24418e+01 4.10586e+01 5.39540e-01
1.46664e-01 -1.59770e+01 2.46816e+02 3.12539e+01 5.16446e+01 6.63830e-01 1.73830e-02 2.04694e+00 1.28730e+01 5.67921e+02 1.20290e+01 2.96419e+01 5.88283e-01
1.68721e-01 -1.59570e+01 2.02395e+02 3.28583e+01 5.12065e+01 5.71532e-01 1.84700e-03 2.54901e+00 1.28456e+01 6.59517e+02 1.31563e+01 7.80857e+01 4.84481e-01
1.41651e-01 -1.60185e+01 2.83104e+02 2.98646e+01 6.94625e+01 7.11952e-01 1.13480e-02 2.08788e+00 1.34813e+01 7.23924e+02 1.25511e+01 3.94470e+01 3.91750e-01
1.56500e-01 -1.60480e+01 2.39923e+02 3.13740e+01 5.09523e+01 5.91370e-01 9.79000e-04 2.63062e+00 1.32879e+01 7.87164e+02 1.35817e+01 9.53909e+01 3.09663e-01
1.45423e-01 -1.60393e+01 2.74963e+02 2.97217e+01 4.58683e+01 6.25585e-01 7.18800e-03 2.36282e+00 1.33794e+01 7.99455e+02 1.34083e+01 8.12975e+01 2.94928e-01
1.62497e-01 -1.59655e+01 2.05852e+02 3.08562e+01 5.09620e+01 5.69871e-01 4.52600e-03 2.47955e+00 1.29915e+01 7.14461e+02 1.32606e+01 8.20203e+01 4.04864e-01
1.59587e-01 -1.60478e+01 2.98687e+02 2.81432e+01 5.31707e+01 6.12418e-01 6.32100e-03 2.34806e+00 1.31444e+01 7.21304e+02 1.31676e+01 7.18033e+01 3.95361e-01
1.68206e-01 -1.60302e+01 2.98584e+02 2.99651e+01 4.78791e+01 7.07864e-01 6.78300e-03 2.05106e+00 1.22376e+01 4.29509e+02 1.14790e+01 2.14159e+01 7.94731e-01
1.40682e-01 -1.59569e+01 2.39554e+02 2.98569e+01 5.42005e+01 6.86113e-01 1.73820e-02 2.02869e+00 1.29969e+01 5.83629e+02 1.19232e+01 2.62023e+01 4.93995e-01
1.66818e-01 -1.59961e+01 2.41007e+02 3.24947e+01 4.55050e+01 6.54664e-01 1.16260e-02 2.07401e+00 1.22257e+01 4.33678e+02 1.16856e+01 2.58910e+01 8.22672e-01
1.42146e-01 -1.59982e+01 2.74747e+02 3.27756e+01 6.71364e+01 7.03846e-01 1.66170e-02 2.00901e+00 1.32162e+01 6.26292e+02 1.17853e+01 2.21713e+01 3.48990e-01
1.60136e-01 -1.60451e+01 2.49559e+02 2.80841e+01 4.30479e+01 6.32778e-01 2.06900e-03 2.42946e+00 1.27962e+01 6.37314e+02 1.29339e+01 6.61889e+01 5.18012e-01
1.65948e-01 -1.60198e+01 2.71834e+02 3.28468e+01 6.51880e+01 5.65510e-01 6.32500e-03 2.40429e+00 1.32326e+01 7.31688e+02 1.33260e+01 7.82928e+01 3.81143e-01
1.49854e-01 -1.59854e+01 2.62130e+02 3.29302e+01 6.82486e+01 5.93716e-01 1.34890e-02 2.23270e+00 1.35231e+01 7.79577e+02 1.32518e+01 6.75886e+01 3.18965e-01
1.57729e-01 -1.59683e+01 2.49564e+02 3.37083e+01 4.15729e+01 6.74198e-01 6.95200e-03 2.16354e+00 1.24329e+01 4.85744e+02 1.21191e+01 3.59306e+01 7.50120e-01
1.47485e-01 -1.60137e+01 2.21574e+02 3.11181e+01 6.40940e+01 7.12902e-01 1.01550e-02 2.03528e+00 1.26759e+01 4.71029e+02 1.15608e+01 2.01437e+01 6.71667e-01
1.45715e-01 -1.59649e+01 2.49092e+02 2.92738e+01 5.80288e+01 7.03783e-01 4.08100e-03 2.22208e+00 1.30534e+01 6.08111e+02 1.26119e+01 4.53960e+01 5.62887e-01
1.61728e-01 -1.60449e+01 2.98062e+02 3.36321e+01 5.49729e+01 6.77826e-01 4.06000e-03 2.21449e+00 1.27003e+01 5.39427e+02 1.24006e+01 4.21820e+01 6.69396e-01
1.63576e-01 -1.60307e+01 2.25117e+02 2.95631e+01 6.73161e+01 5.84254e-01 1.11620e-02 2.24626e+00 1.31278e+01 6.60063e+02 1.29399e+01 5.85478e+01 4.83666e-01
1.66819e-01 -1.59737e+01 2.82459e+02 2.99425e+01 6.79299e+01 5.65760e-01 1.33490e-02 2.22286e+00 1.31642e+01 6.90759e+02 1.29757e+01 6.03781e+01 4.38531e-01
1.61215e-01 -1.59781e+01 2.80190e+02 2.96723e+01 6.65835e+01 5.76491e-01 2.21650e-02 2.07281e+00 1.31040e+01 6.49429e+02 1.24449e+01 3.99216e+01 4.99639e-01
1.45447e-01 -1.60425e+01 2.92534e+02 3.38334e+01 5.31228e+01 7.38752e-01 2.98100e-03 2.15204e+00 1.28958e+01 5.66345e+02 1.23152e+01 3.71300e+01 6.27758e-01
1.45658e-01 -1.60487e+01 2.74930e+02 2.96702e+01 4.38196e+01 7.10565e-01 3.75100e-03 2.22543e+00 1.29146e+01 6.05270e+02 1.26026e+01 4.75186e+01 5.67285e-01
1.56293e-01 -1.59550e+01 2.32209e+02 3.36011e+01 5.33664e+01 6.44322e-01 8.81300e-03 2.19801e+00 1.27545e+01 5.49072e+02 1.24757e+01 4.41017e+01 6.54527e-01
1.67570e-01 -1.59897e+01 2.76563e+02 3.09165e+01 4.27828e+01 6.72644e-01 1.00700e-03 2.28625e+00 1.23960e+01 4.93804e+02 1.22929e+01 4.24666e+01 7.38298e-01
1.43867e-01 -1.60040e+01 2.58398e+02 3.26119e+01 6.66144e+01 7.06058e-01 5.24300e-03 2.19194e+00 1.32245e+01 6.36771e+02 1.26518e+01 4.46160e+01 5.18840e-01
1.47176e-01 -1.59777e+01 2.64023e+02 3.09760e+01 6.70041e+01 6.65646e-01 1.20340e-02 2.13786e+00 1.32894e+01 6.73142e+02 1.26722e+01 4.51502e+01 4.64245e-01
1.68937e-01 -1.60165e+01 2.99803e+02 3.32920e+01 5.43730e+01 7.01574e-01 7.41600e-03 2.04408e+00 1.22747e+01 4.24882e+02 1.14485e+01 2.04539e+01 7.72227e-01
1.49697e-01 -1.60068e+01 2.62321e+02 2.90472e+01 5.78090e+01 7.18042e-01 7.25800e-03 2.09222e+00 1.28332e+01 5.41286e+02 1.20515e+01 3.01904e+01 6.66537e-01
1.67659e-01 -1.59564e+01 2.44324e+02 3.10372e+01 6.95129e+01 5.56429e-01 2.28600e-02 2.06279e+00 1.29394e+01 5.94418e+02 1.22737e+01 3.58395e+01 5.80643e-01
1.58514e-01 -1.59576e+01 2.79188e+02 3.14964e+01 6.90990e+01 6.26857e-01 1.68330e-02 2.08344e+00 1.30679e+01 6.17536e+02 1.23674e+01 3.73823e+01 5.48331e-01
1.66622e-01 -1.59841e+01 2.80792e+02 3.07164e+01 6.24358e+01 5.92539e-01 1.36760e-02 2.16896e+00 1.29359e+01 6.17222e+02 1.26372e+01 4.87286e+01 5.48815e-01
1.69132e-01 -1.59561e+01 2.72845e+02 2.92861e+01 5.98813e+01 6.56179e-01 6.72400e-03 2.17080e+00 1.26129e+01 5.13560e+02 1.22334e+01 3.74438e+01 7.08821e-01
1.60506e-01 -1.59770e+01 2.40490e+02 3.08939e+01 4.40019e+01 6.63786e-01 1.25810e-02 2.06760e+00 1.23539e+01 4.61188e+02 1.17523e+01 2.66358e+01 7.84727e-01
1.59462e-01 -1.59638e+01 2.82462e+02 3.26389e+01 6.57355e+01 6.69867e-01 1.23510e-02 2.06982e+00 1.28133e+01 5.40498e+02 1.20316e+01 2.98606e+01 6.67747e-01
1.61890e-01 -1.60439e+01 2.77428e+02 3.33513e+01 6.92407e+01 6.28142e-01 3.68700e-03 2.35992e+00 1.31518e+01 6.61321e+02 1.30482e+01 6.30502e+01 4.81786e-01
1.57531e-01 -1.59753e+01 2.17083e+02 3.16563e+01 5.46099e+01 7.48889e-01 2.08000e-03 2.00723e+00 1.19053e+01 3.18781e+02 1.05614e+01 9.33064e+00 6.02435e-01
1.43451e-01 -1.60013e+01 2.92296e+02 3.34607e+01 6.79680e+01 6.87423e-01 2.77400e-03 2.33578e+00 1.35582e+01 7.71143e+02 1.32749e+01 6.75859e+01 3.29488e-01
1.63717e-01 -1.59599e+01 2.48897e+02 3.13489e+01 6.61940e+01 5.95760e-01 2.16660e-02 2.03678e+00 1.28416e+01 5.58066e+02 1.19919e+01 2.88633e+01 5.64388e-01
1.44456e-01 -1.59897e+01 2.59627e+02 3.12493e+01 6.10815e+01 7.06215e-01 4.94100e-03 2.20021e+00 1.31397e+01 6.25277e+02 1.26337e+01 4.51294e+01 5.36423e-01
1.63333e-01 -1.60490e+01 2.30667e+02 2.90476e+01 5.51964e+01 6.03421e-01 2.36020e-02 2.00256e+00 1.25924e+01 5.11077e+02 1.14445e+01 1.91466e+01 4.22762e-01
1.57421e-01 -1.59676e+01 2.42208e+02 2.80594e+01 4.97238e+01 5.81855e-01 2.56540e-02 2.02672e+00 1.26340e+01 5.88951e+02 1.19081e+01 2.97016e+01 4.77962e-01
1.59804e-01 -1.59956e+01 2.37613e+02 3.38365e+01 5.01773e+01 6.50625e-01 1.33500e-03 2.38645e+00 1.27128e+01 5.55496e+02 1.27051e+01 5.41261e+01 6.44588e-01
1.66017e-01 -1.59558e+01 2.42134e+02 2.89592e+01 6.31079e+01 5.65120e-01 1.65950e-02 2.16090e+00 1.29997e+01 6.39659e+02 1.27032e+01 5.06951e+01 5.14442e-01
1.53010e-01 -1.60018e+01 2.87737e+02 3.37718e+01 5.16947e+01 7.01439e-01 8.35000e-03 2.10163e+00 1.27102e+01 5.29197e+02 1.20969e+01 3.25431e+01 6.85080e-01
1.42205e-01 -1.60149e+01 2.93215e+02 3.36816e+01 4.71639e+01 7.31630e-01 8.40000e-04 2.25670e+00 1.30159e+01 6.20344e+02 1.26911e+01 4.93652e+01 5.44004e-01
1.40807e-01 -1.60128e+01 2.25763e+02 3.05415e+01 6.07638e+01 6.06274e-01 1.89450e-02 2.14088e+00 1.35052e+01 7.62162e+02 1.29940e+01 5.56933e+01 3.40900e-01
1.46989e-01 -1.59648e+01 2.64316e+02 3.39282e+01 5.22269e+01 6.06526e-01 2.06740e-02 2.08788e+00 1.31060e+01 6.66582e+02 1.25430e+01 4.35550e+01 4.73952e-01
1.45016e-01 -1.60394e+01 2.70469e+02 3.02696e+01 6.46937e+01 6.18682e-01 2.09080e-02 2.08340e+00 1.34386e+01 7.36738e+02 1.26965e+01 4.49884e+01 3.74318e-01
1.64478e-01 -1.59652e+01 2.47598e+02 2.80952e+01 6.19344e+01 6.30841e-01 1.40240e-02 2.10083e+00 1.27637e+01 5.44635e+02 1.21964e+01 3.49400e+01 6.61376e-01
1.62145e-01 -1.60020e+01 2.90789e+02 2.84292e+01 6.38369e+01 5.78711e-01 1.11290e-02 2.27438e+00 1.32801e+01 7.40824e+02 1.31765e+01 6.89916e+01 3.68840e-01
1.65566e-01 -1.59940e+01 2.98666e+02 2.96285e+01 5.52325e+01 5.65834e-01 1.22380e-02 2.25485e+00 1.29434e+01 6.94765e+02 1.29504e+01 6.51523e+01 4.32763e-01
1.62056e-01 -1.59730e+01 2.34189e+02 3.34251e+01 6.60105e+01 6.90541e-01 3.33300e-03 2.16796e+00 1.24955e+01 4.47812e+02 1.19733e+01 3.00610e+01 8.03725e-01
1.62147e-01 -1.60295e+01 2.29958e+02 3.12155e+01 6.50331e+01 6.23421e-01 5.45000e-04 2.50078e+00 1.30857e+01 6.49619e+02 1.31320e+01 6.85116e+01 4.99353e-01
1.40566e-01 -1.60087e+01 2.25906e+02 2.90002e+01 5.75804e+01 6.71436e-01 3.48400e-03 2.37489e+00 1.33786e+01 7.20774e+02 1.32119e+01 6.73458e+01 3.96093e-01
1.60011e-01 -1.60267e+01 2.01302e+02 2.83333e+01 6.46136e+01 6.12940e-01 5.65300e-03 2.34857e+00 1.30976e+01 6.45895e+02 1.30152e+01 6.22304e+01 5.04981e-01
1.64787e-01 -1.60419e+01 2.99333e+02 3.27798e+01 5.97182e+01 5.74812e-01 7.55900e-03 2.35497e+00 1.31477e+01 7.16251e+02 1.32116e+01 7.38654e+01 4.02369e-01
1.47627e-01 -1.60269e+01 2.15787e+02 3.34311e+01 5.12004e+01 6.52961e-01 1.00590e-02 2.18848e+00 1.28707e+01 5.73255e+02 1.25459e+01 4.52216e+01 6.17019e-01
1.52637e-01 -1.60006e+01 2.56644e+02 3.04924e+01 5.21632e+01 6.54506e-01 2.36900e-03 2.39323e+00 1.30783e+01 6.60790e+02 1.30441e+01 6.47819e+01 4.82579e-01
1.64854e-01 -1.60042e+01 2.01790e+02 2.93007e+01 5.96850e+01 6.33096e-01 3.44700e-03 2.33461e+00 1.27236e+01 5.40549e+02 1.26345e+01 5.03901e+01 6.67670e-01
1.61053e-01 -1.59554e+01 2.14132e+02 3.20432e+01 5.90623e+01 5.60901e-01 2.63750e-02 2.02220e+00 1.27854e+01 5.65084e+02 1.19227e+01 2.79015e+01 4.84447e-01
1.45832e-01 -1.59600e+01 2.46023e+02 3.35402e+01 5.53268e+01 6.15696e-01 5.17900e-03 2.43738e+00 1.34792e+01 7.98565e+02 1.35380e+01 8.57096e+01 2.95981e-01
1.43453e-01 -1.59532e+01 2.98078e+02 2.88112e+01 4.32259e+01 6.82134e-01 1.15100e-02 2.15212e+00 1.31296e+01 6.84942e+02 1.27230e+01 5.02570e+01 4.46961e-01
1.40743e-01 -1.59802e+01 2.05006e+02 2.89742e+01 6.60922e+01 6.02252e-01 2.64470e-02 2.03436e+00 1.34575e+01 7.12522e+02 1.23972e+01 3.49682e+01 3.52279e-01
1.60941e-01 -1.59608e+01 2.52517e+02 3.17681e+01 6.77153e+01 5.59168e-01 7.77300e-03 2.39789e+00 1.34284e+01 7.89827e+02 1.34925e+01 8.41860e+01 3.06435e-01
1.40350e-01 -1.60089e+01 2.52133e+02 3.11485e+01 5.20494e+01 6.48891e-01 2.17820e-02 2.03393e+00 1.31366e+01 6.45648e+02 1.21743e+01 3.16880e+01 4.35249e-01
1.64256e-01 -1.59985e+01 2.28084e+02 3.13092e+01 6.40315e+01 6.70673e-01 4.18700e-03 2.19990e+00 1.25493e+01 4.72462e+02 1.21543e+01 3.48662e+01 7.69298e-01
1.57671e-01 -1.59923e+01 2.82011e+02 3.10104e+01 5.69771e+01 6.32215e-01 8.20700e-03 2.24990e+00 1.30555e+01 6.52024e+02 1.28663e+01 5.67305e+01 4.95727e-01
1.53795e-01 -1.59547e+01 2.17267e+02 2.94424e+01 6.05587e+01 5.50561e-01 1.60600e-02 2.23570e+00 1.33860e+01 7.74278e+02 1.32416e+01 7.06142e+01 3.25555e-01
1.46696e-01 -1.59866e+01 2.67213e+02 2.94825e+01 4.84408e+01 6.77012e-01 2.74000e-03 2.35352e+00 1.31483e+01 6.83038e+02 1.30447e+01 6.38109e+01 4.49732e-01
1.58618e-01 -1.59799e+01 2.64271e+02 3.33444e+01 5.20565e+01 6.12666e-01 1.62140e-02 2.11042e+00 1.27934e+01 5.79665e+02 1.23605e+01 4.03875e+01 6.07052e-01
1.58987e-01 -1.60179e+01 2.67222e+02 3.07114e+01 4.97475e+01 6.47079e-01 1.35500e-02 2.09899e+00 1.26759e+01 5.41336e+02 1.21648e+01 3.51735e+01 6.66460e-01
1.69339e-01 -1.59902e+01 2.05958e+02 2.94322e+01 4.89097e+01 6.40138e-01 1.32110e-02 2.06620e+00 1.21882e+01 4.21288e+02 1.16258e+01 2.46793e+01 8.37353e-01
1.55477e-01 -1.60259e+01 2.08400e+02 2.97851e+01 5.74597e+01 5.74838e-01 6.34700e-03 2.44256e+00 1.33640e+01 7.82075e+02 1.34978e+01 8.66041e+01 3.15885e-01
1.55623e-01 -1.59700e+01 2.05697e+02 3.05336e+01 6.83776e+01 6.41572e-01 2.46900e-03 2.39852e+00 1.31095e+01 6.26736e+02 1.29941e+01 6.01996e+01 5.34183e-01
1.60663e-01 -1.59727e+01 2.83149e+02 2.83702e+01 5.37153e+01 6.00717e-01 1.97580e-02 2.07905e+00 1.28536e+01 6.09737e+02 1.23102e+01 3.85794e+01 5.60371e-01
1.50608e-01 -1.59663e+01 2.07240e+02 3.35629e+01 4.83358e+01 6.07143e-01 1.12920e-02 2.24584e+00 1.29855e+01 6.44713e+02 1.28789e+01 5.87003e+01 5.06771e-01
1.57617e-01 -1.60320e+01 2.05747e+02 2.81116e+01 5.98762e+01 6.86980e-01 3.30500e-03 2.20993e+00 1.25242e+01 4.60693e+02 1.21076e+01 3.35974e+01 7.85938e-01
1.61341e-01 -1.60369e+01 2.40443e+02 2.95914e+01 5.77660e+01 6.85124e-01 8.06700e-03 2.09438e+00 1.24816e+01 4.59642e+02 1.18231e+01 2.68933e+01 7.87407e-01
1.56977e-01 -1.60057e+01 2.83592e+02 3.02844e+01 4.52673e+01 6.01837e-01 2.72500e-03 2.51495e+00 1.31325e+01 7.66638e+02 1.33977e+01 8.81998e+01 3.35186e-01
1.62682e-01 -1.60004e+01 2.17058e+02 2.97276e+01 6.24122e+01 5.68259e-01 2.29870e-02 2.05950e+00 1.28913e+01 5.86915e+02 1.22265e+01 3.49815e+01 5.88286e-01
1.42527e-01 -1.59955e+01 2.12535e+02 2.84250e+01 4.34822e+01 6.58044e-01 1.87270e-02 2.05072e+00 1.28153e+01 5.64809e+02 1.20415e+01 3.05516e+01 6.03822e-01
1.59067e-01 -1.59778e+01 2.84345e+02 3.15647e+01 6.70676e+01 7.03331e-01 1.16810e-02 2.01326e+00 1.27199e+01 5.04316e+02 1.14642e+01 1.86224e+01 4.99420e-01
1.47548e-01 -1.60378e+01 2.02067e+02 3.09769e+01 5.20893e+01 6.98012e-01 8.28700e-03 2.10687e+00 1.24786e+01 4.47490e+02 1.18528e+01 2.73302e+01 8.04164e-01
1.49782e-01 -1.59766e+01 2.23854e+02 2.96444e+01 6.45068e+01 5.52992e-01 2.35230e-02 2.11264e+00 1.34350e+01 7.52237e+02 1.29047e+01 5.31730e+01 3.53754e-01
1.57776e-01 -1.60423e+01 2.95641e+02 3.07310e+01 5.03625e+01 6.45980e-01 1.92590e-02 2.02397e+00 1.27085e+01 5.49104e+02 1.18003e+01 2.56759e+01 5.13186e-01
1.63131e-01 -1.59737e+01 2.27803e+02 3.20026e+01 4.54568e+01 6.53942e-01 6.13200e-03 2.20709e+00 1.24085e+01 4.79872e+02 1.22010e+01 3.86832e+01 7.58647e-01
1.61517e-01 -1.60452e+01 2.59133e+02 2.89739e+01 6.62984e+01 6.84675e-01 1.38880e-02 2.00532e+00 1.26425e+01 4.86156e+02 1.13038e+01 1.63947e+01 4.63696e-01
1.46055e-01 -1.59670e+01 2.25127e+02 3.33110e+01 5.38547e+01 6.65930e-01 7.19800e-03 2.23511e+00 1.29765e+01 5.95389e+02 1.26886e+01 4.92069e+01 5.82610e-01
1.42703e-01 -1.59886e+01 2.22837e+02 3.33718e+01 4.79566e+01 7.31342e-01 2.96800e-03 2.15380e+00 1.25359e+01 4.63107e+02 1.19679e+01 2.98334e+01 7.82554e-01
1.51675e-01 -1.59577e+01 2.89302e+02 3.06330e+01 5.31880e+01 6.27797e-01 8.51300e-03 2.28577e+00 1.32500e+01 7.29008e+02 1.31379e+01 6.74211e+01 3.84789e-01
1.50566e-01 -1.60195e+01 2.39253e+02 3.11647e+01 6.46333e+01 6.00430e-01 1.34830e-02 2.21809e+00 1.33832e+01 7.33224e+02 1.30957e+01 6.20345e+01 3.79060e-01
1.62293e-01 -1.59783e+01 2.72298e+02 3.31303e+01 6.80297e+01 6.09796e-01 1.69110e-02 2.09165e+00 1.29509e+01 5.90166e+02 1.23442e+01 3.77074e+01 5.90725e-01
1.53655e-01 -1.59540e+01 2.36103e+02 2.98310e+01 6.37913e+01 5.84586e-01 2.03860e-02 2.10695e+00 1.32217e+01 6.78052e+02 1.26702e+01 4.63113e+01 4.57024e-01
1.40403e-01 -1.59566e+01 2.53422e+02 3.18815e+01 6.34007e+01 6.52468e-01 1.11210e-02 2.21342e+00 1.35248e+01 7.58234e+02 1.31163e+01 6.04649e+01 3.45957e-01
1.69808e-01 -1.59664e+01 2.46628e+02 3.30892e+01 6.24228e+01 5.54664e-01 7.09900e-03 2.38030e+00 1.30506e+01 6.85680e+02 1.31658e+01 7.29574e+01 4.45888e-01
1.47755e-01 -1.60145e+01 2.95666e+02 3.00560e+01 4.93660e+01 6.09357e-01 1.21470e-02 2.25613e+00 1.33540e+01 7.86296e+02 1.32425e+01 7.21154e+01 3.10719e-01
1.62642e-01 -1.60352e+01 2.32882e+02 2.88149e+01 5.52149e+01 6.67964e-01 9.37000e-03 2.10726e+00 1.24833e+01 4.69890e+02 1.19263e+01 2.95584e+01 7.72964e-01
1.52832e-01 -1.59957e+01 2.94808e+02 2.87695e+01 5.81860e+01 6.94699e-01 7.30500e-03 2.15370e+00 1.30166e+01 6.14919e+02 1.24948e+01 4.21654e+01 5.52366e-01
1.50114e-01 -1.59934e+01 2.82369e+02 3.19330e+01 6.22387e+01 6.79564e-01 5.25300e-03 2.24409e+00 1.31818e+01 6.58304e+02 1.28376e+01 5.29599e+01 4.86297e-01
1.62758e-01 -1.59817e+01 2.92281e+02 3.08481e+01 6.18883e+01 6.24792e-01 2.16930e-02 2.00523e+00 1.27727e+01 5.46493e+02 1.15854e+01 2.07779e+01 4.06849e-01
1.45668e-01 -1.60497e+01 2.37096e+02 3.26841e+01 5.69846e+01 6.27397e-01 2.25610e-02 2.03099e+00 1.30461e+01 6.10486e+02 1.20892e+01 2.99418e+01 4.69587e-01
1.58590e-01 -1.59584e+01 2.04230e+02 3.14501e+01 4.38962e+01 6.55389e-01 1.54600e-03 2.37075e+00 1.25138e+01 5.10540e+02 1.25213e+01 4.92743e+01 7.13369e-01
1.55629e-01 -1.60034e+01 2.20763e+02 2.85415e+01 6.12279e+01 7.01367e-01 1.02790e-02 2.03089e+00 1.24788e+01 4.38260e+02 1.14163e+01 1.86151e+01 6.85107e-01
1.43184e-01 -1.59719e+01 2.44708e+02 3.25328e+01 6.81044e+01 6.16779e-01 1.79180e-02 2.13214e+00 1.35236e+01 7.49197e+02 1.29320e+01 5.24686e+01 3.57741e-01
1.63878e-01 -1.60107e+01 2.74483e+02 2.91062e+01 6.81364e+01 6.09040e-01 4.56300e-03 2.37972e+00 1.32390e+01 7.06698e+02 1.31953e+01 6.98663e+01 4.15765e-01
1.63634e-01 -1.59514e+01 2.51622e+02 3.16007e+01 4.49679e+01 7.05593e-01 5.84900e-03 2.07201e+00 1.21350e+01 4.00404e+02 1.14718e+01 2.16368e+01 8.64565e-01
1.49530e-01 -1.59953e+01 2.22367e+02 3.18946e+01 5.40265e+01 6.35355e-01 1.76200e-03 2.49552e+00 1.32164e+01 7.02894e+02 1.32953e+01 7.57427e+01 4.21153e-01
1.57231e-01 -1.60093e+01 2.50710e+02 3.38718e+01 6.60759e+01 5.98815e-01 1.26310e-02 2.20642e+00 1.31735e+01 6.65302e+02 1.28918e+01 5.55701e+01 4.75855e-01
1.52411e-01 -1.59937e+01 2.98021e+02 2.86142e+01 5.58893e+01 6.99223e-01 3.34600e-03 2.23762e+00 1.30454e+01 6.32845e+02 1.27036e+01 4.96619e+01 5.24831e-01
1.42802e-01 -1.59565e+01 2.44521e+02 3.02923e+01 6.19700e+01 6.14529e-01 1.41060e-02 2.21534e+00 1.35669e+01 7.94609e+02 1.32362e+01 6.62118e+01 3.00688e-01
1.49882e-01 -1.59977e+01 2.53739e+02 2.91574e+01 5.66639e+01 5.53131e-01 2.35190e-02 2.11553e+00 1.33111e+01 7.53088e+02 1.28757e+01 5.46010e+01 3.52642e-01
1.62022e-01 -1.60177e+01 2.30975e+02 3.02259e+01 6.59721e+01 6.93752e-01 1.69200e-03 2.20653e+00 1.25592e+01 4.65220e+02 1.20778e+01 3.24498e+01 7.79580e-01
1.50490e-01 -1.59978e+01 2.48890e+02 3.12219e+01 6.78649e+01 5.85414e-01 1.48100e-02 2.21824e+00 1.35147e+01 7.78603e+02 1.32226e+01 6.63286e+01 3.20171e-01
1.59646e-01 -1.60488e+01 2.04248e+02 3.04115e+01 5.31560e+01 6.39400e-01 8.37200e-03 2.20533e+00 1.26345e+01 5.19233e+02 1.23844e+01 4.21146e+01 7.00244e-01
1.63620e-01 -1.60162e+01 2.14890e+02 3.28438e+01 6.62317e+01 6.84150e-01 8.67900e-03 2.05673e+00 1.22953e+01 3.96215e+02 1.14607e+01 2.00206e+01 8.52141e-01
1.67213e-01 -1.59677e+01 2.18487e+02 2.86676e+01 4.44234e+01 6.43576e-01 1.60320e-02 2.02676e+00 1.21511e+01 4.25806e+02 1.13973e+01 2.05067e+01 6.72064e-01
1.51103e-01 -1.60264e+01 2.24385e+02 2.86027e+01 5.44828e+01 6.45541e-01 6.01400e-03 2.30522e+00 1.30740e+01 6.44981e+02 1.29263e+01 5.87024e+01 5.06364e-01
1.59979e-01 -1.60377e+01 2.66506e+02 3.38323e+01 6.46571e+01 6.79666e-01 6.67800e-03 2.14391e+00 1.27257e+01 5.15376e+02 1.21850e+01 3.44393e+01 7.06081e-01
1.51578e-01 -1.59678e+01 2.04842e+02 3.28136e+01 6.40842e+01 6.62886e-01 1.42500e-02 2.06249e+00 1.27190e+01 4.93762e+02 1.19078e+01 2.70021e+01 7.33594e-01
1.52104e-01 -1.59639e+01 2.49582e+02 3.01461e+01 6.68057e+01 5.71898e-01 2.05020e-02 2.12993e+00 1.34078e+01 7.39955e+02 1.29146e+01 5.38161e+01 3.70001e-01
1.56917e-01 -1.60299e+01 2.63586e+02 3.14584e+01 6.12614e+01 6.31705e-01 8.54000e-04 2.50049e+00 1.32421e+01 7.10754e+02 1.32965e+01 7.53828e+01 4.10053e-01
1.61605e-01 -1.60062e+01 2.17939e+02 2.92657e+01 5.14705e+01 6.46105e-01 1.23310e-02 2.10314e+00 1.24977e+01 4.83878e+02 1.19977e+01 3.15358e+01 7.52838e-01
1.64385e-01 -1.60109e+01 2.14482e+02 3.34569e+01 5.65600e+01 6.84835e-01 8.66200e-03 2.05212e+00 1.21153e+01 3.72421e+02 1.13460e+01 1.89708e+01 8.64081e-01
1.53599e-01 -1.60259e+01 2.47617e+02 3.23380e+01 4.08818e+01 6.68586e-01 1.04690e-02 2.12607e+00 1.25500e+01 5.15716e+02 1.21424e+01 3.56909e+01 7.05567e-01
1.53884e-01 -1.59892e+01 2.67619e+02 3.33839e+01 6.99506e+01 7.27494e-01 4.74500e-03 2.07966e+00 1.27896e+01 5.07147e+02 1.18514e+01 2.54091e+01 7.18460e-01
1.43983e-01 -1.60343e+01 2.07419e+02 3.21503e+01 5.77823e+01 6.69807e-01 1.86260e-02 2.01264e+00 1.27898e+01 5.12569e+02 1.16068e+01 2.06295e+01 4.86896e-01
1.41454e-01 -1.60198e+01 2.40724e+02 3.28389e+01 4.89862e+01 6.46748e-01 3.98100e-03 2.42569e+00 1.33601e+01 7.56649e+02 1.33834e+01 7.85867e+01 3.48010e-01
1.52044e-01 -1.59800e+01 2.63553e+02 3.03198e+01 5.01825e+01 6.10003e-01 1.09750e-02 2.25629e+00 1.31657e+01 7.11805e+02 1.30536e+01 6.48666e+01 4.08578e-01
1.42716e-01 -1.60394e+01 2.15829e+02 3.31295e+01 6.44048e+01 7.15522e-01 2.70200e-03 2.21210e+00 1.28659e+01 5.18625e+02 1.23141e+01 3.62911e+01 7.01165e-01
1.40953e-01 -1.59517e+01 2.32328e+02 2.82949e+01 6.96139e+01 7.27888e-01 1.09230e-02 2.02999e+00 1.31981e+01 6.04655e+02 1.18255e+01 2.29050e+01 4.72856e-01
1.51568e-01 -1.60131e+01 2.64767e+02 3.19191e+01 4.55242e+01 6.27320e-01 2.12990e-02 2.03621e+00 1.27666e+01 5.76396e+02 1.19909e+01 3.00269e+01 5.36946e-01
1.58566e-01 -1.60199e+01 2.70861e+02 3.15540e+01 5.59300e+01 6.82298e-01 6.93900e-03 2.14691e+00 1.26895e+01 5.23250e+02 1.22095e+01 3.58572e+01 6.94145e-01
1.60581e-01 -1.59771e+01 2.06497e+02 3.24207e+01 5.02387e+01 6.59165e-01 6.69000e-04 2.37589e+00 1.25151e+01 4.93593e+02 1.24758e+01 4.67611e+01 7.38609e-01
1.68423e-01 -1.59694e+01 2.15564e+02 3.33329e+01 5.31070e+01 6.32524e-01 9.59800e-03 2.14876e+00 1.23712e+01 4.58462e+02 1.20506e+01 3.40167e+01 7.89053e-01
1.45700e-01 -1.59976e+01 2.53945e+02 3.21700e+01 6.94110e+01 6.65615e-01 1.58020e-02 2.07238e+00 1.32527e+01 6.43975e+02 1.23673e+01 3.54883e+01 5.07889e-01
1.60253e-01 -1.59548e+01 2.66117e+02 3.06286e+01 5.58495e+01 5.77728e-01 7.12000e-03 2.38751e+00 1.32138e+01 7.48788e+02 1.33209e+01 7.93672e+01 3.58279e-01
1.59725e-01 -1.60494e+01 2.84051e+02 3.39703e+01 5.05473e+01 5.77068e-01 2.12100e-02 2.08117e+00 1.27595e+01 6.06069e+02 1.23143e+01 4.01025e+01 5.66047e-01
1.41745e-01 -1.59649e+01 2.57340e+02 3.02288e+01 4.19199e+01 6.41293e-01 6.97400e-03 2.34824e+00 1.33138e+01 7.72168e+02 1.33134e+01 7.67035e+01 3.28199e-01
1.54203e-01 -1.59931e+01 2.83608e+02 3.19936e+01 5.20553e+01 7.00258e-01 7.56000e-04 2.28513e+00 1.28190e+01 5.69240e+02 1.25729e+01 4.71070e+01 6.23261e-01
1.60797e-01 -1.60085e+01 2.85629e+02 2.91659e+01 4.97636e+01 7.12042e-01 4.91300e-03 2.10813e+00 1.24801e+01 4.79575e+02 1.18880e+01 2.88847e+01 7.59077e-01
1.44501e-01 -1.59568e+01 2.54768e+02 2.83355e+01 5.85461e+01 6.65949e-01 1.29850e-02 2.13528e+00 1.32489e+01 6.74281e+02 1.26693e+01 4.57755e+01 4.62566e-01
1.53296e-01 -1.59883e+01 2.49979e+02 2.90900e+01 5.05358e+01 6.06564e-01 2.13120e-02 2.06477e+00 1.29089e+01 6.14500e+02 1.22756e+01 3.68047e+01 5.51280e-01
1.43026e-01 -1.60225e+01 2.71566e+02 3.36742e+01 4.44739e+01 6.11320e-01 1.59490e-02 2.18010e+00 1.32277e+01 7.37747e+02 1.29818e+01 6.07191e+01 3.72961e-01
1.58746e-01 -1.59917e+01 2.78872e+02 3.10066e+01 5.82250e+01 6.64659e-01 1.62660e-02 2.02477e+00 1.27032e+01 5.21101e+02 1.17118e+01 2.34492e+01 5.51452e-01
1.40157e-01 -1.60043e+01 2.80923e+02 2.92200e+01 5.61452e+01 6.56875e-01 2.09320e-02 2.04731e+00 1.33534e+01 7.11608e+02 1.24167e+01 3.68539e+01 3.85393e-01
1.62560e-01 -1.60454e+01 2.95059e+02 3.28317e+01 5.36617e+01 6.00759e-01 2.26970e-02 2.02257e+00 1.26825e+01 5.52794e+02 1.18336e+01 2.67248e+01 5.01129e-01
1.52056e-01 -1.60458e+01 2.93039e+02 3.38254e+01 4.31142e+01 6.83109e-01 9.82500e-03 2.12513e+00 1.27125e+01 5.57169e+02 1.22714e+01 3.82612e+01 6.41996e-01
1.63086e-01 -1.59668e+01 2.77806e+02 3.35960e+01 5.96378e+01 6.93518e-01 9.05500e-03 2.05273e+00 1.24708e+01 4.56744e+02 1.16376e+01 2.29597e+01 7.64804e-01
1.59630e-01 -1.59937e+01 2.23380e+02 3.07301e+01 6.04680e+01 5.89566e-01 1.54120e-02 2.16040e+00 1.29956e+01 6.23485e+02 1.26629e+01 4.87058e+01 5.39175e-01
1.45412e-01 -1.60424e+01 2.02565e+02 3.03054e+01 5.31921e+01 6.00235e-01 1.68300e-02 2.16880e+00 1.32231e+01 6.96033e+02 1.28899e+01 5.53776e+01 4.30942e-01
1.42301e-01 -1.60092e+01 2.67693e+02 3.15179e+01 5.31849e+01 6.42608e-01 1.27610e-02 2.19456e+00 1.33475e+01 7.35081e+02 1.30103e+01 5.90738e+01 3.76551e-01
1.68946e-01 -1.59839e+01 2.20838e+02 3.02356e+01 6.49967e+01 5.91434e-01 4.66600e-03 2.38413e+00 1.29903e+01 6.33850e+02 1.30108e+01 6.43571e+01 5.23295e-01
1.64375e-01 -1.59509e+01 2.67048e+02 3.27956e+01 4.72594e+01 6.53250e-01 4.64000e-04 2.38905e+00 1.26393e+01 5.51618e+02 1.26535e+01 5.35052e+01 6.50592e-01
1.58993e-01 -1.60321e+01 2.66151e+02 2.82017e+01 5.70496e+01 5.68112e-01 9.30300e-03 2.35457e+00 1.32944e+01 7.83536e+02 1.33713e+01 8.12724e+01 3.14092e-01
1.46668e-01 -1.59721e+01 2.56023e+02 3.37576e+01 5.28079e+01 5.65898e-01 1.77710e-02 2.19887e+00 1.33557e+01 7.80420e+02 1.31659e+01 6.77878e+01 3.17924e-01
1.63117e-01 -1.60096e+01 2.35989e+02 3.27646e+01 6.39587e+01 5.92363e-01 5.71600e-03 2.37498e+00 1.31199e+01 6.71470e+02 1.31316e+01 6.84241e+01 4.66712e-01
1.43758e-01 -1.60328e+01 2.37683e+02 3.24623e+01 5.53468e+01 5.76049e-01 2.61880e-02 2.05772e+00 1.32708e+01 7.08260e+02 1.25393e+01 4.17050e+01 4.06464e-01
1.41700e-01 -1.60259e+01 2.56981e+02 3.06676e+01 5.95131e+01 6.48189e-01 2.19560e-02 2.03034e+00 1.32488e+01 6.64006e+02 1.21906e+01 3.11571e+01 3.98860e-01
1.58234e-01 -1.59504e+01 2.16145e+02 2.96921e+01 6.61123e+01 6.34658e-01 3.10200e-03 2.38306e+00 1.30883e+01 6.33409e+02 1.29900e+01 6.07858e+01 5.23969e-01
1.66724e-01 -1.60206e+01 2.30651e+02 2.93481e+01 6.06992e+01 6.10286e-01 3.58500e-03 2.38816e+00 1.29364e+01 6.20771e+02 1.29475e+01 6.21853e+01 5.43348e-01
1.67241e-01 -1.60173e+01 2.03080e+02 2.85432e+01 5.44147e+01 6.98936e-01 3.17700e-03 2.11376e+00 1.19666e+01 3.46550e+02 1.13868e+01 2.04016e+01 9.22595e-01
1.54609e-01 -1.59989e+01 2.13224e+02 3.22386e+01 5.32022e+01 6.20823e-01 1.24380e-02 2.17737e+00 1.28551e+01 5.82831e+02 1.25644e+01 4.64921e+01 6.02128e-01
1.52888e-01 -1.59639e+01 2.25714e+02 3.23480e+01 4.40709e+01 7.45942e-01 3.28000e-03 2.03287e+00 1.20194e+01 3.57057e+02 1.10230e+01 1.44581e+01 7.78810e-01
1.57223e-01 -1.59513e+01 2.18474e+02 2.98067e+01 6.02578e+01 5.75454e-01 2.11360e-02 2.09408e+00 1.30331e+01 6.31628e+02 1.24984e+01 4.23550e+01 5.26690e-01
1.59091e-01 -1.60027e+01 2.34695e+02 2.99731e+01 4.48842e+01 6.30613e-01 1.71090e-02 2.06502e+00 1.25129e+01 5.14315e+02 1.19432e+01 3.06019e+01 7.05671e-01
1.52618e-01 -1.60086e+01 2.29587e+02 3.23213e+01 5.52264e+01 5.66470e-01 1.88940e-02 2.15586e+00 1.31497e+01 6.95854e+02 1.28559e+01 5.55388e+01 4.31199e-01
1.50684e-01 -1.59907e+01 2.13484e+02 3.06773e+01 4.70055e+01 6.98992e-01 4.18300e-03 2.18828e+00 1.24587e+01 4.62152e+02 1.20702e+01 3.34839e+01 7.83894e-01
1.56782e-01 -1.60311e+01 2.24856e+02 3.15165e+01 5.26590e+01 5.98071e-01 9.12000e-03 2.29678e+00 1.30373e+01 6.66166e+02 1.30034e+01 6.40349e+01 4.74571e-01
1.52432e-01 -1.60132e+01 2.18978e+02 2.95215e+01 4.10567e+01 7.19059e-01 5.12500e-03 2.09365e+00 1.21939e+01 4.06734e+02 1.15609e+01 2.30177e+01 8.56915e-01
1.56874e-01 -1.59725e+01 2.59675e+02 3.21639e+01 6.28538e+01 6.38588e-01 5.21600e-03 2.31226e+00 1.31089e+01 6.49381e+02 1.29542e+01 5.92634e+01 4.99712e-01
1.61845e-01 -1.59896e+01 2.11128e+02 3.13705e+01 5.04831e+01 6.90429e-01 4.52300e-03 2.13973e+00 1.21587e+01 3.92948e+02 1.16952e+01 2.59125e+01 8.73368e-01
1.66633e-01 -1.59524e+01 2.33729e+02 2.94247e+01 4.71543e+01 6.13128e-01 3.71200e-03 2.37859e+00 1.26763e+01 5.92592e+02 1.27859e+01 6.03064e+01 5.86954e-01
1.68225e-01 -1.59661e+01 2.14706e+02 3.22713e+01 6.76472e+01 5.57239e-01 1.09310e-02 2.27562e+00 1.30646e+01 6.54166e+02 1.29891e+01 6.21635e+01 4.92505e-01
1.55964e-01 -1.59710e+01 2.64275e+02 3.12981e+01 6.35340e+01 5.92729e-01 7.58700e-03 2.36049e+00 1.33941e+01 7.68730e+02 1.33765e+01 7.75550e+01 3.32534e-01
1.53698e-01 -1.60145e+01 2.11328e+02 3.11464e+01 6.04889e+01 5.94305e-01 1.88670e-02 2.11047e+00 1.30547e+01 6.26669e+02 1.25443e+01 4.34241e+01 5.34287e-01
1.56016e-01 -1.59549e+01 2.64615e+02 3.33139e+01 5.53584e+01 5.67500e-01 2.21780e-02 2.09023e+00 1.29955e+01 6.49682e+02 1.25148e+01 4.40235e+01 4.99258e-01
1.45062e-01 -1.60443e+01 2.21377e+02 2.99346e+01 4.62008e+01 6.52037e-01 1.19140e-02 2.17237e+00 1.29518e+01 6.12743e+02 1.26067e+01 4.71508e+01 5.55726e-01
1.48011e-01 -1.59903e+01 2.49603e+02 2.92817e+01 5.86477e+01 6.97280e-01 4.17000e-03 2.22608e+00 1.30195e+01 6.00841e+02 1.26016e+01 4.54062e+01 5.74149e-01
1.61863e-01 -1.60117e+01 2.09026e+02 3.12263e+01 4.53662e+01 6.23731e-01 1.79830e-02 2.04612e+00 1.23542e+01 4.70581e+02 1.17230e+01 2.61243e+01 7.23068e-01
1.43453e-01 -1.60332e+01 2.15168e+02 3.20275e+01 5.65964e+01 6.16616e-01 2.32340e-02 2.04266e+00 1.31132e+01 6.29271e+02 1.22397e+01 3.33741e+01 4.86696e-01
1.66724e-01 -1.59643e+01 2.13650e+02 3.15375e+01 6.79080e+01 6.45294e-01 1.28090e-02 2.06763e+00 1.25043e+01 4.53989e+02 1.17791e+01 2.55198e+01 7.94742e-01
1.63307e-01 -1.60316e+01 2.34770e+02 3.28173e+01 5.87196e+01 6.52662e-01 1.95400e-03 2.33205e+00 1.26912e+01 5.29440e+02 1.25676e+01 4.80253e+01 6.84708e-01
1.41829e-01 -1.59703e+01 2.53013e+02 3.37083e+01 4.15293e+01 6.61553e-01 5.36100e-03 2.33438e+00 1.31322e+01 6.93053e+02 1.30852e+01 6.66627e+01 4.35224e-01
1.44569e-01 -1.60018e+01 2.42949e+02 3.00563e+01 6.84575e+01 6.16739e-01 1.40220e-02 2.20604e+00 1.36091e+01 7.93130e+02 1.32081e+01 6.37785e+01 3.02458e-01
1.49631e-01 -1.59588e+01 2.10108e+02 3.26285e+01 4.91789e+01 6.34651e-01 1.09500e-03 2.52800e+00 1.31008e+01 6.78029e+02 1.32394e+01 7.51459e+01 4.57057e-01
1.55482e-01 -1.60134e+01 2.06346e+02 3.24270e+01 5.86906e+01 5.90663e-01 1.88560e-02 2.10685e+00 1.29461e+01 6.00877e+02 1.24610e+01 4.17367e+01 5.74093e-01
1.61066e-01 -1.59859e+01 2.65914e+02 2.83612e+01 6.22620e+01 6.67671e-01 1.38390e-02 2.04788e+00 1.27286e+01 5.22765e+02 1.18509e+01 2.62095e+01 6.56932e-01
1.55080e-01 -1.60302e+01 2.82750e+02 2.94409e+01 5.84111e+01 6.72951e-01 1.78450e-02 2.00683e+00 1.28146e+01 5.47449e+02 1.15646e+01 2.01487e+01 4.15589e-01
1.51924e-01 -1.60033e+01 2.29145e+02 3.08325e+01 6.55092e+01 5.60768e-01 1.66960e-02 2.21226e+00 1.34740e+01 7.77835e+02 1.32224e+01 6.73404e+01 3.21123e-01
1.44460e-01 -1.59844e+01 2.41476e+02 3.17776e+01 5.51769e+01 6.21608e-01 1.77250e-02 2.12266e+00 1.32233e+01 6.83469e+02 1.27147e+01 4.80715e+01 4.49105e-01
1.54877e-01 -1.59558e+01 2.11698e+02 3.18703e+01 5.80343e+01 6.35870e-01 1.64100e-03 2.45781e+00 1.30438e+01 6.34922e+02 1.30696e+01 6.58285e+01 5.21659e-01
1.66392e-01 -1.60019e+01 2.88325e+02 3.19719e+01 5.90791e+01 7.35455e-01 2.96900e-03 2.03406e+00 1.22523e+01 4.03726e+02 1.12126e+01 1.64248e+01 7.41986e-01
1.66481e-01 -1.60441e+01 2.39783e+02 3.20244e+01 6.04663e+01 6.78899e-01 2.07600e-03 2.22121e+00 1.24377e+01 4.53316e+02 1.20911e+01 3.40967e+01 7.96183e-01
1.44010e-01 -1.59961e+01 2.92598e+02 2.88289e+01 5.85452e+01 6.83343e-01 1.61750e-02 2.06319e+00 1.32654e+01 6.80164e+02 1.23938e+01 3.67833e+01 4.51521e-01
1.49335e-01 -1.59641e+01 2.77124e+02 3.06321e+01 4.11270e+01 7.16702e-01 9.80600e-03 2.06221e+00 1.25932e+01 5.13252e+02 1.18619e+01 2.76676e+01 7.04362e-01
1.42887e-01 -1.60181e+01 2.83631e+02 3.33070e+01 6.20779e+01 6.25627e-01 2.49380e-02 2.01989e+00 1.33262e+01 6.94985e+02 1.21945e+01 3.08711e+01 3.24159e-01
1.50030e-01 -1.60038e+01 2.65183e+02 2.90636e+01 5.48228e+01 6.47383e-01 2.63400e-03 2.42866e+00 1.33148e+01 7.39153e+02 1.33077e+01 7.50375e+01 3.71076e-01
1.65253e-01 -1.60173e+01 2.30683e+02 3.19985e+01 5.16387e+01 7.41600e-01 1.82300e-03 2.00550e+00 1.17883e+01 3.08963e+02 1.04932e+01 9.00352e+00 5.92115e-01
1.68959e-01 -1.59538e+01 2.61924e+02 2.84493e+01 6.02553e+01 5.90443e-01 1.35990e-02 2.16787e+00 1.28395e+01 5.97716e+02 1.25619e+01 4.71639e+01 5.78998e-01
1.66165e-01 -1.60227e+01 2.29152e+02 3.31186e+01 5.61529e+01 6.60802e-01 1.25250e-02 2.04170e+00 1.22726e+01 4.16080e+02 1.14889e+01 2.10394e+01 7.71089e-01
1.48307e-01 -1.60177e+01 2.14641e+02 2.98348e+01 4.57209e+01 6.17066e-01 2.19590e-02 2.04867e+00 1.28146e+01 5.83566e+02 1.21072e+01 3.26180e+01 5.70406e-01
1.51790e-01 -1.60284e+01 2.36411e+02 2.98612e+01 4.47878e+01 6.80349e-01 6.14200e-03 2.20145e+00 1.26684e+01 5.35198e+02 1.23649e+01 4.14028e+01 6.75892e-01
1.40871e-01 -1.59879e+01 2.57714e+02 3.10808e+01 6.12221e+01 6.99807e-01 3.25800e-03 2.29043e+00 1.33570e+01 6.97291e+02 1.30045e+01 5.74613e+01 4.29140e-01
1.60891e-01 -1.60164e+01 2.93966e+02 2.81162e+01 5.99638e+01 5.53349e-01 2.89320e-02 2.01638e+00 1.29595e+01 6.38607e+02 1.20198e+01 2.96118e+01 3.70990e-01
1.51182e-01 -1.60199e+01 2.21488e+02 3.38615e+01 6.33853e+01 5.57639e-01 2.43610e-02 2.08068e+00 1.32250e+01 6.81180e+02 1.26114e+01 4.42320e+01 4.52446e-01
1.46702e-01 -1.60021e+01 2.62415e+02 3.27495e+01 5.78829e+01 7.27742e-01 8.15700e-03 2.05777e+00 1.27822e+01 5.17402e+02 1.18420e+01 2.54216e+01 6.91051e-01
1.46128e-01 -1.60043e+01 2.50767e+02 3.12467e+01 4.45597e+01 6.39630e-01 1.61700e-02 2.11546e+00 1.29628e+01 6.29150e+02 1.25017e+01 4.36313e+01 5.30483e-01
1.68477e-01 -1.60493e+01 2.58092e+02 3.25105e+01 5.54721e+01 6.26777e-01 4.26600e-03 2.30707e+00 1.26941e+01 5.55036e+02 1.26302e+01 5.13830e+01 6.45301e-01
1.58591e-01 -1.60378e+01 2.61554e+02 2.91162e+01 6.19547e+01 6.42695e-01 8.45500e-03 2.21415e+00 1.30178e+01 6.20120e+02 1.27004e+01 4.96544e+01 5.44349e-01
1.47626e-01 -1.59647e+01 2.89207e+02 3.15922e+01 6.83579e+01 5.99055e-01 2.24120e-02 2.08083e+00 1.34784e+01 7.53705e+02 1.27418e+01 4.62898e+01 3.51837e-01
1.55343e-01 -1.60486e+01 2.22994e+02 2.82187e+01 6.74202e+01 6.26373e-01 1.96650e-02 2.04844e+00 1.30105e+01 5.86543e+02 1.21159e+01 3.06005e+01 5.65370e-01
1.50141e-01 -1.59820e+01 2.25135e+02 3.07864e+01 4.02207e+01 7.02019e-01 1.09500e-03 2.27940e+00 1.24977e+01 4.93495e+02 1.22927e+01 4.06319e+01 7.38753e-01
1.49450e-01 -1.60353e+01 2.04522e+02 2.88721e+01 6.02274e+01 5.52284e-01 2.84800e-02 2.04346e+00 1.32405e+01 6.86907e+02 1.24215e+01 3.79875e+01 4.09613e-01
1.43271e-01 -1.59639e+01 2.73483e+02 3.33872e+01 6.96033e+01 7.27772e-01 7.70100e-03 2.08866e+00 1.32105e+01 6.20680e+02 1.22751e+01 3.30920e+01 5.43488e-01
1.64587e-01 -1.59604e+01 2.42960e+02 3.05913e+01 6.90845e+01 6.42243e-01 7.72900e-03 2.19417e+00 1.28487e+01 5.54661e+02 1.24612e+01 4.21262e+01 6.45881e-01
1.58780e-01 -1.59990e+01 2.84658e+02 3.18174e+01 5.37576e+01 5.97937e-01 3.78300e-03 2.46474e+00 1.32292e+01 7.51181e+02 1.33864e+01 8.29826e+01 3.55137e-01
1.68637e-01 -1.59629e+01 2.20166e+02 2.88720e+01 6.21652e+01 5.64424e-01 1.50050e-02 2.18065e+00 1.28969e+01 6.14588e+02 1.26705e+01 5.07351e+01 5.52876e-01
1.50179e-01 -1.59828e+01 2.38704e+02 3.04184e+01 6.98802e+01 7.01571e-01 1.10220e-02 2.04825e+00 1.29158e+01 5.36606e+02 1.18426e+01 2.45641e+01 6.38123e-01
1.54792e-01 -1.59664e+01 2.57804e+02 3.17137e+01 4.97116e+01 6.71705e-01 1.59340e-02 2.02412e+00 1.25759e+01 4.96456e+02 1.16282e+01 2.24910e+01 5.76750e-01
1.65123e-01 -1.60113e+01 2.67512e+02 3.29034e+01 4.95896e+01 7.12392e-01 3.65000e-03 2.09115e+00 1.21887e+01 4.05666e+02 1.15514e+01 2.28355e+01 8.58217e-01
1.48280e-01 -1.59592e+01 2.19187e+02 3.20727e+01 6.17262e+01 5.73865e-01 2.15410e-02 2.11487e+00 1.33151e+01 7.09771e+02 1.28025e+01 5.03540e+01 4.11434e-01
1.62300e-01 -1.60084e+01 2.89243e+02 3.28207e+01 5.48751e+01 5.92033e-01 1.07600e-03 2.57893e+00 1.32098e+01 7.52994e+02 1.34585e+01 8.83276e+01 3.52764e-01
1.55258e-01 -1.60108e+01 2.63720e+02 3.39007e+01 6.01138e+01 7.49985e-01 3.17000e-03 2.02756e+00 1.23854e+01 4.15955e+02 1.12114e+01 1.57739e+01 6.87578e-01
1.64249e-01 -1.60464e+01 2.33736e+02 3.07365e+01 5.82200e+01 6.00233e-01 1.71510e-02 2.09567e+00 1.27367e+01 5.50771e+02 1.22368e+01 3.66275e+01 6.51901e-01
1.61453e-01 -1.60364e+01 2.09022e+02 2.96886e+01 6.35179e+01 7.31574e-01 3.72200e-03 2.01185e+00 1.19900e+01 3.25813e+02 1.06901e+01 1.03447e+01 6.38414e-01
1.40358e-01 -1.60364e+01 2.02379e+02 3.20420e+01 6.24747e+01 6.37457e-01 1.49680e-02 2.15276e+00 1.33187e+01 6.73137e+02 1.27983e+01 4.91297e+01 4.64252e-01
1.47163e-01 -1.59865e+01 2.86612e+02 3.06717e+01 6.32189e+01 7.38785e-01 1.04300e-03 2.18466e+00 1.30845e+01 6.09049e+02 1.24602e+01 3.98714e+01 5.61435e-01
1.53135e-01 -1.60448e+01 2.51509e+02 2.89465e+01 5.81667e+01 5.88064e-01 1.51760e-02 2.20088e+00 1.32841e+01 7.29369e+02 1.30314e+01 6.13372e+01 3.84297e-01
1.47791e-01 -1.60012e+01 2.62652e+02 3.25413e+01 4.37608e+01 7.49535e-01 3.75000e-03 2.07206e+00 1.24423e+01 4.56399e+02 1.16541e+01 2.35680e+01 7.91919e-01
1.53889e-01 -1.59904e+01 2.19511e+02 3.10703e+01 5.43128e+01 5.88240e-01 5.56800e-03 2.44615e+00 1.33055e+01 7.64319e+02 1.34412e+01 8.41995e+01 3.38140e-01
1.44129e-01 -1.60225e+01 2.92922e+02 3.35084e+01 6.24963e+01 6.00315e-01 1.99910e-02 2.12437e+00 1.35088e+01 7.81955e+02 1.29796e+01 5.55663e+01 3.16033e-01
1.42303e-01 -1.60138e+01 2.33473e+02 2.87928e+01 6.68857e+01 6.43250e-01 2.09560e-02 2.04968e+00 1.33793e+01 6.88407e+02 1.23803e+01 3.50817e+01 4.21476e-01
1.54317e-01 -1.59810e+01 2.98072e+02 2.95841e+01 5.09959e+01 6.59834e-01 1.91390e-02 2.01956e+00 1.28093e+01 5.69693e+02 1.18093e+01 2.52425e+01 4.64891e-01
1.69790e-01 -1.59649e+01 2.63256e+02 3.35498e+01 6.52495e+01 6.33292e-01 1.20810e-02 2.09977e+00 1.25985e+01 4.95849e+02 1.20454e+01 3.17911e+01 7.35277e-01
1.65745e-01 -1.59824e+01 2.77381e+02 2.96157e+01 6.54553e+01 5.86183e-01 2.12140e-02 2.05830e+00 1.29115e+01 5.93414e+02 1.22081e+01 3.43439e+01 5.76546e-01
1.53875e-01 -1.59634e+01 2.88085e+02 2.99656e+01 4.06104e+01 6.45200e-01 1.13120e-02 2.17619e+00 1.28009e+01 6.22120e+02 1.25793e+01 4.93941e+01 5.41273e-01
1.55389e-01 -1.60051e+01 2.37566e+02 2.85823e+01 5.76291e+01 6.29923e-01 1.60260e-02 2.10091e+00 1.29250e+01 5.89358e+02 1.23524e+01 3.83501e+01 5.91980e-01
1.49432e-01 -1.60241e+01 2.50586e+02 2.99878e+01 5.60638e+01 5.59464e-01 2.21580e-02 2.12812e+00 1.33068e+01 7.49023e+02 1.29087e+01 5.59642e+01 3.57970e-01
1.58271e-01 -1.59664e+01 2.93795e+02 3.14285e+01 4.36408e+01 7.08595e-01 6.38400e-03 2.10322e+00 1.24685e+01 4.87931e+02 1.19248e+01 3.01151e+01 7.46924e-01
1.46627e-01 -1.60262e+01 2.12100e+02 3.07565e+01 6.35991e+01 6.88964e-01 1.23470e-02 2.06162e+00 1.27982e+01 5.06523e+02 1.18907e+01 2.61215e+01 7.13619e-01
1.49005e-01 -1.60233e+01 2.65541e+02 3.11223e+01 4.91047e+01 5.92613e-01 1.00020e-02 2.32883e+00 1.33424e+01 7.94737e+02 1.33734e+01 8.01813e+01 3.00535e-01
1.53908e-01 -1.59784e+01 2.93872e+02 2.88990e+01 4.24928e+01 6.92634e-01 1.03860e-02 2.09714e+00 1.26738e+01 5.51011e+02 1.21326e+01 3.45201e+01 6.51530e-01
1.49676e-01 -1.59985e+01 2.91095e+02 3.07379e+01 4.82458e+01 6.45263e-01 1.74900e-03 2.47768e+00 1.32978e+01 7.63421e+02 1.33962e+01 8.17415e+01 3.39288e-01
1.51722e-01 -1.60105e+01 2.42382e+02 3.04708e+01 6.26237e+01 7.28313e-01 7.60200e-03 2.02837e+00 1.25968e+01 4.61262e+02 1.14200e+01 1.82145e+01 6.43510e-01
1.60432e-01 -1.59525e+01 2.91804e+02 2.95258e+01 5.45562e+01 7.23938e-01 1.30900e-03 2.15087e+00 1.25612e+01 4.91027e+02 1.20096e+01 3.12635e+01 7.42385e-01
1.51978e-01 -1.60401e+01 2.90148e+02 2.94270e+01 4.33546e+01 6.12900e-01 5.77700e-03 2.40403e+00 1.31765e+01 7.77028e+02 1.33339e+01 8.28609e+01 3.22126e-01
1.57901e-01 -1.59877e+01 2.38030e+02 2.96473e+01 5.11671e+01 6.60713e-01 5.80600e-03 2.23156e+00 1.27111e+01 5.44069e+02 1.24685e+01 4.45104e+01 6.62249e-01
1.65373e-01 -1.59708e+01 2.93799e+02 3.14205e+01 6.55308e+01 5.91494e-01 1.98800e-02 2.06985e+00 1.29184e+01 5.96514e+02 1.22726e+01 3.61802e+01 5.80862e-01
1.56607e-01 -1.60371e+01 2.05986e+02 3.29258e+01 5.13485e+01 5.60289e-01 6.88400e-03 2.44275e+00 1.31913e+01 7.65175e+02 1.34186e+01 8.70910e+01 3.37048e-01
1.47436e-01 -1.60435e+01 2.41950e+02 2.80352e+01 4.25142e+01 7.34998e-01 8.03000e-04 2.18913e+00 1.25522e+01 4.92766e+02 1.20921e+01 3.36625e+01 7.39827e-01
1.58061e-01 -1.60421e+01 2.30003e+02 2.95729e+01 6.69930e+01 6.61143e-01 8.63300e-03 2.15752e+00 1.28612e+01 5.47129e+02 1.23418e+01 3.79197e+01 6.57529e-01
1.52900e-01 -1.60220e+01 2.80123e+02 3.01264e+01 6.69331e+01 5.59323e-01 1.95410e-02 2.16464e+00 1.35054e+01 7.92344e+02 1.31350e+01 6.28011e+01 3.03402e-01
1.59033e-01 -1.60285e+01 2.03756e+02 3.30951e+01 5.47777e+01 6.57029e-01 1.63180e-02 2.01201e+00 1.23240e+01 4.20472e+02 1.13013e+01 1.74765e+01 5.70859e-01
1.56804e-01 -1.60195e+01 2.96947e+02 3.00115e+01 5.71672e+01 6.32562e-01 1.66050e-02 2.09104e+00 1.29813e+01 6.19957e+02 1.23911e+01 3.94423e+01 5.44601e-01
1.62678e-01 -1.59552e+01 2.20346e+02 2.93579e+01 5.44352e+01 5.91524e-01 1.86710e-02 2.09178e+00 1.27244e+01 5.61958e+02 1.22484e+01 3.74431e+01 6.34569e-01
1.57082e-01 -1.60153e+01 2.95691e+02 2.96951e+01 6.75194e+01 6.20683e-01 1.68640e-02 2.10647e+00 1.32015e+01 6.71125e+02 1.25968e+01 4.39336e+01 4.67222e-01
1.56628e-01 -1.59732e+01 2.50890e+02 3.39052e+01 5.84336e+01 6.59558e-01 1.61060e-02 2.03005e+00 1.26422e+01 4.96963e+02 1.17062e+01 2.34792e+01 6.10823e-01
1.48403e-01 -1.60428e+01 2.62149e+02 2.92786e+01 5.20396e+01 6.16789e-01 1.65860e-02 2.14532e+00 1.31923e+01 6.96896e+02 1.27931e+01 5.20898e+01 4.29706e-01
1.45146e-01 -1.60328e+01 2.31189e+02 2.82030e+01 6.41723e+01 6.55634e-01 1.99770e-02 2.03180e+00 1.31633e+01 6.22037e+02 1.20725e+01 2.85576e+01 4.57905e-01
1.54484e-01 -1.60288e+01 2.81402e+02 3.13752e+01 5.87570e+01 6.04325e-01 2.54690e-02 2.00768e+00 1.29745e+01 6.08129e+02 1.18243e+01 2.45738e+01 3.60406e-01
1.55832e-01 -1.59954e+01 2.43493e+02 3.13718e+01 6.88255e+01 5.93971e-01 1.36030e-02 2.20535e+00 1.33066e+01 7.03907e+02 1.29930e+01 5.82164e+01 4.19714e-01
1.40785e-01 -1.60162e+01 2.32657e+02 2.99587e+01 5.32953e+01 6.12751e-01 1.61500e-02 2.18431e+00 1.34298e+01 7.64238e+02 1.30900e+01 6.16720e+01 3.38244e-01
1.63345e-01 -1.60226e+01 2.58552e+02 3.03724e+01 6.72823e+01 5.58546e-01 1.66290e-02 2.17866e+00 1.31872e+01 6.89556e+02 1.29012e+01 5.64416e+01 4.40269e-01
1.50084e-01 -1.59618e+01 2.36173e+02 3.33397e+01 5.48653e+01 6.92778e-01 1.09700e-02 2.06624e+00 1.26216e+01 4.85186e+02 1.18367e+01 2.62546e+01 7.49716e-01
1.51014e-01 -1.59826e+01 2.38650e+02 3.08761e+01 5.42683e+01 6.64693e-01 1.35010e-02 2.08861e+00 1.27967e+01 5.45312e+02 1.21488e+01 3.31973e+01 6.60332e-01
1.55157e-01 -1.59519e+01 2.33551e+02 3.37250e+01 5.45186e+01 5.69516e-01 1.29110e-02 2.26054e+00 1.31598e+01 7.13398e+02 1.31036e+01 6.75315e+01 4.06349e-01
1.55598e-01 -1.59887e+01 2.79375e+02 3.06806e+01 6.90274e+01 6.50310e-01 2.01720e-02 2.00874e+00 1.30180e+01 5.89690e+02 1.17331e+01 2.22238e+01 3.84460e-01
1.64538e-01 -1.60233e+01 2.78292e+02 3.01878e+01 6.54747e+01 6.41675e-01 1.81760e-02 2.01836e+00 1.27316e+01 5.24587e+02 1.16765e+01 2.25557e+01 5.09613e-01
1.43857e-01 -1.60276e+01 2.60309e+02 3.01771e+01 4.13503e+01 7.03800e-01 1.29700e-02 2.05750e+00 1.27482e+01 5.49497e+02 1.19763e+01 2.94113e+01 6.42248e-01
1.55445e-01 -1.59978e+01 2.17633e+02 3.26070e+01 6.36693e+01 5.64116e-01 1.28850e-02 2.27033e+00 1.33357e+01 7.40384e+02 1.32270e+01 6.99730e+01 3.69427e-01
1.47044e-01 -1.59617e+01 2.31160e+02 2.91069e+01 5.35539e+01 6.48761e-01 1.24720e-02 2.16221e+00 1.30699e+01 6.32808e+02 1.26488e+01 4.70891e+01 5.24886e-01
1.54223e-01 -1.59692e+01 2.08914e+02 3.14582e+01 6.17716e+01 7.27463e-01 2.89200e-03 2.08581e+00 1.22288e+01 3.73377e+02 1.13804e+01 1.87763e+01 8.95348e-01
1.50229e-01 -1.60198e+01 2.08902e+02 2.81320e+01 6.61106e+01 6.08622e-01 2.29630e-02 2.04456e+00 1.31696e+01 6.32586e+02 1.22496e+01 3.30324e+01 4.87622e-01
1.53227e-01 -1.60304e+01 2.16290e+02 3.15887e+01 4.47814e+01 6.33490e-01 1.27030e-02 2.15450e+00 1.26998e+01 5.56311e+02 1.23945e+01 4.24747e+01 6.43327e-01
1.54090e-01 -1.59774e+01 2.04889e+02 3.21070e+01 4.27370e+01 6.38875e-01 6.04000e-04 2.50482e+00 1.28035e+01 6.06248e+02 1.29644e+01 6.61531e+01 5.65771e-01
1.57562e-01 -1.60366e+01 2.14493e+02 3.38443e+01 4.54607e+01 6.29534e-01 4.67500e-03 2.34185e+00 1.27165e+01 5.72906e+02 1.27429e+01 5.63987e+01 6.17562e-01
1.47359e-01 -1.59767e+01 2.15642e+02 2.93587e+01 4.63538e+01 6.15420e-01 1.84360e-02 2.11116e+00 1.29577e+01 6.29413e+02 1.25062e+01 4.38900e+01 5.30080e-01
1.63740e-01 -1.60298e+01 2.95734e+02 3.20322e+01 6.92080e+01 6.40258e-01 1.85460e-02 2.01900e+00 1.28292e+01 5.47175e+02 1.17541e+01 2.35961e+01 4.87761e-01
1.60178e-01 -1.60370e+01 2.77388e+02 2.92961e+01 5.72036e+01 6.82341e-01 1.36910e-02 2.02614e+00 1.26157e+01 4.98980e+02 1.16173e+01 2.20105e+01 5.85877e-01
1.53118e-01 -1.60300e+01 2.00223e+02 2.89925e+01 4.33877e+01 6.33289e-01 2.59900e-03 2.44506e+00 1.28877e+01 6.33484e+02 1.30057e+01 6.70737e+01 5.23854e-01
1.67748e-01 -1.59725e+01 2.93176e+02 3.23838e+01 5.58845e+01 5.80902e-01 2.47790e-02 2.00660e+00 1.25851e+01 5.33853e+02 1.15928e+01 2.22094e+01 4.27391e-01
1.67226e-01 -1.60363e+01 2.48450e+02 3.01712e+01 6.72793e+01 6.93585e-01 4.40700e-03 2.11459e+00 1.24631e+01 4.44679e+02 1.17812e+01 2.58519e+01 8.07979e-01
1.66033e-01 -1.60177e+01 2.88689e+02 3.00916e+01 6.65311e+01 5.78449e-01 1.41870e-02 2.18794e+00 1.30996e+01 6.66269e+02 1.28300e+01 5.46125e+01 4.74417e-01
1.56053e-01 -1.60128e+01 2.77031e+02 3.19726e+01 6.44029e+01 5.78785e-01 2.40840e-02 2.05291e+00 1.31327e+01 6.54698e+02 1.23683e+01 3.72577e+01 4.75494e-01
1.48732e-01 -1.59705e+01 2.67497e+02 2.83627e+01 5.25496e+01 7.11746e-01 4.20800e-03 2.18745e+00 1.29137e+01 5.82992e+02 1.24513e+01 4.15603e+01 6.01877e-01
1.69040e-01 -1.60065e+01 2.19115e+02 3.02652e+01 6.60541e+01 6.81688e-01 5.00000e-04 2.24047e+00 1.23629e+01 4.24570e+02 1.19872e+01 3.14624e+01 8.34538e-01
1.64997e-01 -1.59887e+01 2.63110e+02 3.21229e+01 4.69274e+01 6.86222e-01 6.34000e-04 2.25992e+00 1.23849e+01 4.68877e+02 1.21752e+01 3.79163e+01 7.74404e-01
1.58805e-01 -1.60498e+01 2.43013e+02 2.81403e+01 6.08670e+01 7.44829e-01 1.04000e-03 2.06031e+00 1.23515e+01 4.11294e+02 1.13181e+01 1.75542e+01 8.42181e-01
1.67440e-01 -1.59790e+01 2.07454e+02 3.33115e+01 5.26282e+01 5.66575e-01 1.60170e-02 2.15131e+00 1.25941e+01 5.59313e+02 1.24041e+01 4.48127e+01 6.38673e-01
1.68157e-01 -1.60462e+01 2.48708e+02 2.95229e+01 4.62790e+01 6.55576e-01 1.48120e-02 2.02308e+00 1.22079e+01 4.30686e+02 1.13773e+01 1.97636e+01 6.42025e-01
1.45888e-01 -1.60323e+01 2.07364e+02 3.03732e+01 4.57036e+01 6.52297e-01 1.09900e-03 2.49869e+00 1.30663e+01 6.64560e+02 1.31581e+01 7.11998e+01 4.76958e-01
1.59428e-01 -1.60425e+01 2.28925e+02 3.25796e+01 5.88453e+01 5.70758e-01 1.82770e-02 2.13601e+00 1.29797e+01 6.30849e+02 1.26281e+01 4.79057e+01 5.27882e-01
1.49094e-01 -1.60444e+01 2.55216e+02 3.26042e+01 6.93017e+01 6.60454e-01 1.42590e-02 2.09309e+00 1.31700e+01 6.24810e+02 1.24073e+01 3.73222e+01 5.37139e-01
1.51710e-01 -1.60041e+01 2.85665e+02 2.95058e+01 6.02903e+01 6.45244e-01 1.18000e-04 2.53886e+00 1.34551e+01 7.88988e+02 1.35104e+01 8.44234e+01 3.07450e-01
1.41900e-01 -1.59757e+01 2.24293e+02 2.92128e+01 6.14735e+01 6.06867e-01 1.87860e-02 2.14135e+00 1.35016e+01 7.60483e+02 1.29855e+01 5.53993e+01 3.43057e-01
1.46291e-01 -1.60290e+01 2.95892e+02 3.22801e+01 6.09287e+01 7.05289e-01 6.40200e-03 2.17366e+00 1.31907e+01 6.53252e+02 1.26675e+01 4.61925e+01 4.93879e-01
1.50221e-01 -1.60407e+01 2.58922e+02 3.06415e+01 4.76471e+01 6.65211e-01 1.65470e-02 2.04866e+00 1.27573e+01 5.50761e+02 1.19717e+01 2.91974e+01 6.18715e-01
1.42991e-01 -1.59645e+01 2.99326e+02 3.08699e+01 6.81042e+01 6.00840e-01 2.76860e-02 2.02603e+00 1.35825e+01 7.81771e+02 1.24575e+01 3.62687e+01 2.53317e-01
1.45662e-01 -1.59554e+01 2.63006e+02 3.25174e+01 5.04435e+01 5.69236e-01 2.10380e-02 2.14174e+00 1.32761e+01 7.59516e+02 1.29547e+01 5.90181e+01 3.44303e-01
1.67142e-01 -1.60116e+01 2.65322e+02 2.83303e+01 5.32362e+01 5.98163e-01 1.95780e-02 2.06120e+00 1.26003e+01 5.45542e+02 1.20290e+01 3.24534e+01 6.54137e-01
1.53281e-01 -1.59957e+01 2.82894e+02 3.22037e+01 6.77654e+01 6.98415e-01 8.09400e-03 2.11094e+00 1.30018e+01 5.83298e+02 1.22738e+01 3.48678e+01 6.01402e-01
1.49417e-01 -1.60417e+01 2.91970e+02 3.31980e+01 5.51234e+01 5.50740e-01 2.88670e-02 2.03961e+00 1.31347e+01 7.06011e+02 1.23916e+01 3.89693e+01 3.74818e-01
1.59514e-01 -1.59611e+01 2.07410e+02 3.07840e+01 5.68018e+01 6.12719e-01 2.05540e-02 2.03463e+00 1.26523e+01 5.12685e+02 1.18364e+01 2.64033e+01 6.15148e-01
1.54328e-01 -1.60264e+01 2.37824e+02 2.95673e+01 6.50373e+01 7.35498e-01 3.99800e-03 2.05412e+00 1.25459e+01 4.46020e+02 1.14697e+01 1.91944e+01 7.83161e-01
1.58857e-01 -1.60143e+01 2.20666e+02 3.13493e+01 4.75425e+01 6.72735e-01 8.36200e-03 2.12568e+00 1.23643e+01 4.50725e+02 1.19151e+01 3.02494e+01 7.99744e-01
1.55692e-01 -1.59509e+01 2.56850e+02 3.17841e+01 5.24711e+01 5.71576e-01 2.47850e-02 2.05029e+00 1.28711e+01 6.21948e+02 1.22306e+01 3.61406e+01 5.17920e-01
1.61523e-01 -1.60390e+01 2.15191e+02 2.87924e+01 5.84880e+01 6.27293e-01 1.53360e-02 2.08889e+00 1.26853e+01 5.21221e+02 1.21026e+01 3.28018e+01 6.97229e-01
1.61711e-01 -1.60302e+01 2.46646e+02 3.08055e+01 6.55654e+01 5.99732e-01 1.69470e-02 2.11085e+00 1.29746e+01 6.01499e+02 1.24530e+01 4.10602e+01 5.73128e-01
1.48977e-01 -1.60188e+01 2.73632e+02 3.20523e+01 6.50085e+01 7.48484e-01 5.97000e-03 2.03174e+00 1.28110e+01 5.14095e+02 1.15909e+01 2.03048e+01 5.98508e-01
1.46687e-01 -1.59687e+01 2.02476e+02 2.95388e+01 6.71331e+01 5.73236e-01 1.89540e-02 2.17004e+00 1.35614e+01 7.79770e+02 1.31431e+01 6.14551e+01 3.18727e-01
1.45708e-01 -1.59936e+01 2.48623e+02 3.14037e+01 4.78045e+01 6.38951e-01 1.49800e-02 2.13877e+00 1.30491e+01 6.46873e+02 1.26312e+01 4.72094e+01 5.03501e-01
1.51358e-01 -1.60482e+01 2.48398e+02 3.15738e+01 4.50071e+01 6.56023e-01 7.88700e-03 2.22612e+00 1.28390e+01 5.95069e+02 1.26337e+01 4.98602e+01 5.83107e-01
1.43598e-01 -1.60157e+01 2.11819e+02 3.02941e+01 5.69249e+01 6.11899e-01 1.87820e-02 2.12216e+00 1.32629e+01 6.87289e+02 1.27397e+01 4.83578e+01 4.43553e-01
1.62556e-01 -1.60055e+01 2.69986e+02 2.91846e+01 6.61779e+01 6.27285e-01 1.62110e-02 2.08055e+00 1.29175e+01 5.81038e+02 1.22383e+01 3.48952e+01 6.04917e-01
1.59048e-01 -1.59873e+01 2.50456e+02 2.89025e+01 6.48337e+01 6.30907e-01 6.94000e-04 2.49816e+00 1.32494e+01 7.04584e+02 1.32707e+01 7.35365e+01 4.18755e-01
1.44725e-01 -1.59846e+01 2.82276e+02 3.06091e+01 6.86207e+01 6.93979e-01 1.22130e-02 2.09398e+00 1.33642e+01 6.90233e+02 1.25241e+01 3.95622e+01 4.39291e-01
1.68716e-01 -1.60361e+01 2.16453e+02 3.25558e+01 5.77499e+01 6.39168e-01 1.29340e-02 2.06994e+00 1.23307e+01 4.33418e+02 1.17187e+01 2.55063e+01 8.23014e-01
1.62931e-01 -1.59656e+01 2.33141e+02 2.92793e+01 6.87163e+01 6.66887e-01 1.54150e-02 2.00537e+00 1.25922e+01 4.67916e+02 1.12884e+01 1.62479e+01 4.80292e-01
1.47043e-01 -1.60478e+01 2.12589e+02 3.29609e+01 6.54190e+01 7.02509e-01 1.61900e-03 2.26523e+00 1.28209e+01 5.13053e+02 1.23973e+01 3.92948e+01 7.09586e-01
1.60665e-01 -1.59789e+01 2.51158e+02 3.09331e+01 5.47194e+01 6.32111e-01 3.89400e-03 2.35252e+00 1.29235e+01 6.18679e+02 1.28899e+01 5.97449e+01 5.46568e-01
1.66844e-01 -1.59743e+01 2.56925e+02 3.11862e+01 5.74217e+01 6.20319e-01 9.49900e-03 2.19663e+00 1.27295e+01 5.56649e+02 1.24848e+01 4.51108e+01 6.42802e-01
1.54243e-01 -1.59533e+01 2.02534e+02 3.07566e+01 6.49210e+01 5.59114e-01 1.52000e-02 2.23455e+00 1.33836e+01 7.48056e+02 1.31940e+01 6.72571e+01 3.59243e-01
1.66370e-01 -1.60342e+01 2.95226e+02 2.95611e+01 6.59198e+01 5.54415e-01 1.13750e-02 2.29115e+00 1.32481e+01 7.41558e+02 1.32122e+01 7.18212e+01 3.67860e-01
1.47875e-01 -1.60115e+01 2.06445e+02 3.14977e+01 5.67539e+01 6.72609e-01 1.79530e-02 2.00253e+00 1.26230e+01 4.75241e+02 1.13048e+01 1.63594e+01 4.53852e-01
1.59213e-01 -1.60272e+01 2.34282e+02 2.85190e+01 6.73790e+01 5.87733e-01 9.38200e-03 2.30700e+00 1.33360e+01 7.32540e+02 1.32210e+01 6.93588e+01 3.79987e-01
1.48951e-01 -1.60038e+01 2.23215e+02 3.17216e+01 4.45155e+01 7.29826e-01 7.53100e-03 2.02902e+00 1.22218e+01 3.99008e+02 1.12290e+01 1.67801e+01 7.14360e-01
1.40242e-01 -1.60485e+01 2.57538e+02 3.30186e+01 6.05423e+01 5.63369e-01 2.90520e-02 2.04655e+00 1.35015e+01 7.76587e+02 1.26437e+01 4.29952e+01 3.02937e-01
1.46870e-01 -1.60492e+01 2.00154e+02 3.00901e+01 4.99965e+01 6.94451e-01 1.06710e-02 2.07520e+00 1.24699e+01 4.48933e+02 1.17508e+01 2.51727e+01 8.02196e-01
1.60360e-01 -1.59589e+01 2.23034e+02 3.00098e+01 5.43400e+01 5.89889e-01 6.77700e-03 2.36773e+00 1.30685e+01 6.85629e+02 1.31337e+01 7.06954e+01 4.45962e-01
1.59325e-01 -1.59752e+01 2.79291e+02 3.27788e+01 6.96476e+01 6.60478e-01 1.20750e-02 2.09347e+00 1.29263e+01 5.68096e+02 1.22220e+01 3.40479e+01 6.25037e-01
1.59839e-01 -1.59520e+01 2.86801e+02 3.13344e+01 5.66287e+01 5.87716e-01 7.42400e-03 2.35924e+00 1.32156e+01 7.38457e+02 1.32680e+01 7.58261e+01 3.72009e-01
1.43069e-01 -1.60017e+01 2.41437e+02 2.89274e+01 5.77111e+01 6.57774e-01 1.47890e-02 2.11986e+00 1.32266e+01 6.65150e+02 1.26157e+01 4.40471e+01 4.76080e-01
1.63083e-01 -1.59530e+01 2.98732e+02 2.88120e+01 5.47164e+01 5.81386e-01 1.24820e-02 2.23490e+00 1.30110e+01 6.92913e+02 1.29333e+01 6.23765e+01 4.35426e-01
1.54550e-01 -1.60441e+01 2.89247e+02 2.85534e+01 6.31825e+01 7.14172e-01 2.74600e-03 2.18513e+00 1.29927e+01 5.95734e+02 1.24450e+01 4.04628e+01 5.82073e-01
1.67395e-01 -1.59720e+01 2.84120e+02 3.34920e+01 6.14054e+01 5.80635e-01 1.07240e-02 2.24454e+00 1.29652e+01 6.39360e+02 1.28550e+01 5.78671e+01 5.14897e-01
1.50364e-01 -1.59840e+01 2.38961e+02 3.13673e+01 5.99186e+01 6.19747e-01 1.23100e-02 2.20677e+00 1.32173e+01 6.81439e+02 1.29161e+01 5.61752e+01 4.52067e-01
1.46439e-01 -1.60136e+01 2.11360e+02 3.07859e+01 6.21634e+01 6.78843e-01 3.46500e-03 2.30086e+00 1.30263e+01 5.88074e+02 1.27352e+01 4.97886e+01 5.93976e-01
1.48106e-01 -1.60321e+01 2.34287e+02 2.92105e+01 6.59453e+01 7.44993e-01 1.88500e-03 2.10000e+00 1.27645e+01 4.93900e+02 1.17960e+01 2.42998e+01 7.38157e-01
1.60109e-01 -1.60408e+01 2.35661e+02 3.35326e+01 6.72274e+01 6.55402e-01 1.66390e-02 2.01293e+00 1.26206e+01 4.75151e+02 1.14793e+01 1.91326e+01 5.26689e-01
1.42072e-01 -1.60057e+01 2.32379e+02 2.86281e+01 5.13893e+01 5.59350e-01 3.11820e-02 2.02380e+00 1.32423e+01 7.26034e+02 1.23152e+01 3.55693e+01 3.04358e-01
1.56554e-01 -1.60300e+01 2.68185e+02 2.94895e+01 4.15409e+01 6.32436e-01 1.40840e-02 2.13176e+00 1.26605e+01 5.85576e+02 1.23568e+01 4.27246e+01 5.97860e-01
1.40785e-01 -1.60328e+01 2.14513e+02 3.09257e+01 4.80765e+01 6.07018e-01 2.41230e-02 2.05495e+00 1.31160e+01 6.60790e+02 1.23809e+01 3.80076e+01 4.70194e-01
1.49209e-01 -1.59984e+01 2.96611e+02 3.32855e+01 6.53947e+01 5.64395e-01 2.65110e-02 2.05787e+00 1.33908e+01 7.40983e+02 1.26226e+01 4.32872e+01 3.62453e-01
1.45284e-01 -1.60484e+01 2.55639e+02 2.80516e+01 4.32142e+01 6.81022e-01 5.15100e-03 2.27596e+00 1.30301e+01 6.51599e+02 1.28476e+01 5.65288e+01 4.96368e-01
1.57612e-01 -1.59529e+01 2.14623e+02 2.94525e+01 6.21149e+01 6.32946e-01 3.62300e-03 2.37447e+00 1.30510e+01 6.30231e+02 1.29740e+01 6.08668e+01 5.28828e-01
1.57087e-01 -1.59956e+01 2.66628e+02 2.98634e+01 4.29400e+01 6.52832e-01 1.57740e-02 2.06128e+00 1.25597e+01 5.27005e+02 1.19418e+01 3.02727e+01 6.82443e-01
1.65796e-01 -1.60451e+01 2.31127e+02 3.31018e+01 5.33566e+01 7.04446e-01 8.34300e-03 2.00421e+00 1.19821e+01 3.48533e+02 1.07860e+01 1.15713e+01 5.60211e-01
1.59113e-01 -1.59893e+01 2.46592e+02 2.85389e+01 5.29133e+01 6.38780e-01 1.19320e-02 2.14523e+00 1.27783e+01 5.65084e+02 1.23839e+01 4.10426e+01 6.29716e-01
1.47747e-01 -1.60223e+01 2.25932e+02 3.39527e+01 5.62549e+01 6.49653e-01 1.27900e-02 2.13848e+00 1.29476e+01 5.82805e+02 1.24671e+01 4.14570e+01 6.02168e-01
1.61204e-01 -1.60294e+01 2.18708e+02 3.11746e+01 6.50315e+01 6.74754e-01 9.93500e-03 2.07472e+00 1.24836e+01 4.43828e+02 1.17298e+01 2.44919e+01 8.09130e-01
1.47318e-01 -1.59791e+01 2.70310e+02 2.94271e+01 5.88227e+01 6.48157e-01 9.93000e-03 2.22581e+00 1.33372e+01 7.22470e+02 1.30227e+01 5.94849e+01 3.93753e-01
1.68674e-01 -1.60215e+01 2.19239e+02 3.10329e+01 5.57201e+01 5.83448e-01 6.11900e-03 2.35654e+00 1.28379e+01 6.19724e+02 1.29162e+01 6.33004e+01 5.44959e-01
1.69230e-01 -1.60411e+01 2.53138e+02 3.28649e+01 4.96859e+01 7.00931e-01 3.78600e-03 2.09506e+00 1.20633e+01 3.80710e+02 1.14712e+01 2.18696e+01 8.87311e-01
1.53069e-01 -1.60024e+01 2.84552e+02 2.85949e+01 5.82283e+01 6.08043e-01 1.98840e-02 2.09222e+00 1.31763e+01 6.80909e+02 1.25830e+01 4.41176e+01 4.52841e-01
1.63963e-01 -1.60048e+01 2.73082e+02 3.31721e+01 4.38434e+01 6.27892e-01 1.71800e-03 2.42512e+00 1.27346e+01 6.04628e+02 1.28687e+01 6.32319e+01 5.68280e-01
1.62332e-01 -1.59845e+01 2.78592e+02 3.26071e+01 4.88871e+01 6.74149e-01 1.19400e-03 2.30497e+00 1.26192e+01 5.32403e+02 1.24901e+01 4.66835e+01 6.80177e-01
1.69967e-01 -1.60373e+01 2.65339e+02 2.87561e+01 4.53667e+01 6.79825e-01 9.69400e-03 2.05178e+00 1.21557e+01 4.20178e+02 1.14735e+01 2.18508e+01 8.08744e-01
1.44369e-01 -1.59847e+01 2.27541e+02 3.30045e+01 5.62592e+01 7.41422e-01 4.66700e-03 2.06937e+00 1.25360e+01 4.43520e+02 1.16056e+01 2.16050e+01 8.09507e-01
1.67909e-01 -1.60038e+01 2.16967e+02 3.24576e+01 6.26379e+01 6.53366e-01 1.02800e-02 2.08888e+00 1.23636e+01 4.28933e+02 1.17604e+01 2.60168e+01 8.28889e-01
1.43101e-01 -1.60095e+01 2.62837e+02 2.98230e+01 6.66725e+01 7.34736e-01 5.96400e-03 2.10349e+00 1.31936e+01 6.23004e+02 1.22888e+01 3.37372e+01 5.39913e-01
1.56006e-01 -1.59758e+01 2.54761e+02 3.22570e+01 4.90392e+01 6.56161e-01 1.84510e-02 2.00988e+00 1.25480e+01 4.94127e+02 1.14875e+01 2.00318e+01 4.87273e-01
1.41375e-01 -1.60413e+01 2.13282e+02 2.93354e+01 5.32494e+01 7.18280e-01 1.32100e-02 2.00217e+00 1.26046e+01 4.63811e+02 1.11589e+01 1.43612e+01 4.60902e-01
1.69303e-01 -1.60090e+01 2.78781e+02 3.28871e+01 5.68752e+01 6.35187e-01 2.08900e-03 2.35274e+00 1.27269e+01 5.63485e+02 1.26920e+01 5.35563e+01 6.32199e-01
1.54129e-01 -1.59969e+01 2.87130e+02 3.16448e+01 5.45355e+01 5.60836e-01 2.46600e-02 2.07400e+00 1.30444e+01 6.83628e+02 1.25110e+01 4.38883e+01 4.48873e-01
1.53542e-01 -1.60331e+01 2.75711e+02 3.11779e+01 5.69649e+01 5.74592e-01 1.88980e-02 2.14847e+00 1.32210e+01 7.18187e+02 1.28815e+01 5.57620e+01 3.99677e-01
1.64661e-01 -1.60058e+01 2.69465e+02 3.13394e+01 6.37524e+01 6.63503e-01 6.70600e-03 2.16850e+00 1.27200e+01 5.26794e+02 1.22834e+01 3.77082e+01 6.88748e-01
1.41748e-01 -1.60366e+01 2.49010e+02 3.37498e+01 5.70188e+01 6.34008e-01 9.79600e-03 2.27457e+00 1.34425e+01 7.57804e+02 1.32419e+01 6.84680e+01 3.46514e-01
1.64911e-01 -1.60414e+01 2.30450e+02 3.37833e+01 5.40084e+01 5.77081e-01 1.07790e-02 2.25497e+00 1.28358e+01 6.15281e+02 1.27961e+01 5.75228e+01 5.51807e-01
1.50748e-01 -1.60266e+01 2.00179e+02 2.80859e+01 6.36953e+01 5.61522e-01 2.63830e-02 2.05831e+00 1.32819e+01 6.86923e+02 1.25104e+01 4.01467e+01 4.37171e-01
1.48743e-01 -1.60115e+01 2.74050e+02 2.96242e+01 6.08000e+01 5.75699e-01 2.57510e-02 2.06043e+00 1.33445e+01 7.28636e+02 1.25921e+01 4.27437e+01 3.81267e-01
1.60960e-01 -1.59693e+01 2.14074e+02 3.28421e+01 6.25576e+01 6.75199e-01 1.25320e-02 2.02527e+00 1.23440e+01 4.10919e+02 1.13557e+01 1.81048e+01 6.76992e-01
1.47516e-01 -1.59957e+01 2.71728e+02 3.28707e+01 5.17148e+01 5.63054e-01 2.87430e-02 2.03090e+00 1.30720e+01 6.85068e+02 1.22697e+01 3.57767e+01 3.74870e-01
1.40911e-01 -1.59957e+01 2.95371e+02 2.95693e+01 4.35068e+01 6.74652e-01 8.08400e-03 2.25323e+00 1.33092e+01 7.51641e+02 1.31144e+01 6.54760e+01 3.54534e-01
1.41742e-01 -1.59791e+01 2.02574e+02 3.25122e+01 5.93488e+01 5.63875e-01 2.38450e-02 2.11039e+00 1.34553e+01 7.59488e+02 1.29217e+01 5.36390e+01 3.44338e-01
1.63861e-01 -1.60234e+01 2.70897e+02 2.94482e+01 4.95749e+01 6.90167e-01 6.69900e-03 2.10962e+00 1.24137e+01 4.67176e+02 1.18760e+01 2.90725e+01 7.76815e-01
1.57412e-01 -1.59695e+01 2.75842e+02 3.00338e+01 6.76999e+01 6.28354e-01 1.15690e-02 2.18357e+00 1.31981e+01 6.69022e+02 1.27990e+01 5.13944e+01 4.70333e-01
1.57764e-01 -1.59828e+01 2.99070e+02 3.15475e+01 6.40583e+01 6.85047e-01 7.59900e-03 2.13972e+00 1.29321e+01 5.81672e+02 1.23703e+01 3.86339e+01 6.03931e-01
1.46894e-01 -1.59678e+01 2.28030e+02 3.07256e+01 5.37417e+01 5.80496e-01 2.65300e-02 2.04033e+00 1.31195e+01 6.61967e+02 1.23092e+01 3.58509e+01 4.34611e-01
1.57938e-01 -1.60317e+01 2.94179e+02 2.83142e+01 5.44276e+01 7.32961e-01 4.25100e-03 2.08053e+00 1.25919e+01 4.94860e+02 1.18083e+01 2.61431e+01 7.36739e-01
1.64674e-01 -1.59714e+01 2.15022e+02 3.34033e+01 4.23333e+01 6.05803e-01 9.84100e-03 2.22049e+00 1.24520e+01 5.33712e+02 1.24111e+01 4.71058e+01 6.78171e-01
1.51471e-01 -1.59844e+01 2.98124e+02 3.23883e+01 6.09883e+01 7.28850e-01 9.61900e-03 2.02966e+00 1.28191e+01 5.34905e+02 1.17127e+01 2.27351e+01 5.61105e-01
1.50650e-01 -1.60367e+01 2.72832e+02 3.08804e+01 6.05028e+01 6.84278e-01 1.01880e-02 2.11814e+00 1.30013e+01 5.96382e+02 1.23697e+01 3.79490e+01 5.81068e-01
1.46224e-01 -1.59531e+01 2.82430e+02 3.30676e+01 6.57864e+01 6.49403e-01 9.85900e-03 2.22441e+00 1.34523e+01 7.43374e+02 1.30906e+01 6.05185e+01 3.65442e-01
1.45066e-01 -1.59771e+01 2.09450e+02 2.86503e+01 6.39570e+01 6.10731e-01 1.94460e-02 2.11108e+00 1.33614e+01 7.01156e+02 1.27379e+01 4.69022e+01 4.23623e-01
1.65941e-01 -1.59948e+01 2.32546e+02 2.85679e+01 4.68697e+01 6.25064e-01 1.39630e-02 2.10466e+00 1.24223e+01 5.01898e+02 1.20314e+01 3.39258e+01 7.26301e-01
1.61204e-01 -1.60428e+01 2.24806e+02 3.14115e+01 5.18580e+01 6.54254e-01 5.93100e-03 2.22095e+00 1.25583e+01 5.02593e+02 1.23222e+01 4.08249e+01 7.25266e-01
1.43489e-01 -1.59594e+01 2.51846e+02 2.85078e+01 5.13922e+01 6.50604e-01 1.32320e-02 2.16660e+00 1.32356e+01 6.93661e+02 1.28227e+01 5.23432e+01 4.34349e-01
1.60641e-01 -1.60372e+01 2.35934e+02 3.38584e+01 4.41502e+01 6.51753e-01 8.17000e-04 2.39900e+00 1.25927e+01 5.38672e+02 1.26349e+01 5.32602e+01 6.70558e-01
1.62035e-01 -1.60303e+01 2.56866e+02 3.37669e+01 5.09401e+01 5.76765e-01 2.44560e-02 2.02521e+00 1.25846e+01 5.47086e+02 1.18396e+01 2.77910e+01 5.22338e-01
1.48959e-01 -1.59673e+01 2.31888e+02 3.10347e+01 6.39555e+01 5.56007e-01 2.35590e-02 2.10850e+00 1.34155e+01 7.47670e+02 1.28777e+01 5.23578e+01 3.59752e-01
1.43575e-01 -1.60018e+01 2.14917e+02 3.22351e+01 5.60448e+01 6.42853e-01 1.69400e-02 2.09525e+00 1.30541e+01 6.07797e+02 1.24152e+01 3.87900e+01 5.63373e-01
1.49701e-01 -1.60401e+01 2.24754e+02 3.31070e+01 4.02224e+01 6.37324e-01 1.12230e-02 2.19237e+00 1.27564e+01 5.85398e+02 1.25564e+01 4.82234e+01 5.98137e-01
1.57784e-01 -1.59728e+01 2.27727e+02 3.06026e+01 5.50922e+01 6.62913e-01 1.30390e-02 2.06852e+00 1.25542e+01 4.80982e+02 1.18543e+01 2.72563e+01 7.56850e-01
1.49665e-01 -1.59579e+01 2.07324e+02 3.00828e+01 4.87364e+01 6.12163e-01 1.61350e-02 2.14563e+00 1.29549e+01 6.24073e+02 1.26043e+01 4.73192e+01 5.38271e-01
1.43711e-01 -1.60046e+01 2.54741e+02 2.96481e+01 4.09103e+01 6.38361e-01 1.43980e-02 2.16586e+00 1.30665e+01 6.83580e+02 1.27705e+01 5.34561e+01 4.48943e-01
1.55547e-01 -1.59640e+01 2.04939e+02 2.83294e+01 4.53078e+01 6.13239e-01 2.31600e-02 2.01577e+00 1.25200e+01 5.20477e+02 1.16446e+01 2.36580e+01 4.98280e-01
1.61263e-01 -1.59858e+01 2.66268e+02 3.20901e+01 4.71831e+01 6.17413e-01 1.55140e-02 2.10769e+00 1.26348e+01 5.54078e+02 1.22407e+01 3.84019e+01 6.46784e-01
1.65540e-01 -1.59569e+01 2.66055e+02 2.84181e+01 5.88836e+01 6.96684e-01 1.30100e-03 2.20415e+00 1.25406e+01 4.84851e+02 1.21194e+01 3.43786e+01 7.51422e-01
1.44648e-01 -1.60417e+01 2.49789e+02 3.23394e+01 5.37437e+01 7.30368e-01 1.25300e-03 2.20714e+00 1.28148e+01 5.35272e+02 1.23205e+01 3.76695e+01 6.75779e-01
1.47385e-01 -1.59527e+01 2.87767e+02 3.31077e+01 6.19106e+01 5.76923e-01 1.89670e-02 2.16338e+00 1.34936e+01 7.93577e+02 1.31298e+01 6.29168e+01 3.01922e-01
1.46457e-01 -1.59586e+01 2.43947e+02 3.11406e+01 5.56173e+01 6.38377e-01 9.04400e-03 2.26418e+00 1.32649e+01 7.03973e+02 1.30589e+01 6.22366e+01 4.19621e-01
1.57177e-01 -1.59996e+01 2.11735e+02 3.38829e+01 6.83237e+01 5.63221e-01 2.42420e-02 2.05672e+00 1.30789e+01 6.18535e+02 1.23381e+01 3.63273e+01 5.35833e-01
1.65241e-01 -1.60411e+01 2.98670e+02 3.09699e+01 5.26438e+01 6.03392e-01 8.46000e-03 2.27297e+00 1.28926e+01 6.41284e+02 1.28522e+01 5.97013e+01 5.11973e-01
1.65900e-01 -1.59592e+01 2.48414e+02 3.13511e+01 4.64922e+01 7.15503e-01 2.07600e-03 2.10554e+00 1.20530e+01 3.79688e+02 1.14633e+01 2.18038e+01 8.88445e-01
1.64464e-01 -1.60431e+01 2.98097e+02 3.10877e+01 4.83528e+01 6.35189e-01 1.14020e-02 2.14571e+00 1.26462e+01 5.56856e+02 1.23351e+01 4.13985e+01 6.42482e-01
1.40725e-01 -1.59932e+01 2.97078e+02 3.07066e+01 6.04876e+01 6.53978e-01 1.47120e-02 2.15169e+00 1.35530e+01 7.89792e+02 1.30307e+01 5.70414e+01 3.06477e-01
1.42683e-01 -1.60078e+01 2.19795e+02 3.18651e+01 4.32598e+01 7.20970e-01 4.83600e-03 2.14753e+00 1.25299e+01 4.74857e+02 1.20092e+01 3.12405e+01 7.65869e-01
1.48683e-01 -1.59764e+01 2.54662e+02 3.16815e+01 5.09681e+01 6.19898e-01 2.25450e-02 2.03779e+00 1.29543e+01 6.10118e+02 1.21227e+01 3.18362e+01 4.96936e-01
1.52286e-01 -1.60202e+01 2.12750e+02 3.10649e+01 6.26936e+01 6.21076e-01 1.02350e-02 2.23858e+00 1.31557e+01 6.51509e+02 1.28993e+01 5.58137e+01 4.96502e-01
1.62824e-01 -1.60383e+01 2.55517e+02 3.23756e+01 6.29217e+01 5.52161e-01 5.95400e-03 2.46335e+00 1.33517e+01 7.88574e+02 1.35341e+01 8.97546e+01 3.07952e-01
1.47615e-01 -1.60266e+01 2.35299e+02 2.97585e+01 6.01811e+01 6.46060e-01 8.04200e-03 2.26588e+00 1.32622e+01 6.88235e+02 1.30078e+01 5.94093e+01 4.42181e-01
1.54403e-01 -1.60360e+01 2.84446e+02 3.15467e+01 4.83546e+01 6.47582e-01 2.06140e-02 2.01001e+00 1.27100e+01 5.46846e+02 1.16476e+01 2.24559e+01 4.35313e-01
1.48494e-01 -1.60199e+01 2.20321e+02 3.21162e+01 4.86220e+01 6.13676e-01 2.20480e-02 2.04789e+00 1.28535e+01 5.84475e+02 1.21257e+01 3.26432e+01 5.66854e-01
1.55046e-01 -1.60420e+01 2.64874e+02 3.39532e+01 4.44119e+01 7.39786e-01 5.81300e-03 2.02107e+00 1.22104e+01 4.04702e+02 1.11703e+01 1.60344e+01 6.52891e-01
1.46077e-01 -1.59923e+01 2.96930e+02 3.16238e+01 4.43136e+01 6.89190e-01 1.39500e-03 2.37061e+00 1.31200e+01 6.89587e+02 1.30605e+01 6.56098e+01 4.40224e-01
1.57776e-01 -1.60392e+01 2.28042e+02 2.96875e+01 4.57279e+01 6.21466e-01 3.10300e-03 2.43133e+00 1.29127e+01 6.51853e+02 1.30393e+01 6.88901e+01 4.95985e-01
1.62312e-01 -1.60495e+01 2.00819e+02 3.11553e+01 6.86049e+01 6.12048e-01 2.66800e-03 2.43730e+00 1.30858e+01 6.36814e+02 1.30848e+01 6.55260e+01 5.18773e-01
1.65008e-01 -1.59885e+01 2.84586e+02 2.96891e+01 5.41094e+01 6.63731e-01 8.62100e-03 2.13549e+00 1.26147e+01 5.20367e+02 1.21740e+01 3.58140e+01 6.98524e-01
1.64729e-01 -1.60039e+01 2.25078e+02 2.95567e+01 6.66439e+01 6.44184e-01 1.09440e-02 2.11939e+00 1.26879e+01 5.07255e+02 1.21307e+01 3.32210e+01 7.18298e-01
1.55299e-01 -1.60324e+01 2.21905e+02 3.03813e+01 4.06161e+01 6.28972e-01 2.94100e-03 2.43000e+00 1.28268e+01 6.37000e+02 1.29743e+01 6.74016e+01 5.18490e-01
1.48587e-01 -1.59638e+01 2.38339e+02 3.28358e+01 4.55927e+01 6.03933e-01 5.84300e-03 2.42817e+00 1.32615e+01 7.67433e+02 1.34076e+01 8.38611e+01 3.34176e-01
1.48053e-01 -1.60173e+01 2.40254e+02 2.81873e+01 5.52736e+01 6.02680e-01 1.65660e-02 2.16958e+00 1.33033e+01 7.27066e+02 1.29519e+01 5.72584e+01 3.87440e-01
1.50378e-01 -1.59908e+01 2.69333e+02 3.34746e+01 6.35514e+01 6.18372e-01 1.80530e-02 2.10155e+00 1.32058e+01 6.65327e+02 1.25982e+01 4.37567e+01 4.75818e-01
1.58854e-01 -1.60250e+01 2.70983e+02 2.83577e+01 5.19700e+01 6.29697e-01 9.22900e-03 2.22981e+00 1.29483e+01 6.34713e+02 1.27627e+01 5.41294e+01 5.21978e-01
1.54454e-01 -1.59541e+01 2.04883e+02 3.23638e+01 4.77239e+01 6.08855e-01 2.11400e-02 2.04578e+00 1.26327e+01 5.32008e+02 1.19548e+01 2.97961e+01 6.36450e-01
1.53601e-01 -1.60092e+01 2.67845e+02 3.39793e+01 5.98829e+01 6.51016e-01 1.43700e-03 2.42823e+00 1.31719e+01 6.74112e+02 1.31348e+01 6.72453e+01 4.62815e-01
1.63072e-01 -1.60283e+01 2.37592e+02 3.37272e+01 4.69713e+01 6.51235e-01 7.45000e-03 2.18061e+00 1.24319e+01 4.82523e+02 1.21731e+01 3.74841e+01 7.54806e-01
1.54699e-01 -1.59910e+01 2.38372e+02 3.27289e+01 6.72151e+01 6.57322e-01 5.60700e-03 2.25490e+00 1.30331e+01 5.98198e+02 1.27163e+01 4.92593e+01 5.78249e-01
1.46545e-01 -1.59813e+01 2.08630e+02 3.33992e+01 6.88156e+01 6.03037e-01 8.59400e-03 2.34587e+00 1.35769e+01 7.83043e+02 1.34550e+01 7.68732e+01 3.14696e-01
1.66861e-01 -1.60463e+01 2.91828e+02 2.88361e+01 4.07794e+01 7.00379e-01 1.02460e-02 2.02097e+00 1.21555e+01 4.27627e+02 1.12753e+01 1.83575e+01 6.30301e-01
1.55962e-01 -1.60397e+01 2.82148e+02 3.34980e+01 6.88226e+01 5.83723e-01 8.00300e-03 2.36429e+00 1.35073e+01 7.99395e+02 1.34806e+01 8.12814e+01 2.94999e-01
1.45478e-01 -1.60237e+01 2.33872e+02 3.24659e+01 6.05011e+01 5.88456e-01 1.86330e-02 2.15374e+00 1.34073e+01 7.44254e+02 1.29940e+01 5.72551e+01 3.64272e-01
1.43880e-01 -1.60293e+01 2.60395e+02 2.83140e+01 5.73038e+01 6.81369e-01 1.24500e-02 2.11697e+00 1.31952e+01 6.55441e+02 1.25425e+01 4.18762e+01 4.90589e-01
1.44717e-01 -1.60413e+01 2.28852e+02 3.18304e+01 6.69163e+01 6.75621e-01 2.55200e-03 2.35698e+00 1.33079e+01 6.71345e+02 1.30525e+01 5.97633e+01 4.66897e-01
1.66494e-01 -1.59913e+01 2.06471e+02 2.86688e+01 6.28288e+01 6.70080e-01 7.85700e-03 2.10468e+00 1.23412e+01 4.19305e+02 1.17333e+01 2.54566e+01 8.41264e-01
1.49450e-01 -1.60290e+01 2.26428e+02 3.36945e+01 4.77245e+01 5.94220e-01 2.12180e-02 2.08395e+00 1.29031e+01 6.19423e+02 1.23967e+01 4.08044e+01 5.45423e-01
1.44642e-01 -1.59823e+01 2.72099e+02 2.93508e+01 5.53754e+01 6.36429e-01 1.43020e-02 2.17080e+00 1.33626e+01 7.37371e+02 1.29606e+01 5.66594e+01 3.73467e-01
1.47832e-01 -1.60448e+01 2.53491e+02 2.89950e+01 5.63421e+01 6.67567e-01 1.90800e-03 2.40276e+00 1.32629e+01 7.03260e+02 1.31649e+01 6.74601e+01 4.20633e-01
1.66874e-01 -1.60418e+01 2.50887e+02 3.21724e+01 6.06977e+01 6.88988e-01 6.22600e-03 2.09033e+00 1.23370e+01 4.23671e+02 1.16634e+01 2.41029e+01 8.35693e-01
1.40502e-01 -1.59622e+01 2.26474e+02 2.92985e+01 6.93479e+01 6.40107e-01 2.44830e-02 2.01126e+00 1.34173e+01 6.86696e+02 1.20420e+01 2.63773e+01 2.99077e-01
1.60643e-01 -1.59734e+01 2.24187e+02 3.15644e+01 4.00103e+01 6.41950e-01 1.39250e-02 2.08508e+00 1.23106e+01 4.72485e+02 1.18647e+01 3.01440e+01 7.69265e-01
1.54119e-01 -1.60243e+01 2.55115e+02 3.13879e+01 5.46151e+01 6.30116e-01 7.87800e-03 2.27559e+00 1.30786e+01 6.58731e+02 1.29372e+01 5.95832e+01 4.85657e-01
1.63068e-01 -1.59805e+01 2.22849e+02 3.19438e+01 5.08975e+01 5.89076e-01 1.02040e-02 2.25706e+00 1.27999e+01 6.10559e+02 1.27617e+01 5.66566e+01 5.59100e-01
1.45354e-01 -1.59644e+01 2.03833e+02 2.97463e+01 4.72066e+01 6.45851e-01 1.44340e-02 2.13059e+00 1.28786e+01 5.83844e+02 1.24311e+01 4.14425e+01 6.00552e-01
1.52041e-01 -1.60070e+01 2.06858e+02 3.30206e+01 5.82777e+01 7.23596e-01 5.51100e-03 2.05321e+00 1.21891e+01 3.67582e+02 1.12659e+01 1.70953e+01 8.72821e-01
1.66795e-01 -1.60170e+01 2.55902e+02 2.85345e+01 6.93188e+01 6.01431e-01 3.57300e-03 2.41622e+00 1.31955e+01 6.93627e+02 1.31957e+01 7.06181e+01 4.34398e-01
1.46906e-01 -1.60263e+01 2.40914e+02 3.01696e+01 6.99806e+01 6.66489e-01 1.37490e-02 2.10042e+00 1.32449e+01 6.43367e+02 1.24624e+01 3.83524e+01 5.08810e-01
1.62837e-01 -1.59710e+01 2.21482e+02 3.14756e+01 6.85491e+01 5.64030e-01 8.91400e-03 2.34260e+00 1.32910e+01 7.24444e+02 1.32741e+01 7.31903e+01 3.91036e-01
1.47824e-01 -1.59778e+01 2.49065e+02 3.17784e+01 4.57670e+01 6.15493e-01 9.90200e-03 2.28677e+00 1.31742e+01 7.20615e+02 1.31239e+01 6.85244e+01 3.96313e-01
1.57005e-01 -1.59604e+01 2.54833e+02 3.28932e+01 6.66202e+01 6.30594e-01 4.16500e-03 2.36427e+00 1.32081e+01 6.76105e+02 1.31066e+01 6.49311e+01 4.59883e-01
1.46940e-01 -1.60076e+01 2.53288e+02 3.25731e+01 5.54828e+01 7.12687e-01 1.84500e-03 2.24156e+00 1.28868e+01 5.60654e+02 1.24923e+01 4.27345e+01 6.36593e-01
1.69894e-01 -1.59818e+01 2.13110e+02 2.91609e+01 6.17948e+01 5.63424e-01 2.39800e-03 2.54494e+00 1.31152e+01 7.17840e+02 1.33562e+01 8.35891e+01 4.00158e-01
1.47862e-01 -1.59902e+01 2.78668e+02 3.21708e+01 6.86339e+01 5.70917e-01 2.99800e-02 2.01140e+00 1.34000e+01 7.20975e+02 1.21884e+01 3.02855e+01 2.66876e-01
1.65499e-01 -1.59993e+01 2.10210e+02 2.93609e+01 5.67810e+01 6.10965e-01 1.16170e-02 2.17360e+00 1.26877e+01 5.40809e+02 1.24056e+01 4.25794e+01 6.67271e-01
1.64663e-01 -1.60294e+01 2.52078e+02 2.88566e+01 5.90297e+01 6.80521e-01 1.04040e-02 2.05388e+00 1.24573e+01 4.56179e+02 1.16396e+01 2.31173e+01 7.68944e-01
1.42519e-01 -1.59840e+01 2.59444e+02 3.30162e+01 4.24500e+01 6.15042e-01 1.15450e-02 2.27154e+00 1.32783e+01 7.67146e+02 1.32180e+01 7.22774e+01 3.34541e-01
1.42413e-01 -1.60390e+01 2.81452e+02 3.28278e+01 6.61377e+01 7.17275e-01 6.99000e-03 2.14185e+00 1.32972e+01 6.63265e+02 1.25977e+01 4.22895e+01 4.78887e-01
1.60702e-01 -1.59803e+01 2.97941e+02 2.81422e+01 6.90700e+01 6.50578e-01 1.69080e-02 2.04721e+00 1.30234e+01 6.07724e+02 1.21045e+01 3.05837e+01 5.30874e-01
1.45031e-01 -1.59602e+01 2.04490e+02 3.15410e+01 4.70846e+01 7.15787e-01 1.00410e-02 2.03511e+00 1.23136e+01 4.09693e+02 1.13681e+01 1.85289e+01 7.42012e-01
1.62180e-01 -1.59932e+01 2.00613e+02 3.07713e+01 4.73031e+01 6.81446e-01 2.38000e-04 2.29800e+00 1.22047e+01 4.15749e+02 1.20450e+01 3.50379e+01 8.45751e-01
1.67007e-01 -1.60462e+01 2.82564e+02 3.05440e+01 5.01390e+01 6.40578e-01 1.12840e-02 2.12357e+00 1.25416e+01 5.18364e+02 1.21505e+01 3.61233e+01 7.01561e-01
1.62029e-01 -1.60386e+01 2.91167e+02 2.88133e+01 5.76524e+01 7.31743e-01 3.62500e-03 2.06780e+00 1.24890e+01 4.64223e+02 1.16310e+01 2.28479e+01 7.80551e-01
1.55728e-01 -1.59583e+01 2.30721e+02 3.21785e+01 5.91989e+01 5.74640e-01 1.78840e-02 2.15108e+00 1.31119e+01 6.66777e+02 1.27729e+01 5.19979e+01 4.73664e-01
1.45757e-01 -1.59717e+01 2.17741e+02 3.03780e+01 6.05657e+01 6.28949e-01 1.46180e-02 2.15967e+00 1.32436e+01 6.70837e+02 1.27883e+01 5.01174e+01 4.67647e-01
1.64229e-01 -1.59918e+01 2.59660e+02 2.86768e+01 6.56816e+01 6.45849e-01 1.04360e-02 2.13807e+00 1.28343e+01 5.57982e+02 1.23267e+01 3.81445e+01 6.40736e-01
1.56040e-01 -1.59750e+01 2.95819e+02 2.87546e+01 4.45077e+01 7.11236e-01 5.74400e-03 2.12826e+00 1.26135e+01 5.26495e+02 1.21222e+01 3.44909e+01 6.89203e-01
1.57690e-01 -1.60464e+01 2.48462e+02 3.35413e+01 4.99264e+01 6.60607e-01 8.56200e-03 2.16126e+00 1.26115e+01 5.15705e+02 1.22547e+01 3.81767e+01 7.05584e-01
1.46561e-01 -1.59838e+01 2.82641e+02 3.18954e+01 6.40191e+01 6.85486e-01 1.09270e-02 2.12318e+00 1.32225e+01 6.55677e+02 1.25633e+01 4.21276e+01 4.90235e-01
1.48583e-01 -1.60425e+01 2.01949e+02 3.06986e+01 4.91500e+01 7.07490e-01 1.05220e-02 2.03257e+00 1.22728e+01 4.01070e+02 1.13280e+01 1.80184e+01 7.35456e-01
1.41487e-01 -1.60141e+01 2.87782e+02 3.04364e+01 6.95013e+01 6.97089e-01 1.19250e-02 2.11181e+00 1.35420e+01 7.50554e+02 1.27398e+01 4.51831e+01 3.55958e-01
1.42637e-01 -1.60389e+01 2.33610e+02 3.35693e+01 5.76870e+01 6.78106e-01 1.55110e-02 2.05467e+00 1.29503e+01 5.62694e+02 1.20632e+01 2.95290e+01 6.16569e-01
1.56770e-01 -1.59855e+01 2.57110e+02 3.33076e+01 5.37657e+01 6.95791e-01 3.80000e-03 2.18245e+00 1.25863e+01 4.92646e+02 1.21689e+01 3.53399e+01 7.40004e-01
1.48697e-01 -1.59987e+01 2.24468e+02 2.89932e+01 6.03646e+01 5.74163e-01 1.64390e-02 2.21230e+00 1.34688e+01 7.82744e+02 1.32179e+01 6.74306e+01 3.15063e-01
1.53928e-01 -1.60448e+01 2.77307e+02 3.23347e+01 5.23415e+01 6.31703e-01 1.66670e-02 2.09290e+00 1.29047e+01 6.01787e+02 1.23551e+01 3.90214e+01 5.72683e-01
1.61269e-01 -1.60257e+01 2.35123e+02 2.87409e+01 5.28092e+01 6.21199e-01 4.11000e-04 2.53070e+00 1.30159e+01 6.65759e+02 1.31649e+01 7.32406e+01 4.75175e-01
1.43988e-01 -1.59542e+01 2.88449e+02 2.83691e+01 5.79124e+01 6.51276e-01 1.03500e-02 2.23418e+00 1.35100e+01 7.89750e+02 1.32045e+01 6.59896e+01 3.06528e-01
1.47929e-01 -1.60366e+01 2.57434e+02 3.18024e+01 4.90549e+01 5.98876e-01 1.13600e-02 2.28371e+00 1.32975e+01 7.62847e+02 1.32453e+01 7.30393e+01 3.40022e-01
1.66364e-01 -1.60351e+01 2.86548e+02 3.25341e+01 5.76826e+01 5.53612e-01 2.45400e-02 2.04672e+00 1.27136e+01 5.85730e+02 1.21056e+01 3.39109e+01 5.61575e-01
1.58511e-01 -1.59544e+01 2.97930e+02 2.96593e+01 6.55938e+01 6.59264e-01 1.31470e-02 2.09425e+00 1.30140e+01 6.08304e+02 1.23334e+01 3.69518e+01 5.62588e-01
1.60311e-01 -1.60173e+01 2.36430e+02 2.82598e+01 5.32674e+01 6.56743e-01 1.54490e-02 2.04003e+00 1.25309e+01 4.83991e+02 1.17057e+01 2.42731e+01 6.78939e-01
1.52089e-01 -1.59726e+01 2.40705e+02 2.82991e+01 4.68956e+01 7.31272e-01 7.53000e-04 2.16992e+00 1.24561e+01 4.61867e+02 1.19362e+01 2.99809e+01 7.84295e-01
1.67065e-01 -1.59539e+01 2.93473e+02 3.18860e+01 6.49755e+01 5.52340e-01 2.46340e-02 2.04762e+00 1.29000e+01 6.05034e+02 1.22043e+01 3.46176e+01 5.35936e-01
1.56356e-01 -1.60065e+01 2.65916e+02 3.31764e+01 4.75398e+01 6.91043e-01 4.48900e-03 2.18752e+00 1.25766e+01 5.07323e+02 1.22309e+01 3.77494e+01 7.18196e-01
1.50425e-01 -1.60418e+01 2.16117e+02 3.28064e+01 6.65889e+01 5.78886e-01 2.28990e-02 2.07862e+00 1.32534e+01 6.69049e+02 1.25675e+01 4.20183e+01 4.70293e-01
1.66215e-01 -1.59940e+01 2.33926e+02 2.90208e+01 6.41183e+01 6.15367e-01 1.35020e-02 2.12859e+00 1.27869e+01 5.50827e+02 1.23253e+01 3.86020e+01 6.51815e-01
1.42610e-01 -1.59775e+01 2.14977e+02 3.09540e+01 6.30607e+01 6.08512e-01 1.73560e-02 2.15628e+00 1.34608e+01 7.38740e+02 1.29856e+01 5.56022e+01 3.71628e-01
1.48950e-01 -1.59890e+01 2.03260e+02 3.31665e+01 5.83501e+01 5.85790e-01 2.44430e-02 2.04813e+00 1.30430e+01 6.19583e+02 1.22693e+01 3.48580e+01 5.16052e-01
1.42108e-01 -1.60202e+01 2.51565e+02 2.80348e+01 4.57062e+01 6.30269e-01 1.38870e-02 2.20135e+00 1.32965e+01 7.46987e+02 1.30370e+01 6.19204e+01 3.60654e-01
1.40490e-01 -1.59974e+01 2.64271e+02 2.90698e+01 6.59289e+01 6.25985e-01 2.50130e-02 2.03301e+00 1.35404e+01 7.55605e+02 1.24374e+01 3.58259e+01 2.98587e-01
1.57344e-01 -1.59924e+01 2.57659e+02 2.85161e+01 4.35474e+01 6.73034e-01 7.73000e-04 2.36375e+00 1.27278e+01 5.76787e+02 1.26846e+01 5.37882e+01 6.11528e-01
1.67464e-01 -1.59919e+01 2.55633e+02 3.28676e+01 4.88642e+01 6.27187e-01 1.74000e-02 2.03368e+00 1.23498e+01 4.65560e+02 1.16238e+01 2.38946e+01 6.69627e-01
1.45654e-01 -1.60113e+01 2.28250e+02 3.07371e+01 5.14619e+01 5.88144e-01 2.50060e-02 2.05514e+00 1.31180e+01 6.67212e+02 1.24034e+01 3.88023e+01 4.61179e-01
1.58914e-01 -1.59777e+01 2.02821e+02 3.17071e+01 5.57514e+01 6.13543e-01 7.37500e-03 2.29526e+00 1.28903e+01 5.99168e+02 1.28126e+01 5.63036e+01 5.76744e-01
1.50984e-01 -1.60222e+01 2.32171e+02 3.17328e+01 4.01896e+01 6.07534e-01 4.77100e-03 2.44615e+00 1.30543e+01 7.31401e+02 1.32680e+01 8.10223e+01 3.81532e-01
1.52537e-01 -1.59764e+01 2.94588e+02 2.80607e+01 4.23527e+01 6.95077e-01 3.66300e-03 2.24501e+00 1.28382e+01 6.06311e+02 1.26269e+01 5.00326e+01 5.65672e-01
1.49029e-01 -1.59779e+01 2.33079e+02 3.26783e+01 5.14846e+01 5.53157e-01 2.22310e-02 2.12873e+00 1.31209e+01 7.19934e+02 1.28089e+01 5.49298e+01 3.97255e-01
1.67319e-01 -1.59824e+01 2.63911e+02 3.01153e+01 6.76293e+01 6.98087e-01 6.40500e-03 2.06743e+00 1.24904e+01 4.51561e+02 1.16304e+01 2.26003e+01 7.97991e-01
1.52420e-01 -1.60189e+01 2.85088e+02 3.19749e+01 6.06008e+01 6.80459e-01 4.16200e-03 2.25806e+00 1.30891e+01 6.34867e+02 1.27853e+01 5.20499e+01 5.21742e-01
1.49389e-01 -1.60386e+01 2.38017e+02 3.21091e+01 5.46482e+01 6.52915e-01 1.15300e-02 2.15609e+00 1.29511e+01 5.94426e+02 1.25236e+01 4.36380e+01 5.84106e-01
1.45380e-01 -1.60075e+01 2.32745e+02 3.07303e+01 6.99009e+01 7.34719e-01 9.03100e-03 2.01073e+00 1.28689e+01 5.07815e+02 1.13513e+01 1.61093e+01 4.79377e-01
1.64783e-01 -1.60023e+01 2.75723e+02 3.36872e+01 4.87232e+01 6.08983e-01 1.71250e-02 2.07992e+00 1.25514e+01 5.30873e+02 1.20779e+01 3.41423e+01 6.82517e-01
1.62579e-01 -1.60435e+01 2.36467e+02 2.84679e+01 6.53664e+01 6.20804e-01 1.28200e-03 2.47782e+00 1.31562e+01 6.77670e+02 1.31835e+01 7.03459e+01 4.57584e-01
1.56140e-01 -1.59524e+01 2.32624e+02 3.09122e+01 5.30013e+01 6.02892e-01 3.94100e-03 2.45830e+00 1.31891e+01 7.22791e+02 1.33212e+01 7.91387e+01 3.93311e-01
1.62097e-01 -1.60319e+01 2.22787e+02 2.84214e+01 6.58860e+01 7.09853e-01 6.75200e-03 2.03605e+00 1.23420e+01 4.03833e+02 1.12648e+01 1.66662e+01 7.53813e-01
1.41052e-01 -1.60059e+01 2.10182e+02 2.89296e+01 5.57374e+01 6.45275e-01 1.81520e-02 2.08670e+00 1.31500e+01 6.36040e+02 1.24464e+01 3.90189e+01 5.19954e-01
1.69416e-01 -1.59837e+01 2.69058e+02 3.21180e+01 6.87946e+01 5.65131e-01 9.57600e-03 2.29460e+00 1.31190e+01 6.77066e+02 1.30589e+01 6.49987e+01 4.58470e-01
1.42171e-01 -1.60167e+01 2.19397e+02 3.37564e+01 4.91685e+01 5.56189e-01 2.62820e-02 2.08045e+00 1.31765e+01 7.24641e+02 1.26615e+01 4.79921e+01 3.90765e-01
1.47275e-01 -1.60330e+01 2.79948e+02 3.38820e+01 5.27200e+01 6.11768e-01 1.81230e-02 2.12352e+00 1.31758e+01 6.92081e+02 1.27306e+01 4.98209e+01 4.36625e-01
1.53874e-01 -1.59748e+01 2.21984e+02 2.90965e+01 4.11892e+01 6.77257e-01 1.05470e-02 2.10115e+00 1.24238e+01 4.75746e+02 1.19143e+01 3.01114e+01 7.64593e-01
1.54091e-01 -1.59794e+01 2.72864e+02 3.02776e+01 6.56548e+01 5.71951e-01 2.65980e-02 2.03694e+00 1.32296e+01 6.79581e+02 1.23332e+01 3.54231e+01 4.01163e-01
1.54463e-01 -1.59747e+01 2.31450e+02 3.15551e+01 5.09891e+01 5.65749e-01 1.11460e-02 2.31890e+00 1.31752e+01 7.54770e+02 1.32517e+01 7.69213e+01 3.50451e-01
1.49439e-01 -1.60319e+01 2.82311e+02 3.12822e+01 6.52734e+01 6.37004e-01 2.15060e-02 2.03199e+00 1.32013e+01 6.52445e+02 1.21741e+01 3.10755e+01 4.19435e-01
1.60443e-01 -1.59831e+01 2.67462e+02 3.26570e+01 5.49702e+01 6.27332e-01 9.22600e-03 2.21620e+00 1.28659e+01 5.96490e+02 1.26507e+01 5.00130e+01 5.80901e-01
1.52555e-01 -1.59983e+01 2.94181e+02 3.30838e+01 6.94771e+01 6.65857e-01 1.55430e-02 2.05888e+00 1.31275e+01 6.22331e+02 1.22313e+01 3.29036e+01 5.33325e-01
1.47728e-01 -1.60369e+01 2.46027e+02 3.35997e+01 4.31282e+01 6.11622e-01 2.07460e-02 2.07445e+00 1.28518e+01 6.14661e+02 1.23142e+01 3.88413e+01 5.52765e-01
1.41169e-01 -1.59897e+01 2.11509e+02 3.29072e+01 6.73263e+01 6.74726e-01 1.14860e-02 2.13484e+00 1.31622e+01 6.02091e+02 1.24991e+01 3.96714e+01 5.72211e-01
1.67342e-01 -1.59887e+01 2.18419e+02 3.07059e+01 5.46781e+01 6.91203e-01 1.01020e-02 2.00359e+00 1.19999e+01 3.52326e+02 1.08146e+01 1.18496e+01 5.52749e-01
1.46418e-01 -1.60312e+01 2.13625e+02 3.06774e+01 6.35424e+01 6.47592e-01 6.38700e-03 2.30736e+00 1.32783e+01 6.77209e+02 1.30548e+01 6.07481e+01 4.58260e-01
1.66750e-01 -1.59570e+01 2.04844e+02 3.03613e+01 5.59935e+01 6.40313e-01 1.24470e-02 2.08664e+00 1.23667e+01 4.43617e+02 1.18169e+01 2.76063e+01 8.09414e-01
1.56060e-01 -1.59723e+01 2.03854e+02 3.14258e+01 4.90106e+01 6.01258e-01 2.32980e-02 2.02323e+00 1.26121e+01 5.26861e+02 1.17818e+01 2.58197e+01 5.35738e-01
1.43554e-01 -1.59593e+01 2.46021e+02 3.26356e+01 4.42486e+01 6.73783e-01 6.78700e-03 2.24832e+00 1.29862e+01 6.28173e+02 1.27736e+01 5.35264e+01 5.31981e-01
1.50349e-01 -1.59917e+01 2.23586e+02 3.26825e+01 4.83408e+01 7.11016e-01 6.23100e-03 2.10248e+00 1.23838e+01 4.35518e+02 1.17516e+01 2.57863e+01 8.20242e-01
1.59837e-01 -1.60270e+01 2.27875e+02 3.08662e+01 6.14952e+01 6.54939e-01 1.32700e-03 2.37329e+00 1.28530e+01 5.67632e+02 1.27363e+01 5.27293e+01 6.25758e-01
1.60803e-01 -1.60022e+01 2.43594e+02 3.30172e+01 5.48634e+01 7.06081e-01 1.89800e-03 2.16662e+00 1.23465e+01 4.29062e+02 1.18620e+01 2.86109e+01 8.28720e-01
1.50435e-01 -1.59631e+01 2.96863e+02 3.21260e+01 6.95782e+01 6.50597e-01 1.02640e-02 2.19792e+00 1.34080e+01 7.28997e+02 1.29789e+01 5.61998e+01 3.84804e-01
1.48693e-01 -1.60228e+01 2.82338e+02 3.09898e+01 6.31747e+01 7.45925e-01 3.65000e-04 2.15930e+00 1.29507e+01 5.65810e+02 1.22457e+01 3.44124e+01 6.28590e-01
1.58273e-01 -1.59532e+01 2.25678e+02 3.13948e+01 4.69893e+01 6.96761e-01 8.55700e-03 2.06094e+00 1.22089e+01 4.06729e+02 1.14885e+01 2.14284e+01 8.48885e-01
1.61871e-01 -1.59708e+01 2.37816e+02 2.83020e+01 4.19951e+01 6.37185e-01 7.02100e-03 2.24613e+00 1.25462e+01 5.54918e+02 1.24765e+01 4.84666e+01 6.45484e-01
1.63077e-01 -1.60240e+01 2.20120e+02 3.31444e+01 6.81673e+01 6.81901e-01 1.00840e-02 2.04094e+00 1.23672e+01 4.09639e+02 1.14307e+01 1.91837e+01 7.74515e-01
1.61934e-01 -1.59895e+01 2.11527e+02 2.86977e+01 6.41413e+01 5.96963e-01 2.07230e-02 2.05458e+00 1.28486e+01 5.58433e+02 1.21013e+01 3.15264e+01 6.22805e-01
1.42186e-01 -1.59837e+01 2.35950e+02 2.84213e+01 5.87088e+01 6.27059e-01 2.56210e-02 2.01145e+00 1.32435e+01 6.62535e+02 1.20085e+01 2.68679e+01 3.23838e-01
1.64216e-01 -1.60112e+01 2.93427e+02 3.10096e+01 4.81522e+01 6.10637e-01 2.22720e-02 2.01315e+00 1.25016e+01 5.27119e+02 1.16199e+01 2.34082e+01 4.74937e-01
1.45265e-01 -1.59878e+01 2.97970e+02 3.21873e+01 5.56589e+01 6.89428e-01 1.80230e-02 2.01505e+00 1.30384e+01 6.10466e+02 1.18643e+01 2.49310e+01 3.95438e-01
1.66601e-01 -1.59776e+01 2.00078e+02 2.99546e+01 4.81181e+01 6.08988e-01 2.15480e-02 2.00484e+00 1.22485e+01 4.49691e+02 1.12834e+01 1.80689e+01 4.92112e-01
1.67383e-01 -1.59724e+01 2.10154e+02 3.13359e+01 6.65753e+01 6.91555e-01 4.60000e-03 2.09950e+00 1.21744e+01 3.72445e+02 1.14874e+01 2.10497e+01 8.96352e-01
1.48676e-01 -1.60156e+01 2.07410e+02 3.24508e+01 5.70165e+01 6.13275e-01 5.40000e-03 2.41524e+00 1.33203e+01 7.30225e+02 1.33506e+01 7.67684e+01 3.83131e-01
1.62372e-01 -1.59919e+01 2.35696e+02 3.32492e+01 6.64270e+01 7.18969e-01 2.81600e-03 2.08074e+00 1.22833e+01 3.90765e+02 1.14292e+01 1.95039e+01 8.75903e-01
1.66436e-01 -1.59733e+01 2.63692e+02 3.29043e+01 6.14518e+01 6.09980e-01 1.98760e-02 2.03032e+00 1.26430e+01 5.14493e+02 1.17972e+01 2.56550e+01 5.90451e-01
1.49416e-01 -1.59918e+01 2.55491e+02 3.30136e+01 6.04836e+01 6.53623e-01 8.25400e-03 2.22961e+00 1.31567e+01 6.50532e+02 1.28428e+01 5.34172e+01 4.97975e-01
1.44715e-01 -1.59807e+01 2.16838e+02 2.92869e+01 4.91283e+01 6.29855e-01 3.52200e-03 2.47652e+00 1.33578e+01 7.66466e+02 1.34538e+01 8.33563e+01 3.35404e-01
1.59150e-01 -1.60104e+01 2.74246e+02 2.93854e+01 5.44193e+01 5.56465e-01 1.30370e-02 2.27701e+00 1.31043e+01 7.57774e+02 1.31523e+01 7.36448e+01 3.46552e-01
1.57588e-01 -1.60235e+01 2.43242e+02 2.81986e+01 5.76304e+01 6.09311e-01 6.77000e-03 2.34346e+00 1.31879e+01 7.03499e+02 1.31530e+01 6.89547e+01 4.20294e-01
1.46132e-01 -1.59852e+01 2.13974e+02 3.36270e+01 4.79661e+01 6.56361e-01 1.35040e-02 2.11625e+00 1.27640e+01 5.45362e+02 1.22721e+01 3.71661e+01 6.60255e-01
1.47260e-01 -1.60236e+01 2.64649e+02 3.39647e+01 4.08038e+01 6.78167e-01 1.07040e-02 2.13215e+00 1.27494e+01 5.65671e+02 1.23281e+01 3.97015e+01 6.28804e-01
1.69798e-01 -1.60112e+01 2.33213e+02 3.10083e+01 5.05478e+01 6.46740e-01 6.80700e-03 2.17819e+00 1.23478e+01 4.60481e+02 1.20760e+01 3.51784e+01 7.86235e-01
1.55517e-01 -1.59874e+01 2.03747e+02 2.85129e+01 4.73081e+01 6.31748e-01 2.83000e-04 2.54335e+00 1.29599e+01 6.49869e+02 1.31222e+01 7.17900e+01 4.98975e-01
1.40111e-01 -1.60037e+01 2.90417e+02 2.93891e+01 4.26668e+01 6.43715e-01 2.18570e-02 2.05670e+00 1.31695e+01 7.03868e+02 1.24409e+01 4.00130e+01 4.11333e-01
1.40984e-01 -1.60132e+01 2.75366e+02 3.18611e+01 6.24187e+01 7.09007e-01 2.93100e-03 2.27465e+00 1.33931e+01 7.09771e+02 1.30006e+01 5.68739e+01 4.11435e-01
1.67855e-01 -1.59870e+01 2.81451e+02 3.05889e+01 6.25411e+01 7.14757e-01 3.90500e-03 2.07178e+00 1.23838e+01 4.34346e+02 1.15578e+01 2.18025e+01 8.21792e-01
1.68326e-01 -1.60216e+01 2.72199e+02 3.00999e+01 6.31832e+01 6.28340e-01 1.69350e-02 2.04439e+00 1.26464e+01 5.13210e+02 1.18506e+01 2.68185e+01 6.57907e-01
1.50016e-01 -1.60458e+01 2.10326e+02 3.03701e+01 5.11497e+01 6.91384e-01 1.23130e-02 2.04255e+00 1.24466e+01 4.44572e+02 1.15729e+01 2.17006e+01 7.41166e-01
1.43121e-01 -1.59704e+01 2.34794e+02 3.16666e+01 5.97777e+01 5.62115e-01 2.25360e-02 2.13417e+00 1.35277e+01 7.98637e+02 1.30773e+01 5.98319e+01 2.95896e-01
1.66075e-01 -1.60099e+01 2.90351e+02 2.97473e+01 5.88614e+01 5.63586e-01 1.33210e-02 2.23133e+00 1.30188e+01 6.85462e+02 1.29350e+01 6.20037e+01 4.46204e-01
1.43887e-01 -1.60286e+01 2.70830e+02 2.94707e+01 5.55095e+01 6.23349e-01 1.81390e-02 2.12611e+00 1.33737e+01 7.39488e+02 1.28552e+01 5.21318e+01 3.70627e-01
1.47763e-01 -1.60213e+01 2.30309e+02 2.83618e+01 6.59452e+01 7.14351e-01 1.05740e-02 2.03408e+00 1.28619e+01 5.21390e+02 1.16702e+01 2.14525e+01 6.01030e-01
1.58812e-01 -1.59632e+01 2.47784e+02 2.90368e+01 5.92734e+01 7.22084e-01 6.02700e-03 2.04444e+00 1.24221e+01 4.33569e+02 1.14259e+01 1.91230e+01 7.63370e-01
1.51181e-01 -1.59725e+01 2.91355e+02 3.28604e+01 4.50875e+01 7.32914e-01 8.73700e-03 2.03356e+00 1.25223e+01 4.83855e+02 1.15904e+01 2.20367e+01 6.46436e-01
1.53531e-01 -1.60395e+01 2.10078e+02 3.38974e+01 4.69898e+01 6.02541e-01 1.31320e-02 2.19994e+00 1.28520e+01 6.10639e+02 1.26880e+01 5.22959e+01 5.58977e-01
1.56697e-01 -1.59635e+01 2.51482e+02 3.15838e+01 5.95519e+01 6.97920e-01 7.90000e-03 2.08640e+00 1.25963e+01 4.80294e+02 1.18609e+01 2.69765e+01 7.58036e-01
1.58164e-01 -1.60111e+01 2.12949e+02 2.83625e+01 6.21283e+01 5.87552e-01 1.04650e-02 2.28251e+00 1.32209e+01 7.00263e+02 1.31025e+01 6.53112e+01 4.24896e-01
1.61153e-01 -1.59949e+01 2.93395e+02 2.94212e+01 5.14491e+01 6.49336e-01 1.97210e-02 2.00282e+00 1.26083e+01 5.20283e+02 1.14193e+01 1.87406e+01 4.16179e-01
1.46466e-01 -1.59794e+01 2.30567e+02 3.28956e+01 4.23809e+01 6.22872e-01 1.91200e-02 2.08574e+00 1.28380e+01 6.01644e+02 1.23276e+01 3.91836e+01 5.72904e-01
1.44113e-01 -1.59971e+01 2.27171e+02 3.12205e+01 4.97330e+01 5.80329e-01 2.79090e-02 2.02910e+00 1.30833e+01 6.65327e+02 1.22208e+01 3.38794e+01 3.92690e-01
1.62365e-01 -1.60001e+01 2.04608e+02 2.86209e+01 6.51076e+01 5.82676e-01 2.52190e-02 2.01167e+00 1.28325e+01 5.49791e+02 1.17589e+01 2.36513e+01 4.42161e-01
1.50924e-01 -1.60065e+01 2.21637e+02 3.01074e+01 5.32401e+01 5.64743e-01 1.46800e-02 2.25303e+00 1.32926e+01 7.67863e+02 1.32202e+01 7.19779e+01 3.33631e-01
1.64538e-01 -1.60406e+01 2.72515e+02 3.07263e+01 4.96424e+01 6.23682e-01 1.01910e-02 2.18932e+00 1.26897e+01 5.68412e+02 1.24808e+01 4.61310e+01 6.24546e-01
1.43275e-01 -1.59879e+01 2.52146e+02 2.80069e+01 5.97255e+01 7.02200e-01 1.21340e-02 2.07500e+00 1.31160e+01 6.14386e+02 1.22324e+01 3.29576e+01 5.53189e-01
1.47440e-01 -1.59625e+01 2.17439e+02 3.03679e+01 5.91380e+01 7.26647e-01 5.73600e-03 2.07613e+00 1.25311e+01 4.42876e+02 1.16379e+01 2.22471e+01 8.10412e-01
1.58795e-01 -1.59910e+01 2.58109e+02 3.13260e+01 4.87962e+01 6.72902e-01 8.41700e-03 2.13622e+00 1.25637e+01 5.04764e+02 1.21284e+01 3.48030e+01 7.22025e-01
1.55677e-01 -1.59599e+01 2.33533e+02 3.11755e+01 4.49230e+01 6.42561e-01 1.98790e-02 2.01212e+00 1.24887e+01 4.91182e+02 1.15155e+01 2.09555e+01 5.05235e-01
1.58706e-01 -1.60408e+01 2.18642e+02 3.06828e+01 6.26918e+01 7.06557e-01 9.85500e-03 2.00304e+00 1.22734e+01 3.88355e+02 1.09100e+01 1.21279e+01 5.25193e-01
1.69599e-01 -1.60011e+01 2.02822e+02 3.17335e+01 6.20027e+01 5.85665e-01 4.39000e-04 2.57550e+00 1.29922e+01 6.50020e+02 1.31972e+01 7.49871e+01 4.98747e-01
1.48455e-01 -1.60402e+01 2.18440e+02 3.06938e+01 6.25030e+01 6.98663e-01 6.88600e-03 2.13488e+00 1.27678e+01 5.05923e+02 1.21169e+01 3.18423e+01 7.20293e-01
1.63673e-01 -1.59764e+01 2.24685e+02 3.21983e+01 6.17660e+01 5.74016e-01 9.82800e-03 2.29283e+00 1.30677e+01 6.64303e+02 1.30211e+01 6.40004e+01 4.77341e-01
1.64688e-01 -1.60261e+01 2.49518e+02 2.89279e+01 5.97195e+01 5.90661e-01 1.51800e-03 2.54810e+00 1.32013e+01 7.32993e+02 1.33919e+01 8.34528e+01 3.79373e-01
1.48477e-01 -1.59643e+01 2.39346e+02 2.89610e+01 5.65260e+01 7.15527e-01 6.53900e-03 2.10714e+00 1.27398e+01 5.13164e+02 1.20131e+01 2.97224e+01 7.09418e-01
1.45212e-01 -1.59604e+01 2.08568e+02 2.87782e+01 6.75972e+01 6.05749e-01 2.12270e-02 2.09041e+00 1.34162e+01 7.08552e+02 1.26852e+01 4.43223e+01 4.13149e-01
1.61652e-01 -1.60012e+01 2.34134e+02 3.02684e+01 6.62262e+01 6.73524e-01 1.82000e-03 2.27892e+00 1.27523e+01 5.23653e+02 1.24407e+01 4.21640e+01 6.93532e-01
1.68149e-01 -1.59987e+01 2.97827e+02 2.81493e+01 6.15009e+01 5.77397e-01 1.76530e-02 2.12449e+00 1.29201e+01 6.27455e+02 1.25380e+01 4.56416e+01 5.33081e-01
1.44654e-01 -1.59560e+01 2.67419e+02 3.11826e+01 6.95254e+01 6.98951e-01 8.75900e-03 2.13753e+00 1.33285e+01 6.71168e+02 1.26100e+01 4.24092e+01 4.67159e-01
1.65965e-01 -1.59793e+01 2.46823e+02 3.39154e+01 4.12462e+01 6.57968e-01 7.67100e-03 2.14688e+00 1.22420e+01 4.49528e+02 1.19473e+01 3.26962e+01 8.01383e-01
1.63223e-01 -1.59763e+01 2.30453e+02 2.82534e+01 5.19076e+01 5.86792e-01 1.27940e-02 2.21087e+00 1.28024e+01 6.24727e+02 1.26917e+01 5.40607e+01 5.37266e-01
1.69586e-01 -1.59598e+01 2.80154e+02 3.09695e+01 6.14522e+01 6.64318e-01 1.00530e-02 2.08060e+00 1.25065e+01 4.76084e+02 1.18505e+01 2.75959e+01 7.64108e-01
1.60475e-01 -1.59927e+01 2.98673e+02 2.86985e+01 6.08016e+01 7.30817e-01 1.69000e-04 2.15496e+00 1.26911e+01 5.16145e+02 1.20658e+01 3.17304e+01 7.04919e-01
1.43510e-01 -1.59829e+01 2.07759e+02 3.34769e+01 5.00171e+01 7.07100e-01 1.37600e-03 2.28363e+00 1.26412e+01 4.91738e+02 1.23508e+01 4.00277e+01 7.41340e-01
1.40507e-01 -1.60017e+01 2.61485e+02 2.83304e+01 4.12081e+01 6.51191e-01 2.08710e-02 2.05279e+00 1.30450e+01 6.57851e+02 1.22940e+01 3.63741e+01 4.70697e-01
1.65010e-01 -1.60464e+01 2.63459e+02 2.93306e+01 6.93694e+01 6.94572e-01 2.71800e-03 2.17092e+00 1.27066e+01 5.08455e+02 1.21312e+01 3.30885e+01 7.16500e-01
1.69748e-01 -1.60047e+01 2.25671e+02 3.38429e+01 5.86823e+01 6.95212e-01 2.28900e-03 2.13168e+00 1.20483e+01 3.61178e+02 1.15115e+01 2.23701e+01 9.08169e-01
1.67579e-01 -1.59793e+01 2.00545e+02 3.38285e+01 4.98682e+01 6.45861e-01 9.53700e-03 2.11900e+00 1.21788e+01 4.11775e+02 1.17909e+01 2.83721e+01 8.50710e-01
1.63821e-01 -1.60179e+01 2.40045e+02 3.21514e+01 4.32932e+01 6.97442e-01 9.90400e-03 2.01477e+00 1.20223e+01 3.76607e+02 1.10542e+01 1.50923e+01 6.28384e-01
1.51231e-01 -1.59863e+01 2.60229e+02 2.83529e+01 5.92358e+01 6.36645e-01 2.33800e-02 2.00224e+00 1.29991e+01 5.97833e+02 1.16432e+01 2.07716e+01 3.41710e-01
1.43229e-01 -1.60091e+01 2.19603e+02 3.13891e+01 4.68030e+01 6.08957e-01 1.58650e-02 2.18155e+00 1.31850e+01 7.03675e+02 1.29175e+01 5.77236e+01 4.20044e-01
1.66492e-01 -1.60136e+01 2.15975e+02 2.95582e+01 4.92424e+01 6.81164e-01 1.30000e-04 2.27803e+00 1.22247e+01 4.21842e+02 1.20203e+01 3.42134e+01 8.38035e-01
1.51694e-01 -1.60003e+01 2.91784e+02 3.03427e+01 5.88930e+01 7.38241e-01 8.05600e-03 2.03046e+00 1.27667e+01 5.22486e+02 1.16505e+01 2.18042e+01 5.81085e-01
1.61203e-01 -1.59980e+01 2.01246e+02 3.03286e+01 6.23361e+01 6.52182e-01 4.98000e-04 2.40537e+00 1.27403e+01 5.31986e+02 1.26580e+01 5.06230e+01 6.80815e-01
1.53724e-01 -1.60397e+01 2.63672e+02 2.97523e+01 4.85442e+01 6.25635e-01 2.09400e-03 2.49294e+00 1.32053e+01 7.39893e+02 1.33498e+01 8.10258e+01 3.70085e-01
1.49504e-01 -1.60017e+01 2.74274e+02 3.30767e+01 6.08717e+01 6.12544e-01 1.34990e-02 2.20130e+00 1.33350e+01 7.28032e+02 1.30321e+01 6.01060e+01 3.86121e-01
1.49937e-01 -1.60388e+01 2.22906e+02 3.28449e+01 6.47205e+01 5.76423e-01 2.80010e-02 2.01388e+00 1.31506e+01 6.36998e+02 1.20397e+01 2.80564e+01 3.61196e-01
1.41548e-01 -1.59653e+01 2.98150e+02 2.89999e+01 5.24859e+01 6.09894e-01 2.74390e-02 2.02368e+00 1.33524e+01 7.39901e+02 1.23281e+01 3.47901e+01 2.89289e-01
1.52962e-01 -1.59563e+01 2.58710e+02 3.03100e+01 5.63492e+01 6.24401e-01 8.26300e-03 2.28780e+00 1.32068e+01 6.99344e+02 1.30747e+01 6.43356e+01 4.26206e-01
1.53992e-01 -1.60477e+01 2.31132e+02 3.38550e+01 4.45651e+01 7.19310e-01 1.06300e-03 2.17964e+00 1.22573e+01 4.17139e+02 1.18261e+01 2.84927e+01 8.44003e-01
1.45865e-01 -1.59729e+01 2.70241e+02 3.28539e+01 6.98267e+01 6.33526e-01 1.22570e-02 2.20387e+00 1.35417e+01 7.64779e+02 1.31239e+01 6.06386e+01 3.37553e-01
1.44688e-01 -1.59730e+01 2.45604e+02 3.35663e+01 6.00882e+01 5.72691e-01 2.40260e-02 2.08939e+00 1.33757e+01 7.37085e+02 1.27693e+01 4.86628e+01 3.73851e-01
1.49088e-01 -1.60270e+01 2.19479e+02 3.21721e+01 5.39598e+01 6.22444e-01 1.42700e-02 2.16163e+00 1.30298e+01 6.27245e+02 1.26681e+01 4.83833e+01 5.33403e-01
1.49724e-01 -1.60031e+01 2.91765e+02 3.16741e+01 6.03557e+01 5.66993e-01 2.01190e-02 2.15230e+00 1.34355e+01 7.83993e+02 1.30703e+01 6.12312e+01 3.13532e-01
1.44352e-01 -1.60447e+01 2.87648e+02 3.10745e+01 6.01218e+01 7.01080e-01 1.08840e-02 2.10504e+00 1.31969e+01 6.51788e+02 1.24777e+01 3.96901e+01 4.96083e-01
1.58354e-01 -1.60211e+01 2.56961e+02 2.94568e+01 4.95064e+01 6.86088e-01 4.67300e-03 2.19060e+00 1.26006e+01 5.13009e+02 1.22464e+01 3.80293e+01 7.09651e-01
1.57477e-01 -1.60041e+01 2.61894e+02 3.23802e+01 4.33023e+01 6.74281e-01 1.22040e-02 2.06784e+00 1.24462e+01 4.82978e+02 1.18240e+01 2.77575e+01 7.53742e-01
1.42434e-01 -1.60136e+01 2.06933e+02 3.07344e+01 4.14664e+01 6.36457e-01 6.80000e-05 2.64794e+00 1.32867e+01 7.68993e+02 1.35359e+01 9.13926e+01 3.32200e-01
1.61001e-01 -1.59785e+01 2.37607e+02 2.89349e+01 5.70780e+01 6.41064e-01 1.49500e-03 2.41333e+00 1.29337e+01 6.13346e+02 1.29158e+01 6.04979e+01 5.54794e-01
1.51553e-01 -1.59583e+01 2.47721e+02 2.81147e+01 4.21296e+01 6.56068e-01 1.35730e-02 2.11406e+00 1.27289e+01 5.71791e+02 1.22814e+01 3.87009e+01 6.19295e-01
1.44154e-01 -1.60376e+01 2.45103e+02 3.24048e+01 5.20419e+01 6.12560e-01 1.67810e-02 2.15556e+00 1.32442e+01 7.09138e+02 1.28733e+01 5.46386e+01 4.12324e-01
1.51107e-01 -1.59695e+01 2.29057e+02 2.93431e+01 6.83268e+01 5.53938e-01 2.50030e-02 2.08717e+00 1.34412e+01 7.41342e+02 1.27822e+01 4.80543e+01 3.68148e-01
1.68406e-01 -1.59810e+01 2.97783e+02 3.09391e+01 6.29388e+01 6.26635e-01 9.31700e-03 2.18755e+00 1.28340e+01 5.80780e+02 1.25307e+01 4.56017e+01 6.05318e-01
1.65356e-01 -1.60305e+01 2.06659e+02 3.32823e+01 6.12370e+01 6.14196e-01 1.05900e-03 2.47811e+00 1.28723e+01 5.91720e+02 1.29569e+01 6.31005e+01 5.88309e-01
1.50890e-01 -1.60168e+01 2.42333e+02 2.84390e+01 4.55045e+01 6.27233e-01 5.16100e-03 2.38879e+00 1.31378e+01 7.17016e+02 1.32001e+01 7.36034e+01 4.01304e-01
1.56929e-01 -1.60478e+01 2.15626e+02 2.91218e+01 6.92293e+01 7.04276e-01 4.05700e-03 2.13270e+00 1.26044e+01 4.58748e+02 1.18740e+01 2.67915e+01 7.88654e-01
1.48056e-01 -1.59570e+01 2.81756e+02 3.27990e+01 6.34181e+01 7.20615e-01 7.73200e-03 2.08773e+00 1.29839e+01 5.73819e+02 1.21522e+01 3.16285e+01 6.16143e-01
1.49293e-01 -1.60190e+01 2.44715e+02 3.04003e+01 6.88818e+01 6.55843e-01 1.77960e-02 2.04665e+00 1.31325e+01 6.11891e+02 1.21427e+01 3.03922e+01 5.23248e-01
1.48540e-01 -1.59743e+01 2.90479e+02 3.34347e+01 4.83283e+01 6.27219e-01 5.73800e-03 2.38000e+00 1.32949e+01 7.63847e+02 1.33408e+01 7.85160e+01 3.38743e-01
1.59623e-01 -1.59595e+01 2.00698e+02 2.91848e+01 5.09834e+01 5.83942e-01 1.43100e-03 2.60699e+00 1.31385e+01 7.48742e+02 1.34459e+01 9.00945e+01 3.58340e-01
1.58120e-01 -1.59842e+01 2.65593e+02 3.33148e+01 4.79664e+01 6.91167e-01 1.06180e-02 2.05243e+00 1.24125e+01 4.59305e+02 1.16574e+01 2.39309e+01 7.60448e-01
1.51956e-01 -1.60311e+01 2.45295e+02 2.97149e+01 5.98173e+01 5.82130e-01 1.63760e-02 2.18883e+00 1.33295e+01 7.36992e+02 1.30404e+01 6.09166e+01 3.73976e-01
1.51512e-01 -1.59737e+01 2.78575e+02 2.95955e+01 4.96079e+01 6.72491e-01 1.08490e-02 2.13525e+00 1.29049e+01 5.99205e+02 1.24361e+01 4.16035e+01 5.76686e-01
1.52292e-01 -1.60462e+01 2.86151e+02 2.93104e+01 5.95847e+01 6.62912e-01 1.71860e-02 2.04613e+00 1.30115e+01 6.06154e+02 1.21124e+01 3.08686e+01 5.30088e-01
1.47452e-01 -1.60169e+01 2.24805e+02 3.25604e+01 5.12614e+01 6.49561e-01 7.69500e-03 2.25978e+00 1.30096e+01 6.22346e+02 1.28162e+01 5.45923e+01 5.40925e-01
1.43482e-01 -1.60268e+01 2.04766e+02 3.20251e+01 6.81202e+01 6.46733e-01 8.04000e-03 2.27451e+00 1.33729e+01 6.87159e+02 1.30619e+01 5.91718e+01 4.43741e-01
1.50177e-01 -1.60040e+01 2.34334e+02 3.02607e+01 6.05049e+01 6.48755e-01 1.02830e-02 2.19087e+00 1.30942e+01 6.28648e+02 1.27031e+01 4.85270e+01 5.31252e-01
1.58417e-01 -1.59917e+01 2.93876e+02 2.84886e+01 6.57628e+01 6.09196e-01 8.55500e-03 2.29588e+00 1.33614e+01 7.51254e+02 1.32179e+01 6.92640e+01 3.55041e-01
1.65219e-01 -1.59970e+01 2.77399e+02 3.09999e+01 5.05148e+01 5.90486e-01 9.49700e-03 2.27059e+00 1.28269e+01 6.40324e+02 1.28305e+01 6.03146e+01 5.13431e-01
1.59552e-01 -1.60019e+01 2.00885e+02 3.05514e+01 5.78991e+01 5.51282e-01 9.55100e-03 2.36597e+00 1.32245e+01 7.53345e+02 1.33360e+01 8.01141e+01 3.52307e-01
1.69581e-01 -1.59544e+01 2.38811e+02 3.15362e+01 5.83398e+01 6.72762e-01 4.73000e-03 2.15459e+00 1.23192e+01 4.29630e+02 1.18839e+01 2.94789e+01 8.27981e-01
1.59830e-01 -1.59949e+01 2.42900e+02 3.30689e+01 5.98714e+01 5.54931e-01 1.88050e-02 2.14895e+00 1.30527e+01 6.63069e+02 1.27553e+01 5.24047e+01 4.79180e-01
1.69814e-01 -1.59797e+01 2.89816e+02 3.18504e+01 6.59469e+01 6.06821e-01 7.00100e-03 2.27648e+00 1.29473e+01 6.17797e+02 1.28159e+01 5.58055e+01 5.47928e-01
1.62378e-01 -1.60047e+01 2.61923e+02 3.22174e+01 4.67179e+01 6.05944e-01 7.04000e-03 2.31235e+00 1.28095e+01 6.27850e+02 1.28538e+01 6.14016e+01 5.32475e-01
1.56475e-01 -1.60280e+01 2.47357e+02 2.97772e+01 4.31462e+01 6.17949e-01 1.77000e-03 2.51076e+00 1.29995e+01 7.04655e+02 1.32248e+01 7.90892e+01 4.18655e-01
1.40544e-01 -1.60298e+01 2.48039e+02 2.92169e+01 4.38290e+01 7.02215e-01 4.23400e-03 2.26065e+00 1.30329e+01 6.34132e+02 1.27675e+01 5.25024e+01 5.22864e-01
1.41118e-01 -1.60426e+01 2.66713e+02 3.27003e+01 6.45228e+01 6.17745e-01 2.10150e-02 2.09088e+00 1.35222e+01 7.59007e+02 1.28000e+01 4.77377e+01 3.44959e-01
1.59507e-01 -1.60459e+01 2.10497e+02 2.80638e+01 6.93928e+01 6.11482e-01 1.40350e-02 2.15186e+00 1.30682e+01 6.14360e+02 1.25990e+01 4.47988e+01 5.53228e-01
1.62048e-01 -1.59689e+01 2.37010e+02 2.90266e+01 4.52109e+01 6.92966e-01 1.07400e-03 2.23907e+00 1.23374e+01 4.54201e+02 1.20742e+01 3.51299e+01 7.94962e-01
1.50691e-01 -1.59711e+01 2.85733e+02 3.02953e+01 4.74235e+01 6.21901e-01 1.20700e-02 2.21852e+00 1.31342e+01 7.06701e+02 1.29585e+01 6.09326e+01 4.15761e-01
1.64295e-01 -1.59645e+01 2.28201e+02 3.08146e+01 5.61796e+01 5.61006e-01 1.55380e-02 2.18819e+00 1.28753e+01 6.35806e+02 1.27241e+01 5.41364e+01 5.20310e-01
1.43668e-01 -1.60012e+01 2.93844e+02 2.92279e+01 4.33402e+01 7.31803e-01 9.17700e-03 2.08052e+00 1.28749e+01 5.84581e+02 1.21676e+01 3.35720e+01 5.99407e-01
1.51538e-01 -1.60461e+01 2.00384e+02 2.91226e+01 4.64983e+01 6.41647e-01 5.26500e-03 2.33238e+00 1.28693e+01 6.03246e+02 1.28282e+01 5.77014e+01 5.70421e-01
1.69122e-01 -1.59734e+01 2.67567e+02 3.15820e+01 5.65501e+01 7.18377e-01 4.84000e-04 2.11881e+00 1.21815e+01 3.95833e+02 1.15477e+01 2.26384e+01 8.69989e-01
1.68635e-01 -1.60264e+01 2.99907e+02 3.29521e+01 4.36555e+01 6.32040e-01 1.11530e-02 2.13547e+00 1.24200e+01 5.14412e+02 1.21491e+01 3.78708e+01 7.07537e-01
1.69600e-01 -1.60057e+01 2.53769e+02 2.95162e+01 4.11260e+01 6.68764e-01 1.32420e-02 2.01625e+00 1.20406e+01 4.05600e+02 1.11859e+01 1.73640e+01 6.16052e-01
1.55114e-01 -1.60445e+01 2.81137e+02 2.82766e+01 4.14681e+01 6.63776e-01 1.83790e-02 2.01924e+00 1.25670e+01 5.32502e+02 1.16622e+01 2.38073e+01 5.05920e-01
1.60247e-01 -1.59907e+01 2.76911e+02 3.38335e+01 5.03955e+01 5.68595e-01 1.74340e-02 2.15348e+00 1.28285e+01 6.43118e+02 1.26364e+01 5.17641e+01 5.09189e-01
1.57488e-01 -1.60459e+01 2.37293e+02 2.94375e+01 6.23722e+01 5.88571e-01 6.43000e-03 2.39953e+00 1.33606e+01 7.59445e+02 1.33953e+01 7.94160e+01 3.44394e-01
1.68755e-01 -1.59704e+01 2.45697e+02 3.15513e+01 6.55590e+01 6.44772e-01 2.90000e-04 2.39054e+00 1.27657e+01 5.48151e+02 1.26745e+01 5.13798e+01 6.55951e-01
1.67178e-01 -1.59652e+01 2.27340e+02 2.87498e+01 6.00396e+01 5.78116e-01 6.68300e-03 2.36466e+00 1.30358e+01 6.71478e+02 1.30919e+01 6.88597e+01 4.66700e-01
1.43763e-01 -1.59503e+01 2.64276e+02 3.37345e+01 4.80176e+01 7.42935e-01 3.00100e-03 2.13301e+00 1.27117e+01 5.15291e+02 1.20932e+01 3.21299e+01 7.06209e-01
1.60384e-01 -1.60171e+01 2.66501e+02 2.83051e+01 4.73785e+01 6.29299e-01 5.52300e-03 2.32051e+00 1.28729e+01 6.37980e+02 1.28687e+01 6.08358e+01 5.16998e-01
1.51255e-01 -1.59957e+01 2.51071e+02 3.22518e+01 6.08996e+01 6.12903e-01 1.51290e-02 2.15858e+00 1.31972e+01 6.73465e+02 1.27932e+01 5.12933e+01 4.63769e-01
1.60196e-01 -1.60211e+01 2.41781e+02 3.25769e+01 6.68338e+01 6.45394e-01 1.23440e-02 2.10718e+00 1.28029e+01 5.34396e+02 1.21980e+01 3.42058e+01 6.77122e-01
1.65604e-01 -1.60114e+01 2.92861e+02 2.99576e+01 4.08745e+01 6.67017e-01 1.10690e-02 2.08382e+00 1.23337e+01 4.84353e+02 1.18524e+01 2.98294e+01 7.52145e-01
1.59024e-01 -1.60390e+01 2.29709e+02 3.20840e+01 6.50216e+01 6.75786e-01 1.16680e-02 2.05292e+00 1.25628e+01 4.61638e+02 1.16955e+01 2.33919e+01 7.58778e-01
1.41989e-01 -1.59762e+01 2.57183e+02 3.23070e+01 5.38512e+01 5.59883e-01 2.73210e-02 2.06900e+00 1.33729e+01 7.63394e+02 1.27226e+01 4.76256e+01 3.39284e-01
1.58012e-01 -1.59897e+01 2.79878e+02 3.07570e+01 5.57319e+01 6.24321e-01 2.92400e-03 2.43178e+00 1.31767e+01 7.09643e+02 1.32338e+01 7.38922e+01 4.11614e-01
1.67981e-01 -1.60369e+01 2.11147e+02 2.99243e+01 4.10168e+01 6.80993e-01 1.16200e-02 2.00438e+00 1.18314e+01 3.46261e+02 1.08087e+01 1.24910e+01 5.62971e-01
1.53498e-01 -1.60351e+01 2.00823e+02 2.95331e+01 5.98418e+01 5.88270e-01 2.58250e-02 2.01948e+00 1.29516e+01 5.87110e+02 1.19533e+01 2.72923e+01 4.44254e-01
1.61982e-01 -1.60037e+01 2.16342e+02 2.84031e+01 5.73504e+01 6.05544e-01 3.90800e-03 2.41941e+00 1.30498e+01 6.64406e+02 1.31131e+01 6.92161e+01 4.77188e-01
1.63749e-01 -1.60221e+01 2.98844e+02 3.30089e+01 5.46670e+01 6.61983e-01 1.25920e-02 2.06893e+00 1.25850e+01 5.07280e+02 1.19279e+01 2.92085e+01 7.18167e-01
1.61348e-01 -1.59576e+01 2.57561e+02 2.86838e+01 4.80405e+01 6.42906e-01 1.50760e-02 2.07429e+00 1.25674e+01 5.20256e+02 1.19910e+01 3.13163e+01 6.98693e-01
1.43255e-01 -1.59810e+01 2.63344e+02 3.19564e+01 5.66662e+01 6.59706e-01 1.88740e-02 2.04864e+00 1.31332e+01 6.34912e+02 1.22359e+01 3.31645e+01 4.95057e-01
1.43727e-01 -1.59597e+01 2.56598e+02 3.24084e+01 5.26618e+01 7.14928e-01 9.00900e-03 2.09084e+00 1.28576e+01 5.48979e+02 1.21182e+01 3.17291e+01 6.54671e-01
1.42722e-01 -1.60136e+01 2.68109e+02 3.26914e+01 4.12863e+01 7.09240e-01 1.91000e-04 2.35380e+00 1.29647e+01 6.26494e+02 1.28401e+01 5.68435e+01 5.34555e-01
1.55091e-01 -1.59587e+01 2.03177e+02 3.00961e+01 6.10512e+01 5.51036e-01 2.91980e-02 2.01758e+00 1.30270e+01 6.21411e+02 1.20458e+01 2.92213e+01 3.95648e-01
1.68606e-01 -1.60241e+01 2.19456e+02 3.24003e+01 5.06501e+01 5.77911e-01 1.97670e-02 2.06929e+00 1.23999e+01 5.10253e+02 1.19630e+01 3.24898e+01 7.13758e-01
1.45193e-01 -1.60455e+01 2.22223e+02 3.25099e+01 6.45790e+01 6.01099e-01 2.42150e-02 2.04661e+00 1.32749e+01 6.66540e+02 1.23772e+01 3.58505e+01 4.45163e-01
1.62926e-01 -1.60309e+01 2.51753e+02 3.39462e+01 4.44447e+01 5.95733e-01 1.26930e-02 2.18781e+00 1.26016e+01 5.76951e+02 1.24965e+01 4.88162e+01 6.11272e-01
1.45518e-01 -1.59793e+01 2.33954e+02 2.91518e+01 5.86703e+01 5.94352e-01 2.38230e-02 2.06864e+00 1.33053e+01 7.02793e+02 1.25711e+01 4.21180e+01 4.21206e-01
1.43272e-01 -1.60333e+01 2.45187e+02 3.25873e+01 6.15345e+01 6.55391e-01 2.18070e-02 2.00755e+00 1.31006e+01 6.04412e+02 1.17869e+01 2.27695e+01 3.63414e-01
1.66203e-01 -1.59928e+01 2.54758e+02 3.17818e+01 4.40889e+01 6.17963e-01 1.97800e-03 2.43069e+00 1.26763e+01 5.98810e+02 1.28418e+01 6.33061e+01 5.77299e-01
1.68706e-01 -1.60171e+01 2.37274e+02 3.00230e+01 5.13780e+01 6.11152e-01 2.23200e-03 2.42547e+00 1.27453e+01 5.97292e+02 1.28636e+01 6.23334e+01 5.79655e-01
1.44124e-01 -1.60190e+01 2.15132e+02 2.85584e+01 5.45415e+01 6.50714e-01 5.02000e-03 2.36225e+00 1.32735e+01 7.03672e+02 1.31708e+01 6.74622e+01 4.20047e-01
1.53078e-01 -1.60103e+01 2.22800e+02 3.13429e+01 4.33538e+01 6.56178e-01 1.32180e-02 2.09910e+00 1.25466e+01 5.06782e+02 1.20548e+01 3.29899e+01 7.19007e-01
1.40077e-01 -1.60176e+01 2.99769e+02 2.98029e+01 6.67318e+01 6.82094e-01 1.77910e-02 2.05994e+00 1.35752e+01 7.70145e+02 1.25882e+01 4.01045e+01 3.26927e-01
1.48288e-01 -1.60465e+01 2.11118e+02 3.30235e+01 4.59933e+01 5.95400e-01 2.12580e-02 2.08496e+00 1.28756e+01 6.14211e+02 1.23829e+01 4.06718e+01 5.53459e-01
1.69293e-01 -1.59610e+01 2.96931e+02 3.09070e+01 6.70650e+01 6.03714e-01 1.95320e-02 2.04571e+00 1.27898e+01 5.55331e+02 1.20110e+01 2.98676e+01 6.02619e-01
1.49764e-01 -1.59674e+01 2.03625e+02 3.19846e+01 4.86771e+01 6.71664e-01 6.46100e-03 2.21508e+00 1.26314e+01 5.08497e+02 1.23505e+01 4.07104e+01 7.16436e-01
1.56466e-01 -1.60071e+01 2.45715e+02 2.95389e+01 6.22561e+01 6.02116e-01 1.05470e-02 2.26007e+00 1.32423e+01 7.02873e+02 1.30646e+01 6.30373e+01 4.21181e-01
1.47722e-01 -1.59956e+01 2.04885e+02 3.26227e+01 4.56474e+01 6.63973e-01 2.16400e-03 2.39008e+00 1.28126e+01 5.75303e+02 1.27953e+01 5.64979e+01 6.13835e-01
1.49419e-01 -1.59704e+01 2.09133e+02 2.87544e+01 5.36826e+01 6.12554e-01 1.11910e-02 2.25319e+00 1.31901e+01 6.91693e+02 1.30216e+01 6.18999e+01 4.37183e-01
1.43412e-01 -1.60048e+01 2.69524e+02 3.04963e+01 5.49741e+01 6.22542e-01 1.27390e-02 2.23163e+00 1.34738e+01 7.86817e+02 1.32281e+01 6.79976e+01 3.10085e-01
1.54608e-01 -1.59653e+01 2.96524e+02 3.02614e+01 5.69684e+01 5.81585e-01 1.70110e-02 2.17293e+00 1.32475e+01 7.34283e+02 1.29700e+01 5.95660e+01 3.77628e-01
1.68373e-01 -1.60112e+01 2.14773e+02 3.34367e+01 6.12304e+01 5.79113e-01 2.01460e-02 2.05990e+00 1.26164e+01 5.15397e+02 1.20088e+01 3.10062e+01 6.97830e-01
1.60852e-01 -1.59708e+01 2.67810e+02 3.06019e+01 4.21490e+01 6.52249e-01 5.60600e-03 2.25085e+00 1.26148e+01 5.57502e+02 1.25084e+01 4.83502e+01 6.41480e-01
1.67298e-01 -1.59616e+01 2.03482e+02 3.26309e+01 5.91558e+01 6.26871e-01 1.75600e-02 2.02284e+00 1.23528e+01 4.33710e+02 1.14771e+01 2.04422e+01 6.37287e-01
1.63290e-01 -1.59938e+01 2.90002e+02 2.93830e+01 5.86589e+01 5.87383e-01 1.09270e-02 2.25561e+00 1.30960e+01 6.91142e+02 1.29959e+01 6.30722e+01 4.37978e-01
1.49021e-01 -1.60479e+01 2.93669e+02 3.17760e+01 4.31721e+01 6.70651e-01 1.56060e-02 2.06811e+00 1.28250e+01 5.88279e+02 1.21748e+01 3.44852e+01 5.93414e-01
1.60766e-01 -1.60387e+01 2.93634e+02 3.10657e+01 4.16399e+01 7.04042e-01 8.56000e-04 2.23143e+00 1.24708e+01 5.01803e+02 1.22275e+01 3.91967e+01 7.26442e-01
1.49898e-01 -1.60010e+01 2.20651e+02 2.96150e+01 6.01296e+01 5.53303e-01 1.79000e-02 2.20880e+00 1.34639e+01 7.93488e+02 1.32439e+01 6.92614e+01 3.02030e-01
1.44606e-01 -1.60311e+01 2.38929e+02 3.16842e+01 4.87961e+01 6.17924e-01 5.57800e-03 2.42880e+00 1.34015e+01 7.94031e+02 1.34906e+01 8.53129e+01 3.01378e-01
1.54842e-01 -1.60291e+01 2.00466e+02 3.37076e+01 4.90038e+01 6.40921e-01 7.06500e-03 2.25258e+00 1.26721e+01 5.34864e+02 1.25289e+01 4.71126e+01 6.76405e-01
1.65471e-01 -1.59567e+01 2.87628e+02 2.80904e+01 6.03671e+01 6.00592e-01 8.61400e-03 2.27860e+00 1.30612e+01 6.72699e+02 1.29663e+01 6.19071e+01 4.64898e-01
1.41269e-01 -1.59830e+01 2.87307e+02 2.80693e+01 5.34847e+01 5.98647e-01 2.56030e-02 2.06244e+00 1.34568e+01 7.79758e+02 1.26979e+01 4.56646e+01 3.16657e-01
1.42629e-01 -1.60389e+01 2.16458e+02 2.94647e+01 5.61657e+01 5.75213e-01 2.92620e-02 2.02516e+00 1.32869e+01 6.99078e+02 1.22954e+01 3.39891e+01 3.38670e-01
1.41103e-01 -1.59868e+01 2.56155e+02 3.29806e+01 5.62833e+01 7.02019e-01 1.50390e-02 2.03016e+00 1.29842e+01 5.72910e+02 1.18972e+01 2.55959e+01 5.14699e-01
1.69229e-01 -1.59743e+01 2.43251e+02 2.85403e+01 5.41409e+01 6.36760e-01 5.09500e-03 2.25833e+00 1.25989e+01 5.28058e+02 1.24506e+01 4.54419e+01 6.86819e-01
1.69278e-01 -1.59836e+01 2.13929e+02 2.98414e+01 6.42853e+01 6.35645e-01 3.14600e-03 2.31012e+00 1.26648e+01 5.17899e+02 1.25179e+01 4.62928e+01 7.02265e-01
1.59702e-01 -1.59888e+01 2.22581e+02 3.35840e+01 5.46624e+01 6.07455e-01 1.09150e-02 2.21400e+00 1.28312e+01 5.85900e+02 1.26470e+01 5.02118e+01 5.97356e-01
1.51286e-01 -1.59728e+01 2.97514e+02 2.84088e+01 4.50680e+01 6.89477e-01 1.54660e-02 2.03653e+00 1.27652e+01 5.65460e+02 1.19043e+01 2.77647e+01 5.53221e-01
1.45640e-01 -1.59733e+01 2.63649e+02 3.24495e+01 6.81716e+01 6.58335e-01 1.47610e-02 2.10669e+00 1.33242e+01 6.77077e+02 1.26057e+01 4.24182e+01 4.58454e-01
1.67819e-01 -1.60292e+01 2.70921e+02 2.94084e+01 6.90855e+01 7.10783e-01 3.47900e-03 2.08824e+00 1.25269e+01 4.60771e+02 1.16900e+01 2.36464e+01 7.85830e-01
1.50282e-01 -1.59966e+01 2.50740e+02 3.37094e+01 5.22402e+01 6.13503e-01 3.52000e-04 2.64073e+00 1.34021e+01 7.98221e+02 1.36413e+01 9.55016e+01 2.96389e-01
1.45679e-01 -1.59839e+01 2.71502e+02 3.29470e+01 6.28169e+01 7.18303e-01 7.60300e-03 2.10292e+00 1.30268e+01 5.82750e+02 1.22449e+01 3.37387e+01 6.02254e-01
1.58750e-01 -1.59824e+01 2.24601e+02 3.02491e+01 5.89903e+01 6.98019e-01 3.44700e-03 2.16360e+00 1.24510e+01 4.45028e+02 1.19338e+01 2.95477e+01 8.07507e-01
1.44708e-01 -1.60449e+01 2.26016e+02 3.20822e+01 5.46143e+01 6.81719e-01 8.76000e-04 2.40304e+00 1.30668e+01 6.22149e+02 1.29403e+01 5.86277e+01 5.41229e-01
1.46970e-01 -1.60276e+01 2.58039e+02 3.27756e+01 5.69644e+01 6.50346e-01 1.11530e-02 2.18462e+00 1.31642e+01 6.59054e+02 1.27838e+01 5.11774e+01 4.85175e-01
1.67353e-01 -1.59836e+01 2.70986e+02 2.99994e+01 6.66354e+01 6.52445e-01 1.47870e-02 2.03616e+00 1.26398e+01 4.98839e+02 1.17197e+01 2.38240e+01 6.40828e-01
1.68040e-01 -1.59628e+01 2.66180e+02 3.27404e+01 5.41199e+01 6.17669e-01 1.78850e-02 2.04248e+00 1.24858e+01 4.91822e+02 1.17828e+01 2.65146e+01 6.79502e-01
1.44090e-01 -1.60145e+01 2.40566e+02 3.04638e+01 6.58863e+01 6.60070e-01 1.88850e-02 2.04120e+00 1.32081e+01 6.32171e+02 1.21700e+01 3.05863e+01 4.78105e-01
1.60968e-01 -1.60230e+01 2.09362e+02 3.04423e+01 4.34687e+01 6.21607e-01 1.51980e-02 2.10092e+00 1.24156e+01 5.01531e+02 1.20357e+01 3.41395e+01 7.26847e-01
1.62071e-01 -1.59713e+01 2.39765e+02 3.21257e+01 4.97930e+01 6.49727e-01 7.57600e-03 2.19008e+00 1.25483e+01 5.08152e+02 1.22844e+01 3.99224e+01 7.16953e-01
1.68003e-01 -1.59716e+01 2.38418e+02 3.14524e+01 6.59059e+01 6.68948e-01 4.79900e-03 2.17110e+00 1.25062e+01 4.62323e+02 1.20523e+01 3.23467e+01 7.83655e-01
1.43824e-01 -1.59839e+01 2.90698e+02 3.24265e+01 6.53493e+01 5.65171e-01 2.80850e-02 2.05312e+00 1.35579e+01 7.91564e+02 1.27138e+01 4.47927e+01 2.94547e-01
1.52304e-01 -1.60429e+01 2.39196e+02 3.17054e+01 6.10346e+01 6.19252e-01 1.70790e-02 2.10727e+00 1.30630e+01 6.22432e+02 1.24991e+01 4.16988e+01 5.40792e-01
1.44356e-01 -1.59806e+01 2.14905e+02 2.92132e+01 4.62602e+01 7.19500e-01 8.53000e-03 2.06627e+00 1.24704e+01 4.52649e+02 1.16613e+01 2.33924e+01 7.95830e-01
1.55844e-01 -1.59864e+01 2.38463e+02 2.80453e+01 4.68189e+01 6.56304e-01 1.11820e-02 2.13626e+00 1.26766e+01 5.42827e+02 1.22645e+01 3.82207e+01 6.64163e-01
1.68560e-01 -1.60282e+01 2.93785e+02 2.83693e+01 6.61299e+01 5.90232e-01 7.89200e-03 2.30415e+00 1.31242e+01 6.86306e+02 1.30512e+01 6.48981e+01 4.44979e-01
1.50790e-01 -1.60407e+01 2.30703e+02 2.82996e+01 5.36527e+01 7.05100e-01 1.71500e-03 2.24575e+00 1.27240e+01 5.22411e+02 1.23494e+01 3.96103e+01 6.95420e-01
1.66255e-01 -1.60086e+01 2.58830e+02 2.86766e+01 5.93869e+01 6.92296e-01 6.05800e-03 2.09858e+00 1.24376e+01 4.53698e+02 1.17763e+01 2.61789e+01 7.95656e-01
1.63031e-01 -1.59952e+01 2.38818e+02 3.37275e+01 5.35333e+01 6.44050e-01 1.28790e-02 2.08636e+00 1.24771e+01 4.75932e+02 1.19269e+01 2.97546e+01 7.64326e-01
1.40469e-01 -1.59668e+01 2.61446e+02 3.38304e+01 5.00101e+01 6.87659e-01 5.11800e-03 2.27515e+00 1.31926e+01 6.71313e+02 1.29473e+01 5.77947e+01 4.66944e-01
1.58760e-01 -1.59950e+01 2.54922e+02 3.29490e+01 4.97598e+01 7.28357e-01 2.84400e-03 2.08579e+00 1.22344e+01 4.06359e+02 1.15167e+01 2.17651e+01 8.57372e-01
1.59242e-01 -1.60485e+01 2.28220e+02 2.85419e+01 6.39895e+01 6.59274e-01 3.68000e-04 2.40554e+00 1.29545e+01 5.92410e+02 1.28251e+01 5.51519e+01 5.87236e-01
1.64760e-01 -1.59984e+01 2.73478e+02 3.07459e+01 6.51602e+01 6.11067e-01 9.66200e-03 2.22532e+00 1.30130e+01 6.28896e+02 1.27751e+01 5.29897e+01 5.30872e-01
1.45299e-01 -1.60282e+01 2.81531e+02 3.38170e+01 4.30156e+01 6.63486e-01 1.38320e-02 2.11872e+00 1.29398e+01 6.23452e+02 1.24797e+01 4.31322e+01 5.39226e-01
1.68279e-01 -1.60309e+01 2.33096e+02 3.38305e+01 4.80258e+01 5.87089e-01 4.38800e-03 2.40368e+00 1.27128e+01 6.10627e+02 1.28970e+01 6.55210e+01 5.58996e-01
1.54025e-01 -1.59952e+01 2.72236e+02 3.04117e+01 5.57716e+01 6.30636e-01 1.22410e-02 2.17905e+00 1.30763e+01 6.52314e+02 1.27441e+01 5.11905e+01 4.95290e-01
1.40794e-01 -1.60409e+01 2.21146e+02 3.37618e+01 6.55344e+01 7.07817e-01 1.45170e-02 2.00469e+00 1.28629e+01 5.06224e+02 1.13872e+01 1.65731e+01 4.41171e-01
1.55925e-01 -1.60433e+01 2.41453e+02 3.37952e+01 6.98230e+01 6.84737e-01 7.84000e-04 2.30680e+00 1.29027e+01 5.50292e+02 1.25713e+01 4.48493e+01 6.52642e-01
1.58964e-01 -1.59746e+01 2.20642e+02 3.27921e+01 6.52569e+01 5.56062e-01 2.10990e-02 2.11061e+00 1.31011e+01 6.48398e+02 1.26297e+01 4.61907e+01 5.01196e-01
1.54838e-01 -1.60150e+01 2.91161e+02 2.93166e+01 4.78003e+01 7.43215e-01 3.95300e-03 2.07099e+00 1.24998e+01 4.77183e+02 1.17117e+01 2.46126e+01 7.62526e-01
1.65739e-01 -1.60025e+01 2.12478e+02 3.17149e+01 5.65145e+01 6.15262e-01 8.96900e-03 2.21736e+00 1.26625e+01 5.34356e+02 1.24717e+01 4.51632e+01 6.77184e-01
1.47544e-01 -1.60070e+01 2.88575e+02 3.35767e+01 4.92723e+01 6.12142e-01 2.58810e-02 2.00989e+00 1.29757e+01 6.29704e+02 1.19024e+01 2.65473e+01 3.49830e-01
1.51262e-01 -1.59920e+01 2.99801e+02 3.14667e+01 5.43525e+01 6.65937e-01 1.43230e-02 2.08961e+00 1.29942e+01 6.16456e+02 1.23579e+01 3.81319e+01 5.49995e-01
1.55510e-01 -1.59806e+01 2.53629e+02 3.18760e+01 6.15926e+01 6.68684e-01 8.03900e-03 2.16667e+00 1.28706e+01 5.60477e+02 1.24083e+01 4.02068e+01 6.36868e-01
1.62599e-01 -1.60238e+01 2.76346e+02 3.22548e+01 5.79359e+01 5.50502e-01 9.08600e-03 2.36811e+00 1.32046e+01 7.63285e+02 1.33402e+01 8.15327e+01 3.39461e-01
1.54957e-01 -1.60348e+01 2.06193e+02 2.97796e+01 5.60759e+01 6.38062e-01 2.09070e-02 2.00443e+00 1.26245e+01 4.93271e+02 1.14314e+01 1.85085e+01 4.51197e-01
1.43969e-01 -1.59753e+01 2.62205e+02 3.38734e+01 4.90457e+01 6.35411e-01 2.03550e-02 2.05940e+00 1.30301e+01 6.33436e+02 1.23079e+01 3.64659e+01 5.17214e-01
1.44690e-01 -1.59696e+01 2.99691e+02 2.86966e+01 4.58275e+01 6.12475e-01 1.68960e-02 2.17045e+00 1.32957e+01 7.78345e+02 1.30270e+01 6.24964e+01 3.20490e-01
1.52724e-01 -1.59640e+01 2.58099e+02 2.94478e+01 4.99963e+01 6.67961e-01 1.72100e-03 2.37536e+00 1.29925e+01 6.35108e+02 1.29230e+01 6.02251e+01 5.21375e-01
1.43345e-01 -1.59842e+01 2.51375e+02 2.80006e+01 6.67011e+01 6.63463e-01 1.36760e-02 2.13317e+00 1.34585e+01 7.26640e+02 1.27873e+01 4.76808e+01 3.88024e-01
1.64105e-01 -1.59946e+01 2.76476e+02 3.01344e+01 6.11577e+01 6.62798e-01 5.82700e-03 2.19901e+00 1.27696e+01 5.49554e+02 1.24138e+01 4.17436e+01 6.53782e-01
1.42166e-01 -1.59616e+01 2.01001e+02 3.32397e+01 4.92728e+01 6.70993e-01 1.41630e-02 2.08650e+00 1.27376e+01 5.20072e+02 1.20951e+01 3.19204e+01 6.98971e-01
1.59162e-01 -1.60030e+01 2.83052e+02 3.30716e+01 6.94443e+01 7.41583e-01 3.70200e-03 2.03456e+00 1.25961e+01 4.62892e+02 1.14101e+01 1.80977e+01 6.77752e-01
1.59648e-01 -1.60166e+01 2.05353e+02 3.18600e+01 5.46649e+01 6.30492e-01 1.41260e-02 2.10307e+00 1.25869e+01 4.99644e+02 1.20933e+01 3.33241e+01 7.29653e-01
1.57022e-01 -1.59941e+01 2.78953e+02 2.89265e+01 4.79932e+01 7.24255e-01 4.35200e-03 2.10212e+00 1.24932e+01 4.79534e+02 1.18564e+01 2.79808e+01 7.59136e-01
1.47691e-01 -1.60450e+01 2.51116e+02 3.23586e+01 5.16618e+01 5.60413e-01 2.96520e-02 2.02078e+00 1.30251e+01 6.67424e+02 1.21406e+01 3.24399e+01 3.57948e-01
1.41743e-01 -1.60001e+01 2.57929e+02 3.27993e+01 4.83483e+01 6.69744e-01 2.80200e-03 2.40023e+00 1.32767e+01 7.21912e+02 1.32360e+01 7.15059e+01 3.94521e-01
1.64203e-01 -1.59574e+01 2.39019e+02 3.35624e+01 6.28875e+01 6.74330e-01 1.27510e-02 2.01680e+00 1.23651e+01 4.21526e+02 1.13036e+01 1.72857e+01 6.05876e-01
1.50764e-01 -1.59804e+01 2.56224e+02 3.15513e+01 6.63749e+01 6.90786e-01 6.42200e-03 2.16975e+00 1.30347e+01 5.90336e+02 1.24710e+01 4.04620e+01 5.90460e-01
1.64377e-01 -1.60333e+01 2.85748e+02 2.81951e+01 4.91940e+01 6.79938e-01 3.28100e-03 2.22292e+00 1.25885e+01 5.27000e+02 1.23314e+01 4.14168e+01 6.88433e-01
1.62546e-01 -1.60470e+01 2.89639e+02 3.10300e+01 5.20985e+01 5.76530e-01 1.77630e-02 2.13558e+00 1.28106e+01 6.34378e+02 1.25514e+01 4.84485e+01 5.22489e-01
1.41201e-01 -1.60094e+01 2.27198e+02 3.16122e+01 4.17711e+01 6.78747e-01 5.77200e-03 2.27271e+00 1.29464e+01 6.16563e+02 1.27685e+01 5.38024e+01 5.49830e-01
1.67907e-01 -1.59613e+01 2.48428e+02 3.39079e+01 6.83589e+01 6.12850e-01 1.53840e-02 2.08529e+00 1.27164e+01 5.20745e+02 1.21110e+01 3.26151e+01 6.97951e-01
1.60594e-01 -1.60046e+01 2.41920e+02 3.10817e+01 5.80085e+01 5.64805e-01 1.47700e-02 2.21232e+00 1.30761e+01 6.81323e+02 1.29256e+01 5.99053e+01 4.52236e-01
1.40876e-01 -1.60372e+01 2.46475e+02 3.08215e+01 5.29087e+01 7.42780e-01 4.23300e-03 2.11661e+00 1.28294e+01 5.32104e+02 1.20886e+01 3.09797e+01 6.80633e-01
1.63668e-01 -1.59661e+01 2.78407e+02 3.03073e+01 4.70518e+01 6.81736e-01 1.08300e-02 2.05749e+00 1.23813e+01 4.64437e+02 1.16893e+01 2.50124e+01 7.66784e-01
1.57606e-01 -1.60367e+01 2.89365e+02 3.24735e+01 4.99809e+01 6.50890e-01 9.43200e-03 2.17892e+00 1.28180e+01 5.87183e+02 1.25206e+01 4.57286e+01 5.95360e-01
1.41574e-01 -1.59754e+01 2.18672e+02 2.86190e+01 5.84052e+01 5.72552e-01 2.46390e-02 2.09737e+00 1.35105e+01 7.78773e+02 1.28983e+01 5.21347e+01 3.19960e-01
1.45947e-01 -1.60313e+01 2.65912e+02 2.87472e+01 6.85743e+01 6.47107e-01 1.12810e-02 2.20541e+00 1.35571e+01 7.75433e+02 1.31090e+01 5.99758e+01 3.24112e-01
1.69063e-01 -1.60329e+01 2.37045e+02 2.99357e+01 5.34499e+01 5.69482e-01 2.46060e-02 2.01826e+00 1.23717e+01 5.17701e+02 1.16389e+01 2.49049e+01 5.16698e-01
1.42081e-01 -1.59710e+01 2.44539e+02 3.31959e+01 6.71337e+01 6.89929e-01 1.45300e-03 2.36794e+00 1.33893e+01 6.95259e+02 1.31104e+01 6.12962e+01 4.32054e-01
1.49568e-01 -1.59855e+01 2.22499e+02 2.86389e+01 4.08401e+01 7.23130e-01 3.42400e-03 2.13945e+00 1.23399e+01 4.41301e+02 1.18149e+01 2.78694e+01 8.12532e-01
1.60225e-01 -1.60342e+01 2.15485e+02 3.06367e+01 6.20865e+01 6.78901e-01 1.39840e-02 2.00166e+00 1.23608e+01 4.14653e+02 1.10335e+01 1.34358e+01 4.95598e-01
1.50241e-01 -1.60190e+01 2.29309e+02 2.84426e+01 5.37804e+01 5.75414e-01 1.46540e-02 2.24340e+00 1.33346e+01 7.70821e+02 1.32119e+01 7.04507e+01 3.29894e-01
1.46194e-01 -1.60124e+01 2.16458e+02 2.94277e+01 6.73728e+01 6.37716e-01 5.60800e-03 2.36339e+00 1.34882e+01 7.50324e+02 1.33217e+01 7.10556e+01 3.56260e-01
1.58817e-01 -1.59638e+01 2.07416e+02 2.85101e+01 5.56035e+01 6.41340e-01 2.17400e-03 2.39671e+00 1.28648e+01 5.86392e+02 1.28363e+01 5.75033e+01 5.96591e-01
1.61564e-01 -1.59628e+01 2.32731e+02 2.85378e+01 4.13938e+01 7.32717e-01 2.58900e-03 2.05668e+00 1.19440e+01 3.58189e+02 1.11433e+01 1.66891e+01 8.92833e-01
1.67652e-01 -1.59585e+01 2.52664e+02 2.88368e+01 4.01348e+01 6.69799e-01 3.48000e-04 2.31788e+00 1.23190e+01 4.86149e+02 1.22748e+01 4.30325e+01 7.49529e-01
1.48487e-01 -1.59914e+01 2.01280e+02 3.34049e+01 5.71081e+01 6.76986e-01 1.54170e-02 2.02318e+00 1.25414e+01 4.52666e+02 1.15197e+01 2.00790e+01 6.19760e-01
1.41116e-01 -1.60345e+01 2.58610e+02 2.84130e+01 6.79812e+01 7.07171e-01 1.36470e-02 2.05328e+00 1.33836e+01 6.82399e+02 1.22683e+01 3.20350e+01 4.36433e-01
1.53701e-01 -1.59749e+01 2.12250e+02 3.33817e+01 6.54082e+01 6.42687e-01 7.28900e-03 2.24833e+00 1.29906e+01 5.86565e+02 1.27108e+01 4.94628e+01 5.96322e-01
1.67010e-01 -1.60408e+01 2.62540e+02 3.16418e+01 4.45877e+01 7.13364e-01 3.41200e-03 2.08385e+00 1.20573e+01 3.86846e+02 1.14299e+01 2.12512e+01 8.80401e-01
1.47829e-01 -1.59756e+01 2.01039e+02 3.26507e+01 6.62738e+01 5.79955e-01 1.56280e-02 2.21250e+00 1.34679e+01 7.50270e+02 1.31734e+01 6.41465e+01 3.56331e-01
1.50541e-01 -1.60475e+01 2.14093e+02 2.88783e+01 5.62450e+01 6.69529e-01 1.25040e-02 2.09405e+00 1.27498e+01 5.21465e+02 1.20892e+01 3.16699e+01 6.96857e-01
1.44889e-01 -1.59923e+01 2.16797e+02 3.09077e+01 4.37419e+01 7.18396e-01 7.51800e-03 2.08451e+00 1.24208e+01 4.46940e+02 1.17207e+01 2.49824e+01 8.04912e-01
1.50867e-01 -1.60323e+01 2.61978e+02 3.18461e+01 5.84686e+01 5.66524e-01 1.80440e-02 2.18214e+00 1.33571e+01 7.60397e+02 1.30903e+01 6.33517e+01 3.43168e-01
1.51643e-01 -1.60427e+01 2.61505e+02 3.32450e+01 6.78874e+01 7.22103e-01 2.26500e-03 2.16263e+00 1.28739e+01 5.34054e+02 1.22065e+01 3.35772e+01 6.77646e-01
1.60503e-01 -1.60394e+01 2.25757e+02 2.91563e+01 6.30441e+01 5.73634e-01 1.08650e-02 2.28863e+00 1.32330e+01 7.14108e+02 1.31512e+01 6.79596e+01 4.05357e-01
1.64989e-01 -1.59609e+01 2.29706e+02 3.35396e+01 5.98863e+01 6.12413e-01 1.03020e-02 2.19448e+00 1.27429e+01 5.48883e+02 1.24906e+01 4.48061e+01 6.54820e-01
1.53685e-01 -1.60164e+01 2.24899e+02 3.39789e+01 5.16260e+01 6.39238e-01 5.21000e-03 2.32078e+00 1.28973e+01 5.99972e+02 1.28261e+01 5.67389e+01 5.75497e-01
1.50521e-01 -1.59681e+01 2.33505e+02 3.22997e+01 5.20755e+01 5.90504e-01 8.96500e-03 2.34777e+00 1.32869e+01 7.58712e+02 1.33274e+01 7.77912e+01 3.45340e-01
1.51238e-01 -1.60140e+01 2.94458e+02 2.96572e+01 5.11310e+01 7.06483e-01 1.19680e-02 2.05035e+00 1.27990e+01 5.54092e+02 1.19452e+01 2.81891e+01 6.18723e-01
1.50574e-01 -1.60464e+01 2.24798e+02 3.18147e+01 4.16348e+01 6.88558e-01 1.13790e-02 2.06797e+00 1.23976e+01 4.59192e+02 1.17386e+01 2.58327e+01 7.87662e-01
1.52570e-01 -1.59559e+01 2.13833e+02 3.18447e+01 4.88085e+01 5.88374e-01 8.26700e-03 2.36168e+00 1.31570e+01 7.26851e+02 1.32453e+01 7.58904e+01 3.87736e-01
1.69123e-01 -1.60141e+01 2.69067e+02 2.85213e+01 5.76510e+01 6.26220e-01 1.32000e-03 2.41954e+00 1.28654e+01 6.13247e+02 1.29009e+01 6.15754e+01 5.54947e-01
1.53735e-01 -1.60374e+01 2.86392e+02 3.10216e+01 6.56451e+01 5.52598e-01 1.90330e-02 2.17839e+00 1.34773e+01 7.93079e+02 1.31712e+01 6.52513e+01 3.02520e-01
1.46695e-01 -1.59521e+01 2.17294e+02 2.87535e+01 4.37800e+01 6.29134e-01 1.49520e-02 2.15381e+00 1.29453e+01 6.32858e+02 1.26174e+01 4.82857e+01 5.24810e-01
1.55105e-01 -1.60375e+01 2.89242e+02 3.33695e+01 4.23854e+01 6.50168e-01 1.43730e-02 2.09550e+00 1.26744e+01 5.60708e+02 1.22033e+01 3.68029e+01 6.36510e-01
1.45449e-01 -1.60109e+01 2.03545e+02 2.80110e+01 5.45376e+01 6.16236e-01 1.11420e-02 2.26637e+00 1.33230e+01 7.26946e+02 1.31468e+01 6.58267e+01 3.87605e-01
1.44133e-01 -1.59549e+01 2.00264e+02 2.95714e+01 5.79117e+01 6.85121e-01 1.10000e-02 2.10741e+00 1.27996e+01 5.17586e+02 1.21237e+01 3.18775e+01 7.02739e-01
1.54683e-01 -1.59725e+01 2.10005e+02 2.93865e+01 6.59661e+01 6.13444e-01 1.94310e-02 2.07068e+00 1.30195e+01 5.93878e+02 1.22795e+01 3.49538e+01 5.84956e-01
1.57014e-01 -1.60140e+01 2.10547e+02 3.03178e+01 5.79602e+01 5.89977e-01 1.27340e-02 2.22469e+00 1.30766e+01 6.57286e+02 1.28916e+01 5.74929e+01 4.87822e-01
1.49172e-01 -1.60149e+01 2.84525e+02 2.86092e+01 4.12641e+01 7.02459e-01 7.13600e-03 2.15712e+00 1.27985e+01 5.83952e+02 1.24003e+01 4.17881e+01 6.00385e-01
1.53208e-01 -1.59951e+01 2.20273e+02 2.82716e+01 6.98247e+01 6.61156e-01 4.25000e-04 2.43916e+00 1.32383e+01 6.63753e+02 1.30743e+01 6.21889e+01 4.78160e-01
1.61094e-01 -1.60128e+01 2.70000e+02 3.21494e+01 5.37416e+01 5.62174e-01 2.50730e-02 2.04302e+00 1.27294e+01 5.96677e+02 1.21005e+01 3.37951e+01 5.34069e-01
1.57207e-01 -1.59737e+01 2.90298e+02 3.18541e+01 6.25968e+01 6.58417e-01 6.46400e-03 2.23184e+00 1.30550e+01 6.29533e+02 1.27500e+01 5.11749e+01 5.29897e-01
1.58103e-01 -1.59537e+01 2.35352e+02 2.94443e+01 4.12711e+01 6.95923e-01 4.85000e-03 2.15111e+00 1.23104e+01 4.49487e+02 1.19080e+01 3.07443e+01 8.01439e-01
1.69309e-01 -1.59545e+01 2.63594e+02 3.05380e+01 5.44219e+01 7.41549e-01 1.92700e-03 2.00544e+00 1.19553e+01 3.44777e+02 1.06374e+01 1.01048e+01 5.72827e-01
1.42440e-01 -1.60401e+01 2.53682e+02 3.37339e+01 5.76629e+01 7.07896e-01 3.23400e-03 2.24620e+00 1.30876e+01 6.11476e+02 1.26908e+01 4.76925e+01 5.57683e-01
1.48044e-01 -1.60452e+01 2.59665e+02 2.98741e+01 5.92178e+01 7.31328e-01 5.77800e-03 2.08716e+00 1.28187e+01 5.29723e+02 1.19699e+01 2.81645e+01 6.84277e-01
1.40066e-01 -1.59656e+01 2.64026e+02 3.17981e+01 6.49684e+01 6.23795e-01 2.52560e-02 2.02714e+00 1.34718e+01 7.29738e+02 1.23475e+01 3.37459e+01 3.10831e-01
1.55605e-01 -1.60395e+01 2.08786e+02 3.17080e+01 5.64055e+01 5.98235e-01 7.38700e-03 2.34925e+00 1.31350e+01 6.83744e+02 1.31396e+01 6.89123e+01 4.48705e-01
1.49645e-01 -1.59704e+01 2.31086e+02 3.02851e+01 4.17692e+01 7.09051e-01 5.24300e-03 2.14538e+00 1.24559e+01 4.73558e+02 1.19894e+01 3.16312e+01 7.67731e-01
1.68763e-01 -1.60094e+01 2.23032e+02 3.25206e+01 5.09923e+01 6.30406e-01 1.22060e-02 2.10346e+00 1.23327e+01 4.54770e+02 1.19049e+01 3.04566e+01 7.94175e-01
1.43146e-01 -1.59710e+01 2.92488e+02 2.94527e+01 6.93036e+01 5.76657e-01 3.15650e-02 2.00885e+00 1.36370e+01 7.99410e+02 1.22994e+01 3.16471e+01 1.92039e-01
1.54415e-01 -1.59676e+01 2.30176e+02 2.88650e+01 6.38127e+01 6.96827e-01 8.45100e-03 2.08556e+00 1.26970e+01 4.92962e+02 1.18873e+01 2.68169e+01 7.39538e-01
1.57097e-01 -1.59812e+01 2.63543e+02 2.98863e+01 5.17373e+01 5.73443e-01 1.61630e-02 2.18899e+00 1.30107e+01 6.95797e+02 1.28605e+01 5.90554e+01 4.31282e-01
1.53849e-01 -1.59924e+01 2.55927e+02 2.98804e+01 6.47222e+01 7.31695e-01 4.22700e-03 2.07773e+00 1.27037e+01 4.92292e+02 1.17655e+01 2.41552e+01 7.40525e-01
1.60041e-01 -1.60475e+01 2.45631e+02 2.96588e+01 4.67660e+01 6.08718e-01 5.14600e-03 2.38082e+00 1.29091e+01 6.63689e+02 1.30218e+01 6.86203e+01 4.78255e-01
1.67830e-01 -1.60176e+01 2.65517e+02 3.37484e+01 5.91060e+01 5.56404e-01 1.68820e-02 2.15415e+00 1.28337e+01 6.12248e+02 1.25986e+01 4.90964e+01 5.56490e-01
1.53950e-01 -1.59971e+01 2.40494e+02 3.29337e+01 6.75150e+01 6.98380e-01 1.15700e-02 2.02473e+00 1.26690e+01 4.75307e+02 1.15176e+01 1.94901e+01 6.04821e-01
1.57239e-01 -1.60010e+01 2.45445e+02 3.31864e+01 5.67859e+01 7.22948e-01 6.16700e-03 2.03825e+00 1.23094e+01 4.07386e+02 1.13231e+01 1.77997e+01 7.62573e-01
1.63062e-01 -1.59848e+01 2.91648e+02 3.14310e+01 5.85893e+01 6.08394e-01 1.25630e-02 2.17712e+00 1.29444e+01 6.23694e+02 1.26614e+01 4.96982e+01 5.38854e-01
1.55648e-01 -1.60327e+01 2.10963e+02 3.10911e+01 6.21831e+01 5.76143e-01 6.98300e-03 2.41345e+00 1.33942e+01 7.73127e+02 1.34657e+01 8.29701e+01 3.26996e-01
1.47205e-01 -1.60185e+01 2.05019e+02 3.00805e+01 4.06633e+01 6.39184e-01 2.91800e-03 2.45299e+00 1.30062e+01 6.70691e+02 1.31297e+01 7.17803e+01 4.67864e-01
1.50765e-01 -1.60491e+01 2.56290e+02 2.84126e+01 4.43852e+01 7.30507e-01 8.18300e-03 2.03753e+00 1.24591e+01 4.65155e+02 1.15220e+01 2.09938e+01 6.90803e-01
1.64379e-01 -1.60369e+01 2.74962e+02 2.97913e+01 5.29891e+01 6.35734e-01 1.87920e-02 2.02060e+00 1.25513e+01 5.05065e+02 1.16398e+01 2.30512e+01 5.45292e-01
1.43872e-01 -1.60197e+01 2.01826e+02 2.88248e+01 6.62726e+01 7.41753e-01 2.78800e-03 2.09380e+00 1.25978e+01 4.35446e+02 1.15834e+01 2.06404e+01 8.20337e-01
1.40379e-01 -1.59740e+01 2.05767e+02 3.09271e+01 5.21589e+01 7.47198e-01 5.37600e-03 2.04523e+00 1.23770e+01 4.04677e+02 1.13219e+01 1.73267e+01 8.00975e-01
1.53835e-01 -1.60009e+01 2.97650e+02 2.95204e+01 5.30134e+01 5.98725e-01 8.21700e-03 2.34997e+00 1.33460e+01 7.91203e+02 1.33807e+01 8.03582e+01 3.04775e-01
1.51066e-01 -1.60374e+01 2.37735e+02 2.99262e+01 6.37413e+01 6.16435e-01 1.75680e-02 2.11238e+00 1.31947e+01 6.58473e+02 1.26125e+01 4.42638e+01 4.86043e-01
1.67101e-01 -1.60154e+01 2.48179e+02 3.02985e+01 6.82921e+01 5.92712e-01 7.25800e-03 2.31287e+00 1.30930e+01 6.56315e+02 1.30021e+01 6.21305e+01 4.89279e-01
1.59595e-01 -1.60195e+01 2.53535e+02 3.16270e+01 4.56471e+01 7.09798e-01 4.89000e-04 2.21008e+00 1.23436e+01 4.48939e+02 1.19955e+01 3.26389e+01 8.02188e-01
1.42171e-01 -1.59586e+01 2.50975e+02 2.89653e+01 6.91944e+01 5.97153e-01 2.43810e-02 2.07366e+00 1.36537e+01 7.98697e+02 1.28145e+01 4.69357e+01 2.95824e-01
1.47916e-01 -1.60068e+01 2.52478e+02 3.12305e+01 6.58993e+01 7.10898e-01 8.82300e-03 2.07959e+00 1.29566e+01 5.55575e+02 1.20586e+01 2.92798e+01 6.44467e-01
1.65165e-01 -1.60098e+01 2.84652e+02 3.07199e+01 4.05170e+01 6.69475e-01 6.43100e-03 2.16693e+00 1.23817e+01 4.95766e+02 1.21200e+01 3.70383e+01 7.35400e-01
1.43105e-01 -1.59699e+01 2.16615e+02 3.10497e+01 6.75510e+01 7.06861e-01 9.61000e-04 2.30429e+00 1.30937e+01 5.84820e+02 1.26588e+01 4.56305e+01 5.99035e-01
1.57304e-01 -1.60114e+01 2.26328e+02 3.03206e+01 4.98493e+01 7.14231e-01 3.45000e-03 2.11891e+00 1.22453e+01 4.07918e+02 1.16467e+01 2.43243e+01 8.55466e-01
1.51999e-01 -1.59519e+01 2.96143e+02 3.34874e+01 5.53654e+01 6.04857e-01 9.92700e-03 2.29004e+00 1.33077e+01 7.53820e+02 1.32344e+01 7.17572e+01 3.51687e-01
1.68730e-01 -1.59905e+01 2.71953e+02 2.99626e+01 4.36685e+01 7.00288e-01 1.02100e-02 2.00077e+00 1.20469e+01 3.90349e+02 1.08295e+01 1.21851e+01 5.05560e-01
1.40514e-01 -1.60163e+01 2.75137e+02 2.94754e+01 6.33283e+01 6.48187e-01 1.49440e-02 2.15548e+00 1.35992e+01 7.94785e+02 1.30539e+01 5.72002e+01 3.00477e-01
1.53751e-01 -1.60213e+01 2.60483e+02 3.32365e+01 5.24676e+01 5.90214e-01 2.27000e-02 2.05877e+00 1.29180e+01 6.16627e+02 1.22761e+01 3.67137e+01 5.41832e-01
1.62387e-01 -1.60020e+01 2.20187e+02 3.31427e+01 4.18732e+01 6.64037e-01 3.74000e-03 2.24303e+00 1.22921e+01 4.55715e+02 1.21492e+01 3.81728e+01 7.92867e-01
1.44067e-01 -1.59752e+01 2.34936e+02 3.25097e+01 5.22238e+01 6.88615e-01 1.15270e-02 2.09708e+00 1.28417e+01 5.46641e+02 1.21741e+01 3.33422e+01 6.58281e-01
1.40978e-01 -1.59536e+01 2.34755e+02 2.85101e+01 4.75518e+01 5.99073e-01 2.08270e-02 2.12505e+00 1.33119e+01 7.49425e+02 1.28739e+01 5.44126e+01 3.57442e-01
1.51323e-01 -1.60269e+01 2.10049e+02 3.00421e+01 6.73746e+01 6.80464e-01 1.34830e-02 2.04266e+00 1.27480e+01 4.92993e+02 1.17403e+01 2.32199e+01 6.78691e-01
1.49553e-01 -1.59600e+01 2.35418e+02 3.21406e+01 4.23411e+01 7.00994e-01 1.01100e-03 2.29141e+00 1.26002e+01 5.15963e+02 1.24035e+01 4.33389e+01 7.05193e-01
1.65244e-01 -1.59508e+01 2.33182e+02 3.06520e+01 6.73215e+01 6.06580e-01 6.31800e-03 2.31429e+00 1.30326e+01 6.29488e+02 1.29218e+01 5.88836e+01 5.29966e-01
1.42164e-01 -1.59759e+01 2.40741e+02 2.97714e+01 5.68269e+01 7.47560e-01 3.00600e-03 2.11414e+00 1.28139e+01 5.19519e+02 1.20010e+01 2.87657e+01 6.99811e-01
1.63975e-01 -1.59897e+01 2.66169e+02 3.39617e+01 6.93478e+01 5.55350e-01 6.66600e-03 2.42212e+00 1.33780e+01 7.72872e+02 1.34761e+01 8.41857e+01 3.27316e-01
1.46689e-01 -1.59739e+01 2.47651e+02 3.32931e+01 5.20904e+01 6.28259e-01 2.45370e-02 2.00055e+00 1.29013e+01 5.82344e+02 1.15607e+01 1.98022e+01 3.46571e-01
1.52702e-01 -1.59522e+01 2.88715e+02 3.37354e+01 6.87768e+01 6.07895e-01 2.09730e-02 2.06734e+00 1.32442e+01 6.72517e+02 1.24764e+01 3.93621e+01 4.64789e-01
1.54455e-01 -1.59599e+01 2.16577e+02 3.08195e+01 6.52226e+01 6.54633e-01 7.51600e-03 2.21309e+00 1.29352e+01 5.68957e+02 1.25609e+01 4.44709e+01 6.23701e-01
1.58475e-01 -1.60329e+01 2.34716e+02 3.33955e+01 6.34770e+01 7.20339e-01 5.75100e-03 2.03832e+00 1.23061e+01 3.95423e+02 1.12695e+01 1.68224e+01 7.75754e-01
1.67772e-01 -1.59983e+01 2.19954e+02 3.08917e+01 5.16622e+01 6.09260e-01 8.52500e-03 2.23557e+00 1.26038e+01 5.40720e+02 1.24959e+01 4.74627e+01 6.67408e-01
1.45774e-01 -1.59580e+01 2.66481e+02 3.01120e+01 6.70501e+01 6.21594e-01 1.88140e-02 2.10898e+00 1.34758e+01 7.46141e+02 1.28159e+01 4.88526e+01 3.61772e-01
1.56469e-01 -1.59992e+01 2.15868e+02 3.34754e+01 5.33189e+01 5.54575e-01 1.55660e-02 2.22047e+00 1.30467e+01 6.93273e+02 1.29665e+01 6.30121e+01 4.34908e-01
1.43906e-01 -1.60417e+01 2.83035e+02 3.13901e+01 6.08985e+01 7.26626e-01 2.31700e-03 2.21631e+00 1.31910e+01 6.45344e+02 1.26830e+01 4.65399e+01 5.05814e-01
1.42353e-01 -1.60235e+01 2.06993e+02 3.38067e+01 4.43820e+01 6.45786e-01 1.91700e-02 2.05414e+00 1.27710e+01 5.52608e+02 1.20566e+01 3.11898e+01 6.30588e-01
1.50539e-01 -1.60057e+01 2.70815e+02 3.31867e+01 5.27651e+01 5.68666e-01 2.73160e-02 2.03376e+00 1.30129e+01 6.57401e+02 1.22297e+01 3.48812e+01 4.19409e-01
1.53257e-01 -1.59946e+01 2.49441e+02 3.38941e+01 4.77767e+01 5.93927e-01 8.41500e-03 2.34106e+00 1.31277e+01 7.18194e+02 1.31939e+01 7.35839e+01 3.99667e-01
1.62467e-01 -1.60177e+01 2.57750e+02 3.00885e+01 5.61242e+01 6.65515e-01 1.46320e-02 2.02812e+00 1.25081e+01 4.74094e+02 1.15801e+01 2.17923e+01 6.27106e-01
1.69854e-01 -1.59639e+01 2.95046e+02 2.97286e+01 6.62278e+01 5.83093e-01 9.61400e-03 2.26541e+00 1.30595e+01 6.64626e+02 1.29460e+01 6.06693e+01 4.76860e-01
1.47417e-01 -1.60392e+01 2.31775e+02 3.29553e+01 6.39532e+01 5.60410e-01 1.85240e-02 2.18963e+00 1.35249e+01 7.93239e+02 1.32217e+01 6.64794e+01 3.02328e-01
1.44365e-01 -1.60205e+01 2.05123e+02 3.28281e+01 4.16776e+01 6.28645e-01 1.21310e-02 2.21265e+00 1.29320e+01 6.33214e+02 1.27620e+01 5.44059e+01 5.24266e-01
1.47451e-01 -1.59597e+01 2.36075e+02 2.83107e+01 6.97156e+01 7.16587e-01 8.19100e-03 2.07540e+00 1.30576e+01 5.74761e+02 1.20296e+01 2.79541e+01 6.14678e-01
1.61369e-01 -1.60436e+01 2.71495e+02 2.95944e+01 4.45260e+01 7.01228e-01 8.45300e-03 2.06156e+00 1.23272e+01 4.50169e+02 1.16262e+01 2.39302e+01 7.93988e-01
1.55596e-01 -1.59870e+01 2.45477e+02 3.06946e+01 6.73972e+01 6.18988e-01 1.92810e-02 2.06404e+00 1.30589e+01 6.07986e+02 1.22733e+01 3.45772e+01 5.60789e-01
1.46725e-01 -1.59729e+01 2.35248e+02 3.26359e+01 5.00325e+01 5.92031e-01 9.15200e-03 2.35822e+00 1.33737e+01 7.92929e+02 1.34300e+01 8.25180e+01 3.02700e-01
1.50254e-01 -1.60176e+01 2.33128e+02 2.98488e+01 5.10852e+01 7.04734e-01 7.04000e-03 2.11519e+00 1.25920e+01 4.87374e+02 1.19767e+01 2.99526e+01 7.47738e-01
1.51827e-01 -1.59839e+01 2.25851e+02 3.12783e+01 4.95295e+01 6.71519e-01 5.17200e-03 2.24550e+00 1.27362e+01 5.43203e+02 1.24973e+01 4.50524e+01 6.63583e-01
1.44542e-01 -1.59866e+01 2.24546e+02 3.21193e+01 5.47060e+01 5.85044e-01 1.65500e-02 2.20165e+00 1.33824e+01 7.61436e+02 1.31390e+01 6.50939e+01 3.41832e-01
1.59627e-01 -1.60330e+01 2.79918e+02 2.97209e+01 5.02526e+01 7.18279e-01 6.07700e-03 2.07018e+00 1.24343e+01 4.61670e+02 1.16851e+01 2.43768e+01 7.84571e-01
1.48864e-01 -1.60181e+01 2.71881e+02 3.30009e+01 6.01008e+01 6.50690e-01 1.07080e-02 2.18712e+00 1.31970e+01 6.67067e+02 1.28070e+01 5.16673e+01 4.73232e-01
1.57203e-01 -1.60084e+01 2.27879e+02 3.04125e+01 5.43056e+01 6.71029e-01 3.46800e-03 2.26497e+00 1.26787e+01 5.23407e+02 1.24424e+01 4.34919e+01 6.93906e-01
1.52773e-01 -1.60007e+01 2.96354e+02 3.10435e+01 6.41487e+01 7.04127e-01 5.31100e-03 2.16520e+00 1.30561e+01 6.11735e+02 1.24976e+01 4.15483e+01 5.57283e-01
1.67855e-01 -1.60140e+01 2.84048e+02 3.08852e+01 5.13680e+01 5.95232e-01 1.58210e-02 2.12071e+00 1.26228e+01 5.65348e+02 1.23065e+01 4.10772e+01 6.29307e-01
1.65172e-01 -1.59787e+01 2.20392e+02 3.11400e+01 6.12009e+01 6.45273e-01 1.27820e-02 2.07726e+00 1.24933e+01 4.62923e+02 1.18486e+01 2.73933e+01 7.82812e-01
1.54354e-01 -1.60250e+01 2.43204e+02 3.20813e+01 5.52259e+01 5.80392e-01 1.52420e-02 2.19929e+00 1.31426e+01 6.94254e+02 1.29394e+01 5.93532e+01 4.33496e-01
1.44369e-01 -1.59562e+01 2.52528e+02 3.00516e+01 6.39248e+01 6.86835e-01 1.54000e-02 2.04597e+00 1.31291e+01 6.11343e+02 1.21003e+01 2.94074e+01 5.22110e-01
1.54792e-01 -1.60356e+01 2.53621e+02 3.00831e+01 5.93523e+01 7.14212e-01 3.57400e-03 2.14317e+00 1.26689e+01 4.98354e+02 1.20493e+01 3.11377e+01 7.31568e-01
1.55798e-01 -1.60008e+01 2.88702e+02 3.07532e+01 5.86780e+01 6.35287e-01 1.96370e-02 2.04047e+00 1.29347e+01 5.93958e+02 1.20736e+01 3.05122e+01 5.29129e-01
1.52171e-01 -1.59504e+01 2.84456e+02 2.95063e+01 6.94717e+01 6.88715e-01 1.43020e-02 2.04170e+00 1.31332e+01 6.20124e+02 1.20629e+01 2.86407e+01 4.96533e-01
1.57803e-01 -1.59935e+01 2.54592e+02 3.38746e+01 4.41599e+01 6.67429e-01 1.09290e-02 2.09863e+00 1.24546e+01 4.84601e+02 1.19605e+01 3.11245e+01 7.51785e-01
1.54079e-01 -1.59636e+01 2.89348e+02 3.25453e+01 6.18136e+01 5.52227e-01 1.93540e-02 2.16839e+00 1.33557e+01 7.64051e+02 1.30682e+01 6.24234e+01 3.38483e-01
1.47092e-01 -1.59847e+01 2.34368e+02 3.03527e+01 6.62109e+01 6.49220e-01 1.80760e-02 2.05998e+00 1.31558e+01 6.21514e+02 1.22654e+01 3.34402e+01 5.35993e-01
1.68920e-01 -1.59894e+01 2.38309e+02 3.04440e+01 4.42916e+01 6.25948e-01 1.14430e-02 2.13472e+00 1.23112e+01 4.85330e+02 1.20449e+01 3.55230e+01 7.50723e-01
1.60186e-01 -1.59617e+01 2.00233e+02 3.31435e+01 6.24379e+01 6.15620e-01 1.53970e-02 2.10338e+00 1.27338e+01 5.23679e+02 1.22065e+01 3.50858e+01 6.93493e-01
1.40260e-01 -1.60302e+01 2.68667e+02 3.16620e+01 4.20344e+01 6.89084e-01 1.85390e-02 2.01840e+00 1.28789e+01 5.86757e+02 1.18342e+01 2.53923e+01 4.39070e-01
1.49038e-01 -1.60381e+01 2.59953e+02 2.86387e+01 5.43045e+01 5.90637e-01 1.66070e-02 2.18665e+00 1.33371e+01 7.57140e+02 1.30630e+01 6.24472e+01 3.47373e-01
1.53810e-01 -1.59912e+01 2.16790e+02 3.12208e+01 4.51707e+01 6.09258e-01 9.18200e-03 2.28589e+00 1.29198e+01 6.46820e+02 1.29037e+01 6.16228e+01 5.03580e-01
1.65953e-01 -1.60409e+01 2.96914e+02 3.28446e+01 5.97252e+01 6.33761e-01 6.26800e-03 2.25150e+00 1.28482e+01 5.89459e+02 1.26684e+01 5.08483e+01 5.91823e-01
1.51393e-01 -1.59529e+01 2.12499e+02 3.20033e+01 4.74377e+01 6.76056e-01 9.25300e-03 2.13168e+00 1.25187e+01 4.80158e+02 1.20587e+01 3.28114e+01 7.58233e-01
1.62569e-01 -1.59595e+01 2.29151e+02 3.00445e+01 5.94123e+01 5.95059e-01 6.44000e-03 2.35434e+00 1.30715e+01 6.68088e+02 1.30783e+01 6.69179e+01 4.71718e-01
1.42666e-01 -1.60297e+01 2.13388e+02 3.28616e+01 4.50354e+01 6.92965e-01 9.70700e-03 2.12022e+00 1.26353e+01 5.01680e+02 1.20977e+01 3.28854e+01 7.26625e-01
1.68378e-01 -1.60416e+01 2.71909e+02 2.91873e+01 6.67866e+01 6.69213e-01 6.25600e-03 2.14949e+00 1.26749e+01 5.13153e+02 1.21588e+01 3.43659e+01 7.09435e-01
1.52390e-01 -1.59538e+01 2.07502e+02 3.17346e+01 4.27145e+01 6.49777e-01 1.78020e-02 2.03433e+00 1.24411e+01 4.76610e+02 1.16711e+01 2.42293e+01 6.59626e-01
1.57253e-01 -1.59987e+01 2.04079e+02 3.24042e+01 4.56518e+01 6.54432e-01 1.37630e-02 2.06845e+00 1.23347e+01 4.46368e+02 1.17462e+01 2.63755e+01 8.05467e-01
1.47037e-01 -1.60080e+01 2.20550e+02 3.36088e+01 4.03120e+01 5.96366e-01 5.18100e-03 2.47845e+00 1.32127e+01 7.83194e+02 1.34629e+01 9.00983e+01 3.14511e-01
1.54403e-01 -1.59912e+01 2.57685e+02 3.35884e+01 5.34960e+01 6.43671e-01 4.30300e-03 2.33970e+00 1.30099e+01 6.36472e+02 1.29422e+01 6.06693e+01 5.19295e-01
1.45224e-01 -1.60358e+01 2.06673e+02 3.17086e+01 6.34169e+01 7.30416e-01 1.77300e-03 2.15854e+00 1.25609e+01 4.37723e+02 1.18556e+01 2.63561e+01 8.17315e-01
1.52038e-01 -1.60270e+01 2.74432e+02 2.90412e+01 4.85483e+01 6.89065e-01 9.34100e-03 2.12348e+00 1.27957e+01 5.64119e+02 1.22732e+01 3.72512e+01 6.31215e-01
1.49581e-01 -1.59676e+01 2.85800e+02 3.04278e+01 4.95216e+01 6.34864e-01 1.80750e-02 2.08798e+00 1.30297e+01 6.46165e+02 1.24519e+01 4.12527e+01 5.04571e-01
1.57804e-01 -1.59532e+01 2.67159e+02 3.14454e+01 6.85862e+01 5.71919e-01 1.84560e-02 2.14408e+00 1.32838e+01 7.05390e+02 1.28604e+01 5.31594e+01 4.17614e-01
1.43793e-01 -1.59766e+01 2.77826e+02 3.13558e+01 4.88044e+01 7.49206e-01 6.07900e-03 2.06865e+00 1.27588e+01 5.29505e+02 1.19127e+01 2.74343e+01 6.84466e-01
1.40241e-01 -1.59693e+01 2.48621e+02 3.39231e+01 4.00073e+01 7.02808e-01 1.98200e-03 2.32231e+00 1.29312e+01 6.13307e+02 1.27878e+01 5.48438e+01 5.54855e-01
1.67472e-01 -1.59954e+01 2.82659e+02 3.29504e+01 5.43316e+01 6.23386e-01 1.01210e-02 2.17459e+00 1.26646e+01 5.47683e+02 1.24014e+01 4.30618e+01 6.56672e-01
1.67443e-01 -1.60318e+01 2.82680e+02 3.28821e+01 6.40976e+01 6.46877e-01 1.39320e-02 2.05648e+00 1.26149e+01 4.99219e+02 1.18597e+01 2.70919e+01 7.15121e-01
1.48489e-01 -1.59999e+01 2.49845e+02 3.19433e+01 6.17399e+01 5.85650e-01 1.55330e-02 2.20910e+00 1.34473e+01 7.69439e+02 1.31783e+01 6.56005e+01 3.31638e-01
1.51422e-01 -1.60435e+01 2.22623e+02 2.90386e+01 6.94616e+01 6.56566e-01 1.29760e-02 2.11285e+00 1.30856e+01 5.99052e+02 1.23909e+01 3.74511e+01 5.76925e-01
1.58006e-01 -1.59949e+01 2.91245e+02 2.86248e+01 6.36771e+01 7.28770e-01 3.80600e-03 2.09589e+00 1.27832e+01 5.31321e+02 1.19644e+01 2.84582e+01 6.81832e-01
1.51896e-01 -1.59509e+01 2.95390e+02 3.16422e+01 4.55497e+01 7.16856e-01 8.62000e-04 2.24542e+00 1.27596e+01 5.62004e+02 1.24731e+01 4.43510e+01 6.34498e-01
1.44555e-01 -1.59963e+01 2.77238e+02 3.22974e+01 5.90107e+01 7.15055e-01 2.88600e-03 2.23187e+00 1.31435e+01 6.34789e+02 1.27093e+01 4.80407e+01 5.21862e-01
1.68882e-01 -1.59902e+01 2.09704e+02 3.25938e+01 5.17162e+01 5.96432e-01 5.14400e-03 2.35118e+00 1.26701e+01 5.70408e+02 1.27476e+01 5.76358e+01 6.21445e-01
1.40524e-01 -1.60075e+01 2.54881e+02 3.37007e+01 6.47822e+01 6.35246e-01 1.23310e-02 2.21855e+00 1.35858e+01 7.81077e+02 1.32117e+01 6.41174e+01 3.17114e-01
1.68010e-01 -1.60066e+01 2.11969e+02 3.22645e+01 5.09656e+01 7.03798e-01 6.27000e-04 2.15499e+00 1.18864e+01 3.36927e+02 1.14248e+01 2.16046e+01 9.31494e-01
1.69465e-01 -1.60157e+01 2.99298e+02 3.03632e+01 4.09508e+01 6.76373e-01 8.89800e-03 2.08538e+00 1.22206e+01 4.55060e+02 1.17395e+01 2.77033e+01 7.93774e-01
1.55011e-01 -1.60192e+01 2.65648e+02 2.84283e+01 4.93913e+01 6.79768e-01 1.64200e-03 2.32560e+00 1.28729e+01 5.98999e+02 1.27297e+01 5.31957e+01 5.77006e-01
1.65040e-01 -1.59692e+01 2.79835e+02 3.25281e+01 6.72071e+01 5.86092e-01 9.37400e-03 2.27902e+00 1.31473e+01 6.78721e+02 1.30322e+01 6.30368e+01 4.56043e-01
1.53721e-01 -1.60013e+01 2.70542e+02 3.22403e+01 5.96138e+01 6.35022e-01 7.28700e-03 2.28226e+00 1.31805e+01 6.80052e+02 1.30089e+01 6.11338e+01 4.54095e-01
1.65043e-01 -1.59961e+01 2.23388e+02 2.91170e+01 5.81195e+01 5.96316e-01 1.60020e-02 2.12130e+00 1.27630e+01 5.61721e+02 1.23518e+01 4.01213e+01 6.34938e-01
1.43826e-01 -1.59603e+01 2.45075e+02 3.27002e+01 4.79680e+01 6.96886e-01 1.66010e-02 2.00219e+00 1.26870e+01 5.09860e+02 1.13522e+01 1.70704e+01 4.21419e-01
1.50360e-01 -1.60231e+01 2.99343e+02 3.37145e+01 5.77229e+01 6.49637e-01 3.80300e-03 2.37303e+00 1.33169e+01 7.33159e+02 1.32521e+01 7.16523e+01 3.79148e-01
1.49703e-01 -1.60240e+01 2.68240e+02 3.29971e+01 5.25852e+01 6.06703e-01 2.57390e-02 2.00970e+00 1.29488e+01 6.10002e+02 1.18624e+01 2.56396e+01 3.68891e-01
1.64732e-01 -1.59949e+01 2.22170e+02 3.27659e+01 6.24163e+01 5.81524e-01 1.81110e-02 2.10266e+00 1.28069e+01 5.64280e+02 1.23340e+01 3.88948e+01 6.30966e-01
1.48439e-01 -1.60088e+01 2.91620e+02 3.12886e+01 5.70458e+01 6.41899e-01 1.76420e-02 2.08692e+00 1.31716e+01 6.67311e+02 1.25131e+01 4.15226e+01 4.72870e-01
1.65085e-01 -1.60443e+01 2.27681e+02 3.08188e+01 6.78161e+01 6.12736e-01 4.40900e-03 2.35779e+00 1.30268e+01 6.25034e+02 1.29527e+01 6.02470e+01 5.36795e-01
1.41372e-01 -1.59633e+01 2.88838e+02 3.24074e+01 5.81457e+01 7.26002e-01 1.75000e-04 2.30259e+00 1.32875e+01 6.83871e+02 1.29379e+01 5.57056e+01 4.48520e-01
1.50606e-01 -1.59791e+01 2.68138e+02 3.15188e+01 5.43715e+01 7.18400e-01 1.15880e-02 2.01305e+00 1.26389e+01 4.92303e+02 1.14383e+01 1.85756e+01 5.10330e-01
1.60311e-01 -1.59528e+01 2.01417e+02 2.87146e+01 5.60523e+01 6.17944e-01 1.84120e-02 2.05868e+00 1.26478e+01 5.14117e+02 1.19665e+01 2.95692e+01 6.97644e-01
1.55737e-01 -1.60285e+01 2.79022e+02 3.34951e+01 5.70029e+01 6.89836e-01 2.34200e-03 2.25518e+00 1.28296e+01 5.61222e+02 1.25330e+01 4.51819e+01 6.35712e-01
1.47309e-01 -1.59542e+01 2.82853e+02 2.91556e+01 4.72070e+01 6.61212e-01 2.07060e-02 2.01831e+00 1.29209e+01 6.01914e+02 1.18895e+01 2.64233e+01 4.21281e-01
1.61397e-01 -1.60098e+01 2.09058e+02 2.98313e+01 5.92162e+01 7.30244e-01 1.86200e-03 2.05800e+00 1.19588e+01 3.27810e+02 1.10227e+01 1.44011e+01 9.24077e-01
1.42514e-01 -1.60276e+01 2.80331e+02 3.06745e+01 5.00770e+01 6.32712e-01 2.28280e-02 2.04418e+00 1.31917e+01 6.83308e+02 1.23443e+01 3.63427e+01 4.16238e-01
1.62758e-01 -1.59594e+01 2.66201e+02 3.18774e+01 5.87677e+01 6.11496e-01 9.88500e-03 2.22515e+00 1.29344e+01 6.16290e+02 1.27384e+01 5.27553e+01 5.50251e-01
1.59197e-01 -1.59505e+01 2.02333e+02 3.33315e+01 5.54065e+01 6.78391e-01 4.12000e-04 2.31858e+00 1.24009e+01 4.43425e+02 1.22235e+01 3.82938e+01 8.09673e-01
1.58306e-01 -1.59507e+01 2.65694e+02 3.16123e+01 5.57583e+01 7.28886e-01 3.20800e-03 2.08670e+00 1.24177e+01 4.41320e+02 1.16501e+01 2.34439e+01 8.12505e-01
1.46696e-01 -1.60225e+01 2.29222e+02 3.26494e+01 6.88177e+01 6.96184e-01 2.91600e-03 2.25579e+00 1.30716e+01 5.83970e+02 1.26172e+01 4.45429e+01 6.00357e-01
1.64385e-01 -1.59789e+01 2.71766e+02 2.93867e+01 4.32419e+01 7.39053e-01 2.20700e-03 2.04862e+00 1.20532e+01 3.83978e+02 1.12128e+01 1.74404e+01 8.38483e-01
1.50292e-01 -1.60402e+01 2.98861e+02 3.15315e+01 6.95633e+01 5.97462e-01 2.21050e-02 2.08065e+00 1.34403e+01 7.42869e+02 1.27116e+01 4.56114e+01 3.66112e-01
1.59115e-01 -1.59688e+01 2.18462e+02 3.02769e+01 4.58820e+01 5.93254e-01 2.95300e-03 2.50786e+00 1.29724e+01 7.06354e+02 1.32412e+01 8.11571e+01 4.16251e-01
1.44801e-01 -1.59536e+01 2.49300e+02 3.09781e+01 5.90639e+01 5.86264e-01 1.72030e-02 2.19147e+00 1.35085e+01 7.96098e+02 1.32004e+01 6.60155e+01 2.98911e-01
1.62166e-01 -1.60437e+01 2.32087e+02 3.09056e+01 6.65989e+01 7.28915e-01 3.15000e-04 2.10448e+00 1.22899e+01 3.91250e+02 1.14447e+01 1.97558e+01 8.75342e-01
1.57391e-01 -1.60297e+01 2.67348e+02 3.37412e+01 6.83638e+01 6.98800e-01 8.85900e-03 2.06397e+00 1.27292e+01 5.00755e+02 1.18325e+01 2.54245e+01 7.24971e-01
1.67967e-01 -1.59597e+01 2.18442e+02 3.10581e+01 5.48348e+01 6.59442e-01 1.22970e-02 2.04288e+00 1.22075e+01 4.04612e+02 1.14463e+01 2.05861e+01 7.89914e-01
1.68349e-01 -1.60429e+01 2.10897e+02 3.27987e+01 4.72398e+01 6.29667e-01 6.44900e-03 2.23143e+00 1.23629e+01 4.76472e+02 1.22497e+01 4.09313e+01 7.63550e-01
1.59183e-01 -1.60439e+01 2.29604e+02 2.98751e+01 6.26659e+01 6.81645e-01 3.38100e-03 2.21965e+00 1.26732e+01 5.01338e+02 1.22732e+01 3.74106e+01 7.27135e-01
1.68153e-01 -1.60207e+01 2.88585e+02 2.95184e+01 5.98284e+01 5.66642e-01 2.11910e-02 2.07931e+00 1.28095e+01 5.99709e+02 1.23059e+01 3.88746e+01 5.75904e-01
1.45628e-01 -1.59620e+01 2.19162e+02 2.84392e+01 4.39091e+01 6.53768e-01 1.14370e-02 2.17914e+00 1.29182e+01 6.10590e+02 1.26004e+01 4.75007e+01 5.59053e-01
1.66590e-01 -1.59639e+01 2.26847e+02 3.09776e+01 6.30213e+01 6.24562e-01 6.04300e-03 2.26874e+00 1.27837e+01 5.55427e+02 1.26107e+01 4.87192e+01 6.44695e-01
1.59240e-01 -1.59661e+01 2.66943e+02 2.85838e+01 5.73965e+01 6.68327e-01 5.82900e-03 2.21192e+00 1.28456e+01 5.73600e+02 1.25112e+01 4.44926e+01 6.16484e-01
1.49901e-01 -1.59764e+01 2.31620e+02 3.30675e+01 6.24692e+01 5.88720e-01 2.54320e-02 2.03177e+00 1.31176e+01 6.33192e+02 1.21894e+01 3.20483e+01 4.43325e-01
1.47502e-01 -1.59906e+01 2.56367e+02 3.28661e+01 4.05053e+01 7.24197e-01 7.39900e-03 2.07720e+00 1.24829e+01 4.77895e+02 1.17979e+01 2.66724e+01 7.61501e-01
1.55836e-01 -1.59861e+01 2.89921e+02 3.09758e+01 6.57112e+01 6.31610e-01 5.67600e-03 2.33112e+00 1.33342e+01 7.29527e+02 1.31992e+01 6.82339e+01 3.84081e-01
1.49253e-01 -1.59770e+01 2.17479e+02 3.15914e+01 6.20422e+01 6.50440e-01 1.04340e-02 2.18102e+00 1.30397e+01 5.99799e+02 1.26146e+01 4.54171e+01 5.75766e-01
1.59887e-01 -1.59512e+01 2.91635e+02 3.38586e+01 6.87331e+01 6.22655e-01 1.56330e-02 2.10228e+00 1.30346e+01 6.13214e+02 1.24373e+01 3.99074e+01 5.54999e-01
1.49743e-01 -1.59918e+01 2.66976e+02 3.26029e+01 6.45610e+01 5.57420e-01 2.25300e-02 2.12073e+00 1.34322e+01 7.63376e+02 1.29485e+01 5.53374e+01 3.39346e-01
1.52894e-01 -1.59779e+01 2.05611e+02 2.83058e+01 6.65385e+01 6.22141e-01 7.25200e-03 2.31641e+00 1.32925e+01 6.93429e+02 1.31175e+01 6.39026e+01 4.34682e-01
1.55272e-01 -1.60477e+01 2.26010e+02 3.37624e+01 4.78574e+01 6.38795e-01 5.91700e-03 2.29251e+00 1.27801e+01 5.76796e+02 1.27035e+01 5.33409e+01 6.11513e-01
1.65812e-01 -1.59609e+01 2.16209e+02 2.94776e+01 5.37641e+01 5.94885e-01 1.72990e-02 2.09724e+00 1.26079e+01 5.34294e+02 1.21723e+01 3.61773e+01 6.77278e-01
1.68581e-01 -1.59808e+01 2.06782e+02 3.14891e+01 6.40642e+01 6.11666e-01 2.72600e-03 2.39699e+00 1.28262e+01 5.74361e+02 1.28296e+01 5.75959e+01 6.15300e-01
1.46934e-01 -1.60322e+01 2.68816e+02 3.24030e+01 6.32895e+01 6.45863e-01 2.28480e-02 2.00309e+00 1.31167e+01 6.18905e+02 1.17267e+01 2.16729e+01 3.26732e-01
1.51817e-01 -1.59716e+01 2.55593e+02 3.15867e+01 6.41654e+01 6.44964e-01 4.17100e-03 2.35853e+00 1.32942e+01 7.02364e+02 1.31594e+01 6.62589e+01 4.21905e-01
1.41307e-01 -1.60295e+01 2.14996e+02 3.07119e+01 4.13771e+01 6.16564e-01 2.40760e-02 2.04092e+00 1.29082e+01 6.22609e+02 1.21590e+01 3.36179e+01 4.90521e-01
1.48252e-01 -1.60068e+01 2.34750e+02 3.35696e+01 5.56391e+01 7.21874e-01 1.38100e-03 2.19947e+00 1.26308e+01 4.81687e+02 1.21322e+01 3.34097e+01 7.56019e-01
1.64104e-01 -1.59986e+01 2.62500e+02 3.24556e+01 4.05942e+01 6.77076e-01 2.68500e-03 2.23470e+00 1.23438e+01 4.75445e+02 1.21698e+01 3.86224e+01 7.65025e-01
1.49894e-01 -1.59527e+01 2.38709e+02 3.11733e+01 5.15192e+01 6.89200e-01 3.46700e-03 2.25398e+00 1.28030e+01 5.53270e+02 1.25173e+01 4.48712e+01 6.48035e-01
1.54373e-01 -1.60129e+01 2.29322e+02 2.92083e+01 6.43641e+01 6.53429e-01 1.90590e-02 2.01129e+00 1.28211e+01 5.29121e+02 1.16134e+01 2.07455e+01 4.61305e-01
1.67638e-01 -1.60469e+01 2.52042e+02 2.87270e+01 4.15169e+01 6.93548e-01 9.66000e-03 2.02460e+00 1.20302e+01 3.91746e+02 1.11755e+01 1.70923e+01 6.90467e-01
1.60171e-01 -1.59716e+01 2.37756e+02 3.02071e+01 6.23495e+01 7.40110e-01 1.83200e-03 2.04578e+00 1.22459e+01 3.84526e+02 1.11665e+01 1.55575e+01 8.25533e-01
1.46330e-01 -1.59917e+01 2.55713e+02 3.30666e+01 4.38378e+01 6.66777e-01 1.41660e-02 2.09502e+00 1.28078e+01 5.73629e+02 1.22540e+01 3.67048e+01 6.16438e-01
1.41931e-01 -1.60307e+01 2.03388e+02 3.36705e+01 6.55385e+01 7.09432e-01 8.87900e-03 2.08270e+00 1.27274e+01 4.71883e+02 1.18583e+01 2.54532e+01 7.70125e-01
1.66454e-01 -1.59880e+01 2.38160e+02 3.28966e+01 6.13896e+01 6.89833e-01 3.00300e-03 2.15664e+00 1.23242e+01 4.19110e+02 1.18244e+01 2.77090e+01 8.41512e-01
1.54979e-01 -1.60008e+01 2.07773e+02 3.37901e+01 5.73709e+01 5.68000e-01 7.57000e-03 2.40944e+00 1.33107e+01 7.62561e+02 1.34326e+01 8.33782e+01 3.40389e-01
1.53065e-01 -1.60135e+01 2.43126e+02 3.31893e+01 6.81469e+01 7.35593e-01 6.01400e-03 2.02009e+00 1.25473e+01 4.38137e+02 1.12435e+01 1.55863e+01 6.13648e-01
1.54370e-01 -1.60066e+01 2.97899e+02 2.98704e+01 5.82830e+01 6.51747e-01 4.32700e-03 2.33308e+00 1.32291e+01 7.06637e+02 1.31091e+01 6.57042e+01 4.15850e-01
1.58714e-01 -1.60094e+01 2.71389e+02 2.94444e+01 6.33535e+01 7.00555e-01 3.22100e-03 2.18138e+00 1.28047e+01 5.40900e+02 1.22855e+01 3.69281e+01 6.67131e-01
1.51484e-01 -1.59554e+01 2.55098e+02 3.31632e+01 4.01478e+01 6.20264e-01 1.82380e-02 2.08984e+00 1.26976e+01 5.87845e+02 1.22660e+01 3.90887e+01 5.94332e-01
1.65999e-01 -1.59725e+01 2.15881e+02 3.33664e+01 4.86475e+01 6.56968e-01 1.35630e-02 2.03106e+00 1.21228e+01 3.95687e+02 1.13484e+01 1.93357e+01 7.31157e-01
1.60250e-01 -1.59835e+01 2.91625e+02 3.26528e+01 5.55939e+01 5.51249e-01 1.64910e-02 2.20104e+00 1.30475e+01 7.11428e+02 1.29444e+01 6.26081e+01 4.09107e-01
1.59025e-01 -1.60168e+01 2.64472e+02 2.93803e+01 4.62776e+01 6.41590e-01 2.35600e-03 2.39705e+00 1.28867e+01 6.34608e+02 1.29379e+01 6.37308e+01 5.22138e-01
1.51226e-01 -1.59986e+01 2.04306e+02 3.32391e+01 5.59386e+01 6.03737e-01 1.16440e-02 2.24140e+00 1.31055e+01 6.57988e+02 1.29366e+01 5.88333e+01 4.86770e-01
1.48209e-01 -1.59599e+01 2.95683e+02 3.33142e+01 5.33969e+01 6.15457e-01 1.56600e-02 2.16229e+00 1.32469e+01 7.18228e+02 1.29036e+01 5.61683e+01 3.99619e-01
1.61760e-01 -1.60129e+01 2.58061e+02 3.08380e+01 6.84132e+01 5.94403e-01 1.26970e-02 2.20187e+00 1.31576e+01 6.64493e+02 1.28621e+01 5.46389e+01 4.77058e-01
1.64751e-01 -1.60062e+01 2.55097e+02 3.35058e+01 5.21115e+01 6.77653e-01 8.44200e-03 2.08835e+00 1.23242e+01 4.36862e+02 1.17367e+01 2.60818e+01 8.18459e-01
1.65163e-01 -1.60362e+01 2.42122e+02 2.95409e+01 5.31069e+01 6.31330e-01 1.51130e-02 2.07486e+00 1.25310e+01 4.99361e+02 1.19504e+01 3.02363e+01 7.30073e-01
1.60916e-01 -1.60281e+01 2.40899e+02 3.20450e+01 6.51865e+01 6.58706e-01 3.10900e-03 2.28992e+00 1.28393e+01 5.54346e+02 1.25984e+01 4.71281e+01 6.46369e-01
1.50960e-01 -1.60315e+01 2.31107e+02 3.11408e+01 5.58617e+01 7.33820e-01 5.60000e-04 2.15719e+00 1.24681e+01 4.41256e+02 1.18349e+01 2.69327e+01 8.12592e-01
1.67902e-01 -1.59707e+01 2.25776e+02 3.02092e+01 4.38951e+01 6.58500e-01 4.92300e-03 2.20326e+00 1.22441e+01 4.46918e+02 1.20384e+01 3.52527e+01 8.04942e-01
1.63352e-01 -1.59581e+01 2.77885e+02 2.92173e+01 6.97387e+01 6.05133e-01 1.11820e-02 2.21403e+00 1.31762e+01 6.73614e+02 1.28836e+01 5.54612e+01 4.63548e-01
1.47494e-01 -1.60391e+01 2.19987e+02 3.05050e+01 6.04627e+01 6.75236e-01 1.46380e-02 2.05543e+00 1.28405e+01 5.30643e+02 1.19548e+01 2.75579e+01 6.66431e-01
1.44812e-01 -1.60436e+01 2.02111e+02 3.04661e+01 6.22035e+01 6.63455e-01 5.58300e-03 2.29313e+00 1.31402e+01 6.23654e+02 1.28711e+01 5.40323e+01 5.38915e-01
1.69957e-01 -1.60491e+01 2.69112e+02 3.00335e+01 5.40748e+01 6.04525e-01 4.06000e-03 2.37235e+00 1.28135e+01 6.17624e+02 1.28850e+01 6.23753e+01 5.48195e-01
1.43621e-01 -1.60219e+01 2.91715e+02 3.21096e+01 5.29249e+01 6.50945e-01 2.31860e-02 2.00942e+00 1.31175e+01 6.45417e+02 1.19153e+01 2.57506e+01 3.31856e-01
1.53640e-01 -1.59629e+01 2.50638e+02 2.81355e+01 5.03260e+01 6.76703e-01 8.91600e-03 2.14675e+00 1.27670e+01 5.52904e+02 1.23093e+01 3.85035e+01 6.48601e-01
1.47999e-01 -1.60375e+01 2.81455e+02 3.29682e+01 5.45027e+01 5.76139e-01 2.02290e-02 2.13950e+00 1.33076e+01 7.50011e+02 1.29398e+01 5.73078e+01 3.56671e-01
1.66817e-01 -1.60097e+01 2.37539e+02 3.08414e+01 6.26426e+01 6.42592e-01 8.57700e-03 2.16238e+00 1.26303e+01 5.05143e+02 1.22328e+01 3.69106e+01 7.21459e-01
1.63100e-01 -1.59665e+01 2.14682e+02 3.14279e+01 6.80544e+01 6.09870e-01 1.27040e-02 2.15911e+00 1.28957e+01 5.69351e+02 1.24936e+01 4.28142e+01 6.23088e-01
1.52425e-01 -1.59761e+01 2.65289e+02 3.00001e+01 6.06504e+01 6.20384e-01 2.47970e-02 2.00121e+00 1.30114e+01 6.03779e+02 1.16412e+01 2.06931e+01 3.30881e-01
1.40179e-01 -1.60423e+01 2.31571e+02 3.33444e+01 6.40227e+01 6.29721e-01 2.06800e-02 2.07236e+00 1.33713e+01 6.88717e+02 1.25549e+01 4.03076e+01 4.41484e-01
1.61146e-01 -1.60214e+01 2.09405e+02 3.05833e+01 5.74959e+01 6.11557e-01 1.71490e-02 2.08423e+00 1.26963e+01 5.28917e+02 1.21334e+01 3.36798e+01 6.85508e-01
1.49254e-01 -1.60334e+01 2.13197e+02 3.36537e+01 4.61904e+01 6.36147e-01 1.13570e-02 2.19005e+00 1.28175e+01 5.81651e+02 1.25705e+01 4.73928e+01 6.03963e-01
1.48430e-01 -1.60260e+01 2.28157e+02 3.27935e+01 5.76526e+01 6.33362e-01 3.01500e-03 2.45288e+00 1.33073e+01 7.20209e+02 1.33296e+01 7.55315e+01 3.96875e-01
1.48176e-01 -1.59871e+01 2.52972e+02 2.91999e+01 5.40493e+01 7.15320e-01 1.28800e-03 2.24711e+00 1.28819e+01 5.66819e+02 1.24906e+01 4.29609e+01 6.27022e-01
1.69042e-01 -1.59577e+01 2.41522e+02 3.14774e+01 5.33131e+01 6.33005e-01 1.70200e-03 2.37355e+00 1.26282e+01 5.40842e+02 1.26342e+01 5.24971e+01 6.67220e-01
1.40706e-01 -1.59616e+01 2.13698e+02 2.84208e+01 5.21812e+01 7.13887e-01 3.31900e-03 2.22685e+00 1.28547e+01 5.44946e+02 1.24140e+01 4.02449e+01 6.60897e-01
1.60868e-01 -1.60314e+01 2.74573e+02 3.23245e+01 4.72795e+01 6.65755e-01 3.00000e-03 2.28319e+00 1.26596e+01 5.47603e+02 1.25307e+01 4.79324e+01 6.56797e-01
1.52241e-01 -1.59567e+01 2.20460e+02 2.95473e+01 5.35410e+01 5.76799e-01 1.72070e-02 2.17783e+00 1.31547e+01 7.01052e+02 1.29069e+01 5.78538e+01 4.23772e-01
1.48348e-01 -1.60132e+01 2.94935e+02 3.14549e+01 6.16339e+01 6.11650e-01 1.46550e-02 2.19173e+00 1.34547e+01 7.72190e+02 1.31173e+01 6.26085e+01 3.28171e-01
1.56013e-01 -1.59989e+01 2.11055e+02 3.33433e+01 6.89207e+01 5.65483e-01 2.06530e-02 2.11275e+00 1.32053e+01 6.60502e+02 1.26830e+01 4.65611e+01 4.83010e-01
1.55942e-01 -1.60114e+01 2.29207e+02 3.13803e+01 5.54830e+01 6.11501e-01 1.88560e-02 2.07685e+00 1.28380e+01 5.72035e+02 1.22337e+01 3.56010e+01 6.18916e-01
1.66667e-01 -1.59510e+01 2.48768e+02 2.91337e+01 4.48969e+01 6.33528e-01 2.33200e-03 2.37141e+00 1.25972e+01 5.66727e+02 1.26675e+01 5.57400e+01 6.27164e-01
1.62616e-01 -1.59549e+01 2.45353e+02 3.09630e+01 5.50721e+01 5.96331e-01 1.54230e-02 2.13964e+00 1.28115e+01 5.87870e+02 1.24748e+01 4.41911e+01 5.94293e-01
1.58700e-01 -1.60071e+01 2.96418e+02 3.14389e+01 5.51435e+01 6.37573e-01 3.25300e-03 2.37813e+00 1.30897e+01 6.76220e+02 1.30791e+01 6.68639e+01 4.59714e-01
1.51116e-01 -1.59962e+01 2.71880e+02 3.06328e+01 5.65577e+01 6.29326e-01 2.32260e-02 2.01268e+00 1.29779e+01 6.02423e+02 1.18632e+01 2.53088e+01 3.92083e-01
1.50261e-01 -1.60413e+01 2.99881e+02 3.12274e+01 6.41823e+01 6.02274e-01 2.76500e-02 2.00065e+00 1.32282e+01 6.73114e+02 1.17947e+01 2.26700e+01 2.67322e-01
1.49815e-01 -1.60307e+01 2.82620e+02 2.96929e+01 5.95784e+01 6.72565e-01 3.13600e-03 2.33450e+00 1.32817e+01 7.05666e+02 1.30931e+01 6.35652e+01 4.17223e-01
1.69198e-01 -1.60415e+01 2.05760e+02 2.81094e+01 6.31208e+01 6.81987e-01 4.13500e-03 2.13750e+00 1.22112e+01 3.90287e+02 1.16667e+01 2.46872e+01 8.76455e-01
1.50959e-01 -1.59831e+01 2.70920e+02 2.89118e+01 5.65171e+01 6.23049e-01 1.18220e-02 2.22013e+00 1.32758e+01 7.20571e+02 1.30191e+01 6.07070e+01 3.96374e-01
1.48186e-01 -1.60250e+01 2.90617e+02 3.06200e+01 5.70615e+01 7.17295e-01 1.10550e-02 2.05048e+00 1.29309e+01 5.73401e+02 1.19913e+01 2.82443e+01 5.90398e-01
1.59907e-01 -1.59897e+01 2.43561e+02 3.24281e+01 5.46984e+01 5.67302e-01 2.05390e-02 2.10327e+00 1.28635e+01 6.17103e+02 1.24612e+01 4.35993e+01 5.48997e-01
1.47588e-01 -1.59743e+01 2.84657e+02 3.17655e+01 6.20059e+01 5.82143e-01 1.86070e-02 2.16424e+00 1.35026e+01 7.93562e+02 1.31263e+01 6.25136e+01 3.01940e-01
1.45800e-01 -1.59501e+01 2.47191e+02 2.96091e+01 6.71051e+01 6.06070e-01 2.39200e-02 2.05283e+00 1.34115e+01 7.15384e+02 1.25056e+01 3.87648e+01 3.90147e-01
1.43800e-01 -1.60090e+01 2.82409e+02 3.14460e+01 4.96989e+01 6.02623e-01 2.45360e-02 2.05530e+00 1.32079e+01 7.07238e+02 1.24818e+01 4.07987e+01 4.04835e-01
1.59637e-01 -1.59674e+01 2.84081e+02 3.07102e+01 6.22434e+01 6.29196e-01 2.20000e-03 2.43461e+00 1.32179e+01 7.06190e+02 1.32259e+01 7.20458e+01 4.16483e-01
1.58924e-01 -1.59991e+01 2.59227e+02 3.30875e+01 6.60717e+01 7.24530e-01 3.45700e-03 2.08193e+00 1.25171e+01 4.46802e+02 1.16475e+01 2.26233e+01 8.05099e-01
1.66137e-01 -1.60278e+01 2.16416e+02 3.35878e+01 5.32075e+01 5.76090e-01 1.73030e-02 2.11789e+00 1.26086e+01 5.45492e+02 1.22896e+01 4.01494e+01 6.60055e-01
1.45912e-01 -1.60081e+01 2.73144e+02 3.29175e+01 4.72560e+01 6.03534e-01 2.38050e-02 2.05274e+00 1.30422e+01 6.63310e+02 1.23494e+01 3.81644e+01 4.62723e-01
1.64880e-01 -1.59914e+01 2.28377e+02 3.36658e+01 6.83024e+01 6.36540e-01 1.15430e-02 2.11612e+00 1.26734e+01 4.99883e+02 1.21293e+01 3.31738e+01 7.29299e-01
1.41239e-01 -1.59956e+01 2.31350e+02 3.05548e+01 6.70523e+01 5.70449e-01 2.89360e-02 2.04068e+00 1.35923e+01 7.73217e+02 1.26052e+01 4.03595e+01 2.96168e-01
1.63018e-01 -1.60378e+01 2.85588e+02 2.80858e+01 6.50759e+01 7.21155e-01 1.84500e-03 2.12803e+00 1.26876e+01 5.09381e+02 1.19732e+01 2.92961e+01 7.15109e-01
1.62029e-01 -1.60252e+01 2.39562e+02 2.81590e+01 4.53079e+01 7.11223e-01 5.33500e-03 2.07465e+00 1.21584e+01 4.02888e+02 1.14667e+01 2.13992e+01 8.61582e-01
1.41180e-01 -1.60355e+01 2.88364e+02 3.04288e+01 6.48838e+01 7.21492e-01 1.53960e-02 2.01125e+00 1.32866e+01 6.58503e+02 1.18698e+01 2.36279e+01 3.27021e-01
1.53011e-01 -1.60099e+01 2.56340e+02 3.22558e+01 6.69627e+01 6.80752e-01 7.24000e-04 2.35357e+00 1.31076e+01 6.22959e+02 1.28595e+01 5.42819e+01 5.39983e-01
1.67496e-01 -1.59974e+01 2.94364e+02 3.00603e+01 4.41014e+01 6.34331e-01 6.42000e-03 2.24659e+00 1.25619e+01 5.63359e+02 1.25031e+01 4.94711e+01 6.32395e-01
1.51079e-01 -1.60315e+01 2.13381e+02 3.39586e+01 5.50109e+01 7.10879e-01 2.10000e-03 2.19111e+00 1.24062e+01 4.28167e+02 1.19407e+01 2.98099e+01 8.29885e-01
1.41033e-01 -1.59819e+01 2.02346e+02 3.26874e+01 6.77093e+01 6.95018e-01 1.12280e-02 2.08484e+00 1.29309e+01 5.23546e+02 1.20623e+01 2.89847e+01 6.93695e-01
1.59307e-01 -1.59857e+01 2.05263e+02 2.94303e+01 5.56874e+01 6.59144e-01 4.04100e-03 2.26949e+00 1.26232e+01 5.06407e+02 1.24139e+01 4.29191e+01 7.19568e-01
1.56003e-01 -1.59831e+01 2.85429e+02 3.07305e+01 5.18929e+01 6.97315e-01 7.86300e-03 2.11161e+00 1.26912e+01 5.29043e+02 1.21142e+01 3.32629e+01 6.85315e-01
1.57049e-01 -1.60212e+01 2.50648e+02 3.13922e+01 6.53785e+01 6.08011e-01 1.97650e-02 2.06822e+00 1.30205e+01 6.06684e+02 1.23000e+01 3.58000e+01 5.64889e-01
1.53575e-01 -1.59793e+01 2.28587e+02 3.19434e+01 6.93374e+01 6.72746e-01 5.61500e-03 2.21485e+00 1.29633e+01 5.64783e+02 1.25182e+01 4.24325e+01 6.30185e-01
1.64971e-01 -1.60338e+01 2.15184e+02 2.94796e+01 5.98404e+01 6.69241e-01 3.58100e-03 2.21817e+00 1.24601e+01 4.57342e+02 1.21269e+01 3.49277e+01 7.90610e-01
1.62680e-01 -1.60239e+01 2.67314e+02 3.35110e+01 6.89576e+01 6.40844e-01 9.61000e-03 2.16379e+00 1.28979e+01 5.68573e+02 1.24567e+01 4.15608e+01 6.24296e-01
1.55566e-01 -1.59713e+01 2.95649e+02 2.98148e+01 6.35435e+01 6.48503e-01 1.88670e-02 2.03556e+00 1.30218e+01 6.08454e+02 1.20594e+01 2.94723e+01 4.90776e-01
1.60296e-01 -1.60265e+01 2.87356e+02 3.32510e+01 6.05303e+01 6.11033e-01 1.00920e-02 2.23280e+00 1.30581e+01 6.52867e+02 1.28651e+01 5.66203e+01 4.94458e-01
1.45168e-01 -1.60219e+01 2.56141e+02 3.16270e+01 6.74979e+01 6.41637e-01 1.77400e-02 2.08935e+00 1.33561e+01 6.89870e+02 1.25927e+01 4.17873e+01 4.39815e-01
1.45385e-01 -1.60251e+01 2.30700e+02 3.18310e+01 5.29169e+01 6.78174e-01 3.36800e-03 2.31929e+00 1.30251e+01 6.14078e+02 1.28344e+01 5.47201e+01 5.53664e-01
1.55558e-01 -1.59954e+01 2.43452e+02 2.81011e+01 5.33113e+01 6.07078e-01 5.32100e-03 2.40804e+00 1.32344e+01 7.39115e+02 1.33045e+01 7.73431e+01 3.71126e-01
1.46089e-01 -1.59745e+01 2.18293e+02 2.99641e+01 4.83701e+01 6.58512e-01 1.99940e-02 2.01530e+00 1.27289e+01 5.28256e+02 1.16724e+01 2.25377e+01 4.86962e-01
1.46138e-01 -1.59641e+01 2.81224e+02 3.32097e+01 5.45825e+01 6.04385e-01 2.29890e-02 2.06340e+00 1.32011e+01 6.89223e+02 1.24944e+01 4.09161e+01 4.38553e-01
1.41695e-01 -1.59913e+01 2.81874e+02 3.32789e+01 4.54605e+01 6.45667e-01 2.09990e-02 2.04882e+00 1.30738e+01 6.53832e+02 1.22908e+01 3.57970e+01 4.68264e-01
1.42295e-01 -1.60476e+01 2.93974e+02 3.12951e+01 4.36524e+01 6.79894e-01 9.15800e-03 2.20318e+00 1.31686e+01 6.95445e+02 1.28781e+01 5.61398e+01 4.31787e-01
1.47238e-01 -1.59605e+01 2.75277e+02 3.26989e+01 4.67530e+01 6.40587e-01 1.34600e-02 2.16154e+00 1.30496e+01 6.60820e+02 1.27177e+01 5.09512e+01 4.82535e-01
1.60764e-01 -1.59579e+01 2.63645e+02 3.17643e+01 4.99757e+01 6.83019e-01 1.37500e-02 2.01144e+00 1.23732e+01 4.47315e+02 1.13110e+01 1.76869e+01 5.42655e-01
1.62676e-01 -1.59604e+01 2.13040e+02 3.39814e+01 6.92225e+01 6.78304e-01 6.83200e-03 2.11192e+00 1.24198e+01 4.21673e+02 1.17810e+01 2.57395e+01 8.38251e-01
1.62809e-01 -1.59632e+01 2.72468e+02 3.22699e+01 4.89831e+01 6.62207e-01 1.57670e-02 2.01698e+00 1.24031e+01 4.64733e+02 1.14569e+01 2.01878e+01 5.65078e-01
1.57365e-01 -1.60295e+01 2.03339e+02 3.07061e+01 4.35780e+01 6.81947e-01 1.18790e-02 2.03898e+00 1.21285e+01 3.94334e+02 1.13613e+01 1.95129e+01 7.80592e-01
1.52764e-01 -1.59582e+01 2.61417e+02 2.88395e+01 5.47523e+01 5.61833e-01 2.25730e-02 2.11145e+00 1.31582e+01 7.17452e+02 1.27446e+01 5.14061e+01 4.00698e-01
1.68133e-01 -1.59909e+01 2.00199e+02 2.93829e+01 5.48783e+01 5.65137e-01 9.92100e-03 2.29246e+00 1.27576e+01 6.29573e+02 1.28293e+01 6.17246e+01 5.29835e-01
1.69376e-01 -1.60007e+01 2.95395e+02 3.16544e+01 6.87569e+01 7.34608e-01 1.05000e-04 2.07427e+00 1.24036e+01 4.30806e+02 1.14627e+01 1.98730e+01 8.26444e-01
1.59786e-01 -1.60362e+01 2.07707e+02 3.20573e+01 4.07012e+01 7.34782e-01 2.93000e-04 2.08825e+00 1.17001e+01 3.05622e+02 1.10210e+01 1.55655e+01 9.57005e-01
1.45009e-01 -1.59697e+01 2.24529e+02 3.00558e+01 5.81226e+01 6.45612e-01 9.64000e-03 2.23765e+00 1.32499e+01 6.80993e+02 1.29547e+01 5.71009e+01 4.52718e-01
1.44795e-01 -1.60484e+01 2.62759e+02 3.29667e+01 5.09342e+01 6.78980e-01 1.15850e-02 2.12498e+00 1.29842e+01 6.04474e+02 1.24447e+01 4.07344e+01 5.68518e-01
1.41545e-01 -1.59573e+01 2.72570e+02 2.89305e+01 5.74577e+01 6.77564e-01 1.30930e-02 2.12808e+00 1.33393e+01 7.05508e+02 1.27239e+01 4.69378e+01 4.17447e-01
1.65662e-01 -1.59753e+01 2.93359e+02 3.01369e+01 6.10971e+01 6.91652e-01 1.03610e-02 2.03788e+00 1.25379e+01 4.78408e+02 1.16076e+01 2.21635e+01 6.75800e-01
1.50531e-01 -1.59670e+01 2.57207e+02 3.36378e+01 4.20036e+01 6.00803e-01 8.25100e-03 2.34739e+00 1.30944e+01 7.33270e+02 1.32019e+01 7.57520e+01 3.78998e-01
1.41381e-01 -1.60051e+01 2.32188e+02 3.06098e+01 4.60186e+01 7.28209e-01 1.96200e-03 2.21455e+00 1.27404e+01 5.28270e+02 1.23117e+01 3.83342e+01 6.86495e-01
1.44587e-01 -1.59523e+01 2.20318e+02 3.01346e+01 4.50955e+01 6.45003e-01 1.31000e-03 2.52800e+00 1.32224e+01 7.29944e+02 1.33586e+01 8.05134e+01 3.83513e-01
1.54376e-01 -1.60057e+01 2.48581e+02 2.81181e+01 5.86487e+01 6.21390e-01 1.92980e-02 2.07014e+00 1.30062e+01 6.13058e+02 1.23013e+01 3.61844e+01 5.55238e-01
1.57195e-01 -1.59503e+01 2.89762e+02 2.94297e+01 5.89697e+01 6.72578e-01 1.01440e-02 2.12435e+00 1.29069e+01 5.84762e+02 1.23537e+01 3.85763e+01 5.99125e-01
1.43354e-01 -1.59787e+01 2.60180e+02 2.85367e+01 4.23716e+01 6.96268e-01 1.02780e-02 2.12866e+00 1.29126e+01 6.02441e+02 1.24055e+01 4.05690e+01 5.71668e-01
1.66325e-01 -1.60470e+01 2.31443e+02 3.20656e+01 6.95551e+01 6.45500e-01 9.92500e-03 2.12494e+00 1.26532e+01 4.93963e+02 1.21074e+01 3.27175e+01 7.38063e-01
1.58580e-01 -1.60296e+01 2.12220e+02 3.14930e+01 6.92653e+01 6.16688e-01 8.58700e-03 2.25725e+00 1.30944e+01 6.25757e+02 1.28527e+01 5.43156e+01 5.35685e-01
1.49570e-01 -1.60265e+01 2.68455e+02 2.90193e+01 5.37498e+01 5.57073e-01 2.54570e-02 2.08451e+00 1.31889e+01 7.34424e+02 1.26782e+01 4.86657e+01 3.77437e-01
1.47835e-01 -1.60419e+01 2.65784e+02 3.26931e+01 6.17091e+01 5.68484e-01 3.02230e-02 2.00676e+00 1.32407e+01 6.83564e+02 1.20327e+01 2.76722e+01 2.83693e-01
1.40370e-01 -1.60011e+01 2.06192e+02 3.15179e+01 6.45108e+01 7.42442e-01 5.58900e-03 2.05279e+00 1.26165e+01 4.37658e+02 1.14806e+01 1.87635e+01 7.90079e-01
1.56463e-01 -1.60233e+01 2.73308e+02 3.34263e+01 4.68304e+01 5.99669e-01 1.73980e-02 2.12085e+00 1.28078e+01 6.14185e+02 1.24715e+01 4.49080e+01 5.53499e-01
1.44993e-01 -1.60098e+01 2.44342e+02 3.37927e+01 5.28211e+01 6.37443e-01 1.72850e-02 2.09702e+00 1.30503e+01 6.27139e+02 1.24651e+01 4.08963e+01 5.33566e-01
1.49389e-01 -1.60277e+01 2.60363e+02 2.98121e+01 6.23439e+01 6.82978e-01 1.94000e-04 2.40196e+00 1.32413e+01 6.77980e+02 1.30604e+01 6.20190e+01 4.57130e-01
1.60952e-01 -1.60083e+01 2.40393e+02 3.13382e+01 5.49706e+01 5.97481e-01 3.71100e-03 2.45120e+00 1.31014e+01 6.95995e+02 1.32338e+01 7.56480e+01 4.30997e-01
1.66705e-01 -1.59912e+01 2.49487e+02 2.86409e+01 5.46674e+01 6.44999e-01 1.75420e-02 2.01023e+00 1.24231e+01 4.62794e+02 1.13821e+01 1.87058e+01 5.19602e-01
1.40727e-01 -1.60466e+01 2.14379e+02 2.81007e+01 5.75338e+01 6.20413e-01 2.06280e-02 2.09386e+00 1.33501e+01 7.05678e+02 1.26759e+01 4.50156e+01 4.17206e-01
1.47420e-01 -1.60337e+01 2.61520e+02 3.24793e+01 4.00167e+01 6.85823e-01 1.42750e-02 2.05352e+00 1.26297e+01 5.29072e+02 1.19060e+01 2.86123e+01 6.64237e-01
1.55293e-01 -1.60200e+01 2.61421e+02 3.16006e+01 5.75832e+01 6.02039e-01 2.14890e-02 2.05836e+00 1.29664e+01 6.11399e+02 1.22609e+01 3.54943e+01 5.49194e-01
1.46814e-01 -1.59956e+01 2.68732e+02 3.26420e+01 6.95787e+01 6.97287e-01 7.02000e-03 2.16333e+00 1.32395e+01 6.44210e+02 1.26120e+01 4.32070e+01 5.07533e-01
1.40561e-01 -1.60375e+01 2.69912e+02 2.99943e+01 4.47001e+01 6.41333e-01 8.37800e-03 2.31719e+00 1.34196e+01 7.98830e+02 1.33556e+01 7.68677e+01 2.95668e-01
1.60357e-01 -1.59505e+01 2.46244e+02 2.98563e+01 6.37718e+01 5.74105e-01 1.95300e-02 2.11456e+00 1.30849e+01 6.48259e+02 1.26100e+01 4.57907e+01 5.01406e-01
1.42494e-01 -1.60467e+01 2.24245e+02 3.23826e+01 6.19055e+01 6.28493e-01 1.59050e-02 2.14662e+00 1.33460e+01 6.95892e+02 1.28343e+01 5.06166e+01 4.31145e-01
1.58055e-01 -1.60335e+01 2.95544e+02 3.32781e+01 5.80737e+01 5.95052e-01 2.51360e-02 2.01123e+00 1.28776e+01 5.90643e+02 1.18364e+01 2.54597e+01 3.96882e-01
1.64478e-01 -1.59910e+01 2.58740e+02 3.20190e+01 4.73016e+01 6.70647e-01 7.05900e-03 2.14127e+00 1.23826e+01 4.66924e+02 1.19945e+01 3.25382e+01 7.77172e-01
1.58598e-01 -1.59862e+01 2.77668e+02 3.13961e+01 6.41037e+01 5.77082e-01 1.39770e-02 2.21951e+00 1.32729e+01 7.22626e+02 1.30630e+01 6.28749e+01 3.93537e-01
1.58120e-01 -1.60381e+01 2.10518e+02 2.96919e+01 6.22046e+01 5.69841e-01 5.04000e-03 2.48754e+00 1.34212e+01 7.95824e+02 1.35760e+01 9.01425e+01 2.99237e-01
1.69939e-01 -1.60075e+01 2.50240e+02 3.00141e+01 5.13458e+01 5.96295e-01 9.24700e-03 2.24207e+00 1.26381e+01 5.76175e+02 1.25876e+01 5.16752e+01 6.12479e-01
1.53020e-01 -1.59729e+01 2.30084e+02 3.35037e+01 4.58555e+01 6.00593e-01 1.26920e-02 2.21883e+00 1.29244e+01 6.44962e+02 1.28071e+01 5.69436e+01 5.06393e-01
1.58468e-01 -1.59917e+01 2.50928e+02 3.18908e+01 6.84110e+01 5.92503e-01 1.32320e-02 2.20451e+00 1.32285e+01 6.82665e+02 1.29328e+01 5.66849e+01 4.50277e-01
1.40338e-01 -1.59584e+01 2.10956e+02 3.29659e+01 5.96447e+01 6.34447e-01 9.33000e-03 2.28753e+00 1.34337e+01 7.33435e+02 1.32220e+01 6.67939e+01 3.78775e-01
1.54216e-01 -1.59798e+01 2.26481e+02 3.29979e+01 4.49246e+01 6.22721e-01 1.68380e-02 2.09368e+00 1.26558e+01 5.47274e+02 1.21943e+01 3.64630e+01 6.57305e-01
1.61066e-01 -1.60026e+01 2.38331e+02 3.01652e+01 5.04060e+01 6.11633e-01 8.37500e-03 2.27067e+00 1.28467e+01 6.13812e+02 1.27797e+01 5.64638e+01 5.54074e-01
1.42901e-01 -1.60017e+01 2.56121e+02 2.91039e+01 5.32647e+01 6.00137e-01 2.03050e-02 2.12716e+00 1.34039e+01 7.62649e+02 1.29280e+01 5.51005e+01 3.40277e-01
1.63891e-01 -1.59527e+01 2.62569e+02 2.91412e+01 4.96089e+01 5.90188e-01 1.02250e-02 2.26199e+00 1.28021e+01 6.47627e+02 1.28106e+01 6.03118e+01 5.02360e-01
1.58668e-01 -1.60019e+01 2.06803e+02 2.91160e+01 5.33171e+01 5.61088e-01 1.60870e-02 2.20012e+00 1.29265e+01 6.74509e+02 1.28240e+01 5.87138e+01 4.62230e-01
1.54726e-01 -1.60052e+01 2.04041e+02 3.28827e+01 5.74553e+01 6.20090e-01 5.74600e-03 2.34815e+00 1.30293e+01 6.30673e+02 1.29874e+01 6.20534e+01 5.28152e-01
1.54947e-01 -1.59595e+01 2.87149e+02 2.81776e+01 4.29265e+01 6.93943e-01 1.42850e-02 2.02595e+00 1.25612e+01 5.14333e+02 1.16519e+01 2.33830e+01 5.66360e-01
1.40517e-01 -1.59918e+01 2.73264e+02 3.28308e+01 6.23671e+01 5.71513e-01 3.22870e-02 2.00015e+00 1.34689e+01 7.51214e+02 1.19581e+01 2.48051e+01 2.02825e-01
1.45695e-01 -1.60160e+01 2.22197e+02 2.84583e+01 5.55065e+01 5.63784e-01 2.00880e-02 2.17064e+00 1.34532e+01 7.92774e+02 1.31424e+01 6.44883e+01 3.02885e-01
1.47767e-01 -1.59865e+01 2.27843e+02 2.85871e+01 4.01755e+01 6.52994e-01 7.01600e-03 2.27919e+00 1.29022e+01 6.31603e+02 1.28086e+01 5.71267e+01 5.26730e-01
1.62329e-01 -1.60315e+01 2.82809e+02 3.08900e+01 6.48251e+01 6.04919e-01 2.28810e-02 2.01785e+00 1.28801e+01 5.74145e+02 1.18595e+01 2.57127e+01 4.50558e-01
1.51245e-01 -1.59744e+01 2.93571e+02 3.27364e+01 5.17551e+01 6.87432e-01 1.57290e-02 2.02319e+00 1.27726e+01 5.45635e+02 1.17634e+01 2.42605e+01 5.13103e-01
1.66963e-01 -1.59859e+01 2.08764e+02 3.13825e+01 5.03722e+01 5.89429e-01 1.44940e-02 2.14739e+00 1.25325e+01 5.35048e+02 1.23036e+01 4.16396e+01 6.76122e-01
1.60164e-01 -1.60122e+01 2.70863e+02 3.32767e+01 4.62403e+01 5.95824e-01 1.50950e-02 2.15483e+00 1.27231e+01 6.03963e+02 1.25148e+01 4.78724e+01 5.69310e-01
1.52179e-01 -1.60423e+01 2.86694e+02 2.97153e+01 4.75490e+01 6.50358e-01 8.95600e-03 2.22406e+00 1.30257e+01 6.58998e+02 1.28154e+01 5.54583e+01 4.85258e-01
1.41923e-01 -1.60487e+01 2.21309e+02 2.84565e+01 4.01107e+01 6.59312e-01 5.89700e-03 2.32748e+00 1.30786e+01 6.78496e+02 1.30187e+01 6.42279e+01 4.56372e-01
1.61121e-01 -1.59851e+01 2.93373e+02 2.98095e+01 5.60228e+01 5.61801e-01 1.61120e-02 2.19627e+00 1.30534e+01 7.08918e+02 1.29177e+01 6.10993e+01 4.12634e-01
1.62424e-01 -1.59882e+01 2.67532e+02 2.84960e+01 6.76162e+01 5.82313e-01 1.31400e-02 2.21840e+00 1.32404e+01 7.04564e+02 1.29974e+01 5.99999e+01 4.18784e-01
1.57285e-01 -1.59965e+01 2.67443e+02 2.87925e+01 6.13212e+01 7.42643e-01 6.03500e-03 2.00497e+00 1.25147e+01 4.51473e+02 1.10555e+01 1.34004e+01 4.91567e-01
1.48094e-01 -1.59916e+01 2.77366e+02 2.80469e+01 5.80577e+01 7.01750e-01 4.93300e-03 2.20831e+00 1.31421e+01 6.47408e+02 1.26972e+01 4.79959e+01 5.02691e-01
1.42794e-01 -1.59798e+01 2.38356e+02 3.31591e+01 5.35776e+01 6.19124e-01 2.21210e-02 2.05888e+00 1.31381e+01 6.52861e+02 1.23825e+01 3.75789e+01 4.87499e-01
1.45376e-01 -1.59883e+01 2.88033e+02 3.28911e+01 6.76614e+01 6.27953e-01 1.32270e-02 2.20019e+00 1.35773e+01 7.90270e+02 1.31805e+01 6.31772e+01 3.05900e-01
1.60525e-01 -1.59733e+01 2.49718e+02 3.25140e+01 6.48041e+01 5.90699e-01 4.99000e-03 2.42051e+00 1.32783e+01 7.27131e+02 1.33309e+01 7.68755e+01 3.87352e-01
1.63447e-01 -1.60271e+01 2.15709e+02 3.26349e+01 6.37659e+01 6.42763e-01 5.51000e-04 2.41826e+00 1.27895e+01 5.48900e+02 1.27390e+01 5.35062e+01 6.54794e-01
1.41909e-01 -1.60243e+01 2.89613e+02 3.38552e+01 5.22779e+01 6.90187e-01 6.36300e-03 2.23639e+00 1.32491e+01 6.92506e+02 1.29384e+01 5.68115e+01 4.36012e-01
1.48139e-01 -1.59958e+01 2.51103e+02 3.35149e+01 4.82730e+01 7.49840e-01 4.68400e-03 2.03926e+00 1.23826e+01 4.28704e+02 1.13847e+01 1.86194e+01 7.43954e-01
1.59098e-01 -1.60414e+01 2.35395e+02 2.80845e+01 5.04801e+01 6.28030e-01 1.36210e-02 2.13396e+00 1.27410e+01 5.64412e+02 1.23538e+01 4.06297e+01 6.30761e-01
1.40455e-01 -1.60270e+01 2.06273e+02 3.24396e+01 6.48413e+01 6.82679e-01 2.72800e-03 2.34926e+00 1.32134e+01 6.28710e+02 1.29437e+01 5.56512e+01 5.31157e-01
1.63085e-01 -1.60472e+01 2.99583e+02 3.15833e+01 4.47368e+01 6.20726e-01 2.20330e-02 2.00569e+00 1.24361e+01 5.18279e+02 1.14675e+01 2.08330e+01 4.36492e-01
1.44069e-01 -1.60136e+01 2.92224e+02 3.09539e+01 6.95098e+01 5.69630e-01 3.21630e-02 2.00304e+00 1.35754e+01 7.77975e+02 1.21411e+01 2.81724e+01 1.91834e-01
1.48330e-01 -1.59546e+01 2.92220e+02 3.07758e+01 5.84395e+01 5.82930e-01 2.27830e-02 2.09492e+00 1.33553e+01 7.46116e+02 1.27829e+01 4.98067e+01 3.61805e-01
1.65252e-01 -1.60474e+01 2.16946e+02 2.91450e+01 6.11619e+01 6.03747e-01 6.69900e-03 2.31209e+00 1.29385e+01 6.14950e+02 1.28676e+01 5.81881e+01 5.52319e-01
1.62039e-01 -1.59781e+01 2.02043e+02 3.09055e+01 4.89877e+01 5.96770e-01 1.10910e-02 2.22520e+00 1.27033e+01 5.79057e+02 1.26112e+01 5.13162e+01 6.07997e-01
1.44018e-01 -1.60031e+01 2.44836e+02 3.33369e+01 6.50171e+01 6.79463e-01 1.85990e-02 2.00441e+00 1.30271e+01 5.68992e+02 1.15984e+01 1.95224e+01 3.80611e-01
1.40867e-01 -1.60379e+01 2.06725e+02 3.22408e+01 6.41068e+01 6.14899e-01 1.98950e-02 2.10415e+00 1.33983e+01 7.00163e+02 1.27353e+01 4.61267e+01 4.25038e-01
1.49542e-01 -1.60304e+01 2.09369e+02 3.20337e+01 5.15293e+01 5.60042e-01 2.32780e-02 2.10058e+00 1.30490e+01 6.77243e+02 1.26231e+01 4.77166e+01 4.58211e-01
1.66185e-01 -1.60287e+01 2.84459e+02 3.26053e+01 4.76096e+01 7.10201e-01 4.18500e-03 2.09024e+00 1.22175e+01 4.19876e+02 1.16079e+01 2.40133e+01 8.40539e-01
1.53204e-01 -1.59830e+01 2.99492e+02 3.22654e+01 6.33778e+01 6.32474e-01 4.77800e-03 2.37202e+00 1.33991e+01 7.59965e+02 1.33307e+01 7.45089e+01 3.43724e-01
1.43691e-01 -1.59828e+01 2.62270e+02 3.30760e+01 6.98121e+01 7.36986e-01 6.52800e-03 2.07460e+00 1.31014e+01 5.81509e+02 1.20702e+01 2.85286e+01 6.04184e-01
1.66661e-01 -1.59853e+01 2.91712e+02 3.34521e+01 5.23363e+01 6.27176e-01 1.94860e-02 2.01235e+00 1.24743e+01 4.91014e+02 1.15225e+01 2.11852e+01 5.06947e-01
1.40600e-01 -1.60018e+01 2.39020e+02 3.34629e+01 6.23883e+01 6.88764e-01 7.04800e-03 2.20880e+00 1.32305e+01 6.41750e+02 1.27576e+01 4.83938e+01 5.11265e-01
1.61115e-01 -1.59998e+01 2.17535e+02 3.27255e+01 5.26055e+01 6.33250e-01 2.94800e-03 2.37095e+00 1.27468e+01 5.63998e+02 1.27477e+01 5.54799e+01 6.31402e-01
1.55753e-01 -1.59567e+01 2.06117e+02 3.37333e+01 4.57217e+01 6.69837e-01 8.95700e-03 2.12779e+00 1.23330e+01 4.41713e+02 1.19146e+01 3.03865e+01 8.11977e-01
1.48753e-01 -1.60406e+01 2.47303e+02 3.09805e+01 6.15048e+01 5.74115e-01 3.00880e-02 2.00070e+00 1.31914e+01 6.61870e+02 1.18068e+01 2.30409e+01 2.77147e-01
1.55056e-01 -1.59861e+01 2.29276e+02 3.27460e+01 5.18823e+01 6.01497e-01 2.21290e-02 2.04326e+00 1.27650e+01 5.62179e+02 1.20379e+01 3.09535e+01 5.84252e-01
1.56118e-01 -1.59909e+01 2.78140e+02 3.25244e+01 4.28096e+01 6.86734e-01 9.84500e-03 2.09384e+00 1.25177e+01 5.02399e+02 1.19780e+01 3.11994e+01 7.25555e-01
1.56891e-01 -1.59745e+01 2.49638e+02 3.38677e+01 5.84053e+01 7.35223e-01 5.92700e-03 2.00834e+00 1.22738e+01 3.93821e+02 1.09711e+01 1.29122e+01 5.63849e-01
1.54820e-01 -1.60052e+01 2.82013e+02 3.34302e+01 6.66646e+01 6.28723e-01 1.04150e-02 2.21294e+00 1.32334e+01 6.80208e+02 1.29097e+01 5.55204e+01 4.53866e-01
1.67517e-01 -1.60382e+01 2.02484e+02 3.37157e+01 5.76861e+01 6.91256e-01 4.44700e-03 2.09853e+00 1.19387e+01 3.35804e+02 1.13487e+01 1.96876e+01 9.32501e-01
1.45166e-01 -1.59917e+01 2.57838e+02 3.13992e+01 4.92830e+01 6.00703e-01 2.52180e-02 2.04007e+00 1.30863e+01 6.64349e+02 1.22848e+01 3.56379e+01 4.30636e-01
1.65506e-01 -1.60001e+01 2.67855e+02 3.04278e+01 4.61665e+01 6.84528e-01 5.19700e-03 2.14572e+00 1.23409e+01 4.59337e+02 1.19434e+01 3.15297e+01 7.87833e-01
1.54323e-01 -1.59600e+01 2.57619e+02 3.18880e+01 5.73496e+01 5.70790e-01 2.02940e-02 2.12362e+00 1.31403e+01 6.86057e+02 1.27350e+01 5.04876e+01 4.45339e-01
1.53295e-01 -1.60083e+01 2.25592e+02 2.99338e+01 6.51435e+01 6.35482e-01 1.76900e-02 2.06596e+00 1.29814e+01 5.79994e+02 1.21910e+01 3.27438e+01 6.05405e-01
1.54152e-01 -1.59821e+01 2.15202e+02 2.88494e+01 6.84327e+01 5.94349e-01 1.10720e-02 2.27133e+00 1.34044e+01 7.37836e+02 1.31980e+01 6.65551e+01 3.72842e-01
1.49275e-01 -1.60421e+01 2.09954e+02 2.93006e+01 6.49912e+01 6.05017e-01 2.49890e-02 2.02258e+00 1.31363e+01 6.22241e+02 1.20644e+01 2.85862e+01 4.17995e-01
1.54050e-01 -1.59885e+01 2.83898e+02 3.33440e+01 6.26870e+01 7.33817e-01 3.84500e-03 2.08850e+00 1.27067e+01 5.00464e+02 1.18735e+01 2.65518e+01 7.28435e-01
1.41138e-01 -1.59951e+01 2.67962e+02 2.80154e+01 4.86329e+01 7.19825e-01 9.85000e-03 2.09566e+00 1.30187e+01 6.10165e+02 1.23040e+01 3.60783e+01 5.59710e-01
1.44148e-01 -1.60316e+01 2.17424e+02 2.87497e+01 6.79829e+01 6.89548e-01 7.20200e-03 2.18252e+00 1.31759e+01 6.14952e+02 1.25710e+01 4.21375e+01 5.52315e-01
1.57156e-01 -1.60009e+01 2.30722e+02 3.09070e+01 6.52002e+01 6.03650e-01 1.62720e-02 2.13037e+00 1.30685e+01 6.24463e+02 1.25865e+01 4.46125e+01 5.37672e-01
1.55743e-01 -1.59710e+01 2.82775e+02 3.37083e+01 6.76751e+01 6.31022e-01 2.24180e-02 2.00203e+00 1.29730e+01 5.80788e+02 1.16074e+01 2.01304e+01 3.56181e-01
1.40732e-01 -1.60238e+01 2.07007e+02 2.99967e+01 4.37227e+01 6.11875e-01 1.27100e-02 2.25684e+00 1.32682e+01 7.46164e+02 1.31606e+01 6.87632e+01 3.61741e-01
1.50090e-01 -1.60461e+01 2.32262e+02 3.39047e+01 5.26054e+01 6.02284e-01 1.80190e-02 2.12217e+00 1.30105e+01 6.35186e+02 1.25880e+01 4.59881e+01 5.21256e-01
1.52582e-01 -1.60057e+01 2.87898e+02 3.36381e+01 6.38360e+01 5.51253e-01 1.96900e-02 2.16667e+00 1.34176e+01 7.76479e+02 1.31059e+01 6.30729e+01 3.22808e-01
1.43122e-01 -1.59752e+01 2.64604e+02 3.24202e+01 4.33378e+01 6.78388e-01 8.95800e-03 2.19295e+00 1.30021e+01 6.35736e+02 1.26896e+01 5.00484e+01 5.20416e-01
1.54978e-01 -1.59839e+01 2.92414e+02 3.16360e+01 6.60741e+01 6.27194e-01 1.05710e-02 2.21819e+00 1.32885e+01 7.05122e+02 1.29787e+01 5.80993e+01 4.17994e-01
1.53162e-01 -1.60289e+01 2.93018e+02 3.22264e+01 5.57274e+01 5.56497e-01 2.66030e-02 2.05461e+00 1.30799e+01 6.86324e+02 1.24341e+01 4.07690e+01 4.33018e-01
1.64753e-01 -1.60060e+01 2.89003e+02 2.82626e+01 6.58699e+01 6.16256e-01 8.60900e-03 2.24791e+00 1.31012e+01 6.62274e+02 1.28864e+01 5.69102e+01 4.80364e-01
1.50313e-01 -1.60298e+01 2.81134e+02 3.29442e+01 6.62332e+01 7.35364e-01 7.59300e-03 2.03756e+00 1.28574e+01 5.29281e+02 1.17188e+01 2.24851e+01 6.07015e-01
1.66742e-01 -1.59971e+01 2.14375e+02 2.94487e+01 5.62481e+01 7.43224e-01 6.14000e-04 2.00503e+00 1.17008e+01 2.86143e+02 1.03294e+01 7.70430e+00 5.97559e-01
1.51585e-01 -1.60422e+01 2.17072e+02 3.24885e+01 4.38676e+01 5.99405e-01 2.49700e-02 2.01690e+00 1.26107e+01 5.52774e+02 1.17661e+01 2.59154e+01 4.69413e-01
1.46480e-01 -1.60280e+01 2.21378e+02 3.33262e+01 4.66405e+01 7.24634e-01 5.45900e-03 2.09475e+00 1.23659e+01 4.28174e+02 1.16798e+01 2.42691e+01 8.29876e-01
1.62009e-01 -1.59666e+01 2.27604e+02 3.29905e+01 6.40430e+01 6.19117e-01 8.72700e-03 2.23077e+00 1.28942e+01 5.78997e+02 1.26577e+01 4.91104e+01 6.08091e-01
1.44879e-01 -1.59740e+01 2.03230e+02 3.26354e+01 4.17402e+01 6.01307e-01 1.89130e-02 2.12654e+00 1.29089e+01 6.41875e+02 1.25802e+01 4.78178e+01 5.11075e-01
1.46983e-01 -1.59686e+01 2.69760e+02 2.84821e+01 4.83996e+01 6.32355e-01 2.43590e-02 2.01175e+00 1.29819e+01 6.23992e+02 1.18907e+01 2.61719e+01 3.64718e-01
1.60433e-01 -1.60353e+01 2.73111e+02 3.36074e+01 6.33877e+01 6.14118e-01 1.25880e-02 2.16875e+00 1.29947e+01 6.16493e+02 1.26418e+01 4.77249e+01 5.49938e-01
1.59221e-01 -1.60485e+01 2.85910e+02 3.11385e+01 4.27129e+01 6.17748e-01 8.10000e-05 2.57870e+00 1.30030e+01 7.18899e+02 1.32844e+01 8.33093e+01 3.98689e-01
1.44686e-01 -1.60396e+01 2.30752e+02 3.20683e+01 6.70161e+01 7.04186e-01 7.50000e-04 2.31473e+00 1.31239e+01 6.01943e+02 1.27306e+01 4.81907e+01 5.72440e-01
1.53053e-01 -1.59867e+01 2.71659e+02 2.85148e+01 4.35822e+01 6.42358e-01 5.88800e-03 2.31888e+00 1.30010e+01 6.77953e+02 1.29827e+01 6.45318e+01 4.57168e-01
1.44978e-01 -1.59987e+01 2.70152e+02 2.99914e+01 6.25824e+01 6.82219e-01 1.33470e-02 2.09383e+00 1.32274e+01 6.56051e+02 1.24606e+01 3.88173e+01 4.89674e-01
1.64392e-01 -1.60238e+01 2.94451e+02 3.25232e+01 4.90450e+01 6.18362e-01 5.49600e-03 2.32106e+00 1.28301e+01 6.22275e+02 1.28481e+01 6.03922e+01 5.41035e-01
1.59094e-01 -1.60115e+01 2.47150e+02 3.30767e+01 5.82075e+01 6.08072e-01 1.71900e-03 2.51517e+00 1.31823e+01 7.06200e+02 1.33214e+01 7.85738e+01 4.16468e-01
1.47799e-01 -1.59677e+01 2.83071e+02 3.34246e+01 5.68170e+01 6.74759e-01 1.38200e-03 2.39699e+00 1.32579e+01 6.99942e+02 1.31575e+01 6.71022e+01 4.25353e-01
1.52764e-01 -1.60093e+01 2.15374e+02 2.86838e+01 5.89198e+01 5.58572e-01 1.78610e-02 2.19300e+00 1.33268e+01 7.47777e+02 1.30861e+01 6.35000e+01 3.59611e-01
1.62377e-01 -1.59962e+01 2.53477e+02 3.38942e+01 5.03309e+01 6.09025e-01 1.11480e-02 2.19773e+00 1.27320e+01 5.76291e+02 1.25561e+01 4.83735e+01 6.12299e-01
1.63679e-01 -1.59597e+01 2.68957e+02 3.21946e+01 5.57621e+01 5.81852e-01 2.10040e-02 2.06680e+00 1.27548e+01 5.75958e+02 1.21907e+01 3.55924e+01 6.12097e-01
1.40336e-01 -1.59805e+01 2.71479e+02 3.23598e+01 4.15056e+01 7.41248e-01 5.77300e-03 2.11345e+00 1.27852e+01 5.52560e+02 1.21752e+01 3.42678e+01 6.49133e-01
1.40852e-01 -1.60051e+01 2.39623e+02 3.19872e+01 4.24208e+01 6.34591e-01 1.18080e-02 2.23248e+00 1.31934e+01 7.14707e+02 1.30213e+01 6.26690e+01 4.04520e-01
1.49834e-01 -1.59607e+01 2.33121e+02 3.32077e+01 4.33213e+01 6.12127e-01 1.84030e-02 2.10244e+00 1.28070e+01 6.01769e+02 1.23869e+01 4.16245e+01 5.72710e-01
1.65931e-01 -1.59619e+01 2.73545e+02 3.29138e+01 6.60055e+01 6.02876e-01 1.59580e-02 2.10628e+00 1.28629e+01 5.75052e+02 1.23503e+01 3.88260e+01 6.14226e-01
1.61516e-01 -1.59520e+01 2.19024e+02 3.01652e+01 5.95300e+01 7.12288e-01 3.61100e-03 2.09117e+00 1.21975e+01 3.81472e+02 1.14476e+01 2.03212e+01 8.86462e-01
1.40339e-01 -1.59631e+01 2.66249e+02 2.84674e+01 6.11395e+01 7.42315e-01 8.23500e-03 2.06545e+00 1.31745e+01 6.23866e+02 1.21467e+01 3.03136e+01 5.37311e-01
1.57956e-01 -1.60300e+01 2.28201e+02 3.13465e+01 6.99042e+01 6.12442e-01 4.52000e-04 2.57482e+00 1.33821e+01 7.41873e+02 1.34677e+01 8.20996e+01 3.67439e-01
1.61055e-01 -1.60035e+01 2.86049e+02 2.93337e+01 5.48384e+01 5.59445e-01 1.04510e-02 2.32903e+00 1.31246e+01 7.66062e+02 1.32433e+01 7.86365e+01 3.35919e-01
1.68095e-01 -1.59808e+01 2.14438e+02 3.19492e+01 6.52568e+01 7.03139e-01 4.52400e-03 2.05949e+00 1.20396e+01 3.44510e+02 1.11884e+01 1.65094e+01 9.12873e-01
1.65181e-01 -1.59934e+01 2.74033e+02 3.15710e+01 6.44091e+01 5.72814e-01 2.26670e-02 2.05282e+00 1.28926e+01 5.92029e+02 1.21920e+01 3.40981e+01 5.68248e-01
1.52207e-01 -1.60379e+01 2.84465e+02 3.13641e+01 5.34384e+01 6.78980e-01 1.45970e-02 2.05112e+00 1.28218e+01 5.58783e+02 1.19978e+01 2.92742e+01 6.13857e-01
1.47880e-01 -1.60294e+01 2.83946e+02 3.32970e+01 5.46630e+01 6.79880e-01 1.38310e-02 2.07578e+00 1.29643e+01 5.93721e+02 1.22352e+01 3.44654e+01 5.85201e-01
1.55104e-01 -1.59675e+01 2.44069e+02 3.00417e+01 5.61915e+01 6.82492e-01 5.35000e-04 2.34333e+00 1.28405e+01 5.65484e+02 1.26515e+01 4.95301e+01 6.29095e-01
1.59636e-01 -1.59658e+01 2.31952e+02 3.01821e+01 6.72827e+01 5.60963e-01 1.52280e-02 2.21401e+00 1.32941e+01 7.18635e+02 1.30636e+01 6.22023e+01 3.99056e-01
1.55181e-01 -1.59685e+01 2.26605e+02 3.33479e+01 4.50743e+01 5.80838e-01 9.30600e-03 2.33217e+00 1.29771e+01 7.01534e+02 1.30981e+01 7.22647e+01 4.23085e-01
1.58308e-01 -1.60366e+01 2.82422e+02 2.99019e+01 5.88778e+01 6.08602e-01 3.71000e-03 2.44561e+00 1.33063e+01 7.55329e+02 1.33860e+01 8.04900e+01 3.49723e-01
1.50577e-01 -1.60095e+01 2.93948e+02 3.11940e+01 6.26122e+01 6.58923e-01 4.86200e-03 2.31517e+00 1.33491e+01 7.29303e+02 1.31553e+01 6.56418e+01 3.84386e-01
1.69288e-01 -1.59863e+01 2.57272e+02 3.05058e+01 5.44686e+01 6.61921e-01 1.11330e-02 2.06345e+00 1.23373e+01 4.43340e+02 1.16677e+01 2.45638e+01 8.05809e-01
1.61009e-01 -1.59609e+01 2.70757e+02 3.28258e+01 5.52249e+01 6.08600e-01 2.17500e-02 2.02518e+00 1.27015e+01 5.42687e+02 1.18375e+01 2.64539e+01 5.27564e-01
1.57108e-01 -1.59987e+01 2.34101e+02 3.06208e+01 5.85969e+01 5.83537e-01 4.43900e-03 2.48351e+00 1.33567e+01 7.77775e+02 1.35107e+01 8.74543e+01 3.21198e-01
1.50250e-01 -1.60389e+01 2.76336e+02 2.91183e+01 4.28369e+01 6.55454e-01 5.21400e-03 2.32030e+00 1.30428e+01 6.81472e+02 1.29988e+01 6.43375e+01 4.52019e-01
1.59694e-01 -1.60114e+01 2.95749e+02 3.15059e+01 5.43411e+01 6.63919e-01 1.21760e-02 2.09207e+00 1.27324e+01 5.46081e+02 1.21446e+01 3.39471e+01 6.59146e-01
1.65470e-01 -1.60493e+01 2.25685e+02 2.96953e+01 4.79715e+01 6.45782e-01 9.51500e-03 2.14311e+00 1.23947e+01 4.74528e+02 1.20523e+01 3.41956e+01 7.66341e-01
1.63753e-01 -1.60191e+01 2.48875e+02 3.39130e+01 4.08612e+01 6.77899e-01 1.77600e-03 2.25440e+00 1.22875e+01 4.57110e+02 1.21350e+01 3.78406e+01 7.90933e-01
1.48913e-01 -1.60176e+01 2.78453e+02 2.90342e+01 4.53504e+01 7.05842e-01 3.56900e-03 2.22681e+00 1.28760e+01 5.95307e+02 1.25707e+01 4.67601e+01 5.82738e-01
1.48793e-01 -1.60377e+01 2.57318e+02 3.13924e+01 4.88356e+01 7.10170e-01 6.64000e-03 2.12579e+00 1.26951e+01 5.22147e+02 1.21279e+01 3.34400e+01 6.95822e-01
1.45967e-01 -1.59553e+01 2.25024e+02 3.02329e+01 4.88418e+01 6.80959e-01 7.37900e-03 2.19676e+00 1.28417e+01 5.65299e+02 1.24817e+01 4.32792e+01 6.29384e-01
1.49918e-01 -1.60030e+01 2.12979e+02 3.22395e+01 6.25680e+01 6.85331e-01 5.86400e-03 2.18696e+00 1.27714e+01 5.11043e+02 1.22936e+01 3.68104e+01 7.12612e-01
1.47178e-01 -1.59779e+01 2.51372e+02 3.29517e+01 6.63545e+01 6.72514e-01 5.23600e-03 2.26917e+00 1.32596e+01 6.63020e+02 1.29186e+01 5.47859e+01 4.79252e-01
1.67813e-01 -1.60058e+01 2.82676e+02 3.20291e+01 5.86531e+01 6.35191e-01 6.55000e-03 2.23033e+00 1.27394e+01 5.58079e+02 1.25288e+01 4.65966e+01 6.40585e-01
1.45642e-01 -1.60048e+01 2.40305e+02 3.18456e+01 5.08874e+01 5.76575e-01 1.86130e-02 2.17333e+00 1.33010e+01 7.55586e+02 1.30397e+01 6.21991e+01 3.49389e-01
1.56126e-01 -1.60167e+01 2.95024e+02 3.03036e+01 5.64447e+01 5.96279e-01 2.11550e-02 2.07702e+00 1.30446e+01 6.52382e+02 1.24470e+01 4.09890e+01 4.95188e-01
1.53457e-01 -1.59585e+01 2.66575e+02 3.38262e+01 6.33854e+01 6.55434e-01 6.73600e-03 2.24226e+00 1.30947e+01 6.30839e+02 1.27962e+01 5.21896e+01 5.27898e-01
1.60174e-01 -1.59648e+01 2.77447e+02 3.03839e+01 5.43708e+01 6.29253e-01 2.37100e-03 2.42526e+00 1.30663e+01 6.74694e+02 1.31175e+01 6.94901e+01 4.61957e-01
1.65908e-01 -1.60098e+01 2.37397e+02 3.25747e+01 5.58789e+01 6.01680e-01 2.02440e-02 2.03636e+00 1.25479e+01 5.02589e+02 1.18053e+01 2.65693e+01 6.36924e-01
1.51177e-01 -1.59714e+01 2.37649e+02 3.17163e+01 6.42504e+01 5.79778e-01 2.25850e-02 2.08405e+00 1.32516e+01 6.83199e+02 1.26080e+01 4.37402e+01 4.49498e-01
1.67484e-01 -1.59700e+01 2.14776e+02 3.01290e+01 5.55136e+01 6.15983e-01 1.30130e-02 2.12648e+00 1.25427e+01 5.02109e+02 1.21561e+01 3.58076e+01 7.25986e-01
1.68894e-01 -1.60302e+01 2.08988e+02 3.35016e+01 4.87117e+01 6.94361e-01 4.78600e-03 2.07801e+00 1.18084e+01 3.25014e+02 1.12038e+01 1.80012e+01 9.41836e-01
1.69903e-01 -1.60495e+01 2.17640e+02 2.91781e+01 6.17231e+01 6.00087e-01 1.67500e-03 2.47293e+00 1.29284e+01 6.24307e+02 1.30316e+01 6.67944e+01 5.37912e-01
1.56782e-01 -1.60366e+01 2.59412e+02 3.32538e+01 6.63316e+01 7.36123e-01 3.12700e-03 2.06193e+00 1.25225e+01 4.43340e+02 1.15236e+01 2.02303e+01 8.03757e-01
1.54167e-01 -1.59676e+01 2.60379e+02 3.14679e+01 6.44675e+01 5.69839e-01 1.74870e-02 2.17651e+00 1.33560e+01 7.40689e+02 1.30351e+01 6.01385e+01 3.69020e-01
1.57017e-01 -1.59986e+01 2.96753e+02 2.83291e+01 4.88278e+01 7.03432e-01 3.09800e-03 2.20404e+00 1.27405e+01 5.58999e+02 1.23967e+01 4.19563e+01 6.39159e-01
1.51201e-01 -1.60122e+01 2.35469e+02 3.26718e+01 5.14791e+01 5.50618e-01 1.79150e-02 2.20201e+00 1.31523e+01 7.48441e+02 1.30484e+01 6.62607e+01 3.58736e-01
1.63518e-01 -1.59863e+01 2.52681e+02 3.28160e+01 6.92469e+01 5.71637e-01 5.87000e-03 2.41740e+00 1.33314e+01 7.44711e+02 1.33921e+01 7.94732e+01 3.63666e-01
1.47119e-01 -1.60015e+01 2.12390e+02 2.80337e+01 6.82065e+01 6.61082e-01 6.68700e-03 2.26203e+00 1.32876e+01 6.67042e+02 1.29134e+01 5.41288e+01 4.73270e-01
1.48113e-01 -1.59784e+01 2.72887e+02 2.86623e+01 6.05150e+01 5.94608e-01 2.82800e-02 2.00887e+00 1.32571e+01 6.86263e+02 1.20415e+01 2.77744e+01 2.89812e-01
1.50815e-01 -1.60254e+01 2.16351e+02 3.36844e+01 5.70760e+01 6.15307e-01 1.89430e-02 2.08065e+00 1.29297e+01 5.84197e+02 1.23078e+01 3.67734e+01 6.00004e-01
1.48480e-01 -1.60449e+01 2.76569e+02 3.18291e+01 4.74966e+01 6.14497e-01 2.55870e-02 2.00918e+00 1.29067e+01 6.14114e+02 1.18425e+01 2.56625e+01 3.62079e-01
1.61364e-01 -1.60168e+01 2.48183e+02 2.89056e+01 6.11465e+01 6.03817e-01 2.11680e-02 2.04439e+00 1.28523e+01 5.70472e+02 1.20581e+01 3.06172e+01 5.76286e-01
1.43763e-01 -1.59666e+01 2.45004e+02 3.25171e+01 5.04310e+01 6.35880e-01 9.52200e-03 2.26955e+00 1.32623e+01 7.16637e+02 1.31047e+01 6.49805e+01 4.01831e-01
1.48434e-01 -1.60096e+01 2.34021e+02 3.37081e+01 4.72257e+01 6.11274e-01 1.96430e-02 2.08751e+00 1.29047e+01 6.10942e+02 1.23838e+01 4.01610e+01 5.58508e-01
1.62321e-01 -1.59857e+01 2.07539e+02 3.11516e+01 5.44977e+01 6.25281e-01 1.78470e-02 2.04301e+00 1.24880e+01 4.75469e+02 1.17515e+01 2.54752e+01 7.03627e-01
1.45335e-01 -1.60433e+01 2.91741e+02 2.99689e+01 6.60332e+01 7.14906e-01 6.25400e-03 2.15895e+00 1.33362e+01 6.89477e+02 1.26894e+01 4.54232e+01 4.40384e-01
1.60931e-01 -1.60400e+01 2.05086e+02 3.06468e+01 6.50736e+01 5.80047e-01 1.53920e-02 2.17042e+00 1.30461e+01 6.28971e+02 1.27207e+01 5.00901e+01 5.30758e-01
1.68011e-01 -1.59714e+01 2.06909e+02 3.23774e+01 5.18220e+01 5.77329e-01 1.68210e-02 2.11930e+00 1.25120e+01 5.30412e+02 1.22241e+01 3.91932e+01 6.83222e-01
1.60345e-01 -1.59593e+01 2.20122e+02 3.20117e+01 6.61151e+01 6.01866e-01 3.91700e-03 2.43007e+00 1.32039e+01 6.87233e+02 1.32313e+01 7.18947e+01 4.43633e-01
1.50560e-01 -1.60183e+01 2.31266e+02 3.31307e+01 6.84206e+01 5.89561e-01 2.41160e-02 2.04750e+00 1.32249e+01 6.52619e+02 1.23516e+01 3.54914e+01 4.66897e-01
1.55746e-01 -1.60179e+01 2.40465e+02 3.22728e+01 4.07023e+01 6.91677e-01 1.18630e-02 2.03407e+00 1.22566e+01 4.32042e+02 1.14434e+01 2.06147e+01 7.11225e-01
1.56577e-01 -1.60253e+01 2.46380e+02 3.06143e+01 4.50897e+01 6.41469e-01 1.74700e-03 2.43257e+00 1.28915e+01 6.33418e+02 1.29756e+01 6.54036e+01 5.23955e-01
1.40926e-01 -1.60466e+01 2.79060e+02 3.20361e+01 6.53587e+01 7.41312e-01 4.37300e-03 2.13556e+00 1.32578e+01 6.44799e+02 1.24771e+01 3.86917e+01 5.06640e-01
1.59181e-01 -1.60085e+01 2.68071e+02 3.18479e+01 5.69833e+01 5.81408e-01 9.53600e-03 2.31228e+00 1.31856e+01 7.20380e+02 1.31808e+01 7.11999e+01 3.96638e-01
1.60474e-01 -1.59509e+01 2.65876e+02 3.12472e+01 5.13760e+01 7.23953e-01 7.95200e-03 2.00710e+00 1.22541e+01 4.09921e+02 1.10352e+01 1.39669e+01 5.41655e-01
1.42766e-01 -1.59748e+01 2.69649e+02 3.39765e+01 6.52633e+01 6.71134e-01 1.73190e-02 2.05158e+00 1.32535e+01 6.49670e+02 1.22845e+01 3.32996e+01 4.80204e-01
1.40836e-01 -1.59720e+01 2.39991e+02 2.95741e+01 5.78213e+01 6.12286e-01 2.77440e-02 2.00698e+00 1.32958e+01 6.84617e+02 1.20070e+01 2.66246e+01 2.83627e-01
1.67174e-01 -1.60385e+01 2.73041e+02 3.25411e+01 6.20821e+01 6.21427e-01 1.28480e-02 2.12418e+00 1.27323e+01 5.43367e+02 1.22833e+01 3.79367e+01 6.63331e-01
1.64787e-01 -1.60079e+01 2.14765e+02 3.36062e+01 5.84170e+01 6.26287e-01 1.03360e-02 2.16218e+00 1.25846e+01 4.99679e+02 1.22545e+01 3.80931e+01 7.29601e-01
1.45364e-01 -1.60497e+01 2.14875e+02 3.38587e+01 6.91804e+01 7.19017e-01 5.43000e-03 2.10939e+00 1.27355e+01 4.72773e+02 1.18989e+01 2.62900e+01 7.68853e-01
1.51934e-01 -1.59754e+01 2.05270e+02 3.17108e+01 6.52324e+01 5.53591e-01 3.01870e-02 2.00870e+00 1.31511e+01 6.38992e+02 1.19913e+01 2.69652e+01 3.34866e-01
1.61986e-01 -1.60370e+01 2.41809e+02 2.95763e+01 6.20720e+01 5.66309e-01 2.25360e-02 2.07382e+00 1.29717e+01 6.18113e+02 1.23731e+01 3.89331e+01 5.47441e-01
1.46565e-01 -1.60081e+01 2.09208e+02 3.29901e+01 5.76835e+01 6.30773e-01 7.69000e-04 2.58188e+00 1.33785e+01 7.44478e+02 1.34990e+01 8.42847e+01 3.63975e-01
1.60166e-01 -1.60254e+01 2.07178e+02 3.36656e+01 6.90167e+01 7.04982e-01 1.89000e-04 2.20612e+00 1.23094e+01 3.90768e+02 1.17928e+01 2.64354e+01 8.75899e-01
1.52278e-01 -1.59601e+01 2.83277e+02 3.08538e+01 6.01163e+01 6.36184e-01 9.86300e-03 2.22860e+00 1.32486e+01 7.00379e+02 1.29752e+01 5.86868e+01 4.24731e-01
1.50813e-01 -1.59759e+01 2.00242e+02 3.25472e+01 5.67117e+01 6.07573e-01 5.72600e-03 2.40476e+00 1.32482e+01 7.10643e+02 1.32862e+01 7.45520e+01 4.10209e-01
1.49878e-01 -1.60254e+01 2.14253e+02 3.08910e+01 6.11567e+01 5.72152e-01 2.56860e-02 2.05228e+00 1.31780e+01 6.61435e+02 1.24043e+01 3.78406e+01 4.64566e-01
1.61933e-01 -1.60412e+01 2.54736e+02 3.05787e+01 6.85594e+01 6.29082e-01 1.13200e-03 2.45867e+00 1.31839e+01 6.76024e+02 1.31621e+01 6.83877e+01 4.60001e-01
1.47037e-01 -1.60289e+01 2.75240e+02 2.87639e+01 5.35960e+01 7.46367e-01 7.89000e-03 2.03077e+00 1.27587e+01 5.21807e+02 1.16466e+01 2.17860e+01 5.83581e-01
1.61586e-01 -1.60075e+01 2.55629e+02 2.99547e+01 6.68348e+01 6.54390e-01 1.47040e-02 2.05205e+00 1.27736e+01 5.26380e+02 1.19113e+01 2.71718e+01 6.64350e-01
1.68617e-01 -1.60287e+01 2.72791e+02 3.13798e+01 6.76238e+01 7.16980e-01 6.54300e-03 2.00728e+00 1.23324e+01 4.10804e+02 1.09967e+01 1.31328e+01 5.42369e-01
1.47431e-01 -1.60448e+01 2.65883e+02 3.18120e+01 5.65163e+01 5.50387e-01 3.13180e-02 2.01516e+00 1.31973e+01 7.00010e+02 1.21849e+01 3.21005e+01 3.01114e-01
1.63222e-01 -1.59812e+01 2.10278e+02 3.18538e+01 6.91956e+01 5.71109e-01 1.03960e-02 2.28535e+00 1.31899e+01 6.79426e+02 1.30784e+01 6.41112e+01 4.55010e-01
1.55532e-01 -1.60103e+01 2.94924e+02 3.28955e+01 6.17847e+01 7.05222e-01 9.06800e-03 2.07016e+00 1.27913e+01 5.34175e+02 1.19720e+01 2.85522e+01 6.77461e-01
1.67405e-01 -1.59532e+01 2.04203e+02 3.22940e+01 5.15341e+01 6.37180e-01 6.29800e-03 2.22000e+00 1.23839e+01 4.65453e+02 1.22053e+01 3.87364e+01 7.79251e-01
1.41638e-01 -1.59889e+01 2.25761e+02 3.33953e+01 5.10323e+01 5.69155e-01 2.54580e-02 2.07957e+00 1.32619e+01 7.24870e+02 1.26814e+01 4.71672e+01 3.90451e-01
1.69114e-01 -1.59829e+01 2.29818e+02 3.18604e+01 4.32123e+01 6.48065e-01 1.55280e-02 2.01415e+00 1.20543e+01 4.01888e+02 1.12047e+01 1.74971e+01 6.03127e-01
1.54511e-01 -1.60309e+01 2.47467e+02 3.23167e+01 6.19544e+01 6.77043e-01 1.40980e-02 2.03589e+00 1.27104e+01 5.03114e+02 1.17361e+01 2.36044e+01 6.33915e-01
1.43797e-01 -1.59939e+01 2.71914e+02 3.10021e+01 4.30493e+01 6.59084e-01 5.46000e-04 2.52957e+00 1.33119e+01 7.73855e+02 1.34463e+01 8.48862e+01 3.26084e-01
1.46058e-01 -1.60305e+01 2.20000e+02 3.09323e+01 5.37753e+01 7.19268e-01 2.27100e-03 2.19681e+00 1.26300e+01 4.82611e+02 1.21309e+01 3.34122e+01 7.54678e-01
1.40998e-01 -1.59600e+01 2.57612e+02 3.25203e+01 5.41215e+01 7.25948e-01 4.34100e-03 2.17302e+00 1.29999e+01 5.86160e+02 1.24495e+01 4.02038e+01 5.96952e-01
1.43079e-01 -1.59779e+01 2.30194e+02 3.01403e+01 6.57601e+01 6.33933e-01 1.19220e-02 2.22093e+00 1.35141e+01 7.53083e+02 1.31333e+01 6.13285e+01 3.52649e-01
1.68341e-01 -1.60420e+01 2.43286e+02 3.23558e+01 6.53539e+01 7.02129e-01 2.86100e-03 2.10929e+00 1.22638e+01 3.98088e+02 1.15773e+01 2.25271e+01 8.67324e-01
1.50229e-01 -1.59610e+01 2.51122e+02 2.89324e+01 6.80976e+01 5.55468e-01 2.44800e-02 2.09880e+00 1.35193e+01 7.74892e+02 1.28999e+01 5.19244e+01 3.24787e-01
1.40489e-01 -1.59698e+01 2.49715e+02 2.89008e+01 6.52697e+01 5.81467e-01 2.96240e-02 2.02715e+00 1.35958e+01 7.82268e+02 1.24914e+01 3.70620e+01 2.55665e-01
1.63466e-01 -1.60027e+01 2.10486e+02 3.36905e+01 6.83264e+01 5.66471e-01 1.62010e-02 2.16217e+00 1.30321e+01 6.21431e+02 1.27002e+01 4.93178e+01 5.42332e-01
1.51188e-01 -1.60481e+01 2.58450e+02 3.05049e+01 4.81630e+01 6.05171e-01 1.69270e-02 2.14437e+00 1.30261e+01 6.66770e+02 1.26986e+01 5.08447e+01 4.73673e-01
1.41563e-01 -1.59681e+01 2.96869e+02 3.23334e+01 4.93879e+01 7.18971e-01 6.44800e-03 2.16803e+00 1.31101e+01 6.47200e+02 1.26395e+01 4.64320e+01 5.03006e-01
1.54619e-01 -1.59862e+01 2.97314e+02 2.86606e+01 5.49407e+01 5.88303e-01 1.39760e-02 2.22631e+00 1.32746e+01 7.57626e+02 1.31215e+01 6.69704e+01 3.46744e-01
1.46247e-01 -1.60149e+01 2.82998e+02 2.89926e+01 6.44894e+01 7.19248e-01 1.26310e-02 2.03076e+00 1.31454e+01 6.20485e+02 1.19559e+01 2.61296e+01 4.55692e-01
1.57347e-01 -1.59528e+01 2.94965e+02 3.08740e+01 4.95042e+01 7.15053e-01 1.94000e-04 2.23306e+00 1.26532e+01 5.27083e+02 1.23212e+01 4.00012e+01 6.88306e-01
1.45950e-01 -1.60162e+01 2.92282e+02 2.91071e+01 6.09952e+01 6.22441e-01 1.50210e-02 2.18136e+00 1.35254e+01 7.93471e+02 1.31323e+01 6.22965e+01 3.02050e-01
1.66897e-01 -1.59741e+01 2.74767e+02 3.27211e+01 5.94464e+01 5.92298e-01 1.08840e-02 2.22160e+00 1.28889e+01 6.13148e+02 1.27295e+01 5.32709e+01 5.55101e-01
1.57675e-01 -1.60415e+01 2.75030e+02 3.01036e+01 5.29002e+01 6.71175e-01 1.61020e-02 2.02047e+00 1.26286e+01 5.09823e+02 1.16270e+01 2.22325e+01 5.39108e-01
1.43358e-01 -1.59779e+01 2.77263e+02 3.14590e+01 4.22328e+01 6.42836e-01 2.09300e-02 2.05110e+00 1.29872e+01 6.42744e+02 1.22576e+01 3.57798e+01 4.89278e-01
1.58355e-01 -1.59826e+01 2.28515e+02 2.80344e+01 5.53362e+01 6.57194e-01 3.97600e-03 2.29155e+00 1.28124e+01 5.66647e+02 1.26295e+01 4.92954e+01 6.27290e-01
1.49396e-01 -1.59988e+01 2.78904e+02 3.38541e+01 5.50246e+01 6.15979e-01 1.93400e-02 2.08889e+00 1.30953e+01 6.55548e+02 1.25125e+01 4.24176e+01 4.90429e-01
1.66511e-01 -1.59750e+01 2.44170e+02 3.36304e+01 5.71099e+01 6.49027e-01 9.13100e-03 2.13284e+00 1.24760e+01 4.72188e+02 1.20457e+01 3.28135e+01 7.69688e-01
1.53460e-01 -1.60166e+01 2.53281e+02 3.23827e+01 5.46490e+01 5.53831e-01 2.53610e-02 2.06929e+00 1.30215e+01 6.68096e+02 1.24677e+01 4.24018e+01 4.71678e-01
1.61478e-01 -1.60114e+01 2.34346e+02 2.85347e+01 4.83013e+01 6.15161e-01 1.40580e-02 2.13991e+00 1.26576e+01 5.62138e+02 1.23488e+01 4.18185e+01 6.34290e-01
1.45787e-01 -1.59851e+01 2.51591e+02 2.80286e+01 5.50807e+01 7.22138e-01 1.19420e-02 2.01938e+00 1.28015e+01 5.27258e+02 1.15946e+01 2.05755e+01 5.12718e-01
1.58163e-01 -1.59643e+01 2.58587e+02 2.80226e+01 5.73220e+01 6.57817e-01 2.81100e-03 2.33491e+00 1.29875e+01 6.22857e+02 1.28484e+01 5.65353e+01 5.40139e-01
1.51279e-01 -1.59576e+01 2.50416e+02 3.11651e+01 5.32511e+01 6.37684e-01 7.26800e-03 2.28882e+00 1.31112e+01 6.68418e+02 1.29790e+01 6.10804e+01 4.71229e-01
1.56972e-01 -1.59575e+01 2.16832e+02 3.08647e+01 4.06901e+01 6.73301e-01 1.37340e-02 2.03542e+00 1.22201e+01 4.25873e+02 1.14569e+01 2.10603e+01 7.26041e-01
1.41217e-01 -1.59613e+01 2.27175e+02 3.06433e+01 4.96195e+01 6.36275e-01 1.86690e-02 2.09405e+00 1.31163e+01 6.51809e+02 1.25157e+01 4.21209e+01 4.96051e-01
1.51822e-01 -1.59651e+01 2.20350e+02 2.97168e+01 5.85360e+01 5.99364e-01 2.39370e-02 2.03660e+00 1.30063e+01 6.07301e+02 1.21348e+01 3.14736e+01 4.96337e-01
1.50766e-01 -1.59729e+01 2.32335e+02 2.92290e+01 6.27341e+01 6.99569e-01 6.44100e-03 2.13856e+00 1.28279e+01 5.29888e+02 1.21790e+01 3.33109e+01 6.84024e-01
1.47832e-01 -1.60386e+01 2.46628e+02 3.33394e+01 5.57566e+01 7.23507e-01 7.80500e-03 2.05820e+00 1.26182e+01 4.75906e+02 1.17121e+01 2.35072e+01 7.52244e-01
1.51319e-01 -1.60435e+01 2.30531e+02 3.09010e+01 4.62763e+01 6.79602e-01 1.21170e-02 2.07642e+00 1.25422e+01 4.89874e+02 1.18939e+01 2.85214e+01 7.44078e-01
1.49447e-01 -1.60081e+01 2.88031e+02 3.14715e+01 6.72378e+01 6.85273e-01 5.98000e-04 2.37964e+00 1.33784e+01 7.20011e+02 1.31545e+01 6.45772e+01 3.97149e-01
1.62225e-01 -1.60036e+01 2.49810e+02 3.27279e+01 6.35439e+01 6.43982e-01 1.12290e-02 2.12420e+00 1.27393e+01 5.27890e+02 1.22250e+01 3.56877e+01 6.87076e-01
1.63422e-01 -1.60053e+01 2.90365e+02 3.15953e+01 6.85213e+01 7.41146e-01 2.34500e-03 2.04239e+00 1.25254e+01 4.53132e+02 1.14000e+01 1.82795e+01 7.29708e-01
1.47118e-01 -1.60198e+01 2.26792e+02 3.24204e+01 5.29714e+01 6.32584e-01 2.81700e-03 2.47442e+00 1.32936e+01 7.31181e+02 1.33672e+01 7.86507e+01 3.81831e-01
1.44555e-01 -1.60404e+01 2.18944e+02 3.03469e+01 4.83367e+01 7.16107e-01 7.18900e-03 2.10118e+00 1.25517e+01 4.70691e+02 1.18707e+01 2.74851e+01 7.71823e-01
1.69435e-01 -1.60003e+01 2.45438e+02 3.22506e+01 5.44073e+01 6.59218e-01 3.34900e-03 2.23335e+00 1.24109e+01 4.66093e+02 1.21823e+01 3.76081e+01 7.78347e-01
1.58130e-01 -1.60161e+01 2.84449e+02 2.81365e+01 5.32712e+01 5.91287e-01 1.30440e-02 2.22591e+00 1.31055e+01 7.09858e+02 1.29771e+01 6.26574e+01 4.11312e-01
1.45331e-01 -1.59728e+01 2.07228e+02 3.31948e+01 4.28580e+01 7.02308e-01 1.19210e-02 2.03766e+00 1.23310e+01 4.25804e+02 1.14727e+01 2.04538e+01 7.38720e-01
1.48013e-01 -1.60491e+01 2.82627e+02 2.91562e+01 5.09557e+01 5.69658e-01 2.21970e-02 2.12435e+00 1.32306e+01 7.63614e+02 1.28739e+01 5.65984e+01 3.39041e-01
1.44886e-01 -1.59634e+01 2.76000e+02 2.96490e+01 5.56619e+01 7.16116e-01 1.90300e-03 2.25990e+00 1.31375e+01 6.45107e+02 1.27662e+01 5.06456e+01 5.06174e-01
1.47497e-01 -1.60448e+01 2.26597e+02 3.38114e+01 6.63343e+01 6.61834e-01 7.55300e-03 2.22629e+00 1.31339e+01 6.16711e+02 1.27484e+01 4.90892e+01 5.49601e-01
1.45440e-01 -1.60309e+01 2.15782e+02 2.91180e+01 4.10537e+01 6.82762e-01 2.75100e-03 2.32830e+00 1.27913e+01 5.75237e+02 1.26787e+01 5.20346e+01 6.13937e-01
1.57174e-01 -1.60110e+01 2.77934e+02 3.09548e+01 6.67195e+01 7.11073e-01 6.01000e-04 2.22356e+00 1.28887e+01 5.56794e+02 1.23905e+01 3.93221e+01 6.42578e-01
1.69160e-01 -1.60023e+01 2.27173e+02 2.83347e+01 5.06125e+01 6.05080e-01 1.06540e-02 2.19591e+00 1.25449e+01 5.44276e+02 1.23993e+01 4.51361e+01 6.61930e-01
1.42050e-01 -1.60491e+01 2.02700e+02 2.96237e+01 6.05913e+01 6.66787e-01 1.80610e-02 2.03855e+00 1.29766e+01 5.59697e+02 1.19675e+01 2.69834e+01 5.69595e-01
1.59346e-01 -1.60404e+01 2.02564e+02 2.84675e+01 4.68018e+01 6.37065e-01 5.09600e-03 2.30657e+00 1.26636e+01 5.53444e+02 1.26147e+01 5.14044e+01 6.47766e-01
1.67080e-01 -1.60373e+01 2.37261e+02 3.19223e+01 4.83235e+01 5.92122e-01 2.03450e-02 2.04729e+00 1.23767e+01 5.02823e+02 1.18194e+01 2.88335e+01 6.83253e-01
1.58260e-01 -1.59736e+01 2.49785e+02 3.19241e+01 4.60897e+01 5.99712e-01 1.11200e-02 2.23929e+00 1.28417e+01 6.37741e+02 1.27863e+01 5.77690e+01 5.17362e-01
1.64544e-01 -1.59872e+01 2.54538e+02 3.07105e+01 5.73632e+01 7.10446e-01 3.97200e-03 2.08994e+00 1.23019e+01 4.17228e+02 1.15857e+01 2.27264e+01 8.43891e-01
1.54478e-01 -1.59745e+01 2.70311e+02 2.97316e+01 4.17801e+01 7.43478e-01 6.94600e-03 2.01032e+00 1.22718e+01 4.26574e+02 1.11199e+01 1.52100e+01 5.52772e-01
1.48765e-01 -1.59619e+01 2.94579e+02 3.09775e+01 6.89601e+01 6.05337e-01 2.45110e-02 2.04208e+00 1.34133e+01 7.25523e+02 1.24534e+01 3.73736e+01 3.56212e-01
1.55619e-01 -1.60303e+01 2.11693e+02 3.07677e+01 4.75582e+01 7.15101e-01 6.22800e-03 2.05775e+00 1.20868e+01 3.70980e+02 1.12964e+01 1.83456e+01 8.82588e-01
1.58497e-01 -1.59917e+01 2.11032e+02 3.21069e+01 5.97405e+01 5.84627e-01 1.71810e-02 2.13588e+00 1.29519e+01 6.08526e+02 1.25696e+01 4.56309e+01 5.62244e-01
1.46024e-01 -1.60351e+01 2.69265e+02 3.29196e+01 6.28151e+01 6.77565e-01 1.25130e-02 2.10613e+00 1.31558e+01 6.30924e+02 1.24599e+01 3.92516e+01 5.27767e-01
1.53489e-01 -1.59878e+01 2.56602e+02 2.90021e+01 4.39103e+01 7.18103e-01 6.52900e-03 2.08581e+00 1.24522e+01 4.70899e+02 1.17865e+01 2.66088e+01 7.71528e-01
1.64644e-01 -1.60269e+01 2.61514e+02 3.03173e+01 6.71017e+01 6.69029e-01 6.93500e-03 2.14828e+00 1.27295e+01 5.20638e+02 1.21990e+01 3.49281e+01 6.98114e-01
1.44418e-01 -1.60462e+01 2.88214e+02 2.98000e+01 4.84737e+01 6.79749e-01 6.89000e-04 2.44585e+00 1.33317e+01 7.53218e+02 1.33194e+01 7.57034e+01 3.52473e-01
1.66140e-01 -1.59687e+01 2.50850e+02 3.29300e+01 6.24314e+01 5.50738e-01 1.23940e-02 2.26232e+00 1.30714e+01 6.81649e+02 1.30238e+01 6.47283e+01 4.51760e-01
1.69445e-01 -1.59920e+01 2.70221e+02 3.14977e+01 5.67347e+01 6.13630e-01 1.56300e-02 2.08311e+00 1.25789e+01 5.16173e+02 1.20532e+01 3.27282e+01 7.04877e-01
1.65399e-01 -1.60281e+01 2.15575e+02 3.37463e+01 5.56929e+01 6.31000e-01 1.00120e-02 2.15581e+00 1.24973e+01 4.81899e+02 1.21678e+01 3.62767e+01 7.55711e-01
1.63644e-01 -1.59935e+01 2.41383e+02 3.07014e+01 5.48960e+01 6.53046e-01 2.69900e-03 2.30962e+00 1.26778e+01 5.36653e+02 1.25493e+01 4.78701e+01 6.73659e-01
1.54468e-01 -1.60491e+01 2.73836e+02 3.18414e+01 5.94769e+01 5.94448e-01 1.08960e-02 2.27475e+00 1.33073e+01 7.41435e+02 1.31926e+01 6.90754e+01 3.68024e-01
1.55191e-01 -1.60227e+01 2.76950e+02 3.34981e+01 6.50091e+01 5.83499e-01 8.72200e-03 2.34708e+00 1.34494e+01 7.85279e+02 1.34240e+01 7.92655e+01 3.11959e-01
1.56317e-01 -1.59679e+01 2.37751e+02 3.06041e+01 5.08418e+01 5.87968e-01 1.21420e-02 2.24779e+00 1.30371e+01 6.82652e+02 1.29609e+01 6.26291e+01 4.50296e-01
1.56833e-01 -1.60358e+01 2.49174e+02 2.95630e+01 4.53368e+01 6.15313e-01 1.55500e-03 2.52709e+00 1.30592e+01 7.18174e+02 1.32836e+01 8.11250e+01 3.99695e-01
1.45266e-01 -1.59507e+01 2.42786e+02 2.91995e+01 4.88417e+01 6.83708e-01 1.79030e-02 2.01067e+00 1.27773e+01 5.37934e+02 1.16019e+01 2.09741e+01 4.48431e-01
1.57939e-01 -1.60216e+01 2.27695e+02 3.07629e+01 4.18549e+01 6.42491e-01 9.61000e-03 2.18300e+00 1.25467e+01 5.30166e+02 1.23305e+01 4.22044e+01 6.83598e-01
1.44385e-01 -1.59574e+01 2.86312e+02 3.27426e+01 5.61487e+01 6.59295e-01 1.55300e-02 2.10343e+00 1.32144e+01 6.74059e+02 1.25904e+01 4.35846e+01 4.62893e-01
1.47715e-01 -1.60083e+01 2.75692e+02 3.22641e+01 6.49283e+01 6.44441e-01 5.73100e-03 2.33797e+00 1.34842e+01 7.66343e+02 1.33186e+01 7.16329e+01 3.35561e-01
1.63977e-01 -1.59683e+01 2.42999e+02 2.88451e+01 6.73695e+01 6.72490e-01 1.30280e-02 2.02899e+00 1.25935e+01 4.73958e+02 1.15541e+01 2.06605e+01 6.32479e-01
1.44731e-01 -1.59832e+01 2.42837e+02 2.90609e+01 4.34235e+01 6.84626e-01 8.01600e-03 2.18914e+00 1.28933e+01 5.97286e+02 1.25466e+01 4.56055e+01 5.79665e-01
1.69771e-01 -1.59644e+01 2.89588e+02 3.01828e+01 4.16339e+01 6.52673e-01 1.04680e-02 2.10536e+00 1.22725e+01 4.78377e+02 1.19017e+01 3.17909e+01 7.60805e-01
1.55882e-01 -1.60461e+01 2.24864e+02 3.13967e+01 4.79912e+01 6.30144e-01 1.60970e-02 2.08923e+00 1.26477e+01 5.33044e+02 1.21340e+01 3.44664e+01 6.79194e-01
1.67634e-01 -1.59641e+01 2.94357e+02 3.15334e+01 6.94979e+01 5.60106e-01 2.72470e-02 2.00497e+00 1.28992e+01 5.84863e+02 1.17439e+01 2.32461e+01 3.68631e-01
1.69222e-01 -1.59991e+01 2.62735e+02 3.12548e+01 6.47499e+01 6.69737e-01 2.45800e-03 2.23109e+00 1.25924e+01 4.94336e+02 1.22572e+01 3.79461e+01 7.37512e-01
1.46807e-01 -1.59946e+01 2.68534e+02 3.01827e+01 4.03040e+01 7.20829e-01 1.10640e-02 2.04083e+00 1.25964e+01 5.10317e+02 1.17337e+01 2.47109e+01 6.47293e-01
1.50708e-01 -1.60401e+01 2.44886e+02 3.12428e+01 4.16231e+01 7.04071e-01 2.08200e-03 2.24261e+00 1.25744e+01 5.12481e+02 1.23136e+01 4.06238e+01 7.10446e-01
1.42282e-01 -1.60480e+01 2.93382e+02 2.95091e+01 4.08859e+01 7.31744e-01 1.20000e-04 2.28882e+00 1.30103e+01 6.41143e+02 1.27750e+01 5.35325e+01 5.12186e-01
1.57739e-01 -1.59854e+01 2.93465e+02 3.16759e+01 6.32695e+01 5.77062e-01 2.62630e-02 2.02367e+00 1.30536e+01 6.35947e+02 1.21060e+01 3.06786e+01 4.06519e-01
1.45263e-01 -1.59904e+01 2.11179e+02 3.21210e+01 6.57448e+01 7.42284e-01 5.62600e-03 2.02628e+00 1.24814e+01 4.09954e+02 1.11942e+01 1.49494e+01 6.84928e-01
1.66043e-01 -1.60466e+01 2.23242e+02 3.30440e+01 5.73082e+01 5.60005e-01 4.05900e-03 2.49677e+00 1.30974e+01 7.18402e+02 1.33395e+01 8.31950e+01 3.99378e-01
1.49120e-01 -1.60410e+01 2.97028e+02 3.33780e+01 6.74150e+01 6.89590e-01 1.53410e-02 2.03294e+00 1.31156e+01 6.13137e+02 1.20216e+01 2.77208e+01 4.74153e-01
1.55117e-01 -1.60110e+01 2.33881e+02 2.97830e+01 5.62146e+01 5.87653e-01 2.40210e-02 2.04319e+00 1.29404e+01 6.06371e+02 1.21696e+01 3.31725e+01 5.20791e-01
1.59415e-01 -1.60335e+01 2.72331e+02 2.89562e+01 5.86927e+01 5.51311e-01 1.78000e-02 2.18575e+00 1.31614e+01 7.29105e+02 1.29749e+01 6.17659e+01 3.84656e-01
1.55044e-01 -1.60368e+01 2.03066e+02 3.25104e+01 5.42346e+01 5.93322e-01 3.73200e-03 2.49335e+00 1.32119e+01 7.27371e+02 1.33844e+01 8.22698e+01 3.87024e-01
1.41831e-01 -1.60342e+01 2.47176e+02 3.12043e+01 5.26747e+01 6.14453e-01 1.33990e-02 2.23385e+00 1.34381e+01 7.80148e+02 1.32226e+01 6.84380e+01 3.18260e-01
1.66594e-01 -1.59744e+01 2.71443e+02 3.07797e+01 6.62798e+01 7.19451e-01 4.76100e-03 2.04182e+00 1.23986e+01 4.27899e+02 1.13665e+01 1.82186e+01 7.57903e-01
1.51362e-01 -1.60321e+01 2.06711e+02 2.97585e+01 6.69514e+01 6.86896e-01 1.24070e-02 2.04371e+00 1.26853e+01 4.75486e+02 1.16767e+01 2.22357e+01 7.06623e-01
1.61979e-01 -1.60419e+01 2.35352e+02 3.08885e+01 4.92542e+01 7.09972e-01 7.03300e-03 2.03736e+00 1.21079e+01 3.80639e+02 1.12219e+01 1.71442e+01 7.85245e-01
1.53451e-01 -1.60186e+01 2.25971e+02 3.34649e+01 6.00067e+01 7.39970e-01 4.89200e-03 2.01253e+00 1.22141e+01 3.71355e+02 1.09206e+01 1.23670e+01 6.14327e-01
1.43810e-01 -1.59692e+01 2.48286e+02 2.94507e+01 4.19041e+01 6.53630e-01 1.31820e-02 2.15794e+00 1.30136e+01 6.49903e+02 1.26597e+01 4.90821e+01 4.98923e-01
1.52212e-01 -1.60031e+01 2.50186e+02 3.39444e+01 5.92681e+01 6.50401e-01 1.90610e-02 2.01987e+00 1.28032e+01 5.36484e+02 1.17569e+01 2.37022e+01 5.05049e-01
1.62334e-01 -1.59893e+01 2.88105e+02 3.28759e+01 6.06801e+01 6.88787e-01 7.33500e-03 2.10530e+00 1.26243e+01 4.99479e+02 1.19996e+01 3.04062e+01 7.29899e-01
1.42199e-01 -1.59855e+01 2.57351e+02 3.20925e+01 5.13072e+01 5.60146e-01 3.14910e-02 2.01446e+00 1.31969e+01 7.14837e+02 1.21907e+01 3.24980e+01 2.83774e-01
1.65396e-01 -1.60386e+01 2.92362e+02 3.04096e+01 4.44952e+01 6.44467e-01 4.40400e-03 2.28540e+00 1.26330e+01 5.70734e+02 1.25918e+01 5.18075e+01 6.20938e-01
1.55627e-01 -1.59585e+01 2.55489e+02 3.14137e+01 5.54793e+01 5.69972e-01 2.19490e-02 2.09475e+00 1.30275e+01 6.57053e+02 1.25490e+01 4.48700e+01 4.88171e-01
1.54361e-01 -1.60123e+01 2.45768e+02 2.82888e+01 5.79896e+01 6.83457e-01 1.56780e-02 2.00802e+00 1.26732e+01 4.99710e+02 1.14245e+01 1.82062e+01 4.69416e-01
1.41854e-01 -1.59907e+01 2.89200e+02 2.95277e+01 4.75566e+01 6.23238e-01 2.02430e-02 2.10341e+00 1.33063e+01 7.46050e+02 1.27744e+01 5.04256e+01 3.61893e-01
1.44198e-01 -1.59979e+01 2.60081e+02 3.23306e+01 6.16160e+01 6.32418e-01 1.02480e-02 2.25920e+00 1.34919e+01 7.68026e+02 1.32374e+01 6.72944e+01 3.33426e-01
1.43463e-01 -1.59573e+01 2.34888e+02 3.07857e+01 5.29712e+01 6.63642e-01 1.05500e-03 2.48027e+00 1.33076e+01 7.20354e+02 1.33053e+01 7.42701e+01 3.96674e-01
1.58695e-01 -1.60429e+01 2.55421e+02 2.83130e+01 5.19288e+01 7.37239e-01 4.86500e-03 2.02795e+00 1.22807e+01 4.12307e+02 1.12102e+01 1.63256e+01 6.93904e-01
1.56034e-01 -1.60242e+01 2.41097e+02 3.18627e+01 5.70666e+01 6.84276e-01 5.17100e-03 2.18403e+00 1.26639e+01 5.06785e+02 1.22416e+01 3.67332e+01 7.19002e-01
1.64096e-01 -1.60310e+01 2.88800e+02 3.26464e+01 6.58437e+01 6.69378e-01 5.41000e-04 2.33088e+00 1.28792e+01 5.76882e+02 1.26746e+01 5.00269e+01 6.11380e-01
1.62568e-01 -1.60126e+01 2.38880e+02 3.10061e+01 5.54909e+01 6.97248e-01 1.10790e-02 2.00159e+00 1.22255e+01 3.97183e+02 1.09187e+01 1.25049e+01 5.07484e-01
1.64300e-01 -1.59679e+01 2.63370e+02 2.94404e+01 4.13723e+01 6.99450e-01 6.12700e-03 2.09196e+00 1.21993e+01 4.29971e+02 1.16521e+01 2.53713e+01 8.27535e-01
1.63814e-01 -1.59844e+01 2.90260e+02 3.12383e+01 5.13651e+01 6.79034e-01 6.06800e-03 2.15561e+00 1.25590e+01 5.07661e+02 1.21626e+01 3.59491e+01 7.17689e-01
1.53373e-01 -1.59752e+01 2.15252e+02 2.86278e+01 6.56579e+01 7.37811e-01 4.67300e-03 2.02280e+00 1.23916e+01 4.00847e+02 1.10746e+01 1.37604e+01 6.69072e-01
1.66312e-01 -1.60038e+01 2.09651e+02 2.89611e+01 5.71512e+01 6.94514e-01 2.87400e-03 2.14320e+00 1.21289e+01 3.77694e+02 1.16069e+01 2.39416e+01 8.90645e-01
1.50277e-01 -1.59877e+01 2.16904e+02 3.24364e+01 6.04088e+01 5.54223e-01 1.68620e-02 2.22020e+00 1.34039e+01 7.71702e+02 1.32220e+01 6.90194e+01 3.28785e-01
1.53611e-01 -1.60108e+01 2.09655e+02 3.12424e+01 4.51997e+01 7.03698e-01 3.56200e-03 2.16766e+00 1.22539e+01 4.16336e+02 1.18354e+01 2.87297e+01 8.45013e-01
1.44326e-01 -1.60010e+01 2.17442e+02 3.14610e+01 5.93467e+01 6.81137e-01 1.21490e-02 2.09670e+00 1.29057e+01 5.46671e+02 1.21871e+01 3.28938e+01 6.58236e-01
1.41982e-01 -1.59506e+01 2.17890e+02 3.18033e+01 6.70937e+01 6.25944e-01 1.69860e-02 2.13402e+00 1.34445e+01 7.13451e+02 1.28481e+01 4.97716e+01 4.06275e-01
1.50168e-01 -1.59745e+01 2.40588e+02 3.27319e+01 6.99282e+01 5.96052e-01 1.25490e-02 2.24564e+00 1.35081e+01 7.64623e+02 1.32431e+01 6.69964e+01 3.37753e-01
1.49129e-01 -1.60082e+01 2.43686e+02 3.07492e+01 6.24407e+01 6.29350e-01 2.29750e-02 2.01653e+00 1.30591e+01 6.05841e+02 1.19276e+01 2.60081e+01 4.07943e-01
1.63153e-01 -1.59840e+01 2.77782e+02 3.04374e+01 6.12700e+01 6.73635e-01 1.51220e-02 2.00768e+00 1.25820e+01 4.84703e+02 1.13799e+01 1.78935e+01 4.81283e-01
1.53258e-01 -1.59938e+01 2.06628e+02 3.09104e+01 6.15948e+01 6.07396e-01 8.01700e-03 2.32274e+00 1.32340e+01 6.91817e+02 1.31422e+01 6.65742e+01 4.37004e-01
1.68952e-01 -1.60417e+01 2.63862e+02 3.08697e+01 6.96441e+01 5.78720e-01 1.97410e-02 2.07638e+00 1.28938e+01 5.81255e+02 1.22726e+01 3.61696e+01 6.04579e-01
1.65144e-01 -1.60356e+01 2.66685e+02 3.24945e+01 6.27892e+01 5.73970e-01 1.03070e-02 2.27742e+00 1.30894e+01 6.75757e+02 1.30213e+01 6.38868e+01 4.60394e-01
1.54324e-01 -1.60127e+01 2.19278e+02 3.30751e+01 5.29491e+01 5.89742e-01 1.24740e-02 2.23768e+00 1.30544e+01 6.66091e+02 1.29333e+01 6.02375e+01 4.74681e-01
1.68798e-01 -1.59798e+01 2.47070e+02 2.95107e+01 4.36967e+01 6.41925e-01 5.66000e-04 2.39788e+00 1.24840e+01 5.34837e+02 1.25650e+01 5.27297e+01 6.76446e-01
1.45014e-01 -1.60129e+01 2.76918e+02 2.83458e+01 6.31141e+01 6.54387e-01 2.09340e-02 2.03470e+00 1.33200e+01 6.87987e+02 1.22572e+01 3.24833e+01 3.83561e-01
1.53077e-01 -1.60160e+01 2.86800e+02 2.80207e+01 6.05192e+01 7.40002e-01 6.95500e-03 2.03699e+00 1.27988e+01 5.31166e+02 1.16869e+01 2.23802e+01 6.01879e-01
1.68691e-01 -1.60312e+01 2.84915e+02 2.84513e+01 4.19510e+01 6.62764e-01 1.04360e-02 2.09152e+00 1.22716e+01 4.74507e+02 1.18293e+01 2.97851e+01 7.66371e-01
1.49701e-01 -1.59945e+01 2.14195e+02 3.13397e+01 4.00373e+01 7.13932e-01 1.04910e-02 2.01696e+00 1.21498e+01 3.93834e+02 1.11407e+01 1.58188e+01 6.31601e-01
1.45653e-01 -1.60437e+01 2.64902e+02 2.96918e+01 5.49012e+01 5.65839e-01 3.19410e-02 2.00030e+00 1.32164e+01 6.98296e+02 1.18478e+01 2.40555e+01 2.44887e-01
1.55560e-01 -1.59599e+01 2.67291e+02 3.05441e+01 6.91180e+01 5.75479e-01 2.87820e-02 2.00100e+00 1.31725e+01 6.46940e+02 1.17794e+01 2.25068e+01 2.91458e-01
1.54758e-01 -1.60479e+01 2.66234e+02 3.20541e+01 5.02009e+01 5.97454e-01 1.45940e-02 2.18502e+00 1.30177e+01 6.67663e+02 1.28049e+01 5.54477e+01 4.72348e-01
1.61255e-01 -1.59563e+01 2.33059e+02 2.87530e+01 5.96910e+01 6.55597e-01 5.53500e-03 2.23371e+00 1.27647e+01 5.43401e+02 1.24762e+01 4.37885e+01 6.63278e-01
1.45781e-01 -1.60226e+01 2.61855e+02 3.15503e+01 6.52036e+01 5.82741e-01 2.92430e-02 2.01083e+00 1.33595e+01 7.06743e+02 1.21419e+01 2.93816e+01 2.78132e-01
1.40079e-01 -1.59976e+01 2.75844e+02 3.14666e+01 6.38594e+01 6.45010e-01 2.01580e-02 2.07107e+00 1.34949e+01 7.44638e+02 1.26438e+01 4.25069e+01 3.63763e-01
1.46886e-01 -1.60394e+01 2.12870e+02 3.17027e+01 5.82205e+01 6.43245e-01 1.66360e-02 2.08684e+00 1.29713e+01 5.80676e+02 1.22995e+01 3.58832e+01 6.05480e-01
1.49419e-01 -1.60067e+01 2.62456e+02 3.13434e+01 5.82485e+01 5.98212e-01 9.97100e-03 2.31479e+00 1.34514e+01 7.92024e+02 1.33836e+01 7.71901e+01 3.03786e-01
1.53178e-01 -1.59817e+01 2.83418e+02 2.93359e+01 4.99078e+01 6.47319e-01 1.09740e-02 2.18108e+00 1.30036e+01 6.42584e+02 1.26934e+01 5.03859e+01 5.09998e-01
1.67231e-01 -1.60452e+01 2.80119e+02 2.90784e+01 6.71637e+01 6.42143e-01 5.22500e-03 2.25509e+00 1.29242e+01 5.95619e+02 1.26681e+01 4.95334e+01 5.82253e-01
1.55080e-01 -1.60031e+01 2.96446e+02 3.36387e+01 5.54132e+01 6.41501e-01 5.94900e-03 2.29897e+00 1.31030e+01 6.70045e+02 1.29876e+01 6.17248e+01 4.68819e-01
1.51674e-01 -1.60253e+01 2.36483e+02 3.29017e+01 4.62151e+01 6.82877e-01 1.54630e-02 2.01113e+00 1.24397e+01 4.59347e+02 1.13694e+01 1.83413e+01 5.29251e-01
1.66258e-01 -1.59692e+01 2.14353e+02 3.04577e+01 5.07846e+01 6.69866e-01 8.60000e-04 2.29420e+00 1.23161e+01 4.42723e+02 1.21569e+01 3.76001e+01 8.10619e-01
1.47291e-01 -1.60010e+01 2.92058e+02 2.87518e+01 4.52600e+01 6.87693e-01 7.75500e-03 2.19379e+00 1.30325e+01 6.49905e+02 1.27064e+01 5.05438e+01 4.98921e-01
1.68178e-01 -1.59721e+01 2.28180e+02 2.91033e+01 6.88001e+01 7.03059e-01 4.92700e-03 2.06180e+00 1.22900e+01 3.96099e+02 1.13684e+01 1.85275e+01 8.62990e-01
1.43084e-01 -1.60131e+01 2.65056e+02 2.98650e+01 6.97811e+01 6.56908e-01 1.69970e-02 2.09040e+00 1.35030e+01 7.36306e+02 1.26748e+01 4.32705e+01 3.74899e-01
1.51894e-01 -1.60445e+01 2.08537e+02 3.31901e+01 5.20942e+01 6.19250e-01 1.89090e-02 2.07056e+00 1.27680e+01 5.50793e+02 1.21501e+01 3.36856e+01 6.51867e-01
1.59248e-01 -1.60303e+01 2.53562e+02 3.31524e+01 4.41485e+01 5.99653e-01 1.77400e-03 2.53979e+00 1.29970e+01 7.07913e+02 1.32757e+01 8.24658e+01 4.14051e-01
1.54680e-01 -1.60117e+01 2.90789e+02 3.09426e+01 5.60744e+01 5.67527e-01 1.54720e-02 2.22193e+00 1.32827e+01 7.63631e+02 1.31472e+01 6.82790e+01 3.39019e-01
1.66403e-01 -1.59795e+01 2.85796e+02 3.37310e+01 6.60232e+01 5.59014e-01 8.26600e-03 2.35443e+00 1.32176e+01 7.25102e+02 1.32657e+01 7.50243e+01 3.90132e-01
1.46608e-01 -1.59731e+01 2.98779e+02 2.81987e+01 5.13564e+01 7.30618e-01 2.22400e-03 2.20624e+00 1.30387e+01 6.26764e+02 1.25998e+01 4.57671e+01 5.34140e-01
1.51202e-01 -1.60416e+01 2.08662e+02 3.38739e+01 6.11420e+01 5.99282e-01 1.67700e-02 2.14229e+00 1.31070e+01 6.36686e+02 1.26827e+01 4.76991e+01 5.18968e-01
1.61861e-01 -1.60280e+01 2.62536e+02 3.33338e+01 6.15595e+01 6.50350e-01 1.45100e-03 2.37164e+00 1.29006e+01 5.89639e+02 1.28068e+01 5.54531e+01 5.91543e-01
1.50588e-01 -1.59958e+01 2.28231e+02 3.05615e+01 5.72384e+01 5.75012e-01 2.75770e-02 2.02330e+00 1.30672e+01 6.37744e+02 1.21208e+01 3.09269e+01 4.02784e-01
1.61701e-01 -1.60001e+01 2.55952e+02 3.35005e+01 6.83072e+01 5.58637e-01 1.96430e-02 2.12398e+00 1.31254e+01 6.57195e+02 1.26879e+01 4.81298e+01 4.87959e-01
1.47176e-01 -1.59753e+01 2.84838e+02 2.88137e+01 4.21202e+01 6.70560e-01 4.13200e-03 2.33360e+00 1.31187e+01 7.02398e+02 1.30644e+01 6.63494e+01 4.21857e-01
1.46286e-01 -1.59571e+01 2.99881e+02 3.09001e+01 5.12088e+01 7.31330e-01 1.02080e-02 2.04892e+00 1.28773e+01 5.67463e+02 1.19655e+01 2.80893e+01 5.94891e-01
1.51393e-01 -1.59771e+01 2.99504e+02 3.17481e+01 6.13191e+01 6.44015e-01 1.08530e-02 2.19605e+00 1.32633e+01 7.01296e+02 1.29096e+01 5.55461e+01 4.23425e-01
1.62781e-01 -1.60018e+01 2.78885e+02 2.98633e+01 6.15578e+01 5.59387e-01 2.18300e-02 2.09440e+00 1.30179e+01 6.49933e+02 1.25307e+01 4.42108e+01 4.98878e-01
1.57050e-01 -1.60356e+01 2.51403e+02 2.98593e+01 5.91320e+01 5.52445e-01 1.62920e-02 2.21782e+00 1.32608e+01 7.47791e+02 1.31156e+01 6.66732e+01 3.59593e-01
1.57587e-01 -1.60430e+01 2.93358e+02 2.80145e+01 5.20516e+01 6.10788e-01 1.62550e-02 2.13445e+00 1.29822e+01 6.54901e+02 1.26166e+01 4.81797e+01 4.91401e-01
1.67522e-01 -1.60069e+01 2.35969e+02 3.01750e+01 6.83936e+01 7.26579e-01 3.95700e-03 2.00778e+00 1.21592e+01 3.63434e+02 1.07647e+01 1.08188e+01 5.80859e-01
1.40733e-01 -1.60411e+01 2.93526e+02 3.06478e+01 4.24942e+01 7.11142e-01 3.14200e-03 2.28123e+00 1.31558e+01 6.88164e+02 1.29481e+01 5.93012e+01 4.42284e-01
1.59585e-01 -1.60380e+01 2.96022e+02 3.12638e+01 4.05578e+01 6.50157e-01 1.50160e-02 2.07353e+00 1.25149e+01 5.34245e+02 1.20040e+01 3.26627e+01 6.77354e-01
1.48901e-01 -1.60207e+01 2.99697e+02 3.02639e+01 6.04977e+01 5.57467e-01 2.53310e-02 2.08937e+00 1.34280e+01 7.78058e+02 1.28458e+01 5.16442e+01 3.20847e-01
1.48762e-01 -1.60172e+01 2.59273e+02 3.26017e+01 6.59432e+01 6.73324e-01 3.78300e-03 2.30314e+00 1.32557e+01 6.68454e+02 1.29704e+01 5.72485e+01 4.71175e-01
1.62899e-01 -1.59931e+01 2.90191e+02 3.27763e+01 6.49122e+01 7.20202e-01 1.06200e-03 2.14266e+00 1.25869e+01 4.78790e+02 1.19436e+01 2.90252e+01 7.60210e-01
1.45477e-01 -1.60432e+01 2.50626e+02 3.15599e+01 6.60665e+01 6.65189e-01 1.81020e-02 2.03854e+00 1.31570e+01 6.17704e+02 1.21083e+01 2.93911e+01 4.89214e-01
1.57670e-01 -1.60156e+01 2.29341e+02 3.35927e+01 5.93423e+01 5.84152e-01 6.60200e-03 2.39301e+00 1.32296e+01 7.21368e+02 1.32975e+01 7.62352e+01 3.95273e-01
1.65376e-01 -1.60122e+01 2.23041e+02 3.28500e+01 5.39607e+01 5.75268e-01 1.01430e-02 2.27344e+00 1.28395e+01 6.21874e+02 1.28344e+01 5.94163e+01 5.41651e-01
1.51804e-01 -1.59737e+01 2.90240e+02 3.25784e+01 6.13787e+01 6.54042e-01 8.87200e-03 2.21174e+00 1.31927e+01 6.72233e+02 1.28550e+01 5.38715e+01 4.65585e-01
1.43872e-01 -1.59858e+01 2.65371e+02 3.24410e+01 5.25533e+01 6.70135e-01 1.60830e-02 2.07039e+00 1.30337e+01 6.14631e+02 1.22833e+01 3.53387e+01 5.52810e-01
1.57905e-01 -1.59505e+01 2.13975e+02 2.87919e+01 5.26876e+01 6.61644e-01 1.08670e-02 2.11100e+00 1.25383e+01 4.83639e+02 1.20113e+01 3.13741e+01 7.53186e-01
1.58680e-01 -1.60083e+01 2.88675e+02 2.97979e+01 6.06516e+01 6.90666e-01 9.42000e-04 2.28620e+00 1.29187e+01 5.89530e+02 1.26308e+01 4.80084e+01 5.91712e-01
1.51336e-01 -1.60409e+01 2.68049e+02 3.24913e+01 6.02859e+01 7.25823e-01 2.34800e-03 2.15720e+00 1.27785e+01 5.22483e+02 1.21641e+01 3.33741e+01 6.95312e-01
1.60877e-01 -1.59613e+01 2.40276e+02 2.91831e+01 5.71543e+01 6.66857e-01 4.67800e-03 2.22729e+00 1.26930e+01 5.26809e+02 1.23897e+01 4.15495e+01 6.88724e-01
1.47171e-01 -1.60486e+01 2.94592e+02 3.22626e+01 6.64084e+01 7.13340e-01 1.07960e-02 2.06543e+00 1.31475e+01 6.22108e+02 1.22040e+01 3.19811e+01 5.39996e-01
1.59377e-01 -1.59676e+01 2.55877e+02 2.86526e+01 6.87624e+01 6.36902e-01 1.32460e-02 2.12431e+00 1.30470e+01 6.10868e+02 1.24665e+01 4.06329e+01 5.58622e-01
1.52049e-01 -1.59962e+01 2.29029e+02 2.84166e+01 4.83681e+01 7.26500e-01 7.68800e-03 2.02990e+00 1.23144e+01 4.17801e+02 1.12912e+01 1.74165e+01 7.01059e-01
1.57641e-01 -1.59522e+01 2.84937e+02 2.99779e+01 6.00872e+01 6.82911e-01 1.14340e-02 2.07309e+00 1.28026e+01 5.46073e+02 1.20410e+01 3.03375e+01 6.59158e-01
1.62753e-01 -1.59949e+01 2.42468e+02 3.29664e+01 5.37259e+01 6.14461e-01 6.81100e-03 2.29165e+00 1.28270e+01 5.95302e+02 1.27683e+01 5.57018e+01 5.82745e-01
1.45455e-01 -1.59761e+01 2.63344e+02 2.83267e+01 4.98929e+01 6.69400e-01 1.70760e-02 2.05888e+00 1.30041e+01 6.14494e+02 1.22086e+01 3.36418e+01 5.45228e-01
1.53471e-01 -1.60383e+01 2.22366e+02 3.38755e+01 5.82158e+01 6.21884e-01 1.33760e-02 2.15853e+00 1.29450e+01 5.93492e+02 1.25680e+01 4.52507e+01 5.85555e-01
1.62735e-01 -1.60126e+01 2.33008e+02 3.24491e+01 5.86596e+01 6.65044e-01 1.02880e-02 2.08816e+00 1.24576e+01 4.54575e+02 1.18339e+01 2.72648e+01 7.94445e-01
1.64635e-01 -1.60066e+01 2.76467e+02 2.89938e+01 4.97839e+01 6.42252e-01 1.94560e-02 2.00233e+00 1.24615e+01 4.89495e+02 1.13116e+01 1.75977e+01 4.40217e-01
1.67671e-01 -1.59625e+01 2.76659e+02 3.32587e+01 5.56799e+01 6.13940e-01 4.20000e-05 2.52045e+00 1.29211e+01 6.37267e+02 1.30765e+01 6.99986e+01 5.18083e-01
1.56104e-01 -1.59988e+01 2.09144e+02 3.19430e+01 5.41588e+01 5.58307e-01 9.74300e-03 2.36100e+00 1.32273e+01 7.58847e+02 1.33410e+01 8.05528e+01 3.45166e-01
1.41398e-01 -1.60134e+01 2.50296e+02 3.26213e+01 4.21066e+01 6.64043e-01 7.65000e-04 2.51190e+00 1.32500e+01 7.39008e+02 1.33562e+01 7.98735e+01 3.71270e-01
1.59049e-01 -1.59641e+01 2.99428e+02 3.07283e+01 6.69712e+01 6.15689e-01 1.07780e-02 2.22144e+00 1.32468e+01 6.99428e+02 1.29680e+01 5.83895e+01 4.26086e-01
1.67051e-01 -1.60245e+01 2.50118e+02 2.97680e+01 5.85647e+01 6.29092e-01 1.91790e-02 2.01136e+00 1.25151e+01 4.80914e+02 1.14823e+01 2.00067e+01 5.10221e-01
1.49134e-01 -1.60377e+01 2.57474e+02 3.11606e+01 4.36058e+01 6.42508e-01 2.14240e-02 2.01957e+00 1.27374e+01 5.62528e+02 1.18052e+01 2.57152e+01 4.73255e-01
1.49180e-01 -1.59577e+01 2.92412e+02 3.34116e+01 6.14020e+01 6.87997e-01 8.09000e-04 2.36281e+00 1.32428e+01 6.82148e+02 1.30471e+01 6.14849e+01 4.51031e-01
1.66320e-01 -1.60114e+01 2.48141e+02 3.28533e+01 6.82399e+01 6.19188e-01 5.56000e-04 2.48194e+00 1.30411e+01 6.33967e+02 1.30718e+01 6.60226e+01 5.23117e-01
1.48036e-01 -1.60462e+01 2.92597e+02 3.36128e+01 6.17899e+01 5.85027e-01 2.52780e-02 2.05186e+00 1.33030e+01 7.11984e+02 1.25051e+01 4.01952e+01 3.93192e-01
1.68082e-01 -1.59592e+01 2.61215e+02 3.19823e+01 5.50561e+01 5.99390e-01 4.61100e-03 2.37203e+00 1.28663e+01 6.25118e+02 1.29351e+01 6.36827e+01 5.36666e-01
1.54153e-01 -1.59648e+01 2.74066e+02 3.03339e+01 6.08879e+01 6.51321e-01 1.68600e-02 2.05809e+00 1.29659e+01 5.91236e+02 1.21540e+01 3.21859e+01 5.79548e-01
1.64167e-01 -1.59625e+01 2.90712e+02 3.31054e+01 5.80191e+01 5.92590e-01 1.22490e-02 2.20405e+00 1.29443e+01 6.33333e+02 1.27559e+01 5.38444e+01 5.24085e-01
1.56272e-01 -1.59784e+01 2.62862e+02 3.33227e+01 5.19117e+01 5.94510e-01 2.59730e-02 2.00118e+00 1.27398e+01 5.62624e+02 1.15496e+01 2.05271e+01 3.67850e-01
1.61919e-01 -1.60089e+01 2.62727e+02 2.86353e+01 6.02030e+01 5.95131e-01 2.04970e-02 2.06816e+00 1.29107e+01 5.98808e+02 1.22633e+01 3.60664e+01 5.77079e-01
1.57778e-01 -1.59992e+01 2.17254e+02 3.14475e+01 6.24137e+01 6.79834e-01 4.04900e-03 2.20896e+00 1.26085e+01 4.80369e+02 1.22061e+01 3.57500e+01 7.57927e-01
1.54505e-01 -1.59760e+01 2.21841e+02 3.33944e+01 4.88555e+01 6.26729e-01 6.12800e-03 2.32255e+00 1.28951e+01 6.14322e+02 1.28716e+01 5.94665e+01 5.53287e-01
1.69411e-01 -1.60437e+01 2.87587e+02 3.11532e+01 6.42551e+01 6.69522e-01 3.24700e-03 2.21604e+00 1.26579e+01 5.17550e+02 1.23112e+01 3.92962e+01 7.02793e-01
1.48658e-01 -1.59890e+01 2.95944e+02 2.96217e+01 4.85875e+01 6.38598e-01 9.95900e-03 2.24651e+00 1.32383e+01 7.31501e+02 1.30711e+01 6.45259e+01 3.81396e-01
1.44977e-01 -1.60262e+01 2.43523e+02 3.11501e+01 4.70502e+01 6.62324e-01 1.14650e-02 2.16210e+00 1.29737e+01 6.17672e+02 1.25864e+01 4.61452e+01 5.48120e-01
1.50479e-01 -1.60114e+01 2.22805e+02 3.11254e+01 4.36809e+01 7.10444e-01 4.89000e-04 2.26076e+00 1.24477e+01 4.67436e+02 1.21654e+01 3.65958e+01 7.76448e-01
1.47319e-01 -1.59966e+01 2.76884e+02 2.86054e+01 5.58503e+01 6.51235e-01 1.15260e-02 2.18830e+00 1.32802e+01 7.09560e+02 1.29049e+01 5.52384e+01 4.11731e-01
1.68718e-01 -1.60202e+01 2.23981e+02 3.19134e+01 5.57353e+01 5.87071e-01 1.83990e-02 2.07768e+00 1.25505e+01 5.15174e+02 1.20546e+01 3.30976e+01 7.06385e-01
1.51899e-01 -1.59756e+01 2.21881e+02 3.25048e+01 5.06111e+01 5.73610e-01 1.11020e-02 2.31414e+00 1.32193e+01 7.49738e+02 1.32588e+01 7.56382e+01 3.57029e-01
1.42296e-01 -1.59982e+01 2.28055e+02 2.91877e+01 4.81318e+01 6.60773e-01 1.27120e-02 2.15296e+00 1.30552e+01 6.32834e+02 1.26160e+01 4.61713e+01 5.24848e-01
1.66072e-01 -1.59601e+01 2.38181e+02 2.87360e+01 4.07469e+01 6.70653e-01 1.26500e-03 2.28959e+00 1.23048e+01 4.74278e+02 1.22144e+01 4.07692e+01 7.66699e-01
1.69005e-01 -1.59704e+01 2.99833e+02 3.26216e+01 5.42231e+01 5.72856e-01 1.55300e-03 2.56433e+00 1.30492e+01 7.26237e+02 1.33511e+01 8.62951e+01 3.88576e-01
1.61725e-01 -1.59981e+01 2.29376e+02 2.93343e+01 4.57493e+01 7.37087e-01 7.98000e-04 2.07210e+00 1.19381e+01 3.47728e+02 1.11476e+01 1.66340e+01 9.21473e-01
1.53679e-01 -1.60100e+01 2.30147e+02 3.05446e+01 5.56678e+01 6.57152e-01 1.62730e-02 2.04531e+00 1.26967e+01 5.13669e+02 1.18589e+01 2.65147e+01 6.60766e-01
1.69412e-01 -1.60326e+01 2.77621e+02 2.90304e+01 6.41632e+01 6.31385e-01 1.21900e-02 2.11649e+00 1.27315e+01 5.41806e+02 1.22248e+01 3.61639e+01 6.65736e-01
1.41993e-01 -1.60360e+01 2.04257e+02 2.85787e+01 4.21152e+01 6.10952e-01 9.39100e-03 2.34193e+00 1.32779e+01 7.75211e+02 1.33229e+01 7.85955e+01 3.24390e-01
1.48166e-01 -1.60466e+01 2.69394e+02 3.20306e+01 5.91876e+01 6.01065e-01 2.51340e-02 2.03247e+00 1.31780e+01 6.64656e+02 1.22473e+01 3.34307e+01 4.05636e-01
1.41902e-01 -1.59944e+01 2.96773e+02 3.16010e+01 4.64078e+01 6.80453e-01 1.48710e-02 2.09446e+00 1.31248e+01 6.65030e+02 1.25102e+01 4.21277e+01 4.76259e-01
1.64826e-01 -1.60367e+01 2.20669e+02 3.17904e+01 5.41049e+01 7.09431e-01 8.95000e-04 2.14830e+00 1.20507e+01 3.63239e+02 1.15223e+01 2.26277e+01 9.06053e-01
1.42707e-01 -1.60442e+01 2.59520e+02 2.96615e+01 4.05280e+01 6.37451e-01 1.82360e-02 2.10388e+00 1.30255e+01 6.69609e+02 1.25504e+01 4.53199e+01 4.69465e-01
1.52502e-01 -1.59568e+01 2.83359e+02 3.22774e+01 4.61534e+01 6.53806e-01 3.86100e-03 2.34711e+00 1.30188e+01 6.62767e+02 1.29934e+01 6.39716e+01 4.79629e-01
1.66811e-01 -1.59500e+01 2.56996e+02 3.10862e+01 4.45708e+01 6.68640e-01 1.22630e-02 2.04030e+00 1.21996e+01 4.27319e+02 1.14752e+01 2.16111e+01 7.50968e-01
1.51073e-01 -1.60255e+01 2.05043e+02 3.14847e+01 6.92768e+01 6.40847e-01 1.27710e-02 2.14310e+00 1.30685e+01 5.92113e+02 1.25160e+01 4.13832e+01 5.87698e-01
1.47514e-01 -1.60154e+01 2.31688e+02 3.10947e+01 4.57312e+01 6.58025e-01 6.25000e-03 2.28240e+00 1.29454e+01 6.21649e+02 1.28093e+01 5.57281e+01 5.41998e-01
1.53506e-01 -1.59759e+01 2.07738e+02 3.24459e+01 4.98783e+01 6.84351e-01 7.96700e-03 2.12229e+00 1.23868e+01 4.39792e+02 1.18794e+01 2.88082e+01 8.14553e-01
1.54636e-01 -1.59772e+01 2.02140e+02 2.81892e+01 4.72871e+01 6.35425e-01 1.32020e-02 2.13926e+00 1.26834e+01 5.43936e+02 1.23117e+01 3.96292e+01 6.62454e-01
1.58874e-01 -1.59596e+01 2.87937e+02 2.99234e+01 6.28526e+01 6.12327e-01 2.04100e-02 2.05559e+00 1.30066e+01 6.16007e+02 1.22410e+01 3.45133e+01 5.37717e-01
1.51758e-01 -1.60187e+01 2.86114e+02 2.92838e+01 6.10341e+01 5.68364e-01 2.91570e-02 2.01862e+00 1.32292e+01 6.92467e+02 1.21979e+01 3.19650e+01 3.22073e-01
1.52348e-01 -1.60223e+01 2.21998e+02 3.29476e+01 5.82502e+01 5.83241e-01 2.03310e-02 2.10557e+00 1.30748e+01 6.44159e+02 1.25810e+01 4.48285e+01 5.07610e-01
1.51291e-01 -1.59682e+01 2.16697e+02 3.34087e+01 5.42318e+01 6.58576e-01 1.84610e-02 2.00945e+00 1.25844e+01 4.78848e+02 1.14646e+01 1.91699e+01 4.99023e-01
1.45735e-01 -1.60293e+01 2.77715e+02 2.89108e+01 5.47255e+01 6.02211e-01 2.68160e-02 2.02456e+00 1.32365e+01 6.95406e+02 1.22405e+01 3.30708e+01 3.40718e-01
1.43106e-01 -1.59580e+01 2.71504e+02 3.03371e+01 5.97448e+01 7.01077e-01 1.29630e-02 2.06935e+00 1.31494e+01 6.29518e+02 1.22690e+01 3.37966e+01 5.29894e-01
1.43271e-01 -1.60393e+01 2.04308e+02 2.94711e+01 4.09142e+01 7.28498e-01 5.29700e-03 2.10207e+00 1.22926e+01 4.17942e+02 1.16376e+01 2.38960e+01 8.42990e-01
1.56965e-01 -1.59556e+01 2.86541e+02 2.83885e+01 6.98718e+01 7.19401e-01 5.11500e-03 2.10321e+00 1.30086e+01 5.88286e+02 1.21633e+01 3.19760e+01 5.93646e-01
1.43473e-01 -1.59922e+01 2.36370e+02 3.29501e+01 4.26143e+01 6.45510e-01 1.83710e-02 2.07162e+00 1.28515e+01 5.91602e+02 1.22323e+01 3.58419e+01 5.88492e-01
1.55470e-01 -1.60445e+01 2.75298e+02 3.36442e+01 6.11051e+01 7.19647e-01 9.69600e-03 2.01324e+00 1.25776e+01 4.68126e+02 1.13481e+01 1.72523e+01 5.35750e-01
1.40751e-01 -1.59781e+01 2.10022e+02 3.31776e+01 6.05330e+01 6.63444e-01 1.97980e-02 2.01930e+00 1.29807e+01 5.57519e+02 1.18283e+01 2.39441e+01 4.77558e-01
1.68174e-01 -1.60193e+01 2.59220e+02 3.18991e+01 6.95629e+01 5.66191e-01 2.47370e-02 2.02289e+00 1.28484e+01 5.64116e+02 1.19224e+01 2.72401e+01 4.89267e-01
1.48490e-01 -1.59674e+01 2.29446e+02 3.30937e+01 5.13839e+01 6.42075e-01 5.25200e-03 2.34562e+00 1.30936e+01 6.58056e+02 1.30345e+01 6.37442e+01 4.86669e-01
1.62154e-01 -1.59534e+01 2.92230e+02 3.14049e+01 5.41312e+01 6.18551e-01 4.20400e-03 2.37618e+00 1.30285e+01 6.70691e+02 1.30653e+01 6.76366e+01 4.67863e-01
1.63557e-01 -1.60177e+01 2.75511e+02 2.95857e+01 6.10461e+01 5.69238e-01 1.25400e-02 2.24800e+00 1.31445e+01 7.04297e+02 1.30397e+01 6.44362e+01 4.19161e-01
1.64867e-01 -1.59954e+01 2.56951e+02 3.15971e+01 5.95407e+01 6.79411e-01 4.41000e-04 2.28841e+00 1.25979e+01 4.99756e+02 1.23474e+01 4.09137e+01 7.29487e-01
1.61987e-01 -1.60145e+01 2.83645e+02 2.83798e+01 4.26359e+01 7.04905e-01 1.06010e-02 2.02431e+00 1.22960e+01 4.49479e+02 1.13906e+01 1.96275e+01 6.30682e-01
1.64443e-01 -1.59802e+01 2.43932e+02 3.31648e+01 5.86107e+01 6.85229e-01 9.01500e-03 2.05518e+00 1.23126e+01 4.17175e+02 1.15213e+01 2.13621e+01 8.22947e-01
1.66748e-01 -1.60257e+01 2.33115e+02 3.16244e+01 6.79240e+01 5.87356e-01 5.92200e-03 2.36248e+00 1.31030e+01 6.61280e+02 1.30871e+01 6.61867e+01 4.81847e-01
1.57190e-01 -1.59884e+01 2.32613e+02 3.15013e+01 5.97805e+01 5.80234e-01 8.76700e-03 2.34254e+00 1.32702e+01 7.34185e+02 1.32753e+01 7.43058e+01 3.77760e-01
1.61103e-01 -1.60420e+01 2.10841e+02 2.94199e+01 5.38413e+01 6.24871e-01 2.10060e-02 2.00661e+00 1.25034e+01 4.78507e+02 1.14266e+01 1.90720e+01 4.79573e-01
1.49770e-01 -1.60412e+01 2.81654e+02 3.21483e+01 4.72289e+01 6.07193e-01 7.29500e-03 2.37257e+00 1.32988e+01 7.81006e+02 1.33779e+01 8.13797e+01 3.17201e-01
1.46678e-01 -1.59500e+01 2.50227e+02 3.32711e+01 6.67524e+01 6.53968e-01 2.06730e-02 2.01335e+00 1.30993e+01 5.98436e+02 1.18527e+01 2.40075e+01 3.99814e-01
1.40295e-01 -1.59636e+01 2.41938e+02 2.81921e+01 4.38634e+01 6.82707e-01 1.38810e-02 2.10039e+00 1.29868e+01 6.14910e+02 1.23748e+01 3.87494e+01 5.52380e-01
1.43002e-01 -1.60211e+01 2.46863e+02 3.10116e+01 6.50963e+01 6.41067e-01 1.71490e-02 2.10757e+00 1.33929e+01 7.04789e+02 1.27048e+01 4.52993e+01 4.18465e-01
1.63828e-01 -1.60489e+01 2.45666e+02 3.31734e+01 6.63231e+01 5.96452e-01 2.35750e-02 2.00547e+00 1.27528e+01 5.29341e+02 1.15926e+01 2.08227e+01 4.24639e-01
1.69544e-01 -1.60409e+01 2.48991e+02 3.25079e+01 4.98657e+01 6.84261e-01 2.76000e-04 2.24296e+00 1.22253e+01 4.24528e+02 1.19755e+01 3.30081e+01 8.34591e-01
1.52810e-01 -1.59867e+01 2.64418e+02 3.07583e+01 5.81525e+01 5.74639e-01 1.84740e-02 2.15797e+00 1.32687e+01 7.26882e+02 1.29374e+01 5.74021e+01 3.87693e-01
1.49508e-01 -1.60131e+01 2.19731e+02 3.17522e+01 6.00925e+01 7.38566e-01 5.60400e-03 2.02481e+00 1.23514e+01 3.97048e+02 1.11474e+01 1.48425e+01 6.87063e-01
1.48620e-01 -1.60312e+01 2.92736e+02 3.07222e+01 4.88979e+01 6.42858e-01 1.32680e-02 2.16368e+00 1.31269e+01 6.82752e+02 1.27788e+01 5.24614e+01 4.50150e-01
1.58487e-01 -1.60085e+01 2.21524e+02 3.33876e+01 6.02691e+01 5.50406e-01 1.98650e-02 2.13896e+00 1.30625e+01 6.60096e+02 1.27335e+01 5.12320e+01 4.83617e-01
1.63205e-01 -1.59740e+01 2.57971e+02 2.94322e+01 4.06836e+01 7.11525e-01 9.54000e-04 2.17458e+00 1.22012e+01 4.29543e+02 1.18260e+01 2.95079e+01 8.28094e-01
1.40395e-01 -1.59707e+01 2.05454e+02 3.14886e+01 4.40204e+01 6.89071e-01 1.33650e-02 2.07212e+00 1.26459e+01 5.02828e+02 1.19403e+01 2.87417e+01 7.24916e-01
1.42953e-01 -1.59978e+01 2.84542e+02 2.96428e+01 5.93386e+01 6.78686e-01 1.76900e-02 2.04770e+00 1.32631e+01 6.73069e+02 1.22962e+01 3.39267e+01 4.38589e-01
1.43177e-01 -1.59889e+01 2.51481e+02 3.08774e+01 6.08185e+01 6.18596e-01 2.44530e-02 2.03332e+00 1.32972e+01 6.84621e+02 1.22957e+01 3.36701e+01 3.83401e-01
1.66301e-01 -1.59845e+01 2.56345e+02 3.31343e+01 6.00533e+01 5.93334e-01 1.28020e-02 2.17764e+00 1.28308e+01 5.85376e+02 1.25735e+01 4.73751e+01 5.98171e-01
1.54407e-01 -1.60030e+01 2.56947e+02 2.82394e+01 6.70857e+01 6.65409e-01 1.15200e-02 2.11873e+00 1.30795e+01 6.13107e+02 1.24175e+01 3.86759e+01 5.55163e-01
1.54271e-01 -1.59693e+01 2.38600e+02 3.00104e+01 5.15727e+01 6.01580e-01 7.75100e-03 2.34568e+00 1.31769e+01 7.18949e+02 1.32009e+01 7.24942e+01 3.98620e-01
1.40842e-01 -1.59800e+01 2.93266e+02 3.37685e+01 4.44999e+01 5.99332e-01 1.87360e-02 2.15853e+00 1.33262e+01 7.85994e+02 1.30411e+01 6.26202e+01 3.11088e-01
1.49636e-01 -1.59899e+01 2.79095e+02 3.30345e+01 6.80344e+01 5.93483e-01 1.79110e-02 2.14914e+00 1.34632e+01 7.56113e+02 1.29984e+01 5.65972e+01 3.48705e-01
1.56605e-01 -1.60395e+01 2.27955e+02 3.22064e+01 5.15414e+01 6.36400e-01 6.04500e-03 2.29078e+00 1.28380e+01 5.87578e+02 1.27368e+01 5.38243e+01 5.94747e-01
1.67153e-01 -1.59671e+01 2.86240e+02 2.94297e+01 6.50346e+01 5.70065e-01 2.14300e-03 2.56102e+00 1.33410e+01 7.88792e+02 1.35602e+01 9.18363e+01 3.07688e-01
1.54393e-01 -1.59612e+01 2.07064e+02 2.99291e+01 6.69120e+01 5.92247e-01 1.90910e-02 2.11008e+00 1.31674e+01 6.44815e+02 1.25997e+01 4.39183e+01 5.06616e-01
1.66400e-01 -1.60424e+01 2.29928e+02 3.30320e+01 6.95096e+01 5.73869e-01 2.42980e-02 2.01812e+00 1.28009e+01 5.41693e+02 1.18220e+01 2.51084e+01 4.88925e-01
1.49006e-01 -1.60474e+01 2.91866e+02 2.95292e+01 5.01266e+01 7.06596e-01 5.66000e-03 2.17769e+00 1.29546e+01 6.07478e+02 1.25262e+01 4.40773e+01 5.63866e-01
1.67583e-01 -1.60433e+01 2.33934e+02 3.33842e+01 6.77477e+01 6.22711e-01 1.49350e-02 2.07437e+00 1.26332e+01 4.94817e+02 1.19748e+01 2.95256e+01 7.36802e-01
1.41058e-01 -1.60412e+01 2.22222e+02 3.15032e+01 4.40892e+01 7.22341e-01 6.97200e-03 2.10710e+00 1.25801e+01 4.83810e+02 1.19336e+01 2.89462e+01 7.52936e-01
1.51383e-01 -1.59977e+01 2.99652e+02 3.12667e+01 5.34286e+01 6.08650e-01 7.68200e-03 2.35306e+00 1.33844e+01 7.92379e+02 1.33980e+01 8.01676e+01 3.03360e-01
1.51036e-01 -1.59714e+01 2.14000e+02 2.93237e+01 6.95748e+01 6.50693e-01 1.32370e-02 2.11991e+00 1.30907e+01 5.99444e+02 1.24316e+01 3.85974e+01 5.76317e-01
1.54586e-01 -1.59953e+01 2.65977e+02 2.99737e+01 6.21282e+01 5.92744e-01 2.57230e-02 2.02003e+00 1.30732e+01 6.30357e+02 1.20501e+01 2.90173e+01 3.96900e-01
1.64196e-01 -1.59966e+01 2.28633e+02 3.36894e+01 5.23196e+01 6.07281e-01 1.54230e-02 2.10641e+00 1.25689e+01 5.17074e+02 1.21589e+01 3.59055e+01 7.03513e-01
1.50699e-01 -1.60076e+01 2.78773e+02 3.09554e+01 4.09269e+01 6.33844e-01 7.40500e-03 2.30580e+00 1.30255e+01 6.95734e+02 1.30275e+01 6.68353e+01 4.31371e-01
1.51287e-01 -1.59725e+01 2.49915e+02 2.82375e+01 6.00659e+01 6.78498e-01 1.30140e-02 2.07496e+00 1.29219e+01 5.68169e+02 1.21254e+01 3.15433e+01 6.24925e-01
1.44011e-01 -1.60471e+01 2.54410e+02 2.86830e+01 5.99510e+01 6.21811e-01 1.36260e-02 2.21225e+00 1.35204e+01 7.85676e+02 1.31886e+01 6.47905e+01 3.11475e-01
1.45605e-01 -1.60211e+01 2.18397e+02 3.10655e+01 6.09986e+01 6.33029e-01 2.24580e-02 2.02359e+00 1.30566e+01 5.97008e+02 1.19893e+01 2.72650e+01 4.53031e-01
1.43160e-01 -1.60079e+01 2.67132e+02 3.27089e+01 5.76693e+01 6.60427e-01 1.46650e-02 2.11563e+00 1.32312e+01 6.68543e+02 1.26221e+01 4.42568e+01 4.71043e-01
1.40437e-01 -1.60394e+01 2.31993e+02 3.31018e+01 4.58187e+01 6.26103e-01 6.96500e-03 2.38204e+00 1.33819e+01 7.80758e+02 1.34188e+01 8.10443e+01 3.17508e-01
1.63744e-01 -1.60301e+01 2.22741e+02 3.29371e+01 5.64741e+01 6.03924e-01 1.83820e-02 2.06522e+00 1.26079e+01 5.13555e+02 1.20060e+01 3.10139e+01 7.06972e-01
1.59776e-01 -1.59536e+01 2.21426e+02 2.83879e+01 4.63083e+01 6.75419e-01 1.27520e-02 2.04068e+00 1.22871e+01 4.32241e+02 1.15015e+01 2.14591e+01 7.47084e-01
1.43015e-01 -1.59583e+01 2.32635e+02 2.97960e+01 5.45108e+01 6.30018e-01 1.19740e-02 2.23013e+00 1.33550e+01 7.34294e+02 1.30920e+01 6.26187e+01 3.77612e-01
1.69503e-01 -1.60305e+01 2.91159e+02 2.87881e+01 5.22927e+01 6.31580e-01 1.17130e-02 2.12910e+00 1.25778e+01 5.34370e+02 1.22112e+01 3.78639e+01 6.77162e-01
1.45040e-01 -1.59633e+01 2.63029e+02 3.25308e+01 4.80217e+01 7.37541e-01 3.38700e-03 2.13589e+00 1.27064e+01 5.17992e+02 1.21089e+01 3.26832e+01 7.02124e-01
1.62869e-01 -1.60188e+01 2.67363e+02 2.86379e+01 5.77978e+01 6.39497e-01 2.02640e-02 2.00016e+00 1.26349e+01 5.10791e+02 1.12934e+01 1.64702e+01 4.07318e-01
1.52793e-01 -1.59687e+01 2.09460e+02 2.92315e+01 4.76551e+01 6.48813e-01 2.11500e-03 2.41601e+00 1.28900e+01 6.09059e+02 1.29125e+01 6.13095e+01 5.61421e-01
1.51695e-01 -1.59640e+01 2.18925e+02 3.39552e+01 4.75355e+01 6.81558e-01 5.39700e-03 2.20241e+00 1.25372e+01 4.85841e+02 1.22266e+01 3.75830e+01 7.49978e-01
1.66220e-01 -1.59528e+01 2.89175e+02 3.25882e+01 6.91688e+01 6.84376e-01 3.67500e-03 2.17546e+00 1.27251e+01 5.19519e+02 1.22260e+01 3.57447e+01 6.99811e-01
1.42478e-01 -1.59860e+01 2.29733e+02 3.15526e+01 6.97078e+01 6.85142e-01 5.02700e-03 2.26088e+00 1.33470e+01 6.69741e+02 1.29035e+01 5.25929e+01 4.69270e-01
1.50377e-01 -1.60418e+01 2.24380e+02 3.22522e+01 6.43201e+01 6.23348e-01 5.29700e-03 2.38307e+00 1.33593e+01 7.22311e+02 1.32878e+01 7.17945e+01 3.93972e-01
1.53190e-01 -1.60438e+01 2.30674e+02 3.09063e+01 4.33742e+01 6.84921e-01 5.78400e-03 2.18470e+00 1.25116e+01 4.94975e+02 1.21858e+01 3.70167e+01 7.36570e-01
1.52842e-01 -1.60032e+01 2.88666e+02 3.23486e+01 5.60900e+01 6.48539e-01 1.96330e-02 2.02658e+00 1.28986e+01 5.80910e+02 1.19313e+01 2.72619e+01 4.87366e-01
1.69401e-01 -1.60004e+01 2.16223e+02 3.32245e+01 5.29428e+01 6.82043e-01 3.90100e-03 2.13774e+00 1.20322e+01 3.68240e+02 1.15900e+01 2.43084e+01 9.00832e-01
1.52958e-01 -1.60343e+01 2.87820e+02 3.27831e+01 4.36369e+01 6.96330e-01 5.95800e-03 2.16821e+00 1.26794e+01 5.45398e+02 1.23175e+01 3.99468e+01 6.60200e-01
1.50634e-01 -1.59730e+01 2.74654e+02 3.34204e+01 6.16137e+01 6.76830e-01 1.76680e-02 2.00734e+00 1.28852e+01 5.51606e+02 1.16025e+01 2.03603e+01 4.14568e-01
1.44946e-01 -1.60046e+01 2.00595e+02 3.03598e+01 4.25374e+01 6.63984e-01 1.02210e-02 2.17551e+00 1.27201e+01 5.48266e+02 1.24029e+01 4.21711e+01 6.55772e-01
1.57804e-01 -1.59829e+01 2.24688e+02 2.88274e+01 6.35025e+01 6.92172e-01 4.63100e-03 2.16093e+00 1.26301e+01 4.82435e+02 1.20680e+01 3.17166e+01 7.54934e-01
1.62447e-01 -1.60344e+01 2.40703e+02 3.36972e+01 5.78678e+01 5.51681e-01 7.88500e-03 2.39708e+00 1.31811e+01 7.42558e+02 1.33385e+01 8.13034e+01 3.66527e-01
1.59683e-01 -1.59775e+01 2.58925e+02 3.03283e+01 6.65546e+01 6.16245e-01 1.51210e-02 2.12482e+00 1.30451e+01 6.18914e+02 1.25264e+01 4.28066e+01 5.46206e-01
1.64873e-01 -1.59503e+01 2.37798e+02 3.09439e+01 6.98855e+01 7.45968e-01 4.22000e-04 2.01842e+00 1.21805e+01 3.61615e+02 1.07906e+01 1.10183e+01 6.68847e-01
1.60748e-01 -1.60199e+01 2.29577e+02 3.33318e+01 5.91474e+01 6.44711e-01 3.86900e-03 2.30628e+00 1.27780e+01 5.50650e+02 1.26370e+01 4.96895e+01 6.52087e-01
1.69923e-01 -1.60190e+01 2.31520e+02 3.08228e+01 6.52369e+01 5.62406e-01 3.27100e-03 2.50522e+00 1.31678e+01 7.17923e+02 1.33563e+01 8.16702e+01 4.00044e-01
1.60232e-01 -1.60292e+01 2.75065e+02 3.35530e+01 6.23339e+01 5.81830e-01 1.73090e-02 2.13637e+00 1.30484e+01 6.45010e+02 1.26623e+01 4.83015e+01 5.06320e-01
1.58331e-01 -1.60283e+01 2.94715e+02 3.22848e+01 5.94712e+01 6.86137e-01 1.03340e-02 2.08016e+00 1.27519e+01 5.33866e+02 1.20370e+01 3.05681e+01 6.77935e-01
1.68594e-01 -1.60005e+01 2.47203e+02 3.11079e+01 4.04970e+01 6.68696e-01 2.45800e-03 2.23988e+00 1.22150e+01 4.50418e+02 1.20723e+01 3.68603e+01 8.00165e-01
1.43767e-01 -1.60421e+01 2.42950e+02 3.37963e+01 5.49221e+01 7.12828e-01 3.44700e-03 2.20957e+00 1.28861e+01 5.52216e+02 1.24336e+01 4.05609e+01 6.49666e-01
1.44016e-01 -1.59508e+01 2.05078e+02 3.02590e+01 6.30387e+01 6.89690e-01 7.52500e-03 2.16826e+00 1.29331e+01 5.45147e+02 1.23661e+01 3.75606e+01 6.60588e-01
1.60944e-01 -1.59852e+01 2.70944e+02 3.12082e+01 5.28132e+01 7.17948e-01 9.38000e-04 2.16467e+00 1.24293e+01 4.56810e+02 1.19291e+01 2.99903e+01 7.91350e-01
1.68034e-01 -1.59872e+01 2.61777e+02 3.21583e+01 6.63517e+01 6.45199e-01 1.61500e-03 2.34294e+00 1.28138e+01 5.60161e+02 1.26743e+01 5.08076e+01 6.37357e-01
1.67158e-01 -1.60452e+01 2.08243e+02 3.07291e+01 5.98409e+01 6.46737e-01 6.71800e-03 2.18750e+00 1.24662e+01 4.63484e+02 1.21420e+01 3.54509e+01 7.82024e-01
1.40351e-01 -1.60270e+01 2.66235e+02 3.31632e+01 5.91359e+01 7.06338e-01 5.81000e-04 2.36233e+00 1.33420e+01 6.97287e+02 1.30878e+01 6.14935e+01 4.29147e-01
1.51173e-01 -1.60327e+01 2.26748e+02 3.18892e+01 6.78756e+01 7.23050e-01 4.26700e-03 2.09747e+00 1.26393e+01 4.60586e+02 1.17639e+01 2.41261e+01 7.86089e-01
1.69988e-01 -1.59850e+01 2.02182e+02 3.17942e+01 6.34951e+01 6.88145e-01 9.98000e-04 2.18779e+00 1.20610e+01 3.56782e+02 1.16289e+01 2.45532e+01 9.12616e-01
1.40972e-01 -1.60000e+01 2.62446e+02 2.85440e+01 6.22562e+01 7.46443e-01 9.00000e-03 2.03514e+00 1.31169e+01 5.99934e+02 1.18817e+01 2.45697e+01 5.00620e-01
1.57346e-01 -1.60051e+01 2.90310e+02 3.22785e+01 4.95226e+01 6.04804e-01 1.39020e-02 2.17874e+00 1.29437e+01 6.50402e+02 1.27266e+01 5.32183e+01 4.98171e-01
1.44780e-01 -1.60207e+01 2.15536e+02 3.39250e+01 5.56803e+01 5.95906e-01 1.88740e-02 2.13484e+00 1.32236e+01 6.88270e+02 1.27947e+01 5.12370e+01 4.42131e-01
1.53229e-01 -1.60193e+01 2.01622e+02 3.01632e+01 4.59992e+01 6.52197e-01 1.25180e-02 2.11740e+00 1.25516e+01 4.99941e+02 1.21062e+01 3.41982e+01 7.29212e-01
1.65885e-01 -1.60152e+01 2.05345e+02 3.04860e+01 5.82256e+01 5.81684e-01 7.52900e-03 2.33190e+00 1.29372e+01 6.34603e+02 1.29597e+01 6.33294e+01 5.22146e-01
1.69531e-01 -1.60459e+01 2.09220e+02 3.25467e+01 5.97878e+01 6.46612e-01 1.12420e-02 2.07852e+00 1.22754e+01 4.15039e+02 1.16789e+01 2.48031e+01 8.46642e-01
1.63971e-01 -1.60479e+01 2.80265e+02 3.00611e+01 6.35083e+01 6.09491e-01 8.92900e-03 2.25265e+00 1.30633e+01 6.52634e+02 1.28848e+01 5.73712e+01 4.94809e-01
1.57734e-01 -1.60039e+01 2.80892e+02 3.01606e+01 6.13422e+01 6.17325e-01 1.34450e-02 2.16639e+00 1.31093e+01 6.57784e+02 1.27388e+01 5.04585e+01 4.87076e-01
1.41118e-01 -1.59911e+01 2.98581e+02 3.32297e+01 5.70838e+01 7.14913e-01 6.49700e-03 2.17724e+00 1.32724e+01 6.80720e+02 1.27628e+01 4.89226e+01 4.53117e-01
1.43122e-01 -1.59806e+01 2.39389e+02 3.12145e+01 5.08916e+01 5.67777e-01 3.00650e-02 2.02077e+00 1.31607e+01 6.94431e+02 1.22174e+01 3.33203e+01 3.28031e-01
1.45680e-01 -1.59892e+01 2.41403e+02 2.96055e+01 6.06788e+01 6.60471e-01 5.70700e-03 2.30509e+00 1.33234e+01 7.04473e+02 1.30896e+01 6.22623e+01 4.18912e-01
1.67948e-01 -1.59641e+01 2.81882e+02 2.98101e+01 6.21249e+01 7.30038e-01 3.63500e-03 2.03109e+00 1.23021e+01 4.13067e+02 1.12150e+01 1.62875e+01 7.13655e-01
1.64488e-01 -1.60458e+01 2.19033e+02 3.27796e+01 6.80846e+01 6.88438e-01 1.02850e-02 2.01411e+00 1.22588e+01 3.84345e+02 1.11085e+01 1.46211e+01 6.17108e-01
1.60425e-01 -1.60396e+01 2.40502e+02 3.34387e+01 5.02475e+01 6.38368e-01 1.89450e-02 2.01214e+00 1.24387e+01 4.70757e+02 1.14637e+01 2.00970e+01 5.25507e-01
1.48569e-01 -1.60095e+01 2.18402e+02 3.13076e+01 6.42597e+01 5.78596e-01 2.66560e-02 2.03491e+00 1.32342e+01 6.63649e+02 1.22996e+01 3.41305e+01 4.15272e-01
1.46835e-01 -1.59511e+01 2.69775e+02 3.38001e+01 5.54367e+01 6.36550e-01 2.15690e-02 2.03157e+00 1.30299e+01 6.16021e+02 1.20910e+01 3.02630e+01 4.64800e-01
1.55954e-01 -1.59902e+01 2.62367e+02 3.14914e+01 5.51906e+01 6.79404e-01 7.18500e-03 2.16024e+00 1.27454e+01 5.38790e+02 1.23012e+01 3.81953e+01 6.70376e-01
1.50942e-01 -1.60046e+01 2.05516e+02 2.80617e+01 6.13832e+01 6.32087e-01 1.31500e-03 2.52218e+00 1.33334e+01 7.25252e+02 1.33767e+01 7.76771e+01 3.89926e-01
1.69125e-01 -1.60062e+01 2.80336e+02 2.90352e+01 6.85214e+01 5.76569e-01 3.00500e-03 2.49228e+00 1.32801e+01 7.49345e+02 1.34132e+01 8.27206e+01 3.57546e-01
1.41998e-01 -1.59734e+01 2.28674e+02 3.04604e+01 4.95785e+01 6.34975e-01 2.17360e-02 2.04673e+00 1.30470e+01 6.25867e+02 1.22214e+01 3.36453e+01 5.03245e-01
1.50686e-01 -1.59976e+01 2.87406e+02 2.91706e+01 4.59243e+01 7.23592e-01 6.71000e-04 2.23624e+00 1.27862e+01 5.66228e+02 1.24555e+01 4.34030e+01 6.27939e-01
1.68667e-01 -1.59814e+01 2.05853e+02 3.01002e+01 5.36756e+01 6.42401e-01 1.20210e-02 2.08282e+00 1.22735e+01 4.28003e+02 1.17318e+01 2.62975e+01 8.30099e-01
1.60069e-01 -1.59639e+01 2.54051e+02 3.36659e+01 5.73007e+01 6.59238e-01 1.72270e-02 2.00254e+00 1.25089e+01 4.67353e+02 1.12697e+01 1.64118e+01 4.60593e-01
1.56719e-01 -1.60202e+01 2.66170e+02 2.96776e+01 5.54856e+01 6.12444e-01 6.98200e-03 2.33446e+00 1.31838e+01 7.09916e+02 1.31540e+01 6.93887e+01 4.11231e-01
1.52786e-01 -1.59869e+01 2.09338e+02 3.35204e+01 4.95725e+01 6.95522e-01 7.31900e-03 2.10552e+00 1.23038e+01 4.16686e+02 1.17282e+01 2.56624e+01 8.44574e-01
1.64673e-01 -1.59714e+01 2.82486e+02 3.15313e+01 6.09099e+01 5.86277e-01 2.03400e-03 2.53269e+00 1.32443e+01 7.48393e+02 1.34346e+01 8.52790e+01 3.58799e-01
1.50831e-01 -1.59842e+01 2.11563e+02 2.81304e+01 4.85803e+01 5.91907e-01 1.60460e-02 2.18326e+00 1.30478e+01 6.82743e+02 1.28341e+01 5.65439e+01 4.50163e-01
1.49945e-01 -1.60246e+01 2.91526e+02 3.30156e+01 6.39157e+01 5.62401e-01 2.09360e-02 2.14129e+00 1.34535e+01 7.81597e+02 1.30432e+01 5.95017e+01 3.16473e-01
1.50643e-01 -1.59518e+01 2.44109e+02 3.04487e+01 6.22461e+01 6.60269e-01 1.99820e-02 2.00138e+00 1.28854e+01 5.48991e+02 1.14638e+01 1.79992e+01 3.81312e-01
1.48913e-01 -1.59835e+01 2.20846e+02 2.84035e+01 5.11158e+01 5.93471e-01 2.04540e-02 2.10979e+00 1.30974e+01 6.71233e+02 1.26301e+01 4.69338e+01 4.67062e-01
1.60721e-01 -1.59519e+01 2.54871e+02 2.82466e+01 5.48995e+01 6.97492e-01 8.27300e-03 2.07058e+00 1.24781e+01 4.64396e+02 1.17205e+01 2.47593e+01 7.80741e-01
1.47474e-01 -1.59946e+01 2.52191e+02 3.06739e+01 6.36621e+01 5.92883e-01 1.45990e-02 2.22378e+00 1.35341e+01 7.94758e+02 1.32621e+01 6.83272e+01 3.00510e-01
1.48631e-01 -1.59735e+01 2.73794e+02 3.30270e+01 6.95231e+01 6.34148e-01 1.59960e-02 2.11904e+00 1.33596e+01 6.98966e+02 1.27298e+01 4.65989e+01 4.26746e-01
1.56510e-01 -1.60328e+01 2.13331e+02 3.06145e+01 6.27499e+01 6.53392e-01 5.38900e-03 2.26142e+00 1.28609e+01 5.56237e+02 1.25965e+01 4.67270e+01 6.43441e-01
1.69827e-01 -1.59507e+01 2.07430e+02 2.95946e+01 4.46311e+01 6.37694e-01 9.32600e-03 2.14370e+00 1.21871e+01 4.41350e+02 1.19153e+01 3.23474e+01 8.12465e-01
1.67707e-01 -1.60097e+01 2.33613e+02 3.24095e+01 6.86629e+01 6.20562e-01 5.13200e-03 2.29653e+00 1.28663e+01 5.71471e+02 1.27085e+01 5.14138e+01 6.19792e-01
1.40383e-01 -1.60491e+01 2.07451e+02 3.23815e+01 4.81582e+01 6.37261e-01 1.97620e-02 2.07017e+00 1.29807e+01 6.05432e+02 1.23008e+01 3.63396e+01 5.67034e-01
1.69700e-01 -1.60141e+01 2.46198e+02 2.94475e+01 4.17391e+01 6.82381e-01 1.72800e-03 2.21159e+00 1.21385e+01 4.25783e+02 1.19049e+01 3.23245e+01 8.32974e-01
1.44771e-01 -1.60477e+01 2.51359e+02 3.24702e+01 4.42817e+01 6.79627e-01 1.41990e-02 2.07459e+00 1.27844e+01 5.57943e+02 1.21169e+01 3.27644e+01 6.40796e-01
1.49715e-01 -1.60085e+01 2.27232e+02 3.07757e+01 6.11127e+01 7.24995e-01 1.77000e-03 2.16501e+00 1.26331e+01 4.72279e+02 1.19905e+01 2.94962e+01 7.69559e-01
1.51793e-01 -1.60291e+01 2.75523e+02 3.14529e+01 6.42101e+01 7.41786e-01 3.58200e-03 2.07979e+00 1.27808e+01 5.14682e+02 1.18508e+01 2.56119e+01 7.07129e-01
1.56658e-01 -1.60226e+01 2.50861e+02 3.05328e+01 6.50637e+01 6.30742e-01 1.59240e-02 2.09441e+00 1.29983e+01 5.96519e+02 1.23540e+01 3.74961e+01 5.80855e-01
1.61070e-01 -1.59554e+01 2.43519e+02 3.34711e+01 6.97660e+01 6.72377e-01 6.72100e-03 2.14972e+00 1.27222e+01 5.03517e+02 1.21698e+01 3.37638e+01 7.23887e-01
1.51715e-01 -1.60287e+01 2.98004e+02 3.15998e+01 5.62412e+01 5.82516e-01 1.62780e-02 2.19352e+00 1.33273e+01 7.61558e+02 1.30928e+01 6.42605e+01 3.41676e-01
1.47203e-01 -1.60490e+01 2.34054e+02 3.18392e+01 6.82726e+01 7.18696e-01 7.59300e-03 2.07129e+00 1.28503e+01 5.12539e+02 1.18654e+01 2.52352e+01 7.10360e-01
1.62210e-01 -1.60403e+01 2.03849e+02 3.20764e+01 6.94090e+01 5.54389e-01 7.04500e-03 2.42071e+00 1.33851e+01 7.62308e+02 1.34668e+01 8.28700e+01 3.40713e-01
1.65808e-01 -1.60268e+01 2.99739e+02 2.81221e+01 5.59357e+01 5.79837e-01 6.63500e-03 2.37897e+00 1.30812e+01 7.30400e+02 1.32095e+01 7.65497e+01 3.82893e-01
1.42693e-01 -1.60025e+01 2.96941e+02 2.90831e+01 5.99783e+01 6.46642e-01 1.49610e-02 2.15542e+00 1.35401e+01 7.90171e+02 1.30414e+01 5.78004e+01 3.06020e-01
1.48889e-01 -1.59729e+01 2.87296e+02 2.90924e+01 5.08507e+01 6.03499e-01 1.17490e-02 2.27203e+00 1.33721e+01 7.92773e+02 1.32858e+01 7.41905e+01 3.02887e-01
1.59982e-01 -1.60358e+01 2.63065e+02 2.90754e+01 5.97509e+01 6.66014e-01 6.35600e-03 2.19838e+00 1.28342e+01 5.64430e+02 1.24625e+01 4.27310e+01 6.30732e-01
1.53821e-01 -1.59830e+01 2.62685e+02 3.38033e+01 6.24772e+01 6.89686e-01 3.01500e-03 2.24059e+00 1.28983e+01 5.62559e+02 1.25264e+01 4.37473e+01 6.33637e-01
1.48238e-01 -1.60026e+01 2.91077e+02 2.83215e+01 4.39135e+01 6.64284e-01 8.82800e-03 2.22127e+00 1.30790e+01 6.82876e+02 1.28594e+01 5.69523e+01 4.49970e-01
1.49371e-01 -1.60045e+01 2.76310e+02 3.39347e+01 5.25864e+01 6.22956e-01 1.58460e-02 2.13637e+00 1.30889e+01 6.61041e+02 1.26781e+01 4.86084e+01 4.82204e-01
1.49153e-01 -1.59772e+01 2.64307e+02 3.27863e+01 5.32995e+01 6.59784e-01 1.56950e-02 2.07304e+00 1.29044e+01 5.81569e+02 1.22052e+01 3.41364e+01 6.04091e-01
1.55429e-01 -1.59799e+01 2.19656e+02 3.13342e+01 5.08599e+01 6.86670e-01 8.06000e-03 2.11003e+00 1.24131e+01 4.47622e+02 1.18526e+01 2.80476e+01 8.03985e-01
1.64847e-01 -1.59788e+01 2.19620e+02 3.36588e+01 6.89269e+01 5.72348e-01 2.50110e-02 2.01286e+00 1.28009e+01 5.39460e+02 1.17658e+01 2.38944e+01 4.60141e-01
1.42600e-01 -1.60351e+01 2.10965e+02 3.26082e+01 5.94079e+01 5.59054e-01 2.64830e-02 2.07517e+00 1.33974e+01 7.40113e+02 1.27303e+01 4.68977e+01 3.69790e-01
1.57118e-01 -1.60309e+01 2.19249e+02 3.23031e+01 5.69547e+01 6.54344e-01 7.36500e-03 2.20223e+00 1.27009e+01 5.21639e+02 1.23853e+01 4.10975e+01 6.96594e-01
1.68593e-01 -1.59794e+01 2.93749e+02 3.03146e+01 5.27430e+01 7.06746e-01 9.62500e-03 2.00277e+00 1.22345e+01 4.17031e+02 1.09907e+01 1.35468e+01 5.02455e-01
1.64172e-01 -1.60056e+01 2.88096e+02 3.29608e+01 5.70318e+01 7.08327e-01 6.52000e-03 2.06070e+00 1.23997e+01 4.44897e+02 1.16011e+01 2.26648e+01 7.99705e-01
1.62994e-01 -1.60062e+01 2.28713e+02 3.07011e+01 6.82307e+01 6.14729e-01 2.12400e-02 2.01447e+00 1.27650e+01 5.22193e+02 1.16811e+01 2.23125e+01 4.88357e-01
1.41933e-01 -1.59652e+01 2.72123e+02 3.03339e+01 6.72212e+01 6.45102e-01 2.39320e-02 2.01451e+00 1.34350e+01 7.12729e+02 1.21362e+01 2.86508e+01 2.86024e-01
1.61693e-01 -1.59609e+01 2.50891e+02 3.18600e+01 5.63123e+01 6.39893e-01 6.16500e-03 2.25476e+00 1.27946e+01 5.68835e+02 1.26124e+01 4.90348e+01 6.23890e-01
1.61756e-01 -1.60451e+01 2.38727e+02 3.25363e+01 5.35408e+01 5.78837e-01 1.26290e-02 2.22591e+00 1.29108e+01 6.37121e+02 1.28101e+01 5.71364e+01 5.18306e-01
1.50264e-01 -1.59965e+01 2.45186e+02 3.34189e+01 4.74274e+01 6.16544e-01 8.68000e-03 2.29997e+00 1.30909e+01 6.89134e+02 1.30585e+01 6.62393e+01 4.40880e-01
1.56105e-01 -1.60349e+01 2.43664e+02 2.87328e+01 6.49957e+01 6.17711e-01 1.51800e-02 2.13626e+00 1.31274e+01 6.42771e+02 1.26272e+01 4.55311e+01 5.09714e-01
1.57385e-01 -1.59607e+01 2.72250e+02 3.27081e+01 6.88816e+01 5.69382e-01 2.42240e-02 2.05743e+00 1.31763e+01 6.60385e+02 1.24218e+01 3.83773e+01 4.74499e-01
1.45963e-01 -1.60235e+01 2.57451e+02 3.34292e+01 6.18616e+01 7.43724e-01 7.50500e-03 2.02292e+00 1.27374e+01 4.90937e+02 1.14854e+01 1.87141e+01 5.75722e-01
1.63474e-01 -1.60218e+01 2.70883e+02 3.10275e+01 6.62211e+01 6.72898e-01 8.64000e-03 2.11090e+00 1.27230e+01 5.18131e+02 1.20894e+01 3.19430e+01 7.01913e-01
1.61702e-01 -1.60014e+01 2.11703e+02 3.08137e+01 5.26016e+01 6.88703e-01 8.01800e-03 2.07135e+00 1.21621e+01 3.88175e+02 1.14769e+01 2.12574e+01 8.78883e-01
1.61452e-01 -1.59517e+01 2.46035e+02 3.38644e+01 5.38242e+01 6.33318e-01 1.35960e-02 2.10307e+00 1.26089e+01 5.13797e+02 1.21233e+01 3.42201e+01 7.08463e-01
1.56789e-01 -1.60479e+01 2.25104e+02 3.19104e+01 5.30788e+01 5.68852e-01 9.47000e-03 2.34637e+00 1.31705e+01 7.36792e+02 1.32575e+01 7.65722e+01 3.74244e-01
1.69938e-01 -1.60130e+01 2.43340e+02 3.36287e+01 6.94452e+01 5.64952e-01 1.84950e-02 2.10491e+00 1.28611e+01 5.75043e+02 1.23859e+01 3.99662e+01 6.14239e-01
1.59186e-01 -1.60061e+01 2.79563e+02 2.90690e+01 6.16711e+01 6.92210e-01 3.11000e-03 2.21288e+00 1.28559e+01 5.64552e+02 1.24384e+01 4.15811e+01 6.30543e-01
1.55504e-01 -1.59808e+01 2.48672e+02 2.88118e+01 5.80823e+01 6.00964e-01 1.24680e-02 2.22478e+00 1.31919e+01 6.96750e+02 1.29793e+01 6.00841e+01 4.29915e-01
1.62532e-01 -1.60475e+01 2.71033e+02 2.81998e+01 6.42728e+01 5.95298e-01 2.55800e-02 2.00004e+00 1.28910e+01 5.78102e+02 1.15062e+01 1.88986e+01 3.47515e-01
1.69669e-01 -1.60275e+01 2.22413e+02 2.88828e+01 6.41753e+01 6.44102e-01 6.57500e-03 2.19139e+00 1.25713e+01 4.89392e+02 1.22222e+01 3.70267e+01 7.44785e-01
1.58565e-01 -1.59514e+01 2.44053e+02 3.39978e+01 4.85521e+01 6.25866e-01 4.63700e-03 2.35081e+00 1.28499e+01 6.11221e+02 1.28727e+01 6.05307e+01 5.58077e-01
1.59914e-01 -1.60196e+01 2.14922e+02 2.80612e+01 6.40799e+01 6.09777e-01 1.21470e-02 2.19185e+00 1.30264e+01 6.18675e+02 1.26995e+01 4.93745e+01 5.46575e-01
1.43484e-01 -1.59853e+01 2.83310e+02 3.08234e+01 4.15073e+01 7.04672e-01 1.75540e-02 2.00091e+00 1.27841e+01 5.59691e+02 1.14322e+01 1.82230e+01 3.68913e-01
1.66591e-01 -1.60311e+01 2.96033e+02 3.04259e+01 6.32325e+01 6.21032e-01 3.93600e-03 2.35379e+00 1.30362e+01 6.51617e+02 1.29878e+01 6.27843e+01 4.96340e-01
1.68271e-01 -1.60050e+01 2.02464e+02 3.06025e+01 5.32106e+01 5.66986e-01 1.66440e-02 2.14153e+00 1.25385e+01 5.59504e+02 1.23432e+01 4.36951e+01 6.38377e-01
1.68539e-01 -1.60067e+01 2.79905e+02 3.24082e+01 5.27150e+01 6.69403e-01 1.07790e-02 2.05905e+00 1.23429e+01 4.48180e+02 1.16586e+01 2.44073e+01 7.92245e-01
1.42797e-01 -1.59778e+01 2.06168e+02 3.07743e+01 4.23783e+01 6.95053e-01 2.10000e-05 2.40236e+00 1.27468e+01 5.49919e+02 1.26652e+01 5.15053e+01 6.53219e-01
1.57893e-01 -1.59917e+01 2.88466e+02 3.02274e+01 4.91767e+01 7.17255e-01 5.52200e-03 2.09674e+00 1.25229e+01 4.87557e+02 1.18869e+01 2.85346e+01 7.47472e-01
1.57151e-01 -1.59825e+01 2.12276e+02 2.93863e+01 5.46603e+01 7.06296e-01 1.00370e-02 2.00965e+00 1.21892e+01 3.81451e+02 1.10116e+01 1.36802e+01 5.83594e-01
1.64780e-01 -1.60000e+01 2.98657e+02 3.13062e+01 6.50251e+01 6.73256e-01 1.55800e-02 2.00099e+00 1.26414e+01 4.98456e+02 1.12572e+01 1.58149e+01 4.23409e-01
1.41749e-01 -1.59751e+01 2.98558e+02 3.29284e+01 5.94555e+01 7.29881e-01 1.47220e-02 2.00295e+00 1.30959e+01 6.06979e+02 1.16057e+01 1.95928e+01 3.37023e-01
1.45740e-01 -1.59546e+01 2.98142e+02 3.05627e+01 5.62783e+01 7.25862e-01 8.72200e-03 2.08685e+00 1.30382e+01 6.07530e+02 1.22573e+01 3.44448e+01 5.63786e-01
1.41054e-01 -1.59956e+01 2.75332e+02 3.20463e+01 5.42046e+01 5.96940e-01 2.93880e-02 2.00546e+00 1.32868e+01 7.06965e+02 1.20324e+01 2.75421e+01 2.57518e-01
1.54974e-01 -1.60389e+01 2.39990e+02 2.98039e+01 5.65855e+01 6.60415e-01 8.32500e-03 2.18547e+00 1.28509e+01 5.66190e+02 1.24733e+01 4.28527e+01 6.27999e-01
1.53845e-01 -1.60435e+01 2.29421e+02 3.34481e+01 6.36822e+01 6.44472e-01 5.21200e-03 2.30493e+00 1.30589e+01 6.15914e+02 1.28690e+01 5.54573e+01 5.50832e-01
1.46835e-01 -1.59733e+01 2.90999e+02 3.01861e+01 6.45983e+01 6.50812e-01 1.51160e-02 2.12293e+00 1.33964e+01 7.25380e+02 1.27787e+01 4.84070e+01 3.89751e-01
1.60684e-01 -1.60429e+01 2.95554e+02 3.21341e+01 6.92076e+01 6.41065e-01 1.15610e-02 2.14285e+00 1.30485e+01 6.17754e+02 1.25427e+01 4.32996e+01 5.47995e-01
1.65339e-01 -1.59884e+01 2.59134e+02 3.01835e+01 6.24575e+01 6.13391e-01 3.82800e-03 2.38076e+00 1.30363e+01 6.49602e+02 1.30253e+01 6.44771e+01 4.99378e-01
1.47135e-01 -1.60290e+01 2.39197e+02 2.88552e+01 5.72995e+01 7.21227e-01 1.04110e-02 2.02772e+00 1.27055e+01 4.95382e+02 1.15630e+01 2.03068e+01 5.99442e-01
1.68266e-01 -1.60191e+01 2.48210e+02 3.34614e+01 5.69525e+01 5.58945e-01 2.02380e-02 2.09122e+00 1.26638e+01 5.64961e+02 1.22621e+01 3.88895e+01 6.29907e-01
1.43507e-01 -1.59975e+01 2.24434e+02 2.96721e+01 4.46400e+01 6.25002e-01 1.69460e-02 2.13654e+00 1.30686e+01 6.63736e+02 1.26748e+01 4.89758e+01 4.78185e-01
1.50951e-01 -1.60459e+01 2.60531e+02 2.82077e+01 6.73380e+01 5.70280e-01 2.46250e-02 2.07895e+00 1.34469e+01 7.47755e+02 1.27365e+01 4.64887e+01 3.59641e-01
1.53309e-01 -1.59798e+01 2.43814e+02 3.38098e+01 4.97592e+01 7.16690e-01 4.78900e-03 2.10684e+00 1.23989e+01 4.40809e+02 1.17683e+01 2.61139e+01 8.13191e-01
1.60796e-01 -1.60177e+01 2.56605e+02 3.34081e+01 5.70532e+01 6.13586e-01 1.65610e-02 2.09316e+00 1.27685e+01 5.58039e+02 1.22455e+01 3.66035e+01 6.40647e-01
1.49538e-01 -1.60094e+01 2.40951e+02 3.05180e+01 5.12364e+01 5.77489e-01 1.24040e-02 2.29122e+00 1.33334e+01 7.85967e+02 1.33162e+01 7.68167e+01 3.11121e-01
1.47087e-01 -1.59602e+01 2.42810e+02 3.02802e+01 6.29276e+01 6.99702e-01 4.05400e-03 2.22085e+00 1.30546e+01 5.96706e+02 1.25799e+01 4.39335e+01 5.80565e-01
1.51042e-01 -1.60423e+01 2.01791e+02 2.86976e+01 5.77177e+01 6.20065e-01 2.12240e-02 2.04522e+00 1.29149e+01 5.72715e+02 1.20829e+01 3.05650e+01 5.75809e-01
1.47728e-01 -1.59545e+01 2.20510e+02 3.08337e+01 5.07503e+01 6.87868e-01 7.44700e-03 2.16227e+00 1.27059e+01 5.18389e+02 1.22507e+01 3.67087e+01 7.01523e-01
1.42291e-01 -1.59841e+01 2.49740e+02 3.29110e+01 5.61816e+01 7.07836e-01 5.74100e-03 2.18187e+00 1.30220e+01 5.91307e+02 1.25142e+01 4.20848e+01 5.88951e-01
1.55217e-01 -1.59574e+01 2.83637e+02 2.80437e+01 5.39166e+01 5.66929e-01 2.72480e-02 2.03608e+00 1.29543e+01 6.61870e+02 1.22165e+01 3.54008e+01 4.21462e-01
1.67962e-01 -1.59533e+01 2.98154e+02 3.17685e+01 6.44976e+01 5.83706e-01 1.30990e-02 2.19044e+00 1.29862e+01 6.36347e+02 1.27446e+01 5.25481e+01 5.19486e-01
1.57126e-01 -1.60039e+01 2.63242e+02 3.01268e+01 4.96721e+01 7.06209e-01 5.89700e-03 2.11188e+00 1.25059e+01 4.79331e+02 1.19200e+01 2.93620e+01 7.59428e-01
1.50904e-01 -1.59828e+01 2.29691e+02 2.81505e+01 6.21897e+01 6.00025e-01 1.57240e-02 2.17731e+00 1.33307e+01 7.17225e+02 1.29576e+01 5.65955e+01 4.01013e-01
1.69054e-01 -1.60246e+01 2.19094e+02 3.37292e+01 6.63763e+01 6.70467e-01 5.72900e-03 2.12925e+00 1.22948e+01 4.06023e+02 1.17610e+01 2.62310e+01 8.57782e-01
1.61971e-01 -1.59909e+01 2.58136e+02 3.34219e+01 6.89528e+01 6.64993e-01 1.30100e-03 2.32363e+00 1.28917e+01 5.65349e+02 1.26565e+01 4.86575e+01 6.29305e-01
1.62522e-01 -1.60357e+01 2.05488e+02 3.27219e+01 4.61812e+01 6.35574e-01 1.30700e-03 2.41892e+00 1.25770e+01 5.33661e+02 1.26632e+01 5.46699e+01 6.78249e-01
1.57284e-01 -1.59670e+01 2.41630e+02 3.06535e+01 4.46560e+01 6.07221e-01 1.59700e-03 2.54409e+00 1.30405e+01 7.19198e+02 1.33007e+01 8.29325e+01 3.98274e-01
1.54656e-01 -1.60212e+01 2.45120e+02 3.07754e+01 5.61198e+01 5.72334e-01 1.97010e-02 2.13127e+00 1.31114e+01 6.80239e+02 1.27364e+01 5.09570e+01 4.53821e-01
1.41185e-01 -1.59572e+01 2.29342e+02 3.11968e+01 5.19089e+01 5.95264e-01 2.36570e-02 2.07841e+00 1.32770e+01 7.11352e+02 1.26358e+01 4.49575e+01 4.09214e-01
1.58366e-01 -1.60469e+01 2.93468e+02 2.81417e+01 5.48658e+01 6.61933e-01 3.32600e-03 2.31369e+00 1.30155e+01 6.45213e+02 1.28771e+01 5.79311e+01 5.06013e-01
1.48552e-01 -1.60260e+01 2.52348e+02 3.23392e+01 6.59616e+01 5.69705e-01 2.83990e-02 2.02574e+00 1.33120e+01 6.93953e+02 1.22969e+01 3.36472e+01 3.46549e-01
1.48195e-01 -1.59599e+01 2.11096e+02 3.28121e+01 5.60956e+01 6.88808e-01 1.30360e-02 2.03979e+00 1.25541e+01 4.57592e+02 1.16265e+01 2.20351e+01 7.11666e-01
1.67064e-01 -1.59571e+01 2.05585e+02 2.98567e+01 5.11729e+01 6.61468e-01 4.14000e-03 2.21471e+00 1.22759e+01 4.32440e+02 1.20294e+01 3.40381e+01 8.24302e-01
1.68930e-01 -1.60019e+01 2.43550e+02 2.88742e+01 6.23406e+01 6.26695e-01 6.70100e-03 2.24123e+00 1.27615e+01 5.56001e+02 1.25463e+01 4.67530e+01 6.43807e-01
1.49281e-01 -1.59954e+01 2.76444e+02 3.39327e+01 4.82732e+01 5.83869e-01 1.37990e-02 2.24489e+00 1.32315e+01 7.58046e+02 1.31614e+01 7.02410e+01 3.46200e-01
1.46755e-01 -1.60210e+01 2.09373e+02 2.84301e+01 6.76678e+01 6.37203e-01 2.28820e-02 2.01245e+00 1.31375e+01 6.05950e+02 1.18673e+01 2.40903e+01 3.87160e-01
1.66872e-01 -1.60015e+01 2.71217e+02 3.20727e+01 6.48230e+01 6.10250e-01 1.78140e-02 2.06207e+00 1.27542e+01 5.42000e+02 1.20642e+01 3.13687e+01 6.60652e-01
1.54935e-01 -1.59895e+01 2.93649e+02 2.92728e+01 4.88837e+01 6.12924e-01 2.05130e-02 2.06917e+00 1.28911e+01 6.28755e+02 1.23080e+01 3.83871e+01 5.31046e-01
1.53087e-01 -1.60007e+01 2.91128e+02 2.98644e+01 5.62493e+01 5.75278e-01 1.74780e-02 2.17956e+00 1.32971e+01 7.56526e+02 1.30423e+01 6.24318e+01 3.48168e-01
1.63214e-01 -1.59620e+01 2.75446e+02 3.13135e+01 4.68457e+01 6.61104e-01 1.10340e-02 2.09812e+00 1.24769e+01 4.95482e+02 1.19845e+01 3.17339e+01 7.35820e-01
1.58830e-01 -1.60294e+01 2.20776e+02 2.98403e+01 4.63862e+01 6.98158e-01 7.50100e-03 2.07523e+00 1.21880e+01 4.03307e+02 1.15224e+01 2.22114e+01 8.61076e-01
1.46874e-01 -1.59560e+01 2.65890e+02 3.24439e+01 4.60457e+01 5.99555e-01 2.17450e-02 2.08508e+00 1.30268e+01 6.72080e+02 1.25167e+01 4.41260e+01 4.65812e-01
1.54553e-01 -1.60227e+01 2.82935e+02 2.98377e+01 6.82735e+01 5.53406e-01 2.93630e-02 2.02487e+00 1.33066e+01 7.03167e+02 1.23034e+01 3.40371e+01 3.33049e-01
1.54192e-01 -1.59885e+01 2.39868e+02 3.36279e+01 6.85299e+01 7.05082e-01 3.67500e-03 2.15861e+00 1.27374e+01 4.95318e+02 1.21078e+01 3.17309e+01 7.36062e-01
1.63642e-01 -1.60317e+01 2.75372e+02 2.88047e+01 6.62639e+01 7.12870e-01 1.40300e-03 2.15624e+00 1.26727e+01 5.02900e+02 1.20387e+01 3.09543e+01 7.24807e-01
1.59990e-01 -1.59741e+01 2.32365e+02 3.31473e+01 4.35472e+01 6.87705e-01 8.82900e-03 2.07189e+00 1.21796e+01 4.10918e+02 1.15631e+01 2.32460e+01 8.51771e-01
1.47506e-01 -1.59910e+01 2.10279e+02 3.39449e+01 6.23916e+01 6.29285e-01 1.60940e-02 2.11528e+00 1.30715e+01 6.06051e+02 1.25013e+01 4.11839e+01 5.66075e-01
1.52470e-01 -1.60393e+01 2.24483e+02 3.03199e+01 5.35418e+01 6.39973e-01 1.14640e-02 2.17289e+00 1.29015e+01 5.88216e+02 1.25492e+01 4.52567e+01 5.93755e-01
1.58262e-01 -1.59787e+01 2.08664e+02 3.19513e+01 6.45565e+01 6.02783e-01 2.82400e-03 2.48453e+00 1.32434e+01 7.01039e+02 1.33225e+01 7.63846e+01 4.23791e-01
1.53148e-01 -1.59593e+01 2.31970e+02 3.33889e+01 6.25017e+01 5.75871e-01 1.75740e-02 2.16195e+00 1.32365e+01 6.93692e+02 1.28894e+01 5.49859e+01 4.34304e-01
1.60204e-01 -1.60404e+01 2.69277e+02 3.09135e+01 6.05458e+01 6.02778e-01 3.30900e-03 2.46084e+00 1.32616e+01 7.35205e+02 1.33558e+01 7.92676e+01 3.76383e-01
1.66385e-01 -1.59683e+01 2.89212e+02 2.82571e+01 4.45514e+01 6.83614e-01 1.03860e-02 2.05821e+00 1.23187e+01 4.63907e+02 1.16635e+01 2.50713e+01 7.69059e-01
1.46706e-01 -1.60425e+01 2.61272e+02 2.89570e+01 5.56728e+01 7.33779e-01 7.94400e-03 2.05340e+00 1.27978e+01 5.27978e+02 1.18208e+01 2.50171e+01 6.65553e-01
1.65562e-01 -1.59912e+01 2.00978e+02 2.84306e+01 6.90614e+01 6.47888e-01 1.47860e-02 2.03816e+00 1.25290e+01 4.54189e+02 1.16124e+01 2.19136e+01 7.07650e-01
1.69876e-01 -1.60425e+01 2.17519e+02 3.14945e+01 6.40138e+01 6.58927e-01 5.74500e-03 2.16267e+00 1.23766e+01 4.33491e+02 1.19543e+01 3.06531e+01 8.22919e-01
1.42276e-01 -1.59730e+01 2.73873e+02 3.38042e+01 4.05994e+01 7.30687e-01 2.57100e-03 2.20363e+00 1.27970e+01 5.65659e+02 1.24317e+01 4.23732e+01 6.28824e-01
1.60069e-01 -1.59994e+01 2.99606e+02 3.06558e+01 6.15259e+01 6.70856e-01 5.65400e-03 2.20940e+00 1.29376e+01 5.98067e+02 1.25832e+01 4.61336e+01 5.78453e-01
1.66412e-01 -1.60378e+01 2.45627e+02 3.22386e+01 6.50186e+01 5.59585e-01 1.16320e-02 2.26488e+00 1.30957e+01 6.73746e+02 1.30148e+01 6.33661e+01 4.63354e-01
1.62550e-01 -1.59654e+01 2.15456e+02 2.93214e+01 5.25411e+01 6.16046e-01 5.78800e-03 2.32354e+00 1.28186e+01 5.96628e+02 1.27980e+01 5.72778e+01 5.80686e-01
1.61738e-01 -1.59930e+01 2.93267e+02 2.89818e+01 6.36037e+01 5.74140e-01 7.19800e-03 2.39141e+00 1.33879e+01 7.91686e+02 1.34520e+01 8.32636e+01 3.04194e-01
1.61936e-01 -1.60438e+01 2.19265e+02 2.93650e+01 6.67317e+01 6.85861e-01 6.65200e-03 2.10845e+00 1.25047e+01 4.46737e+02 1.18122e+01 2.61444e+01 8.05188e-01
1.57579e-01 -1.59774e+01 2.93226e+02 3.21674e+01 4.53766e+01 6.50867e-01 8.15600e-03 2.21019e+00 1.27897e+01 5.95209e+02 1.25915e+01 4.92239e+01 5.82889e-01
1.67011e-01 -1.60425e+01 2.97899e+02 2.81278e+01 4.63172e+01 7.23425e-01 3.26300e-03 2.08088e+00 1.22344e+01 4.31988e+02 1.15738e+01 2.33987e+01 8.24896e-01
1.51647e-01 -1.59880e+01 2.56199e+02 3.01440e+01 6.78356e+01 7.47698e-01 2.37700e-03 2.07164e+00 1.27786e+01 5.02568e+02 1.17117e+01 2.26475e+01 7.25303e-01
1.48969e-01 -1.60046e+01 2.19530e+02 3.02095e+01 4.86394e+01 6.60201e-01 1.23200e-03 2.44068e+00 1.29877e+01 6.30545e+02 1.29968e+01 6.36704e+01 5.28347e-01
1.64248e-01 -1.59849e+01 2.55634e+02 3.24985e+01 4.85329e+01 6.26702e-01 6.22600e-03 2.27383e+00 1.26787e+01 5.64916e+02 1.26136e+01 5.14338e+01 6.29978e-01
1.45898e-01 -1.59821e+01 2.32307e+02 2.88294e+01 5.95746e+01 7.21630e-01 8.91600e-03 2.05317e+00 1.27656e+01 5.05684e+02 1.17534e+01 2.35688e+01 6.97597e-01
1.53960e-01 -1.60383e+01 2.81496e+02 3.07623e+01 5.39459e+01 6.45905e-01 1.70420e-02 2.06679e+00 1.28963e+01 5.90236e+02 1.21984e+01 3.42317e+01 5.89917e-01
1.42080e-01 -1.59558e+01 2.81439e+02 3.29730e+01 6.74674e+01 7.06150e-01 1.39530e-02 2.04682e+00 1.32860e+01 6.52751e+02 1.22064e+01 3.10116e+01 4.65048e-01
1.58675e-01 -1.60034e+01 2.73791e+02 2.94864e+01 4.50046e+01 7.38199e-01 2.06400e-03 2.08916e+00 1.22908e+01 4.32132e+02 1.15988e+01 2.33908e+01 8.24706e-01
1.55130e-01 -1.59705e+01 2.38836e+02 2.81066e+01 4.11430e+01 7.18893e-01 9.84100e-03 2.00970e+00 1.22081e+01 4.13385e+02 1.10899e+01 1.49961e+01 5.59112e-01
1.49610e-01 -1.60024e+01 2.94049e+02 3.09063e+01 6.40229e+01 6.05251e-01 2.59330e-02 2.01975e+00 1.32644e+01 6.84963e+02 1.21713e+01 3.08014e+01 3.34476e-01
1.46408e-01 -1.60213e+01 2.51900e+02 3.07893e+01 6.84610e+01 6.92666e-01 1.18220e-02 2.08007e+00 1.31444e+01 6.09305e+02 1.22477e+01 3.29221e+01 5.61040e-01
1.66963e-01 -1.59847e+01 2.93331e+02 3.35507e+01 6.63745e+01 6.79032e-01 5.75900e-03 2.13872e+00 1.26424e+01 5.01753e+02 1.21040e+01 3.29861e+01 7.26517e-01
1.44627e-01 -1.60228e+01 2.70474e+02 2.91303e+01 4.93631e+01 7.01654e-01 1.33060e-02 2.05938e+00 1.29261e+01 5.84967e+02 1.20967e+01 3.10767e+01 5.91105e-01
1.55868e-01 -1.59897e+01 2.93488e+02 3.32265e+01 6.00746e+01 5.96797e-01 1.78450e-02 2.12315e+00 1.31208e+01 6.67213e+02 1.26727e+01 4.79684e+01 4.73016e-01
1.45907e-01 -1.59747e+01 2.77171e+02 3.05507e+01 4.18679e+01 7.19836e-01 3.84100e-03 2.19229e+00 1.28090e+01 5.74400e+02 1.24378e+01 4.26269e+01 6.15239e-01
1.51991e-01 -1.60243e+01 2.67842e+02 3.38057e+01 6.40879e+01 6.58703e-01 1.46990e-02 2.07783e+00 1.29918e+01 5.86493e+02 1.22423e+01 3.41437e+01 5.96434e-01
1.47488e-01 -1.59549e+01 2.35675e+02 2.80122e+01 6.75525e+01 6.40041e-01 6.34700e-03 2.33332e+00 1.35270e+01 7.71065e+02 1.33139e+01 7.03838e+01 3.29586e-01
1.56008e-01 -1.60434e+01 2.92350e+02 3.10499e+01 4.46807e+01 6.31203e-01 7.15300e-03 2.29212e+00 1.29576e+01 6.65640e+02 1.29303e+01 6.26629e+01 4.75351e-01
1.41668e-01 -1.60416e+01 2.80483e+02 2.88547e+01 6.62125e+01 6.26787e-01 2.51370e-02 2.03095e+00 1.35549e+01 7.65257e+02 1.24364e+01 3.57725e+01 2.82840e-01
1.50896e-01 -1.59909e+01 2.61647e+02 2.83926e+01 4.10683e+01 7.04832e-01 1.11410e-02 2.05681e+00 1.25552e+01 5.05393e+02 1.18074e+01 2.66703e+01 7.06829e-01
1.53336e-01 -1.59538e+01 2.72199e+02 3.39902e+01 4.65570e+01 7.11282e-01 1.17500e-02 2.01244e+00 1.24363e+01 4.58967e+02 1.13422e+01 1.79251e+01 5.38961e-01
1.58205e-01 -1.59588e+01 2.90250e+02 3.18347e+01 6.74494e+01 6.88443e-01 2.72000e-03 2.23810e+00 1.29951e+01 5.96380e+02 1.25965e+01 4.55295e+01 5.81071e-01
1.48184e-01 -1.60419e+01 2.87863e+02 3.24044e+01 5.89568e+01 6.19847e-01 1.14400e-02 2.24277e+00 1.34050e+01 7.61396e+02 1.31848e+01 6.67738e+01 3.41884e-01
1.65719e-01 -1.59584e+01 2.48171e+02 2.93814e+01 5.91070e+01 5.52063e-01 2.21460e-02 2.08796e+00 1.28210e+01 6.11845e+02 1.23773e+01 4.13248e+01 5.57113e-01
1.63280e-01 -1.60498e+01 2.38867e+02 3.00267e+01 6.29053e+01 6.23936e-01 2.89300e-03 2.39433e+00 1.30140e+01 6.31575e+02 1.29839e+01 6.23349e+01 5.26772e-01
1.64185e-01 -1.60433e+01 2.52336e+02 2.95756e+01 4.37736e+01 6.69237e-01 6.20400e-03 2.16972e+00 1.23814e+01 4.78984e+02 1.20814e+01 3.53908e+01 7.59931e-01
1.40711e-01 -1.59963e+01 2.52945e+02 3.38071e+01 5.41337e+01 6.43343e-01 2.22470e-02 2.02925e+00 1.31261e+01 6.36952e+02 1.21308e+01 3.05456e+01 4.28571e-01
1.43306e-01 -1.59654e+01 2.42869e+02 3.32635e+01 5.45825e+01 7.12596e-01 3.55400e-03 2.21199e+00 1.29118e+01 5.60779e+02 1.24652e+01 4.14172e+01 6.36399e-01
1.41011e-01 -1.60343e+01 2.03406e+02 3.38810e+01 5.26387e+01 6.31417e-01 2.07200e-03 2.55335e+00 1.34422e+01 7.72816e+02 1.35728e+01 8.79489e+01 3.27385e-01
1.45261e-01 -1.59811e+01 2.03582e+02 2.99955e+01 5.46633e+01 6.53215e-01 1.48500e-03 2.47991e+00 1.32025e+01 6.78651e+02 1.32117e+01 7.05226e+01 4.56146e-01
1.49833e-01 -1.60249e+01 2.64127e+02 2.99171e+01 6.96634e+01 6.86388e-01 1.04090e-02 2.11141e+00 1.31905e+01 6.33835e+02 1.24273e+01 3.78738e+01 5.23317e-01
1.61673e-01 -1.60483e+01 2.86039e+02 3.14937e+01 5.14137e+01 6.12854e-01 4.70000e-04 2.55235e+00 1.30986e+01 7.11480e+02 1.33053e+01 8.07802e+01 4.09035e-01
1.55941e-01 -1.60150e+01 2.36105e+02 3.00529e+01 6.71385e+01 6.41420e-01 8.43000e-04 2.47200e+00 1.32470e+01 6.86735e+02 1.32035e+01 6.91800e+01 4.44356e-01
1.46330e-01 -1.59534e+01 2.47564e+02 2.95097e+01 6.43146e+01 5.72685e-01 2.12730e-02 2.13680e+00 1.35577e+01 7.95356e+02 1.30689e+01 5.87015e+01 2.99796e-01
1.43054e-01 -1.59688e+01 2.05106e+02 3.31403e+01 4.53422e+01 6.40165e-01 9.74000e-03 2.24932e+00 1.30100e+01 6.37166e+02 1.28529e+01 5.66497e+01 5.18237e-01
1.56786e-01 -1.60199e+01 2.59735e+02 3.16462e+01 5.78550e+01 6.16854e-01 1.95470e-02 2.05918e+00 1.28826e+01 5.81876e+02 1.21705e+01 3.34441e+01 5.95556e-01
1.42438e-01 -1.60055e+01 2.21734e+02 3.12119e+01 5.32289e+01 6.47462e-01 2.26620e-02 2.00863e+00 1.29484e+01 5.77108e+02 1.17453e+01 2.28195e+01 3.96563e-01
1.45872e-01 -1.60007e+01 2.68446e+02 3.27883e+01 4.04671e+01 6.56651e-01 1.49170e-02 2.10860e+00 1.28719e+01 6.09631e+02 1.24036e+01 4.13226e+01 5.60535e-01
1.59247e-01 -1.59835e+01 2.02074e+02 3.39299e+01 5.66563e+01 6.73770e-01 1.99100e-03 2.27644e+00 1.24189e+01 4.45401e+02 1.22000e+01 3.73206e+01 8.07002e-01
1.68529e-01 -1.59547e+01 2.80397e+02 2.99929e+01 4.32001e+01 6.38004e-01 4.10300e-03 2.29286e+00 1.25099e+01 5.50342e+02 1.25116e+01 5.04967e+01 6.52564e-01
1.65828e-01 -1.59656e+01 2.76354e+02 2.91880e+01 4.93257e+01 6.19774e-01 9.45000e-03 2.21260e+00 1.26980e+01 5.83292e+02 1.25535e+01 4.92626e+01 6.01411e-01
1.47356e-01 -1.60403e+01 2.58766e+02 3.38727e+01 6.91761e+01 7.08214e-01 1.11390e-02 2.04641e+00 1.29838e+01 5.54640e+02 1.19112e+01 2.56480e+01 6.05946e-01
1.41094e-01 -1.60372e+01 2.24635e+02 3.05324e+01 5.36067e+01 5.58865e-01 2.92500e-02 2.04696e+00 1.33471e+01 7.41714e+02 1.25580e+01 4.18329e+01 3.45919e-01
1.58323e-01 -1.60203e+01 2.37542e+02 3.00756e+01 5.76892e+01 6.76589e-01 4.79500e-03 2.20631e+00 1.26796e+01 5.14813e+02 1.23102e+01 3.88340e+01 7.06931e-01
1.46244e-01 -1.59835e+01 2.73861e+02 3.21083e+01 6.07037e+01 7.03812e-01 3.62000e-03 2.23564e+00 1.31505e+01 6.37498e+02 1.27361e+01 4.89882e+01 5.17732e-01
1.42347e-01 -1.59688e+01 2.58716e+02 2.81322e+01 6.61386e+01 6.73029e-01 1.33130e-02 2.12657e+00 1.34705e+01 7.30234e+02 1.27645e+01 4.67563e+01 3.83119e-01
1.46250e-01 -1.59564e+01 2.78932e+02 2.94334e+01 6.43709e+01 6.24534e-01 1.37360e-02 2.19830e+00 1.35496e+01 7.91483e+02 1.31658e+01 6.31888e+01 3.04438e-01
1.52066e-01 -1.60251e+01 2.96585e+02 3.00781e+01 5.39893e+01 6.81355e-01 9.71000e-03 2.13961e+00 1.29813e+01 6.13559e+02 1.24855e+01 4.23861e+01 5.54465e-01
1.53312e-01 -1.60363e+01 2.73336e+02 2.83768e+01 5.68194e+01 6.68463e-01 1.67180e-02 2.03702e+00 1.28822e+01 5.70179e+02 1.19416e+01 2.75154e+01 5.48820e-01
1.40156e-01 -1.60319e+01 2.95787e+02 3.29796e+01 4.27836e+01 6.64702e-01 6.39200e-03 2.31900e+00 1.33384e+01 7.71127e+02 1.32703e+01 7.34999e+01 3.29508e-01
1.56862e-01 -1.60006e+01 2.95592e+02 2.89584e+01 5.53460e+01 6.65543e-01 1.52020e-02 2.05736e+00 1.28378e+01 5.71311e+02 1.20660e+01 3.10422e+01 6.08774e-01
1.61639e-01 -1.60340e+01 2.63462e+02 3.11668e+01 6.05672e+01 5.75767e-01 2.70450e-02 2.00115e+00 1.28282e+01 5.72374e+02 1.15940e+01 2.07871e+01 3.58885e-01
1.50600e-01 -1.60394e+01 2.64437e+02 3.11373e+01 6.67432e+01 6.38586e-01 3.36000e-03 2.41647e+00 1.34761e+01 7.67645e+02 1.33973e+01 7.62000e+01 3.33908e-01
1.48132e-01 -1.60212e+01 2.30759e+02 3.26776e+01 6.39212e+01 7.30877e-01 8.18200e-03 2.01679e+00 1.25740e+01 4.44049e+02 1.12738e+01 1.59214e+01 5.84408e-01
1.45405e-01 -1.59595e+01 2.30505e+02 3.04013e+01 6.99174e+01 6.35439e-01 6.58600e-03 2.34364e+00 1.35959e+01 7.84291e+02 1.33910e+01 7.29685e+01 3.13167e-01
1.55972e-01 -1.59740e+01 2.39975e+02 2.94844e+01 6.38345e+01 6.01233e-01 1.39590e-02 2.18781e+00 1.32057e+01 6.78199e+02 1.28732e+01 5.45291e+01 4.56809e-01
1.63407e-01 -1.60016e+01 2.33559e+02 2.81427e+01 6.44069e+01 5.56849e-01 5.67300e-03 2.46870e+00 1.33896e+01 7.97903e+02 1.35495e+01 8.97624e+01 2.96765e-01
1.55438e-01 -1.60191e+01 2.47953e+02 3.10855e+01 5.79255e+01 5.89537e-01 1.95520e-02 2.10545e+00 1.30475e+01 6.41839e+02 1.25530e+01 4.42763e+01 5.11129e-01
1.58946e-01 -1.60282e+01 2.42219e+02 2.81836e+01 6.42523e+01 6.91531e-01 6.37000e-03 2.12553e+00 1.27067e+01 5.05480e+02 1.20487e+01 3.08415e+01 7.20956e-01
1.51183e-01 -1.59687e+01 2.60141e+02 2.88543e+01 4.94670e+01 7.48951e-01 2.84000e-04 2.12801e+00 1.25162e+01 4.69766e+02 1.18404e+01 2.71720e+01 7.73140e-01
1.42076e-01 -1.60225e+01 2.64618e+02 3.16665e+01 5.29044e+01 7.22010e-01 1.12020e-02 2.05041e+00 1.29078e+01 5.61105e+02 1.19633e+01 2.76155e+01 6.08489e-01
1.66140e-01 -1.59741e+01 2.03797e+02 3.26439e+01 4.57692e+01 6.09700e-01 1.70790e-02 2.06617e+00 1.22843e+01 4.64219e+02 1.18016e+01 2.86499e+01 7.79676e-01
1.66796e-01 -1.60307e+01 2.18253e+02 3.38597e+01 6.41951e+01 7.25882e-01 1.66200e-03 2.04444e+00 1.18830e+01 3.10978e+02 1.08926e+01 1.28795e+01 8.84173e-01
1.68591e-01 -1.59822e+01 2.10601e+02 3.24387e+01 5.44730e+01 6.14678e-01 1.49570e-02 2.08430e+00 1.24059e+01 4.66954e+02 1.19107e+01 2.99760e+01 7.77129e-01
1.46342e-01 -1.60258e+01 2.60523e+02 3.23774e+01 4.99248e+01 5.71598e-01 2.71580e-02 2.04483e+00 1.30744e+01 6.86766e+02 1.23663e+01 3.86909e+01 4.13148e-01
1.44134e-01 -1.59523e+01 2.88235e+02 3.01341e+01 6.26328e+01 6.99916e-01 1.54240e-02 2.03822e+00 1.32227e+01 6.50494e+02 1.21441e+01 3.01111e+01 4.43517e-01
1.47056e-01 -1.60176e+01 2.63968e+02 3.37960e+01 5.47617e+01 7.44836e-01 6.79200e-03 2.03184e+00 1.26061e+01 4.73666e+02 1.15148e+01 1.98746e+01 6.49427e-01
1.55606e-01 -1.59930e+01 2.98510e+02 3.00737e+01 6.71788e+01 6.05609e-01 1.38040e-02 2.19290e+00 1.33703e+01 7.39682e+02 1.30282e+01 5.94904e+01 3.70367e-01
1.52017e-01 -1.60488e+01 2.63436e+02 3.22152e+01 5.62531e+01 7.21341e-01 6.81100e-03 2.07248e+00 1.26269e+01 4.87248e+02 1.18040e+01 2.55477e+01 7.47923e-01
1.69202e-01 -1.60416e+01 2.16706e+02 3.16472e+01 5.67204e+01 6.52680e-01 1.16500e-02 2.06237e+00 1.22388e+01 4.10819e+02 1.15795e+01 2.30064e+01 8.46220e-01
1.50244e-01 -1.60063e+01 2.09122e+02 2.88216e+01 5.37058e+01 6.49828e-01 3.51800e-03 2.37575e+00 1.30396e+01 6.33647e+02 1.29725e+01 6.12097e+01 5.23604e-01
1.48868e-01 -1.59964e+01 2.19844e+02 3.25079e+01 4.23375e+01 6.65540e-01 1.41240e-02 2.07771e+00 1.25502e+01 5.01605e+02 1.19617e+01 3.03510e+01 7.26737e-01
1.68562e-01 -1.60142e+01 2.66892e+02 3.11282e+01 5.31752e+01 5.96094e-01 1.44000e-04 2.57248e+00 1.29541e+01 6.75862e+02 1.32024e+01 7.78563e+01 4.60239e-01
1.50855e-01 -1.60463e+01 2.34369e+02 3.38656e+01 4.85138e+01 6.90271e-01 5.09700e-03 2.19308e+00 1.26073e+01 5.01260e+02 1.22474e+01 3.76046e+01 7.27251e-01
1.46467e-01 -1.59506e+01 2.89060e+02 3.14879e+01 5.67650e+01 6.71907e-01 1.75740e-02 2.04410e+00 1.30824e+01 6.26824e+02 1.21649e+01 3.17636e+01 4.94470e-01
1.44135e-01 -1.59824e+01 2.02350e+02 3.15801e+01 6.20360e+01 5.64500e-01 2.18530e-02 2.13603e+00 1.34878e+01 7.66194e+02 1.30234e+01 5.73910e+01 3.35751e-01
1.67268e-01 -1.60405e+01 2.21587e+02 3.15377e+01 6.52156e+01 6.39174e-01 1.91500e-03 2.35151e+00 1.27297e+01 5.34037e+02 1.26171e+01 4.92955e+01 6.77673e-01
1.41708e-01 -1.60007e+01 2.14523e+02 3.08854e+01 5.52821e+01 7.37700e-01 4.40000e-03 2.09858e+00 1.25803e+01 4.53501e+02 1.17535e+01 2.43142e+01 7.95927e-01
1.58943e-01 -1.59951e+01 2.83584e+02 3.15138e+01 5.00107e+01 6.27688e-01 1.22870e-02 2.16267e+00 1.28369e+01 6.01524e+02 1.25411e+01 4.65604e+01 5.73090e-01
1.47081e-01 -1.60154e+01 2.81165e+02 2.97706e+01 5.86398e+01 6.66772e-01 2.16800e-03 2.40613e+00 1.34172e+01 7.59055e+02 1.33222e+01 7.35013e+01 3.44897e-01
1.58334e-01 -1.60180e+01 2.87934e+02 3.37730e+01 6.39200e+01 5.69950e-01 1.89730e-02 2.13307e+00 1.31639e+01 6.84180e+02 1.27657e+01 5.11650e+01 4.48070e-01
1.49350e-01 -1.60428e+01 2.10029e+02 2.95916e+01 6.73418e+01 7.47703e-01 4.67000e-03 2.00253e+00 1.23984e+01 3.92118e+02 1.07338e+01 9.90677e+00 5.18501e-01
1.66389e-01 -1.59810e+01 2.55258e+02 3.33255e+01 5.48953e+01 6.66987e-01 1.37800e-03 2.28785e+00 1.25152e+01 4.90028e+02 1.23374e+01 4.16961e+01 7.43853e-01
1.61611e-01 -1.59508e+01 2.53374e+02 3.00913e+01 4.37640e+01 6.92403e-01 4.33200e-03 2.15975e+00 1.23425e+01 4.58075e+02 1.19628e+01 3.20072e+01 7.89591e-01
1.65349e-01 -1.59884e+01 2.73575e+02 2.97157e+01 5.95246e+01 5.56982e-01 1.12220e-02 2.29235e+00 1.31022e+01 7.17805e+02 1.31206e+01 7.03138e+01 4.00207e-01
1.58882e-01 -1.59971e+01 2.64134e+02 3.31044e+01 4.26145e+01 6.30702e-01 6.13300e-03 2.29631e+00 1.27520e+01 6.02335e+02 1.27455e+01 5.68123e+01 5.71832e-01
1.48239e-01 -1.59742e+01 2.07208e+02 3.25519e+01 6.00593e+01 5.95171e-01 2.01980e-02 2.10297e+00 1.31650e+01 6.52811e+02 1.26056e+01 4.43463e+01 4.94542e-01
1.46183e-01 -1.59956e+01 2.93282e+02 3.14535e+01 6.99204e+01 6.71509e-01 8.62100e-03 2.20971e+00 1.35163e+01 7.58073e+02 1.30519e+01 5.78700e+01 3.46166e-01
1.49297e-01 -1.60335e+01 2.11459e+02 3.30936e+01 6.69909e+01 6.31659e-01 9.01600e-03 2.25445e+00 1.32352e+01 6.56215e+02 1.29535e+01 5.65282e+01 4.89428e-01
1.60549e-01 -1.59745e+01 2.80612e+02 3.11615e+01 5.14785e+01 5.99500e-01 8.86600e-03 2.29034e+00 1.30033e+01 6.75890e+02 1.29872e+01 6.45858e+01 4.60198e-01
1.56575e-01 -1.59935e+01 2.92087e+02 3.27826e+01 6.14297e+01 5.79959e-01 2.40110e-02 2.05066e+00 1.30673e+01 6.45967e+02 1.23253e+01 3.67091e+01 4.83654e-01
1.59238e-01 -1.60473e+01 2.82740e+02 3.12491e+01 5.18637e+01 6.76661e-01 1.46430e-02 2.02538e+00 1.25611e+01 4.95222e+02 1.16191e+01 2.24261e+01 5.85800e-01
1.55998e-01 -1.60014e+01 2.71284e+02 3.23506e+01 4.67604e+01 6.50419e-01 1.38310e-02 2.09769e+00 1.26877e+01 5.48394e+02 1.21847e+01 3.57609e+01 6.55575e-01
1.45493e-01 -1.59789e+01 2.72683e+02 2.89123e+01 5.81775e+01 6.42892e-01 2.18830e-02 2.03422e+00 1.32132e+01 6.65490e+02 1.22190e+01 3.23123e+01 4.10583e-01
1.53686e-01 -1.60005e+01 2.13887e+02 3.06253e+01 5.42574e+01 6.25529e-01 2.02220e-02 2.03967e+00 1.27494e+01 5.37530e+02 1.19345e+01 2.81122e+01 6.04942e-01
1.56170e-01 -1.60095e+01 2.30414e+02 3.25167e+01 5.79548e+01 5.77613e-01 6.97500e-03 2.40629e+00 1.33031e+01 7.58359e+02 1.34026e+01 8.16518e+01 3.45797e-01
1.64484e-01 -1.60046e+01 2.79530e+02 3.17667e+01 5.51814e+01 5.62892e-01 2.57460e-02 2.02549e+00 1.26622e+01 5.73729e+02 1.19117e+01 2.91574e+01 4.90930e-01
1.51382e-01 -1.60453e+01 2.54382e+02 3.21492e+01 5.05096e+01 5.79630e-01 1.36630e-02 2.24764e+00 1.32079e+01 7.42065e+02 1.31335e+01 6.88977e+01 3.67184e-01
1.56004e-01 -1.60299e+01 2.67589e+02 2.97281e+01 6.86896e+01 7.47612e-01 4.45100e-03 2.01810e+00 1.27014e+01 4.86150e+02 1.13005e+01 1.60941e+01 5.50187e-01
1.52012e-01 -1.60497e+01 2.05366e+02 3.31116e+01 6.10935e+01 6.42567e-01 1.43460e-02 2.10254e+00 1.28206e+01 5.35353e+02 1.22250e+01 3.47283e+01 6.75655e-01
1.63001e-01 -1.59699e+01 2.54780e+02 3.33662e+01 6.51054e+01 6.41675e-01 8.67900e-03 2.17848e+00 1.28048e+01 5.47786e+02 1.24239e+01 4.14020e+01 6.56514e-01
1.58971e-01 -1.60162e+01 2.46251e+02 2.90095e+01 5.34947e+01 6.23457e-01 7.37000e-04 2.52402e+00 1.31106e+01 6.92876e+02 1.32458e+01 7.59649e+01 4.35479e-01
1.44852e-01 -1.60350e+01 2.11996e+02 3.03690e+01 6.28638e+01 6.70169e-01 8.35000e-04 2.44728e+00 1.32453e+01 6.62953e+02 1.31198e+01 6.40931e+01 4.79352e-01
1.58842e-01 -1.60421e+01 2.21250e+02 3.17127e+01 5.28189e+01 6.78298e-01 1.06030e-02 2.06604e+00 1.23482e+01 4.30995e+02 1.16457e+01 2.37514e+01 8.24711e-01
1.65632e-01 -1.60087e+01 2.11204e+02 2.97051e+01 6.17208e+01 6.71134e-01 3.69500e-03 2.20314e+00 1.24174e+01 4.42482e+02 1.20442e+01 3.27626e+01 8.10943e-01
1.67487e-01 -1.59675e+01 2.75055e+02 2.88489e+01 5.29879e+01 5.84049e-01 2.47740e-02 2.00866e+00 1.24979e+01 5.34973e+02 1.15837e+01 2.28094e+01 4.39070e-01
1.62440e-01 -1.59521e+01 2.35276e+02 2.82868e+01 5.23367e+01 6.49181e-01 9.80000e-03 2.14796e+00 1.25977e+01 5.14538e+02 1.22088e+01 3.69488e+01 7.07346e-01
1.66568e-01 -1.60282e+01 2.75141e+02 2.95121e+01 4.76166e+01 5.98672e-01 9.75000e-03 2.24523e+00 1.26533e+01 6.12375e+02 1.26537e+01 5.55387e+01 5.56294e-01
1.52540e-01 -1.60307e+01 2.61198e+02 2.98859e+01 6.39306e+01 5.59217e-01 2.44700e-02 2.08541e+00 1.33352e+01 7.25640e+02 1.27183e+01 4.72298e+01 3.89394e-01
1.52320e-01 -1.60106e+01 2.84953e+02 2.99276e+01 6.40862e+01 6.69176e-01 5.89600e-03 2.24815e+00 1.32375e+01 6.80701e+02 1.29052e+01 5.52816e+01 4.53145e-01
1.59902e-01 -1.59743e+01 2.90542e+02 2.94814e+01 5.21780e+01 6.39167e-01 1.08140e-02 2.17137e+00 1.28661e+01 6.05215e+02 1.25564e+01 4.66771e+01 5.67370e-01
1.63150e-01 -1.60432e+01 2.45926e+02 3.35438e+01 5.51561e+01 5.50395e-01 1.90090e-02 2.13975e+00 1.28160e+01 6.27371e+02 1.25839e+01 4.94005e+01 5.33209e-01
1.44846e-01 -1.60363e+01 2.23664e+02 3.11132e+01 4.68859e+01 6.88593e-01 2.29900e-03 2.32397e+00 1.28618e+01 5.77168e+02 1.26930e+01 5.11341e+01 6.10934e-01
1.49609e-01 -1.60072e+01 2.49757e+02 3.08753e+01 5.16067e+01 6.47620e-01 1.97880e-02 2.03064e+00 1.28404e+01 5.65036e+02 1.19222e+01 2.73816e+01 5.27191e-01
1.55187e-01 -1.59884e+01 2.06012e+02 3.32711e+01 6.38970e+01 7.11702e-01 5.98000e-04 2.20102e+00 1.23395e+01 3.99505e+02 1.18232e+01 2.70223e+01 8.65638e-01
1.48224e-01 -1.60114e+01 2.61982e+02 3.04805e+01 5.50897e+01 6.75960e-01 1.02830e-02 2.14537e+00 1.30107e+01 6.10057e+02 1.25054e+01 4.24704e+01 5.59876e-01
1.48652e-01 -1.60385e+01 2.83547e+02 2.81509e+01 4.70849e+01 6.06466e-01 1.45820e-02 2.20739e+00 1.32215e+01 7.55495e+02 1.30491e+01 6.47404e+01 3.49507e-01
1.53337e-01 -1.60018e+01 2.74238e+02 3.37614e+01 5.49112e+01 6.00352e-01 1.86240e-02 2.10963e+00 1.30381e+01 6.46958e+02 1.25713e+01 4.52208e+01 5.03372e-01
1.53652e-01 -1.59563e+01 2.59093e+02 2.97602e+01 6.31501e+01 7.45989e-01 5.79000e-03 2.01000e+00 1.25900e+01 4.61238e+02 1.11701e+01 1.46072e+01 5.19406e-01
1.51972e-01 -1.59908e+01 2.35094e+02 3.08115e+01 4.57532e+01 7.34527e-01 6.27800e-03 2.03074e+00 1.22307e+01 4.03054e+02 1.12339e+01 1.68602e+01 7.21705e-01
1.68163e-01 -1.60273e+01 2.16629e+02 3.29621e+01 6.53238e+01 6.16917e-01 1.70260e-02 2.04740e+00 1.25339e+01 4.71528e+02 1.17803e+01 2.55747e+01 7.26749e-01
1.44117e-01 -1.59992e+01 2.68009e+02 3.37504e+01 4.31698e+01 6.93122e-01 3.28200e-03 2.29277e+00 1.29694e+01 6.26303e+02 1.28021e+01 5.50402e+01 5.34847e-01
1.55034e-01 -1.59627e+01 2.30293e+02 3.28873e+01 4.39107e+01 7.17984e-01 9.81000e-04 2.18218e+00 1.22393e+01 4.16368e+02 1.18208e+01 2.85549e+01 8.44974e-01
1.50497e-01 -1.59821e+01 2.29276e+02 3.17480e+01 6.70118e+01 5.97764e-01 1.36290e-02 2.21758e+00 1.34054e+01 7.31011e+02 1.31022e+01 6.17351e+01 3.82062e-01
1.58070e-01 -1.60474e+01 2.19254e+02 3.29624e+01 6.35268e+01 7.14131e-01 4.13300e-03 2.08616e+00 1.22805e+01 3.88942e+02 1.14818e+01 2.04059e+01 8.78003e-01
1.68632e-01 -1.60440e+01 2.79198e+02 3.12291e+01 5.34370e+01 6.55354e-01 1.13130e-02 2.08223e+00 1.24395e+01 4.76309e+02 1.18677e+01 2.87466e+01 7.63785e-01
1.48983e-01 -1.59505e+01 2.15722e+02 3.25879e+01 4.61221e+01 6.21218e-01 3.39800e-03 2.47088e+00 1.31440e+01 7.11027e+02 1.32908e+01 7.82621e+01 4.09670e-01
1.50262e-01 -1.60028e+01 2.25400e+02 3.17850e+01 5.55692e+01 5.61271e-01 2.30640e-02 2.10230e+00 1.31662e+01 6.93034e+02 1.26934e+01 4.85676e+01 4.35252e-01
1.47976e-01 -1.60246e+01 2.59588e+02 2.86854e+01 4.13403e+01 7.06105e-01 2.06200e-03 2.26744e+00 1.27948e+01 5.78515e+02 1.25660e+01 4.76321e+01 6.08840e-01
1.40985e-01 -1.60494e+01 2.04178e+02 3.08940e+01 5.47097e+01 6.13651e-01 1.40540e-02 2.21844e+00 1.33793e+01 7.37508e+02 1.31108e+01 6.29742e+01 3.73283e-01
1.66131e-01 -1.59595e+01 2.56487e+02 3.13068e+01 6.39292e+01 5.62827e-01 1.65870e-02 2.16034e+00 1.29969e+01 6.37836e+02 1.27054e+01 5.07799e+01 5.17217e-01
1.60062e-01 -1.60155e+01 2.53501e+02 3.34850e+01 6.54718e+01 6.42846e-01 5.73000e-04 2.44463e+00 1.30570e+01 6.29801e+02 1.30161e+01 6.27129e+01 5.29487e-01
1.42698e-01 -1.60206e+01 2.72625e+02 2.83274e+01 4.30177e+01 6.80169e-01 1.55740e-02 2.07871e+00 1.30025e+01 6.32024e+02 1.23370e+01 3.77360e+01 5.26086e-01
1.62769e-01 -1.60175e+01 2.91299e+02 3.11456e+01 6.61718e+01 6.19425e-01 1.36700e-03 2.47798e+00 1.32481e+01 7.15929e+02 1.32932e+01 7.52848e+01 4.02816e-01
1.47906e-01 -1.59772e+01 2.67337e+02 2.97311e+01 5.08992e+01 6.93844e-01 7.93300e-03 2.15643e+00 1.29349e+01 5.93832e+02 1.24578e+01 4.17132e+01 5.85028e-01
1.47818e-01 -1.59993e+01 2.54840e+02 3.06871e+01 5.37576e+01 6.10256e-01 2.63030e-02 2.00627e+00 1.30237e+01 6.22474e+02 1.18363e+01 2.45845e+01 3.39244e-01
1.41629e-01 -1.60279e+01 2.75031e+02 3.24981e+01 5.18691e+01 5.94813e-01 2.45910e-02 2.06817e+00 1.33222e+01 7.37229e+02 1.26393e+01 4.49179e+01 3.73513e-01
1.56060e-01 -1.60467e+01 2.92302e+02 3.13465e+01 6.14414e+01 6.85991e-01 4.73900e-03 2.20865e+00 1.29696e+01 5.97732e+02 1.25716e+01 4.51429e+01 5.78973e-01
1.64569e-01 -1.59801e+01 2.84404e+02 3.14848e+01 5.09162e+01 5.80140e-01 2.23500e-02 2.05034e+00 1.25831e+01 5.67233e+02 1.20256e+01 3.30424e+01 5.99197e-01
1.40562e-01 -1.59978e+01 2.97550e+02 2.92960e+01 5.68745e+01 7.12261e-01 1.50980e-02 2.04406e+00 1.32671e+01 6.74767e+02 1.22524e+01 3.27534e+01 4.27522e-01
1.40211e-01 -1.59698e+01 2.15631e+02 2.98670e+01 5.37493e+01 6.46651e-01 1.38330e-02 2.16505e+00 1.32316e+01 6.73441e+02 1.27933e+01 5.06359e+01 4.63803e-01
1.53203e-01 -1.59594e+01 2.32295e+02 3.08783e+01 4.46873e+01 6.57750e-01 6.79800e-03 2.23688e+00 1.27311e+01 5.62728e+02 1.25445e+01 4.75264e+01 6.33374e-01
1.42619e-01 -1.60022e+01 2.73826e+02 3.00749e+01 4.33979e+01 7.48858e-01 8.11400e-03 2.04491e+00 1.27055e+01 5.24571e+02 1.17809e+01 2.49449e+01 6.43888e-01
1.67150e-01 -1.59864e+01 2.96541e+02 3.08791e+01 5.48092e+01 5.74882e-01 2.00720e-02 2.08590e+00 1.27003e+01 5.89322e+02 1.22724e+01 3.92688e+01 5.92036e-01
1.57195e-01 -1.59624e+01 2.85725e+02 3.09809e+01 5.84239e+01 7.47386e-01 5.04300e-03 2.01601e+00 1.24798e+01 4.49326e+02 1.12323e+01 1.59183e+01 5.73694e-01
1.50592e-01 -1.59507e+01 2.49418e+02 3.24683e+01 6.60384e+01 5.92463e-01 2.62890e-02 2.01793e+00 1.31761e+01 6.44297e+02 1.20813e+01 2.89028e+01 3.71700e-01
1.57323e-01 -1.60017e+01 2.87703e+02 2.88584e+01 6.56559e+01 6.73421e-01 8.73400e-03 2.14921e+00 1.30485e+01 6.17138e+02 1.25004e+01 4.18884e+01 5.48944e-01
1.69840e-01 -1.60090e+01 2.75698e+02 2.89484e+01 6.97101e+01 7.48750e-01 6.33000e-04 2.00404e+00 1.23321e+01 4.08918e+02 1.07236e+01 1.01636e+01 5.18436e-01
1.41923e-01 -1.60314e+01 2.90899e+02 3.13856e+01 5.04320e+01 7.34451e-01 6.67700e-03 2.11821e+00 1.30109e+01 6.06433e+02 1.23652e+01 3.79246e+01 5.65483e-01
1.58595e-01 -1.60368e+01 2.04226e+02 3.31312e+01 5.38481e+01 7.01042e-01 5.58900e-03 2.09152e+00 1.20926e+01 3.64886e+02 1.14517e+01 2.09069e+01 9.04347e-01
1.65984e-01 -1.60262e+01 2.24156e+02 3.16026e+01 4.11492e+01 6.55939e-01 9.16000e-03 2.11985e+00 1.21669e+01 4.31334e+02 1.18092e+01 2.95176e+01 8.25753e-01
1.51450e-01 -1.60123e+01 2.81467e+02 3.33224e+01 6.59667e+01 6.07237e-01 1.46510e-02 2.17994e+00 1.33662e+01 7.27264e+02 1.29917e+01 5.75833e+01 3.87170e-01
1.47400e-01 -1.59974e+01 2.99160e+02 3.28189e+01 5.49501e+01 6.74970e-01 1.08200e-03 2.41769e+00 1.33123e+01 7.30772e+02 1.32525e+01 7.16708e+01 3.82386e-01
1.60865e-01 -1.60219e+01 2.94490e+02 3.25739e+01 6.72178e+01 5.60062e-01 2.53140e-02 2.04628e+00 1.30852e+01 6.45524e+02 1.23140e+01 3.61103e+01 4.73925e-01
1.62335e-01 -1.60419e+01 2.82301e+02 2.93927e+01 6.27335e+01 7.04656e-01 2.50000e-05 2.23565e+00 1.27337e+01 5.29331e+02 1.23125e+01 3.85046e+01 6.84875e-01
1.45023e-01 -1.59694e+01 2.13842e+02 3.32471e+01 5.38748e+01 7.05801e-01 1.38250e-02 2.00019e+00 1.24860e+01 4.37481e+02 1.10306e+01 1.30303e+01 4.67325e-01
1.41905e-01 -1.59727e+01 2.07478e+02 3.01147e+01 6.73195e+01 6.66842e-01 1.18960e-02 2.14711e+00 1.32431e+01 6.33275e+02 1.26138e+01 4.29092e+01 5.24173e-01
1.40266e-01 -1.59932e+01 2.01362e+02 2.97225e+01 6.83615e+01 5.94243e-01 2.82140e-02 2.02218e+00 1.35048e+01 7.19748e+02 1.23202e+01 3.24829e+01 3.05743e-01
1.51393e-01 -1.60420e+01 2.76959e+02 3.16567e+01 6.82486e+01 6.70343e-01 1.04100e-03 2.39804e+00 1.33541e+01 7.12729e+02 1.31763e+01 6.59534e+01 4.07285e-01
1.64379e-01 -1.60456e+01 2.53197e+02 3.36559e+01 5.91767e+01 6.11773e-01 1.91940e-02 2.04095e+00 1.26320e+01 5.14235e+02 1.18705e+01 2.74164e+01 6.42456e-01
1.59315e-01 -1.59568e+01 2.50369e+02 2.84020e+01 6.75852e+01 6.27108e-01 2.92700e-03 2.41361e+00 1.32737e+01 7.07211e+02 1.32139e+01 6.98129e+01 4.15041e-01
1.48130e-01 -1.60474e+01 2.26863e+02 3.32227e+01 5.38229e+01 7.09408e-01 1.24500e-03 2.25127e+00 1.26573e+01 4.95943e+02 1.22927e+01 3.80888e+01 7.35139e-01
1.47131e-01 -1.60104e+01 2.37927e+02 2.99614e+01 6.82231e+01 6.46669e-01 8.58600e-03 2.25251e+00 1.34155e+01 7.19845e+02 1.30702e+01 5.97013e+01 3.97379e-01
1.49437e-01 -1.59716e+01 2.89586e+02 3.25431e+01 4.74664e+01 6.24413e-01 6.13900e-03 2.37078e+00 1.32713e+01 7.59236e+02 1.33164e+01 7.76945e+01 3.44664e-01
1.69015e-01 -1.60277e+01 2.67472e+02 3.32203e+01 6.15930e+01 5.97129e-01 1.59620e-02 2.10298e+00 1.27072e+01 5.43750e+02 1.22409e+01 3.70151e+01 6.62741e-01
1.51743e-01 -1.60099e+01 2.74711e+02 3.06499e+01 4.33323e+01 6.32919e-01 2.06340e-02 2.04170e+00 1.27486e+01 5.83720e+02 1.20260e+01 3.12922e+01 5.47981e-01
1.52773e-01 -1.60141e+01 2.60174e+02 2.86100e+01 4.84779e+01 6.75659e-01 7.34400e-03 2.19091e+00 1.28348e+01 5.81058e+02 1.24966e+01 4.44041e+01 6.04886e-01
1.65198e-01 -1.60316e+01 2.43614e+02 3.22253e+01 6.75201e+01 6.11766e-01 1.62340e-02 2.08589e+00 1.28001e+01 5.44085e+02 1.21837e+01 3.40491e+01 6.62224e-01
1.62382e-01 -1.59805e+01 2.12184e+02 3.25088e+01 5.71926e+01 5.83026e-01 1.34430e-02 2.19543e+00 1.28703e+01 6.01837e+02 1.26737e+01 5.09876e+01 5.72604e-01
1.62620e-01 -1.60435e+01 2.15331e+02 3.16391e+01 4.78606e+01 6.10552e-01 1.28400e-03 2.50499e+00 1.28359e+01 6.26582e+02 1.30329e+01 6.97520e+01 5.34420e-01
1.62494e-01 -1.59742e+01 2.05408e+02 3.28003e+01 5.47378e+01 5.96873e-01 2.11240e-02 2.03739e+00 1.25616e+01 5.03347e+02 1.18321e+01 2.70495e+01 6.40932e-01
1.64465e-01 -1.59717e+01 2.31127e+02 3.37965e+01 5.55433e+01 5.86495e-01 1.02570e-02 2.25112e+00 1.28441e+01 6.06031e+02 1.27676e+01 5.56670e+01 5.66107e-01
1.42057e-01 -1.60059e+01 2.41507e+02 3.05629e+01 5.63531e+01 6.34882e-01 1.31930e-02 2.19785e+00 1.33802e+01 7.32027e+02 1.30264e+01 5.89639e+01 3.80683e-01
1.58661e-01 -1.59759e+01 2.15375e+02 3.32631e+01 5.82282e+01 6.56679e-01 8.18700e-03 2.16586e+00 1.25937e+01 4.88412e+02 1.22008e+01 3.60156e+01 7.46221e-01
1.58635e-01 -1.59871e+01 2.49293e+02 2.99585e+01 4.37015e+01 7.26318e-01 6.82600e-03 2.02256e+00 1.21415e+01 3.95705e+02 1.11433e+01 1.59437e+01 6.72046e-01
1.59208e-01 -1.60203e+01 2.44258e+02 3.16755e+01 4.78367e+01 6.27385e-01 5.95100e-03 2.30725e+00 1.28194e+01 6.04424e+02 1.27890e+01 5.71724e+01 5.68596e-01
1.42632e-01 -1.60148e+01 2.90226e+02 3.36357e+01 6.51682e+01 5.57354e-01 3.18490e-02 2.01546e+00 1.35145e+01 7.72766e+02 1.23667e+01 3.43739e+01 2.32733e-01
1.47907e-01 -1.60010e+01 2.70986e+02 2.82476e+01 5.02818e+01 5.91365e-01 2.88510e-02 2.00599e+00 1.30405e+01 6.61152e+02 1.19045e+01 2.64038e+01 3.01184e-01
1.58629e-01 -1.60156e+01 2.55829e+02 3.32684e+01 5.21686e+01 6.20747e-01 1.62210e-02 2.09500e+00 1.27338e+01 5.55780e+02 1.22352e+01 3.67665e+01 6.44149e-01
1.55646e-01 -1.59705e+01 2.85611e+02 2.99202e+01 6.33512e+01 6.24068e-01 1.15310e-02 2.20319e+00 1.32378e+01 6.95165e+02 1.29169e+01 5.62148e+01 4.32188e-01
1.58958e-01 -1.59531e+01 2.45341e+02 3.26728e+01 4.55819e+01 6.27577e-01 2.02720e-02 2.01948e+00 1.24759e+01 4.97750e+02 1.16214e+01 2.32190e+01 5.46455e-01
1.51874e-01 -1.59967e+01 2.58820e+02 2.91891e+01 5.04501e+01 6.99506e-01 1.08940e-02 2.06325e+00 1.26649e+01 5.13348e+02 1.18799e+01 2.73411e+01 7.05441e-01
1.65647e-01 -1.59920e+01 2.45686e+02 2.92954e+01 6.78691e+01 6.70205e-01 1.35890e-02 2.01834e+00 1.25498e+01 4.63928e+02 1.14327e+01 1.87268e+01 5.75222e-01
1.49520e-01 -1.59713e+01 2.05496e+02 3.29203e+01 6.64570e+01 5.53749e-01 2.13080e-02 2.13993e+00 1.34275e+01 7.40606e+02 1.29849e+01 5.62868e+01 3.69131e-01
1.59892e-01 -1.59751e+01 2.17432e+02 2.82488e+01 4.54622e+01 6.50713e-01 1.93700e-03 2.37140e+00 1.26488e+01 5.53255e+02 1.26488e+01 5.31565e+01 6.48059e-01
1.44780e-01 -1.59787e+01 2.73529e+02 2.93398e+01 4.89756e+01 7.08498e-01 5.82700e-03 2.18547e+00 1.30088e+01 6.18354e+02 1.25804e+01 4.53360e+01 5.47069e-01
1.48726e-01 -1.60050e+01 2.13070e+02 3.36602e+01 5.46796e+01 6.78681e-01 1.03360e-02 2.11127e+00 1.26457e+01 4.90086e+02 1.20592e+01 3.14372e+01 7.43767e-01
1.49853e-01 -1.59725e+01 2.27920e+02 3.12990e+01 6.15503e+01 6.75233e-01 1.59020e-02 2.02661e+00 1.27769e+01 5.13085e+02 1.17107e+01 2.26914e+01 5.71640e-01
1.56793e-01 -1.60369e+01 2.12652e+02 3.07079e+01 6.98128e+01 6.43047e-01 1.95300e-03 2.40636e+00 1.31124e+01 6.27668e+02 1.29924e+01 6.00583e+01 5.32754e-01
1.54929e-01 -1.60250e+01 2.41220e+02 2.97093e+01 5.47653e+01 5.52627e-01 1.27230e-02 2.30498e+00 1.32731e+01 7.93163e+02 1.33281e+01 7.97904e+01 3.02419e-01
1.55316e-01 -1.60041e+01 2.38920e+02 3.29394e+01 4.60679e+01 6.07588e-01 1.29760e-02 2.19201e+00 1.28374e+01 6.15508e+02 1.26608e+01 5.16639e+01 5.51458e-01
1.57070e-01 -1.60477e+01 2.57877e+02 3.36217e+01 6.16626e+01 7.10124e-01 4.04000e-03 2.12645e+00 1.25827e+01 4.72153e+02 1.19358e+01 2.87108e+01 7.69739e-01
1.63510e-01 -1.60468e+01 2.98372e+02 2.81569e+01 6.48098e+01 7.45744e-01 3.85000e-04 2.07422e+00 1.25947e+01 4.82894e+02 1.16245e+01 2.21714e+01 7.54268e-01
1.40388e-01 -1.59837e+01 2.04357e+02 2.85561e+01 5.00571e+01 5.71563e-01 3.09120e-02 2.01491e+00 1.32025e+01 6.94284e+02 1.21611e+01 3.13481e+01 3.05951e-01
1.64998e-01 -1.59988e+01 2.75666e+02 3.21791e+01 6.08072e+01 6.78262e-01 1.34000e-04 2.30629e+00 1.26890e+01 5.26397e+02 1.24618e+01 4.40867e+01 6.89353e-01
1.66247e-01 -1.59559e+01 2.41777e+02 3.35276e+01 6.98787e+01 6.54091e-01 1.61900e-02 2.00067e+00 1.25021e+01 4.47667e+02 1.11334e+01 1.43338e+01 4.63023e-01
1.45096e-01 -1.60308e+01 2.30160e+02 2.83053e+01 6.39985e+01 5.60308e-01 2.74920e-02 2.06416e+00 1.35168e+01 7.67984e+02 1.27306e+01 4.55362e+01 3.32175e-01
1.61628e-01 -1.59557e+01 2.45330e+02 2.85923e+01 4.99480e+01 6.44420e-01 1.94010e-02 2.00290e+00 1.24665e+01 4.79940e+02 1.13097e+01 1.74282e+01 4.52416e-01
1.48702e-01 -1.60268e+01 2.73915e+02 3.23427e+01 6.51833e+01 6.22017e-01 1.07240e-02 2.24996e+00 1.34642e+01 7.61367e+02 1.32036e+01 6.61242e+01 3.41921e-01
1.49456e-01 -1.60125e+01 2.97570e+02 3.20548e+01 6.75122e+01 6.22510e-01 1.41260e-02 2.17798e+00 1.34660e+01 7.59363e+02 1.30455e+01 5.87017e+01 3.44499e-01
1.55018e-01 -1.60453e+01 2.90690e+02 2.95764e+01 4.59241e+01 6.61888e-01 9.62700e-03 2.17091e+00 1.28386e+01 6.02516e+02 1.25251e+01 4.59761e+01 5.71552e-01
1.57424e-01 -1.59808e+01 2.19179e+02 2.92749e+01 4.88138e+01 6.78383e-01 1.00240e-02 2.08857e+00 1.23941e+01 4.50660e+02 1.17926e+01 2.69197e+01 7.99834e-01
1.42228e-01 -1.59717e+01 2.35053e+02 3.26407e+01 4.27415e+01 6.75594e-01 6.61900e-03 2.25227e+00 1.29510e+01 6.17631e+02 1.27472e+01 5.28263e+01 5.48184e-01
1.47316e-01 -1.60039e+01 2.35003e+02 2.91677e+01 4.66958e+01 6.19671e-01 3.77300e-03 2.48159e+00 1.33430e+01 7.86552e+02 1.34889e+01 8.70099e+01 3.10408e-01
1.44262e-01 -1.59753e+01 2.90553e+02 2.83804e+01 4.41697e+01 7.31258e-01 1.02650e-02 2.06100e+00 1.28561e+01 5.76532e+02 1.20527e+01 3.06084e+01 6.06262e-01
1.59503e-01 -1.59649e+01 2.97293e+02 3.39205e+01 6.76977e+01 7.33238e-01 2.83200e-03 2.08223e+00 1.26581e+01 4.87135e+02 1.17747e+01 2.46523e+01 7.48089e-01
1.55248e-01 -1.60232e+01 2.00554e+02 3.31545e+01 6.17977e+01 7.02775e-01 3.58500e-03 2.14875e+00 1.22966e+01 3.92957e+02 1.17346e+01 2.53296e+01 8.73358e-01
1.47208e-01 -1.60420e+01 2.82655e+02 3.20865e+01 4.69656e+01 6.15245e-01 7.38300e-03 2.36621e+00 1.33542e+01 7.92117e+02 1.34063e+01 8.17030e+01 3.03675e-01
1.69372e-01 -1.59831e+01 2.45434e+02 3.02179e+01 6.31996e+01 6.86521e-01 6.21000e-04 2.22442e+00 1.24197e+01 4.46809e+02 1.20284e+01 3.24468e+01 8.05090e-01
1.45996e-01 -1.59897e+01 2.28884e+02 3.03466e+01 5.95952e+01 7.05147e-01 6.69000e-03 2.13987e+00 1.28541e+01 5.34563e+02 1.22147e+01 3.40523e+01 6.76866e-01
1.62988e-01 -1.60236e+01 2.23968e+02 3.13239e+01 6.52617e+01 7.16550e-01 6.04200e-03 2.01829e+00 1.21672e+01 3.65173e+02 1.09821e+01 1.32580e+01 6.65114e-01
1.69393e-01 -1.59856e+01 2.90846e+02 3.37145e+01 6.45696e+01 6.21712e-01 1.33230e-02 2.10678e+00 1.27100e+01 5.34998e+02 1.22030e+01 3.56311e+01 6.76200e-01
1.48925e-01 -1.60370e+01 2.99838e+02 3.18784e+01 5.90790e+01 7.49411e-01 1.66100e-03 2.12651e+00 1.28798e+01 5.54728e+02 1.21512e+01 3.24880e+01 6.45778e-01
1.49634e-01 -1.60228e+01 2.33247e+02 3.24910e+01 6.63045e+01 6.72361e-01 1.18400e-03 2.38578e+00 1.31614e+01 6.33952e+02 1.29639e+01 5.78982e+01 5.23140e-01
1.43377e-01 -1.59839e+01 2.61570e+02 3.19382e+01 6.72691e+01 6.67042e-01 1.02340e-02 2.18701e+00 1.34378e+01 7.18520e+02 1.29284e+01 5.31985e+01 3.99214e-01
1.45641e-01 -1.60420e+01 2.20254e+02 3.13036e+01 5.07476e+01 6.31455e-01 1.23760e-02 2.20039e+00 1.31016e+01 6.56040e+02 1.28232e+01 5.39931e+01 4.89690e-01
1.40316e-01 -1.60116e+01 2.41181e+02 3.18483e+01 6.03726e+01 7.41651e-01 1.33200e-03 2.18494e+00 1.29752e+01 5.56732e+02 1.23214e+01 3.59823e+01 6.42673e-01
1.64450e-01 -1.60087e+01 2.91742e+02 3.25498e+01 5.64829e+01 6.13628e-01 7.61100e-03 2.27127e+00 1.29212e+01 6.26513e+02 1.28254e+01 5.71653e+01 5.34525e-01
1.55935e-01 -1.59605e+01 2.51835e+02 3.33640e+01 5.10738e+01 5.71254e-01 1.40000e-02 2.23239e+00 1.30574e+01 6.99505e+02 1.29877e+01 6.40157e+01 4.25976e-01
1.52931e-01 -1.59850e+01 2.15669e+02 3.01841e+01 5.78830e+01 6.13103e-01 1.34400e-02 2.18367e+00 1.30664e+01 6.38240e+02 1.27485e+01 5.10975e+01 5.16601e-01
1.60460e-01 -1.60197e+01 2.31437e+02 3.25484e+01 6.51880e+01 5.60303e-01 1.36410e-02 2.24021e+00 1.32163e+01 7.01764e+02 1.30689e+01 6.38549e+01 4.22758e-01
1.48114e-01 -1.60098e+01 2.62521e+02 3.20367e+01 4.98644e+01 6.15657e-01 2.27460e-02 2.04375e+00 1.29836e+01 6.26132e+02 1.22043e+01 3.39748e+01 4.94417e-01
1.45076e-01 -1.59544e+01 2.13205e+02 2.96940e+01 5.05753e+01 6.65691e-01 5.45300e-03 2.29567e+00 1.30096e+01 6.17346e+02 1.28278e+01 5.49148e+01 5.48624e-01
1.61433e-01 -1.60158e+01 2.50596e+02 3.12455e+01 5.30952e+01 5.84973e-01 2.25480e-02 2.04687e+00 1.27062e+01 5.65313e+02 1.20495e+01 3.20450e+01 5.91875e-01
1.57850e-01 -1.60492e+01 2.52790e+02 3.38086e+01 5.22787e+01 5.83740e-01 1.94990e-02 2.10139e+00 1.28454e+01 6.06274e+02 1.24224e+01 4.22863e+01 5.65730e-01
1.59803e-01 -1.59629e+01 2.70533e+02 3.21334e+01 6.59734e+01 6.98766e-01 7.35300e-03 2.08498e+00 1.26808e+01 4.97353e+02 1.18972e+01 2.72817e+01 7.33052e-01
1.66693e-01 -1.60348e+01 2.16088e+02 3.02111e+01 5.07588e+01 5.92124e-01 1.07740e-02 2.22458e+00 1.26457e+01 5.72015e+02 1.25668e+01 5.04988e+01 6.18947e-01
1.40850e-01 -1.59881e+01 2.25089e+02 2.82457e+01 5.80752e+01 6.07700e-01 2.07240e-02 2.11342e+00 1.34596e+01 7.51619e+02 1.28679e+01 5.12482e+01 3.54563e-01
1.63397e-01 -1.59761e+01 2.70511e+02 2.99167e+01 5.75780e+01 5.70521e-01 1.04780e-02 2.29415e+00 1.31027e+01 7.09380e+02 1.31027e+01 6.90000e+01 4.11984e-01
1.53218e-01 -1.59971e+01 2.62281e+02 2.90433e+01 5.58774e+01 6.40880e-01 7.58200e-03 2.26915e+00 1.31434e+01 6.73868e+02 1.29550e+01 5.93976e+01 4.63174e-01
1.58952e-01 -1.60279e+01 2.73212e+02 3.39308e+01 5.11166e+01 6.54459e-01 7.36700e-03 2.20294e+00 1.27311e+01 5.55503e+02 1.24713e+01 4.45887e+01 6.44578e-01
1.58258e-01 -1.59748e+01 2.52431e+02 2.85639e+01 6.82053e+01 5.85151e-01 1.60300e-02 2.17043e+00 1.32922e+01 7.05422e+02 1.29116e+01 5.51266e+01 4.17569e-01
1.48432e-01 -1.60288e+01 2.87151e+02 2.97861e+01 5.34139e+01 7.19191e-01 6.29000e-04 2.26631e+00 1.30056e+01 6.13485e+02 1.26658e+01 4.84200e+01 5.54580e-01
1.52930e-01 -1.60186e+01 2.48964e+02 3.25579e+01 4.41698e+01 6.75452e-01 8.09100e-03 2.16155e+00 1.26207e+01 5.25557e+02 1.22643e+01 3.86155e+01 6.90634e-01
1.52122e-01 -1.60111e+01 2.36225e+02 3.34326e+01 5.79235e+01 6.12566e-01 2.11020e-02 2.05100e+00 1.29300e+01 5.86910e+02 1.21638e+01 3.27596e+01 5.71602e-01
1.45081e-01 -1.59909e+01 2.39490e+02 3.00083e+01 6.42855e+01 6.93223e-01 1.08620e-02 2.09860e+00 1.30737e+01 5.92244e+02 1.22792e+01 3.42866e+01 5.87495e-01
1.60773e-01 -1.60060e+01 2.34956e+02 3.13467e+01 6.73130e+01 6.42732e-01 1.32400e-02 2.09524e+00 1.27932e+01 5.30903e+02 1.21455e+01 3.28208e+01 6.82471e-01
1.44122e-01 -1.60384e+01 2.60115e+02 3.07179e+01 4.86862e+01 5.91405e-01 2.27600e-02 2.09303e+00 1.32121e+01 7.22256e+02 1.26916e+01 4.84260e+01 3.94048e-01
1.69106e-01 -1.60399e+01 2.42779e+02 3.31730e+01 6.05224e+01 6.50276e-01 2.26600e-03 2.29274e+00 1.25625e+01 4.96123e+02 1.23954e+01 4.30210e+01 7.34872e-01
1.46565e-01 -1.60039e+01 2.47801e+02 3.30755e+01 5.75192e+01 6.56128e-01 1.09160e-02 2.17539e+00 1.31121e+01 6.35352e+02 1.26951e+01 4.80738e+01 5.21002e-01
1.60275e-01 -1.60135e+01 2.36228e+02 3.33938e+01 6.18292e+01 5.98814e-01 8.61600e-03 2.28795e+00 1.30671e+01 6.48195e+02 1.29665e+01 6.08187e+01 5.01502e-01
1.65096e-01 -1.59578e+01 2.64209e+02 3.18789e+01 5.66122e+01 5.63258e-01 1.44220e-02 2.20487e+00 1.29214e+01 6.50831e+02 1.28001e+01 5.68952e+01 4.97525e-01
1.50016e-01 -1.60153e+01 2.89745e+02 2.84526e+01 6.69155e+01 7.14769e-01 5.10800e-03 2.15829e+00 1.32340e+01 6.60901e+02 1.25768e+01 4.25774e+01 4.82413e-01
1.45275e-01 -1.59980e+01 2.72359e+02 3.26785e+01 5.77003e+01 6.72443e-01 1.90200e-02 2.01814e+00 1.30247e+01 5.97101e+02 1.18827e+01 2.52559e+01 4.25914e-01
1.40417e-01 -1.60009e+01 2.08495e+02 3.06890e+01 6.77131e+01 6.38207e-01 1.51220e-02 2.15254e+00 1.34630e+01 7.11271e+02 1.28842e+01 5.07641e+01 4.09327e-01
1.50268e-01 -1.60295e+01 2.90852e+02 3.11083e+01 6.98310e+01 6.22124e-01 1.69190e-02 2.12561e+00 1.34366e+01 7.37868e+02 1.28446e+01 5.04513e+01 3.72798e-01
1.49309e-01 -1.59999e+01 2.15160e+02 3.16023e+01 4.95046e+01 6.81676e-01 1.65580e-02 2.00148e+00 1.24627e+01 4.52069e+02 1.11738e+01 1.51376e+01 4.65481e-01
1.57107e-01 -1.59849e+01 2.38118e+02 2.97960e+01 4.41135e+01 6.28369e-01 4.02400e-03 2.38286e+00 1.28702e+01 6.39418e+02 1.29497e+01 6.49566e+01 5.14809e-01
1.46246e-01 -1.60368e+01 2.07856e+02 3.12907e+01 6.60968e+01 6.83939e-01 3.46000e-03 2.28148e+00 1.30143e+01 5.71492e+02 1.26525e+01 4.63982e+01 6.19761e-01
1.55126e-01 -1.60047e+01 2.21307e+02 3.28128e+01 6.83757e+01 5.83651e-01 2.18260e-02 2.07342e+00 1.31331e+01 6.31007e+02 1.24334e+01 3.86994e+01 5.27640e-01
1.58720e-01 -1.59899e+01 2.67706e+02 3.30904e+01 6.51135e+01 5.83262e-01 3.74200e-03 2.49897e+00 1.34386e+01 7.94255e+02 1.35739e+01 8.91932e+01 3.01112e-01
1.68387e-01 -1.60091e+01 2.17900e+02 2.83934e+01 6.16763e+01 5.53859e-01 1.60630e-02 2.17903e+00 1.29058e+01 6.30364e+02 1.27031e+01 5.23924e+01 5.28625e-01
1.62095e-01 -1.59855e+01 2.82798e+02 2.87025e+01 5.51065e+01 6.87061e-01 1.24590e-02 2.03085e+00 1.25468e+01 4.87878e+02 1.16057e+01 2.21890e+01 6.26492e-01
1.52418e-01 -1.60126e+01 2.23960e+02 3.19443e+01 5.22824e+01 6.40942e-01 1.33140e-02 2.13040e+00 1.28016e+01 5.59217e+02 1.23574e+01 3.96185e+01 6.38821e-01
1.56522e-01 -1.60159e+01 2.39047e+02 2.96920e+01 4.59162e+01 6.01869e-01 1.68300e-03 2.56384e+00 1.31177e+01 7.49456e+02 1.33962e+01 8.76962e+01 3.57401e-01
1.58973e-01 -1.59562e+01 2.94892e+02 3.32797e+01 4.38031e+01 5.96585e-01 4.05100e-03 2.45569e+00 1.30172e+01 7.29167e+02 1.32577e+01 8.16060e+01 3.84572e-01
1.63635e-01 -1.60220e+01 2.86084e+02 3.01622e+01 6.50805e+01 6.17486e-01 6.30000e-03 2.30597e+00 1.31205e+01 6.69054e+02 1.29979e+01 6.17376e+01 4.70287e-01
1.46624e-01 -1.59610e+01 2.37312e+02 3.02558e+01 5.62118e+01 6.21398e-01 2.39280e-02 2.02324e+00 1.30607e+01 6.19880e+02 1.20425e+01 2.88076e+01 4.23815e-01
1.67246e-01 -1.59797e+01 2.26238e+02 2.91942e+01 5.05270e+01 5.93047e-01 2.06650e-02 2.04514e+00 1.24187e+01 5.08567e+02 1.18227e+01 2.85398e+01 6.67277e-01
1.63733e-01 -1.60323e+01 2.69666e+02 2.98357e+01 5.68342e+01 7.12883e-01 8.14900e-03 2.02065e+00 1.23432e+01 4.27465e+02 1.12611e+01 1.68807e+01 6.28187e-01
1.56132e-01 -1.59839e+01 2.85028e+02 3.22134e+01 5.26281e+01 5.68713e-01 1.90870e-02 2.14309e+00 1.30282e+01 6.89533e+02 1.27558e+01 5.38050e+01 4.40302e-01
1.56087e-01 -1.59804e+01 2.65442e+02 3.28576e+01 6.68382e+01 6.77341e-01 8.53800e-03 2.13225e+00 1.29016e+01 5.57852e+02 1.22984e+01 3.63164e+01 6.40937e-01
1.65821e-01 -1.59996e+01 2.22990e+02 2.81924e+01 5.28537e+01 6.05458e-01 2.49700e-03 2.45269e+00 1.28851e+01 6.39377e+02 1.30235e+01 6.83157e+01 5.14871e-01
1.46472e-01 -1.59651e+01 2.53889e+02 3.21982e+01 6.31257e+01 5.81361e-01 2.35090e-02 2.08424e+00 1.33909e+01 7.31284e+02 1.27280e+01 4.67546e+01 3.81692e-01
1.60781e-01 -1.60063e+01 2.60771e+02 2.91453e+01 6.57968e+01 7.30208e-01 5.33400e-03 2.02757e+00 1.25172e+01 4.49147e+02 1.13158e+01 1.69582e+01 6.52194e-01
1.56649e-01 -1.59565e+01 2.82182e+02 3.20089e+01 4.59503e+01 6.36796e-01 1.06820e-02 2.18682e+00 1.28215e+01 6.05364e+02 1.25918e+01 4.89108e+01 5.67140e-01
1.67675e-01 -1.59723e+01 2.60536e+02 2.84243e+01 5.50249e+01 6.65679e-01 8.67900e-03 2.11250e+00 1.24697e+01 4.77795e+02 1.19520e+01 3.05603e+01 7.61645e-01
1.66672e-01 -1.59895e+01 2.61809e+02 2.88431e+01 6.70248e+01 5.76497e-01 2.16110e-02 2.06315e+00 1.29345e+01 5.97378e+02 1.22531e+01 3.54005e+01 5.76409e-01
1.50468e-01 -1.59827e+01 2.55614e+02 3.31377e+01 5.06596e+01 5.72426e-01 1.47600e-02 2.23711e+00 1.32309e+01 7.52846e+02 1.31466e+01 6.92747e+01 3.52959e-01
1.52623e-01 -1.60308e+01 2.94626e+02 3.37097e+01 6.40019e+01 6.54873e-01 1.98330e-02 2.01339e+00 1.29907e+01 5.89480e+02 1.18160e+01 2.40549e+01 4.09651e-01
1.50756e-01 -1.60449e+01 2.54481e+02 3.16967e+01 5.25810e+01 7.20761e-01 1.04860e-02 2.01475e+00 1.25219e+01 4.62208e+02 1.13534e+01 1.76097e+01 5.52133e-01
1.57612e-01 -1.60294e+01 2.64974e+02 3.25992e+01 4.04271e+01 6.37542e-01 4.07000e-03 2.35092e+00 1.27714e+01 6.14898e+02 1.28314e+01 6.08444e+01 5.52399e-01
1.56284e-01 -1.59729e+01 2.88280e+02 3.05482e+01 5.24034e+01 5.82420e-01 2.06130e-02 2.10239e+00 1.29823e+01 6.63011e+02 1.25562e+01 4.61164e+01 4.79266e-01
1.64120e-01 -1.60253e+01 2.74653e+02 2.94555e+01 5.57040e+01 6.20233e-01 2.00160e-02 2.02976e+00 1.26623e+01 5.33321e+02 1.18195e+01 2.62946e+01 5.63641e-01
1.68090e-01 -1.60067e+01 2.76124e+02 3.37536e+01 5.67053e+01 6.10633e-01 1.41300e-02 2.11537e+00 1.26383e+01 5.33601e+02 1.22288e+01 3.74246e+01 6.78340e-01
1.46533e-01 -1.60203e+01 2.11608e+02 3.16590e+01 5.53143e+01 5.96680e-01 1.27530e-02 2.25463e+00 1.33294e+01 7.38197e+02 1.31753e+01 6.74364e+01 3.72356e-01
1.55643e-01 -1.59627e+01 2.79459e+02 3.01298e+01 6.43971e+01 6.51752e-01 8.12200e-03 2.21726e+00 1.31532e+01 6.56311e+02 1.28052e+01 5.21838e+01 4.89283e-01
1.68199e-01 -1.60296e+01 2.94444e+02 3.10014e+01 6.02813e+01 6.77024e-01 9.87300e-03 2.06591e+00 1.25129e+01 4.78294e+02 1.17802e+01 2.59686e+01 7.59465e-01
1.40193e-01 -1.59885e+01 2.06629e+02 3.13537e+01 5.86317e+01 5.97463e-01 1.62100e-02 2.20493e+00 1.35364e+01 7.83834e+02 1.32219e+01 6.59144e+01 3.13726e-01
1.41169e-01 -1.59970e+01 2.58812e+02 3.20338e+01 6.45587e+01 6.93333e-01 7.04600e-03 2.20375e+00 1.33628e+01 6.88659e+02 1.28522e+01 5.08371e+01 4.41567e-01
1.51803e-01 -1.60195e+01 2.24241e+02 3.20606e+01 5.29457e+01 5.63698e-01 1.33270e-02 2.27796e+00 1.32661e+01 7.61026e+02 1.32477e+01 7.40309e+01 3.42359e-01
1.60915e-01 -1.59980e+01 2.98224e+02 3.32226e+01 6.01501e+01 6.17433e-01 7.99400e-03 2.26968e+00 1.30666e+01 6.59600e+02 1.29314e+01 5.96334e+01 4.84358e-01
1.53632e-01 -1.60229e+01 2.43698e+02 3.04999e+01 5.16551e+01 6.18930e-01 1.68920e-02 2.10972e+00 1.29093e+01 6.05197e+02 1.24330e+01 4.15536e+01 5.67398e-01
1.54344e-01 -1.60291e+01 2.84461e+02 2.86317e+01 5.07694e+01 6.02646e-01 1.44620e-02 2.19141e+00 1.31098e+01 7.04489e+02 1.28971e+01 5.86352e+01 4.18889e-01
1.40853e-01 -1.60494e+01 2.77600e+02 2.87189e+01 4.91512e+01 6.78039e-01 1.08900e-02 2.17681e+00 1.32847e+01 7.13774e+02 1.28732e+01 5.39639e+01 4.05823e-01
1.66645e-01 -1.59742e+01 2.23895e+02 2.82293e+01 5.03704e+01 5.84789e-01 5.64300e-03 2.38709e+00 1.27332e+01 6.53657e+02 1.29329e+01 6.88032e+01 4.93270e-01
1.49679e-01 -1.59685e+01 2.31227e+02 3.05906e+01 6.25851e+01 7.37836e-01 4.02000e-04 2.15231e+00 1.26235e+01 4.65589e+02 1.18874e+01 2.70411e+01 7.79059e-01
1.53045e-01 -1.59710e+01 2.44892e+02 3.13599e+01 5.46675e+01 6.52592e-01 8.43700e-03 2.21064e+00 1.29268e+01 5.96461e+02 1.26309e+01 4.80279e+01 5.80945e-01
1.55399e-01 -1.59840e+01 2.51188e+02 3.34623e+01 6.03310e+01 5.63464e-01 1.17100e-02 2.30140e+00 1.33421e+01 7.66444e+02 1.33171e+01 7.57017e+01 3.35433e-01
1.62474e-01 -1.59751e+01 2.34503e+02 3.34111e+01 6.41949e+01 5.93559e-01 1.12130e-02 2.22416e+00 1.30028e+01 6.21771e+02 1.27948e+01 5.37719e+01 5.41810e-01
1.58182e-01 -1.60465e+01 2.58434e+02 3.25633e+01 5.24246e+01 5.66413e-01 6.77300e-03 2.42949e+00 1.32234e+01 7.75028e+02 1.34230e+01 8.66903e+01 3.24617e-01
1.58187e-01 -1.59824e+01 2.26120e+02 3.20237e+01 6.29058e+01 6.28564e-01 1.58610e-02 2.08527e+00 1.28118e+01 5.42459e+02 1.21752e+01 3.36422e+01 6.64730e-01
1.49323e-01 -1.60423e+01 2.65641e+02 3.26462e+01 5.50744e+01 6.69897e-01 1.73340e-02 2.02859e+00 1.28469e+01 5.55379e+02 1.18596e+01 2.57672e+01 5.29568e-01
1.48881e-01 -1.60303e+01 2.73064e+02 3.14638e+01 5.79681e+01 6.66048e-01 1.42600e-03 2.41870e+00 1.32870e+01 7.11714e+02 1.32128e+01 6.96068e+01 4.08707e-01
1.55390e-01 -1.60439e+01 2.59619e+02 2.87166e+01 5.25233e+01 6.30020e-01 1.50360e-02 2.12271e+00 1.29224e+01 6.09264e+02 1.24664e+01 4.25952e+01 5.61103e-01
1.56217e-01 -1.59810e+01 2.37998e+02 3.03517e+01 6.53034e+01 5.77193e-01 8.90600e-03 2.35265e+00 1.34437e+01 7.80231e+02 1.34200e+01 7.90061e+01 3.18158e-01
1.53214e-01 -1.59759e+01 2.50955e+02 2.94542e+01 5.58972e+01 6.29542e-01 4.00000e-06 2.58744e+00 1.33360e+01 7.58200e+02 1.34777e+01 8.52208e+01 3.46001e-01
1.60854e-01 -1.60084e+01 2.23994e+02 2.88929e+01 5.72257e+01 6.42966e-01 1.21630e-02 2.11781e+00 1.26666e+01 5.17133e+02 1.21641e+01 3.46864e+01 7.03425e-01
1.65995e-01 -1.60006e+01 2.38345e+02 2.91275e+01 6.57923e+01 5.55359e-01 1.75980e-02 2.15708e+00 1.30636e+01 6.53044e+02 1.27470e+01 5.15496e+01 4.94192e-01
1.63292e-01 -1.60115e+01 2.64079e+02 3.13480e+01 5.44924e+01 6.31316e-01 7.93200e-03 2.22653e+00 1.27836e+01 5.75035e+02 1.25872e+01 4.85189e+01 6.14251e-01
1.69354e-01 -1.59505e+01 2.96088e+02 3.20361e+01 6.05432e+01 6.32799e-01 1.76360e-02 2.02376e+00 1.25619e+01 4.97417e+02 1.16536e+01 2.31209e+01 5.73445e-01
1.55654e-01 -1.60409e+01 2.35082e+02 3.06165e+01 6.95814e+01 6.78778e-01 1.09340e-02 2.07863e+00 1.28243e+01 5.22229e+02 1.19918e+01 2.84557e+01 6.95698e-01
1.43822e-01 -1.59507e+01 2.17852e+02 3.06637e+01 4.69810e+01 6.79953e-01 9.42900e-03 2.16112e+00 1.28098e+01 5.55625e+02 1.23845e+01 4.02783e+01 6.44388e-01
1.57409e-01 -1.59737e+01 2.28505e+02 2.91412e+01 5.65936e+01 6.04543e-01 1.16300e-02 2.22455e+00 1.30444e+01 6.48365e+02 1.28451e+01 5.59470e+01 5.01246e-01
1.50633e-01 -1.60433e+01 2.49463e+02 2.93244e+01 6.96453e+01 5.96219e-01 1.57270e-02 2.18580e+00 1.35132e+01 7.68936e+02 1.31107e+01 6.07935e+01 3.32274e-01
1.42725e-01 -1.60151e+01 2.02325e+02 2.80295e+01 5.42099e+01 6.88752e-01 2.79200e-03 2.31893e+00 1.29599e+01 5.80920e+02 1.27113e+01 4.99661e+01 6.05100e-01
1.42806e-01 -1.60264e+01 2.08262e+02 2.98185e+01 6.15677e+01 6.37169e-01 7.50800e-03 2.32436e+00 1.34413e+01 7.38158e+02 1.32618e+01 6.88053e+01 3.72410e-01
1.45293e-01 -1.60378e+01 2.51503e+02 2.80331e+01 5.47894e+01 7.10731e-01 1.18600e-03 2.29043e+00 1.30629e+01 6.20395e+02 1.27286e+01 4.98978e+01 5.43927e-01
1.68941e-01 -1.60210e+01 2.88649e+02 3.20211e+01 6.61424e+01 5.93118e-01 2.17500e-02 2.02732e+00 1.27535e+01 5.45262e+02 1.18720e+01 2.67576e+01 5.35806e-01
1.40505e-01 -1.59774e+01 2.45452e+02 3.29662e+01 6.46338e+01 7.34168e-01 8.07300e-03 2.06175e+00 1.30019e+01 5.52433e+02 1.19537e+01 2.63752e+01 6.44277e-01
1.59943e-01 -1.59673e+01 2.85555e+02 3.33900e+01 5.44891e+01 6.03493e-01 2.38010e-02 2.00959e+00 1.27249e+01 5.54075e+02 1.17022e+01 2.34935e+01 4.25443e-01
1.66319e-01 -1.59595e+01 2.37090e+02 2.91224e+01 6.11354e+01 6.71480e-01 1.36930e-02 2.00909e+00 1.23661e+01 4.28369e+02 1.12152e+01 1.60340e+01 5.41920e-01
1.51523e-01 -1.59755e+01 2.42732e+02 3.05815e+01 6.62861e+01 7.27669e-01 3.04800e-03 2.11975e+00 1.27541e+01 4.99236e+02 1.19444e+01 2.76778e+01 7.30259e-01
1.40743e-01 -1.59822e+01 2.15252e+02 3.06341e+01 5.82931e+01 6.37224e-01 1.85430e-02 2.09346e+00 1.32407e+01 6.60072e+02 1.25550e+01 4.16310e+01 4.83652e-01
1.68617e-01 -1.59676e+01 2.16346e+02 3.32439e+01 5.56672e+01 7.00934e-01 3.86700e-03 2.07941e+00 1.19151e+01 3.34728e+02 1.12363e+01 1.79396e+01 9.33460e-01
1.42116e-01 -1.60283e+01 2.05448e+02 3.31089e+01 4.06206e+01 6.78919e-01 1.30140e-02 2.09202e+00 1.25875e+01 5.02610e+02 1.20242e+01 3.15450e+01 7.25241e-01
1.52295e-01 -1.59627e+01 2.62897e+02 2.80934e+01 4.47379e+01 7.12137e-01 5.81400e-03 2.12962e+00 1.26127e+01 5.15552e+02 1.20876e+01 3.32718e+01 7.05815e-01
1.46652e-01 -1.60401e+01 2.36179e+02 3.02293e+01 5.05284e+01 6.51585e-01 1.15510e-02 2.17589e+00 1.30276e+01 6.28375e+02 1.26637e+01 4.83064e+01 5.31671e-01
1.54964e-01 -1.59906e+01 2.54054e+02 2.80636e+01 5.29493e+01 6.45559e-01 1.89350e-02 2.03445e+00 1.27815e+01 5.53605e+02 1.19005e+01 2.72940e+01 5.60080e-01
1.51725e-01 -1.60436e+01 2.97069e+02 3.29478e+01 5.43051e+01 6.04718e-01 2.08240e-02 2.07944e+00 1.30836e+01 6.62755e+02 1.24897e+01 4.20186e+01 4.79647e-01
1.53758e-01 -1.60116e+01 2.32364e+02 2.99147e+01 5.74871e+01 5.70739e-01 2.79100e-02 2.01721e+00 1.29987e+01 6.21714e+02 1.20145e+01 2.87828e+01 3.93546e-01
1.40995e-01 -1.60332e+01 2.89663e+02 3.34365e+01 6.81388e+01 6.96374e-01 1.57470e-02 2.04674e+00 1.33895e+01 6.87874e+02 1.23149e+01 3.32058e+01 4.16048e-01
1.53930e-01 -1.59717e+01 2.71774e+02 3.16698e+01 4.54409e+01 6.05101e-01 2.49150e-02 2.01280e+00 1.26834e+01 5.77861e+02 1.17690e+01 2.56552e+01 4.18915e-01
1.65745e-01 -1.59934e+01 2.91273e+02 3.38645e+01 5.03787e+01 5.91051e-01 1.87120e-02 2.08113e+00 1.26007e+01 5.56178e+02 1.21589e+01 3.64212e+01 6.43532e-01
1.69896e-01 -1.59542e+01 2.50648e+02 3.02953e+01 5.75467e+01 5.68906e-01 1.15060e-02 2.24145e+00 1.28285e+01 6.24481e+02 1.27735e+01 5.70192e+01 5.37645e-01
1.59411e-01 -1.60425e+01 2.61624e+02 3.32832e+01 4.90138e+01 6.23607e-01 6.52700e-03 2.29798e+00 1.28593e+01 6.15935e+02 1.28212e+01 5.80931e+01 5.50799e-01
1.66829e-01 -1.60247e+01 2.54482e+02 2.80329e+01 6.97868e+01 6.42743e-01 3.93700e-03 2.28866e+00 1.29520e+01 5.96866e+02 1.27103e+01 5.06443e+01 5.80317e-01
1.60160e-01 -1.59812e+01 2.36734e+02 3.25230e+01 5.48822e+01 5.67236e-01 1.81670e-02 2.14145e+00 1.29034e+01 6.30251e+02 1.26166e+01 4.89610e+01 5.28798e-01
1.40391e-01 -1.60159e+01 2.27018e+02 3.10354e+01 5.94555e+01 5.95430e-01 2.72020e-02 2.03195e+00 1.33638e+01 7.07999e+02 1.23690e+01 3.52460e+01 3.50552e-01
1.41570e-01 -1.59942e+01 2.41033e+02 3.01454e+01 5.42223e+01 7.18323e-01 2.88100e-03 2.22772e+00 1.29998e+01 5.88881e+02 1.25530e+01 4.37109e+01 5.92722e-01
1.55361e-01 -1.60492e+01 2.76113e+02 2.95123e+01 4.89383e+01 6.97679e-01 9.79400e-03 2.07756e+00 1.26210e+01 5.13024e+02 1.19373e+01 2.91745e+01 7.09629e-01
1.42136e-01 -1.59917e+01 2.22914e+02 3.36348e+01 5.02254e+01 6.53346e-01 1.24840e-02 2.16319e+00 1.30352e+01 6.19133e+02 1.26352e+01 4.68151e+01 5.45869e-01
1.55519e-01 -1.59550e+01 2.40968e+02 3.08526e+01 6.26616e+01 6.71219e-01 1.48970e-02 2.03263e+00 1.27129e+01 5.04670e+02 1.17183e+01 2.32528e+01 6.15206e-01
1.68639e-01 -1.59999e+01 2.35054e+02 3.11995e+01 4.65763e+01 7.39513e-01 1.57100e-03 2.00491e+00 1.16904e+01 3.01420e+02 1.04407e+01 8.78758e+00 5.90304e-01
1.59803e-01 -1.59823e+01 2.15198e+02 3.15977e+01 5.28138e+01 5.60147e-01 2.59860e-02 2.03243e+00 1.26468e+01 5.70087e+02 1.19631e+01 3.05810e+01 5.28918e-01
1.42279e-01 -1.59885e+01 2.55229e+02 3.38772e+01 6.41358e+01 6.44889e-01 5.50800e-03 2.36943e+00 1.35888e+01 7.93489e+02 1.34502e+01 7.66898e+01 3.02028e-01
1.60238e-01 -1.59768e+01 2.71845e+02 3.17764e+01 4.34511e+01 6.65743e-01 4.76700e-03 2.23776e+00 1.25925e+01 5.37679e+02 1.24253e+01 4.49603e+01 6.72083e-01
1.42217e-01 -1.60272e+01 2.91091e+02 2.91361e+01 6.33295e+01 6.74390e-01 1.82880e-02 2.05369e+00 1.34234e+01 7.22063e+02 1.24497e+01 3.71112e+01 3.82455e-01
1.66576e-01 -1.59580e+01 2.46829e+02 3.05195e+01 5.73284e+01 5.80259e-01 5.76400e-03 2.39008e+00 1.30203e+01 6.78597e+02 1.31247e+01 7.13258e+01 4.56224e-01
1.42492e-01 -1.60207e+01 2.83687e+02 2.86661e+01 4.32868e+01 6.60726e-01 4.71800e-03 2.37347e+00 1.33637e+01 7.84884e+02 1.33554e+01 7.81073e+01 3.12441e-01
1.69641e-01 -1.60156e+01 2.28865e+02 3.33352e+01 6.97570e+01 6.10301e-01 1.38800e-02 2.10776e+00 1.26864e+01 5.11295e+02 1.21617e+01 3.41595e+01 7.12232e-01
1.69446e-01 -1.59637e+01 2.69636e+02 3.25197e+01 4.35527e+01 6.17554e-01 1.12780e-02 2.15376e+00 1.23752e+01 5.12933e+02 1.21837e+01 3.96907e+01 7.09766e-01
1.68019e-01 -1.60050e+01 2.80488e+02 3.02000e+01 6.79383e+01 7.03378e-01 6.02900e-03 2.06346e+00 1.25231e+01 4.62576e+02 1.16365e+01 2.26274e+01 7.79464e-01
1.55254e-01 -1.60035e+01 2.19030e+02 3.18948e+01 6.95486e+01 6.83115e-01 6.93000e-04 2.31897e+00 1.28492e+01 5.31708e+02 1.25277e+01 4.36786e+01 6.81240e-01
1.67849e-01 -1.60487e+01 2.81631e+02 3.00285e+01 6.36024e+01 6.35315e-01 9.95000e-04 2.40902e+00 1.29515e+01 6.19502e+02 1.29190e+01 6.04681e+01 5.45302e-01
1.66568e-01 -1.59891e+01 2.60726e+02 2.83674e+01 5.55954e+01 6.36375e-01 5.63600e-03 2.26236e+00 1.27543e+01 5.69760e+02 1.25985e+01 4.93820e+01 6.22452e-01
1.64343e-01 -1.60491e+01 2.70074e+02 3.16517e+01 5.86715e+01 6.42985e-01 3.18500e-03 2.32298e+00 1.28442e+01 5.84533e+02 1.27367e+01 5.35946e+01 5.99481e-01
1.49124e-01 -1.60159e+01 2.74869e+02 3.15878e+01 4.29078e+01 6.67550e-01 6.16700e-03 2.26090e+00 1.29498e+01 6.36824e+02 1.27979e+01 5.56817e+01 5.18759e-01
1.60630e-01 -1.59711e+01 2.25836e+02 3.26070e+01 5.66685e+01 5.62787e-01 2.32310e-02 2.06402e+00 1.28147e+01 5.88650e+02 1.22418e+01 3.65321e+01 5.90651e-01
1.62958e-01 -1.59823e+01 2.24819e+02 3.21232e+01 5.84386e+01 6.38485e-01 4.50000e-03 2.29363e+00 1.27336e+01 5.43067e+02 1.25961e+01 4.87679e+01 6.63794e-01
1.53958e-01 -1.59855e+01 2.90055e+02 2.85272e+01 4.43510e+01 7.18759e-01 1.04080e-02 2.03680e+00 1.25540e+01 5.02192e+02 1.16701e+01 2.36410e+01 6.39600e-01
1.44119e-01 -1.60238e+01 2.07407e+02 3.23819e+01 5.27173e+01 6.01830e-01 2.74890e-02 2.00241e+00 1.29762e+01 6.02704e+02 1.17229e+01 2.24379e+01 3.38141e-01
1.52513e-01 -1.59940e+01 2.05950e+02 3.10035e+01 5.25016e+01 5.69244e-01 1.89740e-02 2.15116e+00 1.30567e+01 6.74053e+02 1.27723e+01 5.33946e+01 4.62902e-01
1.56252e-01 -1.59687e+01 2.50677e+02 3.08318e+01 5.14132e+01 5.68980e-01 7.65500e-03 2.40862e+00 1.32363e+01 7.85980e+02 1.34184e+01 8.64589e+01 3.11104e-01
1.57397e-01 -1.60220e+01 2.67140e+02 3.20066e+01 5.55095e+01 6.26166e-01 5.92900e-03 2.32311e+00 1.30641e+01 6.61131e+02 1.30011e+01 6.30514e+01 4.82070e-01
1.50656e-01 -1.59959e+01 2.45362e+02 3.03389e+01 4.26694e+01 6.11928e-01 1.14300e-03 2.60505e+00 1.32469e+01 7.92136e+02 1.35412e+01 9.45688e+01 3.03652e-01
1.60674e-01 -1.60367e+01 2.22582e+02 3.37822e+01 6.73534e+01 6.04619e-01 1.13570e-02 2.20444e+00 1.30034e+01 6.04374e+02 1.27135e+01 4.98850e+01 5.68672e-01
1.52786e-01 -1.59851e+01 2.01091e+02 3.09374e+01 5.11640e+01 7.16212e-01 8.11000e-03 2.02662e+00 1.20847e+01 3.58553e+02 1.10878e+01 1.49806e+01 7.33890e-01
1.52870e-01 -1.60441e+01 2.58524e+02 3.05289e+01 6.77275e+01 5.94330e-01 1.71710e-02 2.15145e+00 1.33671e+01 7.22831e+02 1.29123e+01 5.40637e+01 3.93256e-01
1.42550e-01 -1.60130e+01 2.01897e+02 3.34408e+01 5.00655e+01 5.70673e-01 2.00250e-02 2.15991e+00 1.32851e+01 7.42346e+02 1.29938e+01 5.99925e+01 3.66809e-01
1.44933e-01 -1.60499e+01 2.80500e+02 2.96337e+01 4.29634e+01 6.98259e-01 7.84400e-03 2.17152e+00 1.29601e+01 6.23263e+02 1.25752e+01 4.61668e+01 5.39515e-01
1.57068e-01 -1.59896e+01 2.32988e+02 3.06816e+01 4.58326e+01 6.54118e-01 1.69330e-02 2.02960e+00 1.24498e+01 4.77076e+02 1.16209e+01 2.31290e+01 6.32382e-01
1.58739e-01 -1.59733e+01 2.61800e+02 3.01068e+01 4.37686e+01 7.08073e-01 8.04700e-03 2.05840e+00 1.23134e+01 4.42408e+02 1.15800e+01 2.29660e+01 7.98612e-01
1.64416e-01 -1.60465e+01 2.58173e+02 3.28878e+01 4.98676e+01 5.64334e-01 1.94100e-03 2.59719e+00 1.30524e+01 7.56562e+02 1.34295e+01 9.31332e+01 3.48122e-01
1.55404e-01 -1.60004e+01 2.36157e+02 3.01274e+01 6.15908e+01 6.86753e-01 1.09170e-02 2.06258e+00 1.26540e+01 4.88373e+02 1.18077e+01 2.53776e+01 7.41576e-01
1.48215e-01 -1.59810e+01 2.18479e+02 2.85815e+01 4.23904e+01 6.15211e-01 1.90400e-02 2.10078e+00 1.28200e+01 6.18722e+02 1.23950e+01 4.21531e+01 5.46503e-01
1.68941e-01 -1.60008e+01 2.03703e+02 3.01665e+01 4.69052e+01 7.02339e-01 3.63300e-03 2.08075e+00 1.17491e+01 3.15761e+02 1.11319e+01 1.70973e+01 9.49337e-01
1.43836e-01 -1.60011e+01 2.76091e+02 3.09531e+01 6.54160e+01 6.88525e-01 7.46600e-03 2.20132e+00 1.33992e+01 7.12739e+02 1.29020e+01 5.27776e+01 4.07271e-01
1.45556e-01 -1.60305e+01 2.82532e+02 3.33208e+01 4.86513e+01 7.09326e-01 3.02700e-03 2.24341e+00 1.29721e+01 6.08729e+02 1.26649e+01 4.88646e+01 5.61930e-01
1.55183e-01 -1.59576e+01 2.92062e+02 2.90061e+01 4.49308e+01 7.25558e-01 1.05490e-02 2.01344e+00 1.24789e+01 4.79325e+02 1.13853e+01 1.86127e+01 5.26041e-01
1.51048e-01 -1.60042e+01 2.73627e+02 3.26229e+01 4.18048e+01 6.80925e-01 7.95700e-03 2.16961e+00 1.27208e+01 5.63392e+02 1.23942e+01 4.23111e+01 6.32344e-01
1.54986e-01 -1.59905e+01 2.08706e+02 3.35236e+01 6.26867e+01 6.48753e-01 1.22430e-02 2.11522e+00 1.27396e+01 5.12141e+02 1.21797e+01 3.39812e+01 7.10959e-01
1.46674e-01 -1.60151e+01 2.80908e+02 3.13683e+01 5.65619e+01 6.70115e-01 4.56100e-03 2.31397e+00 1.32934e+01 7.12508e+02 1.31076e+01 6.41669e+01 4.07594e-01
1.63077e-01 -1.59609e+01 2.44137e+02 2.83495e+01 6.51062e+01 5.70995e-01 2.27070e-02 2.06479e+00 1.29994e+01 6.16453e+02 1.23244e+01 3.70023e+01 5.48289e-01
1.44663e-01 -1.60248e+01 2.67501e+02 2.84196e+01 4.24785e+01 6.27004e-01 1.78370e-02 2.12484e+00 1.30797e+01 6.97391e+02 1.26864e+01 5.01627e+01 4.28997e-01
1.63112e-01 -1.60046e+01 2.81662e+02 2.98684e+01 6.16016e+01 7.26243e-01 6.52200e-03 2.01982e+00 1.24456e+01 4.44294e+02 1.12724e+01 1.66479e+01 6.05557e-01
1.48019e-01 -1.60225e+01 2.12569e+02 3.09255e+01 5.24647e+01 6.68770e-01 1.34400e-03 2.40727e+00 1.29533e+01 5.99698e+02 1.28835e+01 5.79817e+01 5.75922e-01
1.58564e-01 -1.59617e+01 2.39674e+02 2.84075e+01 6.35131e+01 6.87800e-01 4.49300e-03 2.18077e+00 1.27442e+01 5.19273e+02 1.22371e+01 3.58079e+01 7.00183e-01
1.41699e-01 -1.60381e+01 2.32389e+02 3.07207e+01 6.61674e+01 6.35090e-01 1.99400e-02 2.07548e+00 1.33992e+01 6.96970e+02 1.25659e+01 4.04358e+01 4.29601e-01
1.52164e-01 -1.60425e+01 2.92718e+02 2.92022e+01 5.37366e+01 6.68908e-01 4.03500e-03 2.30797e+00 1.31464e+01 6.79954e+02 1.29861e+01 6.10031e+01 4.54238e-01
1.59163e-01 -1.59641e+01 2.06764e+02 2.96194e+01 6.22979e+01 6.60473e-01 1.31040e-02 2.06255e+00 1.25524e+01 4.64579e+02 1.17803e+01 2.52915e+01 7.75526e-01
1.42690e-01 -1.59743e+01 2.57906e+02 3.05601e+01 4.85626e+01 6.14993e-01 2.57930e-02 2.02322e+00 1.31122e+01 6.62536e+02 1.21414e+01 3.13808e+01 3.73359e-01
1.42097e-01 -1.59964e+01 2.32015e+02 3.32731e+01 6.66202e+01 6.55645e-01 1.74580e-02 2.07046e+00 1.32430e+01 6.37013e+02 1.23778e+01 3.57362e+01 5.18471e-01
1.55217e-01 -1.59926e+01 2.32277e+02 3.04362e+01 5.99722e+01 6.94358e-01 9.21300e-03 2.07234e+00 1.25713e+01 4.68437e+02 1.17721e+01 2.50402e+01 7.75028e-01
1.54085e-01 -1.60135e+01 2.17584e+02 3.30966e+01 5.91972e+01 6.99441e-01 3.16500e-03 2.18635e+00 1.24986e+01 4.48341e+02 1.20257e+01 3.13801e+01 8.03005e-01
1.51698e-01 -1.60444e+01 2.92594e+02 3.08293e+01 4.16566e+01 6.55549e-01 4.05100e-03 2.34749e+00 1.30103e+01 6.79905e+02 1.30184e+01 6.61450e+01 4.54310e-01


==> anc/Fig9/Fig9a/PNM_zeta_0.0.out <==
# nb (fm^{-3}), epsilon (MeV fm^{-3}), pressure (MeV fm^{-3}), E/A (MeV) 
7.2069000e-02 6.8231910e+01 5.3594100e-01 7.7581610e+00
7.8966000e-02 7.4818891e+01 6.6567500e-01 8.4823200e+00
8.5862000e-02 8.1416924e+01 8.1135600e-01 9.2299970e+00
9.2759000e-02 8.8028283e+01 9.7394400e-01 9.9999350e+00
9.9655000e-02 9.4651438e+01 1.1546450e+00 1.0791122e+01
1.0655000e-01 1.0128679e+02 1.3550490e+00 1.1603395e+01
1.1345000e-01 1.0794063e+02 1.5773020e+00 1.2437891e+01
1.2034000e-01 1.1459902e+02 1.8231970e+00 1.3293672e+01
1.2724000e-01 1.2128193e+02 2.0960870e+00 1.4174540e+01
1.3414000e-01 1.2798042e+02 2.3986010e+00 1.5080938e+01
1.4103000e-01 1.3468554e+02 2.7335020e+00 1.6013448e+01
1.4793000e-01 1.4141766e+02 3.1053250e+00 1.6976966e+01
1.5483000e-01 1.4816806e+02 3.5174490e+00 1.7972542e+01
1.6172000e-01 1.5492795e+02 3.9732700e+00 1.9001178e+01
1.6862000e-01 1.6171814e+02 4.4784380e+00 2.0068494e+01
1.7552000e-01 1.6853005e+02 5.0368670e+00 2.1175733e+01
1.8241000e-01 1.7535511e+02 5.6523620e+00 2.2323968e+01
1.8931000e-01 1.8221453e+02 6.3316170e+00 2.3519324e+01
1.9621000e-01 1.8909994e+02 7.0788490e+00 2.4762976e+01
2.0310000e-01 1.9600282e+02 7.8980010e+00 2.6055799e+01
2.1000000e-01 2.0294490e+02 8.7967320e+00 2.7404319e+01


==> anc/Fig9/Fig9a/PNM_zeta_0.01.out <==
# nb (fm^{-3}), epsilon (MeV fm^{-3}), pressure (MeV fm^{-3}), E/A (MeV) 
7.2069000e-02 6.8240950e+01 5.2490000e-01 7.8836020e+00
7.8966000e-02 7.4827595e+01 6.5155400e-01 8.5925550e+00
8.5862000e-02 8.1425034e+01 7.9444400e-01 9.3244560e+00
9.2759000e-02 8.8035594e+01 9.5478200e-01 1.0078752e+01
9.9655000e-02 9.4657808e+01 1.1339970e+00 1.0855049e+01
1.0655000e-01 1.0129215e+02 1.3338560e+00 1.1653687e+01
1.1345000e-01 1.0794497e+02 1.5566120e+00 1.2476175e+01
1.2034000e-01 1.1460241e+02 1.8040720e+00 1.3321858e+01
1.2724000e-01 1.2128449e+02 2.0795020e+00 1.4194636e+01
1.3414000e-01 1.2798230e+02 2.3853110e+00 1.5094963e+01
1.4103000e-01 1.3468693e+02 2.7238980e+00 1.6023287e+01
1.4793000e-01 1.4141874e+02 3.0992960e+00 1.6984223e+01
1.5483000e-01 1.4816897e+02 3.5141940e+00 1.7978424e+01
1.6172000e-01 1.5492879e+02 3.9711280e+00 1.9006365e+01
1.6862000e-01 1.6171890e+02 4.4746990e+00 2.0073008e+01
1.7552000e-01 1.6853059e+02 5.0275720e+00 2.1178827e+01
1.8241000e-01 1.7535512e+02 5.6321230e+00 2.2324011e+01
1.8931000e-01 1.8221346e+02 6.2933620e+00 2.3513677e+01
1.9621000e-01 1.8909698e+02 7.0136590e+00 2.4747904e+01
2.0310000e-01 1.9599685e+02 7.7949570e+00 2.6026394e+01
2.1000000e-01 2.0293441e+02 8.6425510e+00 2.7354349e+01


==> anc/Fig9/Fig9a/PNM_zeta_0.02.out <==
# nb (fm^{-3}), epsilon (MeV fm^{-3}), pressure (MeV fm^{-3}), E/A (MeV) 
7.2069000e-02 6.8249912e+01 5.1259000e-01 8.0079500e+00
7.8966000e-02 7.4836093e+01 6.3621000e-01 8.7001710e+00
8.5862000e-02 8.1432819e+01 7.7648900e-01 9.4151290e+00
9.2759000e-02 8.8042481e+01 9.3487600e-01 1.0152998e+01
9.9655000e-02 9.4663682e+01 1.1129930e+00 1.0913988e+01
1.0655000e-01 1.0129697e+02 1.3127330e+00 1.1698894e+01
1.1345000e-01 1.0794876e+02 1.5363960e+00 1.2509530e+01
1.2034000e-01 1.1460524e+02 1.7857350e+00 1.3345436e+01
1.2724000e-01 1.2128651e+02 2.0638720e+00 1.4210523e+01
1.3414000e-01 1.2798367e+02 2.3729530e+00 1.5105167e+01
1.4103000e-01 1.3468782e+02 2.7149980e+00 1.6029611e+01
1.4793000e-01 1.4141932e+02 3.0935640e+00 1.6988134e+01
1.5483000e-01 1.4816936e+02 3.5107410e+00 1.7980978e+01
1.6172000e-01 1.5492907e+02 3.9683600e+00 1.9008106e+01
1.6862000e-01 1.6171905e+02 4.4702210e+00 2.0073895e+01
1.7552000e-01 1.6853047e+02 5.0180910e+00 2.1178168e+01
1.8241000e-01 1.7535446e+02 5.6133810e+00 2.2320413e+01
1.8931000e-01 1.8221181e+02 6.2600210e+00 2.3504992e+01
1.9621000e-01 1.8909370e+02 6.9592740e+00 2.4731203e+01
2.0310000e-01 1.9599107e+02 7.7119650e+00 2.5997963e+01
2.1000000e-01 2.0292502e+02 8.5221060e+00 2.7309622e+01


==> anc/Fig9/Fig9a/PNM_zeta_0.03.out <==
# nb (fm^{-3}), epsilon (MeV fm^{-3}), pressure (MeV fm^{-3}), E/A (MeV) 
7.2069000e-02 6.8258956e+01 4.9927600e-01 8.1334450e+00
7.8966000e-02 7.4844592e+01 6.2002000e-01 8.8077980e+00
8.5862000e-02 8.1440543e+01 7.5798000e-01 9.5050850e+00
9.2759000e-02 8.8049272e+01 9.1482000e-01 1.0226211e+01
9.9655000e-02 9.4669458e+01 1.0923090e+00 1.0971950e+01
1.0655000e-01 1.0130172e+02 1.2924120e+00 1.1743486e+01
1.1345000e-01 1.0795254e+02 1.5174150e+00 1.2542853e+01
1.2034000e-01 1.1460816e+02 1.7689630e+00 1.3369693e+01
1.2724000e-01 1.2128871e+02 2.0499850e+00 1.4227840e+01
1.3414000e-01 1.2798533e+02 2.3623380e+00 1.5117512e+01
1.4103000e-01 1.3468910e+02 2.7076690e+00 1.6038684e+01
1.4793000e-01 1.4142037e+02 3.0891000e+00 1.6995268e+01
1.5483000e-01 1.4817031e+02 3.5082030e+00 1.7987083e+01
1.6172000e-01 1.5492996e+02 3.9662400e+00 1.9013611e+01
1.6862000e-01 1.6171986e+02 4.4663960e+00 2.0078703e+01
1.7552000e-01 1.6853108e+02 5.0097780e+00 2.1181628e+01
1.8241000e-01 1.7535462e+02 5.5971320e+00 2.2321309e+01
1.8931000e-01 1.8221116e+02 6.2316630e+00 2.3501522e+01
1.9621000e-01 1.8909170e+02 6.9139370e+00 2.4720987e+01
2.0310000e-01 1.9598703e+02 7.6441070e+00 2.5978070e+01
2.1000000e-01 2.0291807e+02 8.4254240e+00 2.7276534e+01


==> anc/Fig9/Fig9a/PNM_zeta_0.04.out <==
# nb (fm^{-3}), epsilon (MeV fm^{-3}), pressure (MeV fm^{-3}), E/A (MeV) 
7.2069000e-02 6.8267847e+01 4.8461300e-01 8.2568170e+00
7.8966000e-02 7.4852799e+01 6.0260000e-01 8.9117220e+00
8.5862000e-02 8.1447851e+01 7.3848300e-01 9.5902000e+00
9.2759000e-02 8.8055547e+01 8.9409900e-01 1.0293859e+01
9.9655000e-02 9.4674643e+01 1.0713190e+00 1.1023981e+01
1.0655000e-01 1.0130583e+02 1.2721240e+00 1.1782059e+01
1.1345000e-01 1.0795565e+02 1.4987300e+00 1.2570252e+01
1.2034000e-01 1.1461039e+02 1.7526250e+00 1.3388216e+01
1.2724000e-01 1.2129021e+02 2.0365210e+00 1.4239622e+01
1.3414000e-01 1.2798626e+02 2.3519750e+00 1.5124465e+01
1.4103000e-01 1.3468963e+02 2.7002800e+00 1.6042404e+01
1.4793000e-01 1.4142062e+02 3.0841700e+00 1.6996965e+01
1.5483000e-01 1.4817038e+02 3.5047780e+00 1.7987547e+01
1.6172000e-01 1.5492989e+02 3.9629090e+00 1.9013183e+01
1.6862000e-01 1.6171961e+02 4.4612710e+00 2.0077253e+01
1.7552000e-01 1.6853054e+02 5.0004880e+00 2.1178555e+01
1.8241000e-01 1.7535357e+02 5.5808310e+00 2.2315548e+01
1.8931000e-01 1.8220927e+02 6.2050080e+00 2.3491541e+01
1.9621000e-01 1.8908853e+02 6.8731230e+00 2.4704819e+01
2.0310000e-01 1.9598201e+02 7.5849110e+00 2.5953338e+01
2.1000000e-01 2.0291049e+02 8.3431390e+00 2.7240445e+01


==> anc/Fig9/Fig9a/PNM_zeta_0.05.out <==
# nb (fm^{-3}), epsilon (MeV fm^{-3}), pressure (MeV fm^{-3}), E/A (MeV) 
7.2069000e-02 6.8276793e+01 4.6898400e-01 8.3809410e+00
7.8966000e-02 7.4860983e+01 5.8447200e-01 9.0153670e+00
8.5862000e-02 8.1455088e+01 7.1864900e-01 9.6744880e+00
9.2759000e-02 8.8061735e+01 8.7348200e-01 1.0360572e+01
9.9655000e-02 9.4679760e+01 1.0508900e+00 1.1075323e+01
1.0655000e-01 1.0130992e+02 1.2528130e+00 1.1820442e+01
1.1345000e-01 1.0795881e+02 1.4813510e+00 1.2598118e+01
1.2034000e-01 1.1461276e+02 1.7378010e+00 1.3407921e+01
1.2724000e-01 1.2129195e+02 2.0246350e+00 1.4253287e+01
1.3414000e-01 1.2798753e+02 2.3431190e+00 1.5133929e+01
1.4103000e-01 1.3469058e+02 2.6942170e+00 1.6049156e+01
1.4793000e-01 1.4142138e+02 3.0803190e+00 1.7002092e+01
1.5483000e-01 1.4817103e+02 3.5021930e+00 1.7991730e+01
1.6172000e-01 1.5493046e+02 3.9602740e+00 1.9016682e+01
1.6862000e-01 1.6172006e+02 4.4569020e+00 2.0079909e+01
1.7552000e-01 1.6853076e+02 4.9923370e+00 2.1179801e+01
1.8241000e-01 1.7535337e+02 5.5665090e+00 2.2314430e+01
1.8931000e-01 1.8220836e+02 6.1817730e+00 2.3486730e+01
1.9621000e-01 1.8908653e+02 6.8379200e+00 2.4694643e+01
2.0310000e-01 1.9597845e+02 7.5344110e+00 2.5935818e+01
2.1000000e-01 2.0290479e+02 8.2736890e+00 2.7213291e+01


==> anc/Fig9/Fig9b/Correlation_matrix_Fig9b.csv <==
,$n_0$,$E_{sat}$,$K$,$J$,$L$,$\frac{m^*}{m_N}$,$\zeta$,$M_{\rm max}$,$R_{1.4M_{\odot}}$,$\bar{\Lambda}_{1.4M_{\odot}}$,$R_{2M_{\odot}}$,$\bar{\Lambda}_{2M_{\odot}}$
$n_0$,1.0,0.04412748383582556,0.05583438777631977,0.7475815103775308,0.48843891034157355,0.23534584522287536,0.12102821493126491,0.01847085980559942,0.4235590565011238,0.36430269938696547,0.1971169331926162,0.1324713727928798
$E_{sat}$,0.04412748383582554,1.0,0.014195480378234487,0.013700282689769125,0.048618869097024876,0.06159518484426362,0.034572516891123214,0.016666299661400097,0.028216379882706866,0.021205007523497153,0.03654019771779027,0.019938464760322638
$K$,0.05583438777631977,0.014195480378234487,1.0,0.008880567998814263,0.18437190110413326,0.03680608120267374,0.04790167254280022,0.048964346597088856,0.29082086457661016,0.28528402725687974,0.13386038643673356,0.09815324074447793
$J$,0.7475815103775308,0.013700282689769128,0.008880567998814266,1.0,0.7177413631094971,0.09890209699417354,0.1393028674165946,0.029400133832055496,0.30394220984888304,0.33412875654171725,0.20363408742498093,0.17239932378785622
$L$,0.48843891034157355,0.04861886909702488,0.18437190110413323,0.7177413631094971,1.0,0.4821746088571375,0.23653067988728682,0.017955722385059162,0.26390440363404544,0.19462147803747237,0.16351560721006683,0.13281639337022233
$\frac{m^*}{m_N}$,0.23534584522287536,0.06159518484426363,0.03680608120267375,0.09890209699417354,0.4821746088571374,1.0,0.5505370162822405,0.28267369900933337,0.6297071644729135,0.6729914363281015,0.61553263050138,0.5860506977831729
$\zeta$,0.1210282149312649,0.03457251689112322,0.04790167254280022,0.1393028674165946,0.23653067988728685,0.5505370162822405,1.0,0.5735678769474888,0.3161053528441198,0.2713636500865359,0.07158785101755395,0.17419320846997907
$M_{\rm max}$,0.018470859805599416,0.01666629966140009,0.048964346597088856,0.02940013383205549,0.01795572238505916,0.28267369900933337,0.5735678769474888,1.0,0.4510396681009674,0.5249124095262874,0.7999724316213118,0.866847092687171
$R_{1.4M_{\odot}}$,0.4235590565011238,0.028216379882706873,0.29082086457661016,0.30394220984888304,0.2639044036340454,0.6297071644729135,0.3161053528441198,0.4510396681009674,1.0,0.9815711140157712,0.8590976868873629,0.7888404464571342
$\bar{\Lambda}_{1.4M_{\odot}}$,0.36430269938696547,0.021205007523497146,0.28528402725687974,0.33412875654171725,0.19462147803747237,0.6729914363281015,0.2713636500865359,0.5249124095262874,0.9815711140157712,1.0,0.8989929331045077,0.8562859791675381
$R_{2M_{\odot}}$,0.1971169331926162,0.036540197717790275,0.13386038643673356,0.20363408742498093,0.16351560721006683,0.61553263050138,0.07158785101755395,0.7999724316213118,0.8590976868873628,0.8989929331045077,1.0,0.9745302276387506
$\bar{\Lambda}_{2M_{\odot}}$,0.1324713727928798,0.01993846476032264,0.0981532407444779,0.1723993237878562,0.13281639337022233,0.5860506977831729,0.17419320846997904,0.866847092687171,0.7888404464571342,0.8562859791675382,0.9745302276387506,1.0


==> anc/Fig9/Fig9b/matrix_plot.py <==
import seaborn as sns

import numpy as np
import matplotlib.pyplot as plt

from matplotlib.ticker import (MultipleLocator, FormatStrFormatter,
                               AutoMinorLocator)


import pandas as pd
#%matplotlib notebook

plt.rcParams['font.family'] = 'serif'
plt.rc('text', usetex=True)

matrix=pd.read_csv('Correlation_matrix_Fig9b.csv',index_col=[0])
fig=plt.figure(figsize=(6,5),constrained_layout=False)
#W=corrdata[:,12]
sns.set(font_scale=1.4)
sns.heatmap(xf,cmap='RdBu_r',annot=True,fmt=".2f",annot_kws={"size":11},
            linewidth=0.5, linecolor='w', square=True,cbar_kws={"shrink": 0.7},alpha=0.95)
fig.tight_layout()
fig.savefig("correlation_zeta_0.03.png",dpi=700,bbox_inches='tight')

